Relations between electroweak parameters to order $\alpha_s^3$

Relations between electroweak parameters can be measured with ever-increasing precision and a future lepton collider will require major advances in the theoretical predictions. We derive top-quark mediated four-loop QCD corrections to $\Delta r$ and $\Delta \kappa$, that is to the relations between the weak boson masses, the electroweak couplings, and the weak mixing angle. To this end, we expand the vacuum polarization functions of charged and neutral gauge bosons in $M_Z^2 \ll m_t^2$, finding a negligible truncation error after six terms. Our results imply a shift of a few hundred keV in the W boson mass, which will be numerically relevant for measurements at the FCC-ee.

==> anc/PiAMS <==
NF/(16*pi^2)*(
   + ep^-1*z^-1*ch^2 * (
      - 2
   )

   + ep^-1*z^-1*ch^2*long * (
      + 2
   )

   + ep^-1*cl^2 * (
      + 4/3
   )

   + ep^-1*ch^2 * (
      + 4/3
   )

   + z^-1*ch^2 * (
      + 4*logm
   )

   + z^-1*ch^2*long * (
      - 4*logm
   )

   + cl^2 * (
      + 20/9
      - 8/3*logm
      - 4/3*lz
   )

   + ch^2 * (
      - 4/3
      - 8/3*logm
   )

   + ch^2*long * (
      + 4/3
   )

   + z*ch^2 * (
      + 8/15
   )

   + z*ch^2*long * (
      + 8/15
   )

   + z^2*ch^2 * (
      + 16/105
   )

   + z^2*ch^2*long * (
      + 32/105
   )

   + z^3*ch^2 * (
      + 64/945
   )

   + z^3*ch^2*long * (
      + 64/315
   )

   + z^4*ch^2 * (
      + 128/3465
   )

   + z^4*ch^2*long * (
      + 512/3465
   )

   + alphas/pi*ep^-2*z^-1*cf*ch^2 * (
      + 3/2
   )

   + alphas/pi*ep^-2*z^-1*cf*ch^2*long * (
      - 3/2
   )

   + alphas/pi*ep^-1*z^-1*cf*ch^2 * (
      - 5/4
   )

   + alphas/pi*ep^-1*z^-1*cf*ch^2*long * (
      + 5/4
   )

   + alphas/pi*ep^-1*cf*cl^2 * (
      + 1/2
   )

   + alphas/pi*ep^-1*cf*ch^2 * (
      + 1/2
   )

   + alphas/pi*z^-1*cf*ch^2 * (
      - 1/8
      - logm
      - 6*logm^2
   )

   + alphas/pi*z^-1*cf*ch^2*long * (
      + 1/8
      + logm
      + 6*logm^2
   )

   + alphas/pi*cf*cl^2 * (
      + 55/12
      - 2*logm
      - 4*zeta3
      - lz
   )

   + alphas/pi*cf*ch^2 * (
      - 29/36
      + 2*logm
   )

   + alphas/pi*cf*ch^2*long * (
      + 7/3
   )

   + alphas/pi*z*cf*ch^2 * (
      + 257/405
      + 8/5*logm
   )

   + alphas/pi*z*cf*ch^2*long * (
      + 209/135
      + 8/5*logm
   )

   + alphas/pi*z^2*cf*ch^2 * (
      + 502/4725
      + 32/35*logm
   )

   + alphas/pi*z^2*cf*ch^2*long * (
      + 4294/4725
      + 64/35*logm
   )

   + alphas/pi*z^3*cf*ch^2 * (
      - 4748/496125
      + 64/105*logm
   )

   + alphas/pi*z^3*cf*ch^2*long * (
      + 29468/55125
      + 64/35*logm
   )

   + alphas/pi*z^4*cf*ch^2 * (
      - 2116984/49116375
      + 512/1155*logm
   )

   + alphas/pi*z^4*cf*ch^2*long * (
      + 4927808/16372125
      + 2048/1155*logm
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nl*tf*ch^2 * (
      + 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nl*tf*ch^2*long * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nh*tf*ch^2 * (
      + 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nh*tf*ch^2*long * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*ca*ch^2 * (
      - 11/24
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*ca*ch^2*long * (
      + 11/24
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf^2*ch^2 * (
      - 3/4
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf^2*ch^2*long * (
      + 3/4
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch*cl*sing * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch*cl*long*sing * (
      - 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch^2*sing * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch^2*long*sing * (
      - 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nl*tf*ch^2 * (
      - 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nl*tf*ch^2*long * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nh*tf*ch^2 * (
      - 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nh*tf*ch^2*long * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*ca*ch^2 * (
      + 83/48
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*ca*ch^2*long * (
      - 83/48
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf^2*ch^2 * (
      + 3/4
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf^2*ch^2*long * (
      - 3/4
   )

   + (alphas/pi)^2*ep^-2*cf*tf*cl^2*sing * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-2*cf*tf*cl^2*long*sing * (
      - 2
   )

   + (alphas/pi)^2*ep^-2*cf*tf*ch*cl*sing * (
      - 2/3
   )

   + (alphas/pi)^2*ep^-2*cf*tf*ch^2*sing * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*ca*cl^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-2*cf*ca*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch*cl*sing * (
      + 9/4
      - 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch*cl*long*sing * (
      - 13/4
      + 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch^2*sing * (
      + 9/4
      - 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch^2*long*sing * (
      - 13/4
      + 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nl*tf*ch^2 * (
      + 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nl*tf*ch^2*long * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*ch^2 * (
      + 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*ch^2*long * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*ca*ch^2 * (
      - 77/48
      + 3/4*zeta3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*ca*ch^2*long * (
      + 77/48
      - 3/4*zeta3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf^2*ch^2 * (
      + 119/96
      - 3/2*zeta3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf^2*ch^2*long * (
      - 119/96
      + 3/2*zeta3
   )

   + (alphas/pi)^2*ep^-1*cf*tf*cl^2*sing * (
      - 25/9
      + 2*logm
      + lz
   )

   + (alphas/pi)^2*ep^-1*cf*tf*cl^2*long*sing * (
      - 62/3
      + 12*logm
      + 6*lz
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch*cl*sing * (
      - 26/9
      + 4*logm
      + lz
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch*cl*long*sing * (
      + 5/3
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch^2*sing * (
      - 1/9
      + 2*logm
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch^2*long*sing * (
      + 1/3
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*ca*cl^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf*ca*ch^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf^2*cl^2 * (
      - 1/24
   )

   + (alphas/pi)^2*ep^-1*cf^2*ch^2 * (
      - 1/24
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch*cl*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch*cl*long*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch^2*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch^2*long*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch*cl*sing * (
      - 4/35
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch*cl*long*sing * (
      - 8/35
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch^2*sing * (
      - 4/35
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch^2*long*sing * (
      - 8/35
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch*cl*sing * (
      - 16/315
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch*cl*long*sing * (
      - 16/105
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch^2*sing * (
      - 16/315
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch^2*long*sing * (
      - 16/105
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch*cl*sing * (
      - 32/1155
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch*cl*long*sing * (
      - 128/1155
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch^2*sing * (
      - 32/1155
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch^2*long*sing * (
      - 128/1155
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch*cl*sing * (
      + 61/8
      - 27/2*logm
      + 9*logm^2
      + 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch*cl*long*sing * (
      - 113/8
      + 39/2*logm
      - 9*logm^2
      - 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch^2*sing * (
      + 61/8
      - 27/2*logm
      + 9*logm^2
      - 21/4*zeta3
      + 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch^2*long*sing * (
      - 113/8
      + 39/2*logm
      - 9*logm^2
      + 21/4*zeta3
      - 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*nl*tf*ch^2 * (
      - 1/24
      - 5/12*logm
      + 4/3*logm^2
      - 4/3*logm^3
      + 4/3*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nl*tf*ch^2*long * (
      + 1/24
      + 5/12*logm
      - 4/3*logm^2
      + 4/3*logm^3
      - 4/3*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*ch^2 * (
      - 25/24
      - 5/12*logm
      + 4/3*logm^2
      - 4/3*logm^3
      + 7/12*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*ch^2*long * (
      + 25/24
      + 5/12*logm
      - 4/3*logm^2
      + 4/3*logm^3
      - 7/12*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*ca*ch^2 * (
      + 3/4
      + 85/48*logm
      - 43/6*logm^2
      + 11/3*logm^3
      + 7/3*zeta3
      - 9/2*zeta3*logm
      + 1/2*c4
      - 11/120*pi^4
   )

   + (alphas/pi)^2*z^-1*cf*ca*ch^2*long * (
      - 3/4
      - 85/48*logm
      + 43/6*logm^2
      - 11/3*logm^3
      - 7/3*zeta3
      + 9/2*zeta3*logm
      - 1/2*c4
      + 11/120*pi^4
   )

   + (alphas/pi)^2*z^-1*cf^2*ch^2 * (
      + 51/64
      - 101/16*logm
      + 39/4*logm^2
      + 6*logm^3
      - 9*zeta3
      + 9*zeta3*logm
      - c4
      + 11/60*pi^4
   )

   + (alphas/pi)^2*z^-1*cf^2*ch^2*long * (
      - 51/64
      + 101/16*logm
      - 39/4*logm^2
      - 6*logm^3
      + 9*zeta3
      - 9*zeta3*logm
      + c4
      - 11/60*pi^4
   )

   + (alphas/pi)^2*cf*tf*cl^2*sing * (
      - 773/54
      + 50/3*logm
      - 6*logm^2
      + 25/3*lz
      - 6*lz*logm
      - 3/2*lz^2
      + 1/12*pi^2
   )

   + (alphas/pi)^2*cf*tf*cl^2*long*sing * (
      - 2281/18
      + 124*logm
      - 36*logm^2
      + 62*lz
      - 36*lz*logm
      - 9*lz^2
      + 1/2*pi^2
   )

   + (alphas/pi)^2*cf*tf*ch*cl*sing * (
      - 68/27
      + 52/3*logm
      - 12*logm^2
      + 13/6*lz
      - 6*lz*logm
      - 1/2*lz^2
   )

   + (alphas/pi)^2*cf*tf*ch*cl*long*sing * (
      + 181/18
      - 10*logm
      - 3*lz
   )

   + (alphas/pi)^2*cf*tf*ch^2*sing * (
      + 101/432
      + 2/3*logm
      - 6*logm^2
      + 385/288*zeta3
      - 1/12*pi^2
   )

   + (alphas/pi)^2*cf*tf*ch^2*long*sing * (
      + 31/144
      - 2*logm
      + 175/96*zeta3
   )

   + (alphas/pi)^2*cf*nl*tf*cl^2 * (
      - 3701/648
      + 11/3*logm
      - 2/3*logm^2
      + 38/9*zeta3
      - 8/3*zeta3*logm
      + 11/6*lz
      - 2/3*lz*logm
      - 4/3*lz*zeta3
      - 1/6*lz^2
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2 * (
      - 7/72
      - 28/27*logm
      + 2/3*logm^2
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2*long * (
      + 25/27
      + 14/9*logm
   )

   + (alphas/pi)^2*cf*nh*tf*cl^2 * (
      + 295/648
      + 11/3*logm
      - 2/3*logm^2
      - 8/3*zeta3*logm
      - 2/3*lz*logm
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2 * (
      - 11/18
      - 28/27*logm
      + 2/3*logm^2
      - 7/48*zeta3
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2*long * (
      + 7/27
      + 14/9*logm
      + 7/8*zeta3
   )

   + (alphas/pi)^2*cf*ca*cl^2 * (
      + 44215/2592
      - 41/4*logm
      + 11/6*logm^2
      - 5/3*zeta5
      - 227/18*zeta3
      + 22/3*zeta3*logm
      - 41/8*lz
      + 11/6*lz*logm
      + 11/3*lz*zeta3
      + 11/24*lz^2
   )

   + (alphas/pi)^2*cf*ca*ch^2 * (
      + 187/108
      + 271/54*logm
      - 11/6*logm^2
      - 307/576*zeta3
   )

   + (alphas/pi)^2*cf*ca*ch^2*long * (
      - 3385/864
      - 77/18*logm
      + 329/192*zeta3
   )

   + (alphas/pi)^2*cf^2*cl^2 * (
      - 143/72
      + 1/4*logm
      + 10*zeta5
      - 37/6*zeta3
      + 1/8*lz
   )

   + (alphas/pi)^2*cf^2*ch^2 * (
      + 1399/432
      - 9/4*logm
      - 461/288*zeta3
   )

   + (alphas/pi)^2*cf^2*ch^2*long * (
      - 401/144
      + 439/96*zeta3
   )

   + (alphas/pi)^2*z*cf*tf*ch*cl*sing * (
      - 2026/1215
      + 12/5*logm
      + 56/81*lz
   )

   + (alphas/pi)^2*z*cf*tf*ch*cl*long*sing * (
      - 77/45
      + 12/5*logm
      + 2/3*lz
   )

   + (alphas/pi)^2*z*cf*tf*ch^2*sing * (
      - 1045/6912
      + 12/5*logm
      + 5215/13824*zeta3
   )

   + (alphas/pi)^2*z*cf*tf*ch^2*long*sing * (
      + 431/11520
      + 12/5*logm
      + 5047/4608*zeta3
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2 * (
      + 251/405
      - 26/1215*logm
      + 8/15*logm^2
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2*long * (
      + 176/405
      + 238/405*logm
      + 8/15*logm^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*cl^2 * (
      + 14012/10125
      - 352/675*lz
      + 8/135*lz^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2 * (
      - 685721/933120
      - 26/1215*logm
      + 8/15*logm^2
      + 10493/13824*zeta3
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2*long * (
      + 1183/311040
      + 238/405*logm
      + 8/15*logm^2
      + 1253/4608*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2 * (
      + 2266469/311040
      + 2411/2430*logm
      - 22/15*logm^2
      - 467219/69120*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2*long * (
      - 1457447/103680
      - 553/810*logm
      - 22/15*logm^2
      + 29993/2560*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2 * (
      + 724867/17280
      - 8/27*logm
      + 12/5*logm^2
      - 1191661/34560*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2*long * (
      - 384401/5760
      + 22/9*logm
      + 12/5*logm^2
      + 672143/11520*zeta3
   )

   + (alphas/pi)^2*z^2*cf*tf*ch*cl*sing * (
      - 4283/7875
      + 24/35*logm
      + 14/75*lz
   )

   + (alphas/pi)^2*z^2*cf*tf*ch*cl*long*sing * (
      - 2084/1575
      + 48/35*logm
      + 16/45*lz
   )

   + (alphas/pi)^2*z^2*cf*tf*ch^2*sing * (
      - 2851/7168
      + 24/35*logm
      + 18179/92160*zeta3
   )

   + (alphas/pi)^2*z^2*cf*tf*ch^2*long*sing * (
      - 146431/483840
      + 48/35*logm
      + 3969/5120*zeta3
      - 1/9*lz
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2 * (
      + 13621/47250
      - 2596/14175*logm
      + 32/105*logm^2
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2*long * (
      + 9491/23625
      + 1388/14175*logm
      + 64/105*logm^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*cl^2 * (
      - 8188/128625
      + 1303/33075*lz
      - 2/315*lz^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2 * (
      - 1662271/2488320
      - 2596/14175*logm
      + 32/105*logm^2
      + 19579/36864*zeta3
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2*long * (
      - 642073/2488320
      + 1388/14175*logm
      + 64/105*logm^2
      + 10045/36864*zeta3
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2 * (
      + 45024272551/1306368000
      + 14699/14175*logm
      - 88/105*logm^2
      - 186776833/6451200*zeta3
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2*long * (
      - 5297790997/87091200
      + 11303/14175*logm
      - 176/105*logm^2
      + 108900847/2150400*zeta3
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2 * (
      + 38233277381/130636800
      - 976/1575*logm
      + 96/35*logm^2
      - 2353604861/9676800*zeta3
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2*long * (
      - 22400458219/43545600
      + 4628/1575*logm
      + 192/35*logm^2
      + 1387883059/3225600*zeta3
   )

   + (alphas/pi)^2*z^3*cf*tf*ch*cl*sing * (
      - 1497896/5788125
      + 32/105*logm
      + 13312/165375*lz
   )

   + (alphas/pi)^2*z^3*cf*tf*ch*cl*long*sing * (
      - 514/525
      + 32/35*logm
      + 8/35*lz
   )

   + (alphas/pi)^2*z^3*cf*tf*ch^2*sing * (
      - 31271609/119439360
      + 32/105*logm
      + 1811719/14745600*zeta3
   )

   + (alphas/pi)^2*z^3*cf*tf*ch^2*long*sing * (
      - 444253903/1393459200
      + 32/35*logm
      + 974281/1638400*zeta3
      - 16/135*lz
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2 * (
      + 10597378/52093125
      - 261496/1488375*logm
      + 64/315*logm^2
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2*long * (
      + 7456606/17364375
      - 25064/165375*logm
      + 64/105*logm^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*cl^2 * (
      + 46108232/4219543125
      - 105152/13395375*lz
      + 64/42525*lz^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2 * (
      - 13379705273/20901888000
      - 261496/1488375*logm
      + 64/315*logm^2
      + 4411519/8847360*zeta3
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2*long * (
      - 234529787/464486400
      - 25064/165375*logm
      + 64/105*logm^2
      + 130123/327680*zeta3
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2 * (
      + 2906185718647843/20483850240000
      + 1248314/1488375*logm
      - 176/315*logm^2
      - 146464789459/1238630400*zeta3
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2*long * (
      - 579538985051983/2275983360000
      + 245326/165375*logm
      - 176/105*logm^2
      + 17483708377/82575360*zeta3
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2 * (
      + 11362926830383/5971968000
      - 50948/55125*logm
      + 96/35*logm^2
      - 980183985197/619315200*zeta3
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2*long * (
      - 47176578570727/13934592000
      + 14068/6125*logm
      + 288/35*logm^2
      + 83115403877/29491200*zeta3
   )

   + (alphas/pi)^2*z^4*cf*tf*ch*cl*sing * (
      - 91628084/618866325
      + 64/385*logm
      + 7696/178605*lz
   )

   + (alphas/pi)^2*z^4*cf*tf*ch*cl*long*sing * (
      - 1375168/1819125
      + 256/385*logm
      + 256/1575*lz
   )

   + (alphas/pi)^2*z^4*cf*tf*ch^2*sing * (
      - 6816844631227/38626689024000
      + 64/385*logm
      + 5965963/70778880*zeta3
   )

   + (alphas/pi)^2*z^4*cf*tf*ch^2*long*sing * (
      - 3834426439957/12875563008000
      + 256/385*logm
      + 753259/1572864*zeta3
      - 1528/14175*lz
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2 * (
      + 7434477416/46414974375
      - 22377968/147349125*logm
      + 512/3465*logm^2
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2*long * (
      + 7116375248/15471658125
      - 14336384/49116375*logm
      + 2048/3465*logm^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*cl^2 * (
      - 1081184084/374414126625
      + 259432/108056025*lz
      - 16/31185*lz^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2 * (
      - 427487399167/689762304000
      - 22377968/147349125*logm
      + 512/3465*logm^2
      + 1432739/2949120*zeta3
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2*long * (
      - 690256515919/919683072000
      - 14336384/49116375*logm
      + 2048/3465*logm^2
      + 2222003/3932160*zeta3
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2 * (
      + 1273573422122021537/2212255825920000
      + 99641812/147349125*logm
      - 128/315*logm^2
      - 109667505097681/228898897920*zeta3
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2*long * (
      - 774367052073557227/737418608640000
      + 90228256/49116375*logm
      - 512/315*logm^2
      + 66636984185339/76299632640*zeta3
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2 * (
      + 2158392051324032939/193133445120000
      - 18447136/16372125*logm
      + 1024/385*logm^2
      - 197042412190577/21194342400*zeta3
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2*long * (
      - 9092070325936164463/450644705280000
      + 6405632/5457375*logm
      + 4096/385*logm^2
      + 213458209353559/12716605440*zeta3
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nl^2*tf^2*ch^2*long * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      - 1/18
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh^2*tf^2*ch^2*long * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nl*tf*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nl*tf*ch^2*long * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nh*tf*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nh*tf*ch^2*long * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca^2*ch^2 * (
      + 121/576
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca^2*ch^2*long * (
      - 121/576
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nl*tf*ch^2 * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nl*tf*ch^2*long * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nh*tf*ch^2 * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nh*tf*ch^2*long * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*ca*ch^2 * (
      + 33/64
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*ca*ch^2*long * (
      - 33/64
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^3*ch^2 * (
      + 9/32
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^3*ch^2*long * (
      - 9/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch*cl*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl^2*tf^2*ch^2*long * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch*cl*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch^2*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 5/36
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      + 5/36
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh^2*tf^2*ch^2 * (
      - 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh^2*tf^2*ch^2*long * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch*cl*sing * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch*cl*long*sing * (
      + 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch^2*sing * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch^2*long*sing * (
      + 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nl*tf*ch^2 * (
      + 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nl*tf*ch^2*long * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nh*tf*ch^2 * (
      + 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nh*tf*ch^2*long * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca^2*ch^2 * (
      - 1219/1152
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca^2*ch^2*long * (
      + 1219/1152
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch*cl*sing * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch^2*sing * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch^2*long*sing * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nl*tf*ch^2 * (
      + 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nl*tf*ch^2*long * (
      - 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nh*tf*ch^2 * (
      + 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nh*tf*ch^2*long * (
      - 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*ca*ch^2 * (
      - 7/4
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*ca*ch^2*long * (
      + 7/4
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^3*ch^2 * (
      - 45/128
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^3*ch^2*long * (
      + 45/128
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*cl^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*cl^2*long*sing * (
      - 2/3
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*ch*cl*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*ch^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*cl^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*cl^2*long*sing * (
      - 4/3
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*ch*cl*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*ch^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*cl^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*ch^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*cl^2*sing * (
      + 11/36
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*cl^2*long*sing * (
      + 11/6
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*ch*cl*sing * (
      + 11/18
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*ch^2*sing * (
      + 11/36
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*cl^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*ch^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch*cl*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl^2*tf^2*ch^2*long * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch*cl*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch^2*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      + 11/216
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*ch^2 * (
      - 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*ch^2*long * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch*cl*sing * (
      - 127/144
      + 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch*cl*long*sing * (
      + 259/144
      - 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch^2*sing * (
      - 127/144
      + 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch^2*long*sing * (
      + 259/144
      - 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nl*tf*ch^2 * (
      - 1507/1728
      - 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nl*tf*ch^2*long * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*ch^2 * (
      - 1507/1728
      - 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*ch^2*long * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca^2*ch^2 * (
      + 18025/6912
      - 11/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca^2*ch^2*long * (
      - 18025/6912
      + 11/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch*cl*sing * (
      - 13/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 19/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch^2*sing * (
      - 13/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch^2*long*sing * (
      + 19/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nl*tf*ch^2 * (
      - 487/576
      + 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nl*tf*ch^2*long * (
      + 487/576
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*ch^2 * (
      - 487/576
      + 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*ch^2*long * (
      + 487/576
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*ca*ch^2 * (
      + 371/2304
      + 13/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*ca*ch^2*long * (
      - 371/2304
      - 13/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^3*ch^2 * (
      + 77/128
      + 9/16*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^3*ch^2*long * (
      - 77/128
      - 9/16*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*cl^2*sing * (
      - 67/108
      + 4/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*cl^2*long*sing * (
      - 5
      + 8/3*logm
      + 4/3*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch*cl*sing * (
      - 35/54
      + 8/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch*cl*long*sing * (
      + 5/9
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch^2*sing * (
      - 1/36
      + 4/9*logm
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch^2*long*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*cl^2*sing * (
      - 67/108
      + 4/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*cl^2*long*sing * (
      - 257/18
      + 8*logm
      + 4*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch*cl*sing * (
      - 35/54
      + 8/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch*cl*long*sing * (
      + 5/9
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch^2*sing * (
      - 1/36
      + 4/9*logm
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch^2*long*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*cl^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*ch^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*cl^2*sing * (
      + 617/432
      - 11/9*logm
      - 11/18*lz
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*cl^2*long*sing * (
      + 145/12
      - 22/3*logm
      - 11/3*lz
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch*cl*sing * (
      + 265/216
      - 22/9*logm
      - 11/18*lz
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch*cl*long*sing * (
      - 55/36
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch^2*sing * (
      - 29/144
      - 11/9*logm
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch^2*long*sing * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*cl^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*ch^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*cl^2*sing * (
      + 5/48
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*cl^2*long*sing * (
      + 5/8
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*ch*cl*sing * (
      + 5/24
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*ch^2*sing * (
      + 5/48
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*cl^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*ch^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch*cl*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch*cl*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch^2*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch^2*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch*cl*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch*cl*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch^2*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch^2*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch*cl*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch*cl*long*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch^2*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch^2*long*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch*cl*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch*cl*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch^2*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch^2*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch*cl*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch*cl*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch^2*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch^2*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch*cl*sing * (
      + 22/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch*cl*long*sing * (
      + 44/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch^2*sing * (
      + 22/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch^2*long*sing * (
      + 44/315
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch*cl*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch*cl*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch^2*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch^2*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch*cl*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch*cl*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch^2*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch^2*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch*cl*sing * (
      + 88/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch*cl*long*sing * (
      + 88/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch^2*sing * (
      + 88/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch^2*long*sing * (
      + 88/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch*cl*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch*cl*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch^2*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch^2*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch*cl*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch*cl*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch^2*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch^2*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch*cl*sing * (
      + 16/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch*cl*long*sing * (
      + 64/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch^2*sing * (
      + 16/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch^2*long*sing * (
      + 64/945
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch*cl*sing * (
      + 131/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 479/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 131/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 479/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 1625/7776
      - 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl^2*tf^2*ch^2*long * (
      - 1625/7776
      + 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*cl^2*sing * (
      - 3/4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*cl^2*long*sing * (
      + 3/4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch*cl*sing * (
      - 193/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      - 155/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 31/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      - 317/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 1625/3888
      - 1/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      - 1625/3888
      + 1/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1625/7776
      - 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*ch^2*long * (
      - 1625/7776
      + 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch*cl*sing * (
      + 637/432
      - 43/36*logm
      - 11/6*logm^2
      - 5/16*zeta3
      - 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch*cl*long*sing * (
      + 917/432
      - 89/36*logm
      + 11/6*logm^2
      + 5/16*zeta3
      + 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch^2*sing * (
      + 637/432
      - 43/36*logm
      - 11/6*logm^2
      - 5/16*zeta3
      - 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch^2*long*sing * (
      + 917/432
      - 89/36*logm
      + 11/6*logm^2
      + 5/16*zeta3
      + 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nl*tf*ch^2 * (
      + 631/31104
      + 5/12*zeta3
      + 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nl*tf*ch^2*long * (
      - 631/31104
      - 5/12*zeta3
      - 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*ch^2 * (
      + 631/31104
      + 5/12*zeta3
      + 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*ch^2*long * (
      - 631/31104
      - 5/12*zeta3
      - 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca^2*ch^2 * (
      - 267889/124416
      - 45/32*zeta5
      + 475/192*zeta3
      - 11/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca^2*ch^2*long * (
      + 267889/124416
      + 45/32*zeta5
      - 475/192*zeta3
      + 11/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch*cl*sing * (
      - 235/64
      + 9/4*logm
      + 9/2*logm^2
      + 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 387/64
      - 9/4*logm
      - 9/2*logm^2
      - 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch^2*sing * (
      - 235/64
      + 9/4*logm
      + 9/2*logm^2
      + 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch^2*long*sing * (
      + 387/64
      - 9/4*logm
      - 9/2*logm^2
      - 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nl*tf*ch^2 * (
      + 125/128
      - 1/8*zeta3
      - 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nl*tf*ch^2*long * (
      - 125/128
      + 1/8*zeta3
      + 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*ch^2 * (
      + 125/128
      - 1/8*zeta3
      - 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*ch^2*long * (
      - 125/128
      + 1/8*zeta3
      + 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*ca*ch^2 * (
      + 641/192
      + 45/32*zeta5
      - 259/64*zeta3
      + 13/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*ca*ch^2*long * (
      - 641/192
      - 45/32*zeta5
      + 259/64*zeta3
      - 13/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^3*ch^2 * (
      - 4651/1536
      + 45/16*zeta5
      - 29/16*zeta3
      + 3/320*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^3*ch^2*long * (
      + 4651/1536
      - 45/16*zeta5
      + 29/16*zeta3
      - 3/320*pi^4
   )

   + (alphas/pi)^3*ep^-1*cl^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*cl^2*long*sing*d33FF/NF * (
      + 22/9
      - 16/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch*cl*sing*d33FF/NF * (
      + 11/18
      - 4/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch*cl*long*sing*d33FF/NF * (
      - 11/9
      + 8/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch^2*long*sing*d33FF/NF * (
      - 11/18
      + 4/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*cl^2*sing * (
      - 847/648
      + 34/27*logm
      - 4/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
      + 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*cl^2*long*sing * (
      - 913/54
      + 112/9*logm
      - 8/3*logm^2
      + 56/9*lz
      - 8/3*lz*logm
      - 2/3*lz^2
      + 1/9*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch*cl*sing * (
      - 133/108
      + 4/3*logm
      - 8/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch*cl*long*sing * (
      + 17/6
      - 20/9*logm
      - 2/3*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch^2*sing * (
      + 49/648
      + 2/27*logm
      - 4/9*logm^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch^2*long*sing * (
      + 55/108
      - 8/9*logm
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*cl^2*sing * (
      - 847/648
      + 34/27*logm
      - 4/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
      + 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*cl^2*long*sing * (
      - 9829/108
      + 260/3*logm
      - 24*logm^2
      + 130/3*lz
      - 24*lz*logm
      - 6*lz^2
      + 1/3*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch*cl*sing * (
      - 133/108
      + 4/3*logm
      - 8/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch*cl*long*sing * (
      + 17/6
      - 20/9*logm
      - 2/3*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch^2*sing * (
      + 49/648
      + 2/27*logm
      - 4/9*logm^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch^2*long*sing * (
      + 55/108
      - 8/9*logm
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*cl^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*ch^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*cl^2*sing * (
      + 1319/2592
      - 67/54*logm
      + 11/9*logm^2
      + 17/24*zeta3
      - 67/108*lz
      + 11/9*lz*logm
      + 11/36*lz^2
      - 11/216*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*cl^2*long*sing * (
      + 2647/108
      - 188/9*logm
      + 22/3*logm^2
      + 17/4*zeta3
      - 94/9*lz
      + 22/3*lz*logm
      + 11/6*lz^2
      - 11/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch*cl*sing * (
      + 77/432
      + 7/9*logm
      + 22/9*logm^2
      + 17/12*zeta3
      - 67/108*lz
      + 11/9*lz*logm
      + 11/36*lz^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch*cl*long*sing * (
      - 461/72
      + 55/9*logm
      + 11/6*lz
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch^2*sing * (
      - 857/2592
      + 109/54*logm
      + 11/9*logm^2
      + 17/24*zeta3
      + 11/216*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch^2*long*sing * (
      - 545/432
      + 22/9*logm
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*cl^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*ch^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*cl^2*sing * (
      - 155/72
      + 1/2*logm
      + 2*zeta3
      + 1/4*lz
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*cl^2*long*sing * (
      - 569/48
      + 3*logm
      + 12*zeta3
      + 3/2*lz
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch*cl*sing * (
      - 115/72
      - 2*logm
      + zeta3
      + 1/4*lz
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch*cl*long*sing * (
      - 41/24
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch^2*sing * (
      + 5/9
      - 5/2*logm
      - zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch^2*long*sing * (
      - 71/48
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*cl^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*ch^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^3*cl^2 * (
      - 23/128
   )

   + (alphas/pi)^3*ep^-1*cf^3*ch^2 * (
      - 23/128
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch*cl*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch*cl*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch^2*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch^2*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch*cl*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch*cl*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch^2*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch^2*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch*cl*sing * (
      - 109/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch*cl*long*sing * (
      - 241/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch^2*sing * (
      - 109/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch^2*long*sing * (
      - 241/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch*cl*sing * (
      - 149/540
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch*cl*long*sing * (
      - 173/180
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch^2*sing * (
      - 149/540
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch^2*long*sing * (
      - 173/180
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch*cl*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch*cl*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch^2*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch^2*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch*cl*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch*cl*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch^2*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch^2*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch*cl*sing * (
      - 43/945
      - 44/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch*cl*long*sing * (
      - 218/945
      - 88/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch^2*sing * (
      - 43/945
      - 44/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch^2*long*sing * (
      - 218/945
      - 88/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch*cl*sing * (
      - 71/3150
      - 24/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch*cl*long*sing * (
      - 1787/3150
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch^2*sing * (
      - 71/3150
      - 24/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch^2*long*sing * (
      - 1787/3150
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch*cl*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch*cl*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch^2*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch^2*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch*cl*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch*cl*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch^2*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch^2*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch*cl*sing * (
      - 8/1701
      - 176/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch*cl*long*sing * (
      - 8/105
      - 176/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch^2*sing * (
      - 8/1701
      - 176/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch^2*long*sing * (
      - 8/105
      - 176/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch*cl*sing * (
      + 5387/165375
      - 16/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch*cl*long*sing * (
      - 1989/6125
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch^2*sing * (
      + 5387/165375
      - 16/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch^2*long*sing * (
      - 1989/6125
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch*cl*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch*cl*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch^2*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch^2*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch*cl*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch*cl*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch^2*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch^2*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch*cl*sing * (
      + 32/10395
      - 32/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch*cl*long*sing * (
      - 32/1485
      - 128/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch^2*sing * (
      + 32/10395
      - 32/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch^2*long*sing * (
      - 32/1485
      - 128/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch*cl*sing * (
      + 756046/16372125
      - 128/385*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch*cl*long*sing * (
      - 929552/5457375
      - 512/385*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch^2*sing * (
      + 756046/16372125
      - 128/385*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch^2*long*sing * (
      - 929552/5457375
      - 512/385*logm
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch*cl*sing * (
      - 2167/1296
      + 287/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      - 34/9*zeta3
      + 7/216*pi^2
      - 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 3581/1296
      - 59/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      + 34/9*zeta3
      - 19/216*pi^2
      + 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch^2*sing * (
      - 2167/1296
      + 287/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      + 37/18*zeta3
      - 7*zeta3*logm
      + 1/3*c4
      + 7/216*pi^2
      - 1/18*pi^2*logm
      - 49/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 3581/1296
      - 59/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      - 37/18*zeta3
      + 7*zeta3*logm
      - 1/3*c4
      - 19/216*pi^2
      + 1/18*pi^2*logm
      + 49/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 16019/46656
      - 1049/972*logm
      + 10/27*logm^2
      + 16/27*logm^3
      - 4/9*logm^4
      - 67/108*zeta3
      + 28/9*zeta3*logm
      + 7/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl^2*tf^2*ch^2*long * (
      - 16019/46656
      + 1049/972*logm
      - 10/27*logm^2
      - 16/27*logm^3
      + 4/9*logm^4
      + 67/108*zeta3
      - 28/9*zeta3*logm
      - 7/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*cl^2*sing * (
      - 21/8
      + 6*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*cl^2*long*sing * (
      + 33/8
      - 6*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch*cl*sing * (
      - 14155/1296
      + 935/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      + 74/9*zeta3
      + 7/216*pi^2
      - 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      + 12295/1296
      - 707/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      - 74/9*zeta3
      - 19/216*pi^2
      + 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 9025/1296
      + 611/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      + 14/9*zeta3
      - 7*zeta3*logm
      + 7/216*pi^2
      - 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      + 5221/1296
      - 383/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      - 14/9*zeta3
      + 7*zeta3*logm
      - 19/216*pi^2
      + 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 26387/23328
      - 1697/486*logm
      + 20/27*logm^2
      + 32/27*logm^3
      - 8/9*logm^4
      - 119/27*zeta3
      + 47/9*zeta3*logm
      - 1/3*c4
      + 31/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      - 26387/23328
      + 1697/486*logm
      - 20/27*logm^2
      - 32/27*logm^3
      + 8/9*logm^4
      + 119/27*zeta3
      - 47/9*zeta3*logm
      + 1/3*c4
      - 31/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 328927/233280
      - 2345/972*logm
      + 10/27*logm^2
      + 16/27*logm^3
      - 4/9*logm^4
      - 623/540*zeta3
      + 19/9*zeta3*logm
      - 1/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*ch^2*long * (
      - 328927/233280
      + 2345/972*logm
      - 10/27*logm^2
      - 16/27*logm^3
      + 4/9*logm^4
      + 623/540*zeta3
      - 19/9*zeta3*logm
      + 1/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch*cl*sing * (
      + 27797/1296
      - 8587/216*logm
      + 1063/36*logm^2
      - 55/9*logm^3
      - 3125/288*zeta3
      + 5/2*zeta3*logm
      - c4
      + 43/864*pi^2
      + 11/72*pi^2*logm
      + 13/64*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch*cl*long*sing * (
      - 22295/1296
      + 7519/216*logm
      - 931/36*logm^2
      + 55/9*logm^3
      + 3305/288*zeta3
      - 5/2*zeta3*logm
      + c4
      + 89/864*pi^2
      - 11/72*pi^2*logm
      - 13/64*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch^2*sing * (
      + 27797/1296
      - 8587/216*logm
      + 1063/36*logm^2
      - 55/9*logm^3
      - 13721/288*zeta3
      + 87/4*zeta3*logm
      - 8/3*c4
      + 43/864*pi^2
      + 11/72*pi^2*logm
      + 2113/2880*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch^2*long*sing * (
      - 22295/1296
      + 7519/216*logm
      - 931/36*logm^2
      + 55/9*logm^3
      + 13901/288*zeta3
      - 87/4*zeta3*logm
      + 8/3*c4
      + 89/864*pi^2
      - 11/72*pi^2*logm
      - 2113/2880*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*nl*tf*ch^2 * (
      - 550109/186624
      + 6727/1944*logm
      + 443/108*logm^2
      - 175/27*logm^3
      + 22/9*logm^4
      + 67/4*zeta5
      + 2425/432*zeta3
      + 8/9*zeta3*logm
      + 3*zeta3*logm^2
      - 2/15*c5
      - 11/18*c4
      + 2/3*c4*logm
      + 103/1080*pi^4
      - 31/180*pi^4*logm
      - 49/180*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf*ca*nl*tf*ch^2*long * (
      + 550109/186624
      - 6727/1944*logm
      - 443/108*logm^2
      + 175/27*logm^3
      - 22/9*logm^4
      - 67/4*zeta5
      - 2425/432*zeta3
      - 8/9*zeta3*logm
      - 3*zeta3*logm^2
      + 2/15*c5
      + 11/18*c4
      - 2/3*c4*logm
      - 103/1080*pi^4
      + 31/180*pi^4*logm
      + 49/180*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*ch^2 * (
      - 1286237/186624
      + 13855/1944*logm
      + 443/108*logm^2
      - 175/27*logm^3
      + 22/9*logm^4
      - 199/8*zeta5
      - 4757/432*zeta3
      + 131/36*zeta3*logm
      + 3*zeta3*logm^2
      - 19/9*c4
      + 2/3*c4*logm
      + 1271/2160*pi^4
      - 31/180*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*ch^2*long * (
      + 1286237/186624
      - 13855/1944*logm
      - 443/108*logm^2
      + 175/27*logm^3
      - 22/9*logm^4
      + 199/8*zeta5
      + 4757/432*zeta3
      - 131/36*zeta3*logm
      - 3*zeta3*logm^2
      + 19/9*c4
      - 2/3*c4*logm
      - 1271/2160*pi^4
      + 31/180*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf*ca^2*ch^2 * (
      + 4281479/746496
      + 22441/15552*logm
      - 6803/432*logm^2
      + 313/27*logm^3
      - 121/36*logm^4
      - 2599/64*zeta5
      + 45/4*zeta5*logm
      + 6307/3456*zeta3
      - 2041/72*zeta3*logm
      + 33/4*zeta3*logm^2
      + 243/32*zeta3^2
      + 1/3*c5
      + 229/72*c4
      - 11/6*c4*logm
      - 22687/34560*pi^4
      + 55/144*pi^4*logm
      + 49/72*pi^4*log2
      - 5/1344*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca^2*ch^2*long * (
      - 4281479/746496
      - 22441/15552*logm
      + 6803/432*logm^2
      - 313/27*logm^3
      + 121/36*logm^4
      + 2599/64*zeta5
      - 45/4*zeta5*logm
      - 6307/3456*zeta3
      + 2041/72*zeta3*logm
      - 33/4*zeta3*logm^2
      - 243/32*zeta3^2
      - 1/3*c5
      - 229/72*c4
      + 11/6*c4*logm
      + 22687/34560*pi^4
      - 55/144*pi^4*logm
      - 49/72*pi^4*log2
      + 5/1344*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch*cl*sing * (
      - 931/64
      + 71/4*logm
      + 15/4*logm^2
      - 21*logm^3
      + 135/4*zeta3
      - 12*zeta3*logm
      + 2*c4
      - 3/32*pi^2
      - 3/8*pi^2*logm
      - 47/120*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 1705/64
      - 89/4*logm
      - 51/4*logm^2
      + 21*logm^3
      - 147/4*zeta3
      + 12*zeta3*logm
      - 2*c4
      + 3/32*pi^2
      + 3/8*pi^2*logm
      + 47/120*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch^2*sing * (
      - 931/64
      + 71/4*logm
      + 15/4*logm^2
      - 21*logm^3
      + 57/2*zeta3
      + 15/4*zeta3*logm
      - 3/32*pi^2
      - 3/8*pi^2*logm
      + 1/40*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch^2*long*sing * (
      + 1705/64
      - 89/4*logm
      - 51/4*logm^2
      + 21*logm^3
      - 63/2*zeta3
      - 15/4*zeta3*logm
      + 3/32*pi^2
      + 3/8*pi^2*logm
      - 1/40*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*nl*tf*ch^2 * (
      - 167/2304
      - 5/6*logm
      - 3*logm^2
      + 7/3*logm^3
      + 3*logm^4
      - 157/4*zeta5
      + 139/16*zeta3
      - 21*zeta3*logm
      + 4/15*c5
      + 11/9*c4
      - 4/3*c4*logm
      - 337/864*pi^4
      + 14/45*pi^4*logm
      + 49/90*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf^2*nl*tf*ch^2*long * (
      + 167/2304
      + 5/6*logm
      + 3*logm^2
      - 7/3*logm^3
      - 3*logm^4
      + 157/4*zeta5
      - 139/16*zeta3
      + 21*zeta3*logm
      - 4/15*c5
      - 11/9*c4
      + 4/3*c4*logm
      + 337/864*pi^4
      - 14/45*pi^4*logm
      - 49/90*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*ch^2 * (
      + 9625/2304
      + 13/6*logm
      - 3*logm^2
      + 7/3*logm^3
      + 3*logm^4
      + 63/2*zeta5
      + 263/16*zeta3
      - 75/4*zeta3*logm
      + 26/9*c4
      - 4/3*c4*logm
      - 3401/4320*pi^4
      + 14/45*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*ch^2*long * (
      - 9625/2304
      - 13/6*logm
      + 3*logm^2
      - 7/3*logm^3
      - 3*logm^4
      - 63/2*zeta5
      - 263/16*zeta3
      + 75/4*zeta3*logm
      - 26/9*c4
      + 4/3*c4*logm
      + 3401/4320*pi^4
      - 14/45*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf^2*ca*ch^2 * (
      + 6667/9216
      - 1343/48*logm
      + 1211/32*logm^2
      - 13/6*logm^3
      - 33/4*logm^4
      + 7697/64*zeta5
      - 45/4*zeta5*logm
      - 567/128*zeta3
      + 521/8*zeta3*logm
      - 39/4*zeta3*logm^2
      - 315/32*zeta3^2
      - 2/3*c5
      - 73/36*c4
      + 13/6*c4*logm
      + 8813/34560*pi^4
      - 65/144*pi^4*logm
      - 49/36*pi^4*log2
      + 55/4032*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^2*ca*ch^2*long * (
      - 6667/9216
      + 1343/48*logm
      - 1211/32*logm^2
      + 13/6*logm^3
      + 33/4*logm^4
      - 7697/64*zeta5
      + 45/4*zeta5*logm
      + 567/128*zeta3
      - 521/8*zeta3*logm
      + 39/4*zeta3*logm^2
      + 315/32*zeta3^2
      + 2/3*c5
      + 73/36*c4
      - 13/6*c4*logm
      - 8813/34560*pi^4
      + 65/144*pi^4*logm
      + 49/36*pi^4*log2
      - 55/4032*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^3*ch^2 * (
      - 2597/512
      + 4507/192*logm
      - 381/32*logm^2
      - 18*logm^3
      - 9/2*logm^4
      - 1359/32*zeta5
      - 45/2*zeta5*logm
      - 1113/16*zeta3
      + 28*zeta3*logm
      - 27/2*zeta3*logm^2
      - 171/16*zeta3^2
      - 26/3*c4
      + 3*c4*logm
      + 7261/2880*pi^4
      - 5/8*pi^4*logm
      - 25/2016*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^3*ch^2*long * (
      + 2597/512
      - 4507/192*logm
      + 381/32*logm^2
      + 18*logm^3
      + 9/2*logm^4
      + 1359/32*zeta5
      + 45/2*zeta5*logm
      + 1113/16*zeta3
      - 28*zeta3*logm
      + 27/2*zeta3*logm^2
      + 171/16*zeta3^2
      + 26/3*c4
      - 3*c4*logm
      - 7261/2880*pi^4
      + 5/8*pi^4*logm
      + 25/2016*pi^6
   )

   + (alphas/pi)^3*cl^2*sing*d33FF/NF * (
      + 116/27
      - 22/9*logm
      + 5*zeta5
      - 71/12*zeta3
      + 16/3*zeta3*logm
      - 8/3*zeta3^2
      - 11/9*lz
      + 8/3*lz*zeta3
      - 1/90*pi^4
   )

   + (alphas/pi)^3*cl^2*long*sing*d33FF/NF * (
      + 4075/108
      - 176/9*logm
      + 40*zeta5
      - 164/3*zeta3
      + 128/3*zeta3*logm
      - 64/3*zeta3^2
      - 88/9*lz
      + 64/3*lz*zeta3
      - 4/45*pi^4
   )

   + (alphas/pi)^3*ch*cl*sing*d33FF/NF * (
      + 68/27
      - 44/9*logm
      - 10/3*zeta5
      + 107/18*zeta3
      + 32/3*zeta3*logm
      - 1/45*pi^4
   )

   + (alphas/pi)^3*ch*cl*long*sing*d33FF/NF * (
      - 371/54
      + 88/9*logm
      + 20/3*zeta5
      - 71/9*zeta3
      - 64/3*zeta3*logm
      + 2/45*pi^4
   )

   + (alphas/pi)^3*ch^2*sing*d33FF/NF * (
      + 233/105
      - 22/9*logm
      - 5/3*zeta5
      - 20897/840*zeta3
      + 16/3*zeta3*logm
      - 73/36*c4
      + 2189/4320*pi^4
   )

   + (alphas/pi)^3*ch^2*long*sing*d33FF/NF * (
      - 2249/420
      + 44/9*logm
      + 10/3*zeta5
      + 21737/420*zeta3
      - 32/3*zeta3*logm
      + 73/18*c4
      - 2189/2160*pi^4
   )

   + (alphas/pi)^3*cf*nl*tf^2*cl^2*sing * (
      + 1411/432
      - 233/27*logm
      + 164/27*logm^2
      - 40/27*logm^3
      + 80/27*zeta3
      - 233/54*lz
      + 164/27*lz*logm
      - 20/9*lz*logm^2
      + 41/27*lz^2
      - 10/9*lz^2*logm
      - 5/27*lz^3
      + 17/324*pi^2
      - 1/27*pi^2*logm
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nl*tf^2*cl^2*long*sing * (
      - 373/54
      - 910/27*logm
      + 296/9*logm^2
      - 80/9*logm^3
      + 160/9*zeta3
      - 455/27*lz
      + 296/9*lz*logm
      - 40/3*lz*logm^2
      + 74/9*lz^2
      - 20/3*lz^2*logm
      - 10/9*lz^3
      + 14/27*pi^2
      - 2/9*pi^2*logm
      - 1/9*pi^2*lz
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch*cl*sing * (
      + 805/72
      + 526/81*logm
      + 56/9*logm^2
      - 80/27*logm^3
      - 68/27*zeta3
      - 83/54*lz
      - 58/27*lz*logm
      - 20/9*lz*logm^2
      - 17/54*lz^2
      + 2/9*lz^2*logm
      + 1/27*lz^3
      + 4/81*pi^2
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch*cl*long*sing * (
      + 2597/324
      - 250/27*logm
      + 20/9*logm^2
      - 25/9*lz
      + 4/3*lz*logm
      + 1/3*lz^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch^2*sing * (
      - 989/1296
      - 95/324*logm
      + 4/27*logm^2
      - 40/27*logm^3
      + 4841/2592*zeta3
      + 385/216*zeta3*logm
      - 55/648*c4
      - 1/324*pi^2
      + 1/27*pi^2*logm
      + 539/15552*pi^4
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch^2*long*sing * (
      + 65/36
      - 409/108*logm
      + 20/9*logm^2
      - 2485/864*zeta3
      + 175/72*zeta3*logm
      - 25/216*c4
      + 1/27*pi^2
      + 245/5184*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*cl^2 * (
      + 196513/23328
      - 604/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      - 20/9*zeta5
      - 809/162*zeta3
      + 152/27*zeta3*logm
      - 16/9*zeta3*logm^2
      - 302/81*lz
      + 22/9*lz*logm
      - 4/9*lz*logm^2
      + 76/27*lz*zeta3
      - 16/9*lz*zeta3*logm
      + 11/18*lz^2
      - 2/9*lz^2*logm
      - 4/9*lz^2*zeta3
      - 1/27*lz^3
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2 * (
      - 1655/23328
      - 98/243*logm
      - 56/81*logm^2
      + 8/27*logm^3
      - 31/54*zeta3
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2*long * (
      + 277/243
      + 100/81*logm
      + 28/27*logm^2
   )

   + (alphas/pi)^3*cf*nh*tf^2*cl^2*sing * (
      - 4961/432
      - 233/27*logm
      + 164/27*logm^2
      - 40/27*logm^3
      + 80/27*zeta3
      + 7/2*lz
      + 164/27*lz*logm
      - 20/9*lz*logm^2
      - 17/54*lz^2
      - 10/9*lz^2*logm
      + 1/27*lz^3
      + 17/324*pi^2
      - 1/27*pi^2*logm
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nh*tf^2*cl^2*long*sing * (
      - 289925/648
      + 5032/9*logm
      - 264*logm^2
      + 48*logm^3
      - 28/3*zeta3
      + 2495/9*lz
      - 264*lz*logm
      + 72*lz*logm^2
      - 197/3*lz^2
      + 36*lz^2*logm
      + 6*lz^3
      + 65/18*pi^2
      - 2*pi^2*logm
      - pi^2*lz
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch*cl*sing * (
      + 37/72
      + 526/81*logm
      + 56/9*logm^2
      - 80/27*logm^3
      + 16/27*zeta3
      + 25/54*lz
      - 58/27*lz*logm
      - 20/9*lz*logm^2
      - 17/54*lz^2
      + 2/9*lz^2*logm
      + 1/27*lz^3
      + 4/81*pi^2
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch*cl*long*sing * (
      + 3407/324
      - 250/27*logm
      + 20/9*logm^2
      - 35/12*zeta3
      - 25/9*lz
      + 4/3*lz*logm
      + 1/3*lz^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch^2*sing * (
      - 7007/6480
      - 95/324*logm
      + 4/27*logm^2
      - 40/27*logm^3
      + 5159/1620*zeta3
      + 385/216*zeta3*logm
      - 1/324*pi^2
      + 1/27*pi^2*logm
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch^2*long*sing * (
      + 581/216
      - 409/108*logm
      + 20/9*logm^2
      - 113/108*zeta3
      + 175/72*zeta3*logm
      + 1/27*pi^2
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*cl^2 * (
      + 6625/11664
      - 542/81*logm
      + 44/9*logm^2
      - 16/27*logm^3
      - 11/27*zeta3
      + 152/27*zeta3*logm
      - 32/9*zeta3*logm^2
      + 22/9*lz*logm
      - 8/9*lz*logm^2
      - 16/9*lz*zeta3*logm
      - 2/9*lz^2*logm
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2 * (
      + 4255/2916
      - 725/486*logm
      - 112/81*logm^2
      + 16/27*logm^3
      - 1919/864*zeta3
      - 7/36*zeta3*logm
      + 1/108*c4
      - 49/12960*pi^4
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2*long * (
      - 3457/3888
      + 128/81*logm
      + 56/27*logm^2
      + 35/32*zeta3
      + 7/6*zeta3*logm
      - 1/18*c4
      + 49/2160*pi^4
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*cl^2 * (
      - 5423/23328
      + 62/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      + 25/54*zeta3
      - 16/9*zeta3*logm^2
      - 4/9*lz*logm^2
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2 * (
      + 317311/163296
      - 529/486*logm
      - 56/81*logm^2
      + 8/27*logm^3
      - 913/378*zeta3
      - 7/36*zeta3*logm
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2*long * (
      - 9493/8505
      + 28/81*logm
      + 28/27*logm^2
      + 403/210*zeta3
      + 7/6*zeta3*logm
   )

   + (alphas/pi)^3*cf*ca*tf*cl^2*sing * (
      - 16721/576
      + 581/12*logm
      - 691/27*logm^2
      + 110/27*logm^3
      + 25/24*zeta5
      - 1573/432*zeta3
      - 17/3*zeta3*logm
      + 581/24*lz
      - 691/27*lz*logm
      + 55/9*lz*logm^2
      - 17/6*lz*zeta3
      - 691/108*lz^2
      + 55/18*lz^2*logm
      + 55/108*lz^3
      - 67/1296*pi^2
      + 11/108*pi^2*logm
      + 11/216*pi^2*lz
      + 17/1440*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*cl^2*long*sing * (
      - 126755/864
      + 14503/54*logm
      - 1294/9*logm^2
      + 220/9*logm^3
      + 25/4*zeta5
      - 1871/144*zeta3
      - 34*zeta3*logm
      + 14503/108*lz
      - 1294/9*lz*logm
      + 110/3*lz*logm^2
      - 17*lz*zeta3
      - 647/18*lz^2
      + 55/3*lz^2*logm
      + 55/18*lz^3
      - 47/54*pi^2
      + 11/18*pi^2*logm
      + 11/36*pi^2*lz
      + 17/240*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch*cl*sing * (
      - 88397/2592
      + 1265/162*logm
      - 314/9*logm^2
      + 220/27*logm^3
      - 5/4*zeta5
      + 2915/216*zeta3
      - 34/3*zeta3*logm
      + 151/24*lz
      - 161/54*lz*logm
      + 55/9*lz*logm^2
      - 29/6*lz*zeta3
      + 67/216*lz^2
      - 11/18*lz^2*logm
      - 11/108*lz^3
      - 11/81*pi^2
      + 11/216*pi^2*lz
      + 9/80*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch*cl*long*sing * (
      - 2279/162
      + 775/54*logm
      - 55/9*logm^2
      - 49/12*zeta3
      + 155/36*lz
      - 11/3*lz*logm
      - 11/12*lz^2
      + 11/216*pi^2
   )

   + (alphas/pi)^3*cf*ca*tf*ch^2*sing * (
      + 10493/5184
      + 2317/1296*logm
      - 251/27*logm^2
      + 110/27*logm^3
      - 5/8*zeta5
      + 154801/5184*zeta3
      - 9131/864*zeta3*logm
      + 3197/1296*c4
      - 109/1296*pi^2
      - 11/108*pi^2*logm
      - 20221/31104*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch^2*long*sing * (
      - 2093/288
      + 4019/432*logm
      - 55/9*logm^2
      + 20125/1728*zeta3
      - 1925/288*zeta3*logm
      + 103/216*c4
      - 11/108*pi^2
      - 3643/25920*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*cl^2 * (
      - 5559937/93312
      + 3880/81*logm
      - 259/18*logm^2
      + 44/27*logm^3
      + 515/27*zeta5
      - 20/9*zeta5*logm
      + 41575/1296*zeta3
      - 896/27*zeta3*logm
      + 88/9*zeta3*logm^2
      + 2/3*zeta3^2
      + 1940/81*lz
      - 259/18*lz*logm
      + 22/9*lz*logm^2
      - 10/9*lz*zeta5
      - 448/27*lz*zeta3
      + 88/9*lz*zeta3*logm
      - 259/72*lz^2
      + 11/9*lz^2*logm
      + 22/9*lz^2*zeta3
      + 11/54*lz^3
      - 11/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2 * (
      + 26687/93312
      + 1309/1944*logm
      + 985/162*logm^2
      - 44/27*logm^3
      + 16337/5184*zeta3
      - 979/432*zeta3*logm
      - 1025/3888*c4
      + 1237/93312*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2*long * (
      - 10387/3888
      - 4325/648*logm
      - 154/27*logm^2
      - 11095/1728*zeta3
      + 329/144*zeta3*logm
      + 115/1296*c4
      + 5117/155520*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*cl^2 * (
      + 134999/93312
      + 4097/162*logm
      - 259/18*logm^2
      + 44/27*logm^3
      - 20/9*zeta5*logm
      - 5/4*zeta3
      - 478/27*zeta3*logm
      + 88/9*zeta3*logm^2
      - 2/9*lz
      - 23/3*lz*logm
      + 22/9*lz*logm^2
      + 44/9*lz*zeta3*logm
      + 11/18*lz^2*logm
      - 1/9*c4
      + 47/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2 * (
      - 13802863/2332800
      + 1243/486*logm
      + 985/162*logm^2
      - 44/27*logm^3
      - 85/54*zeta5
      - 124351/10800*zeta3
      - 187/108*zeta3*logm
      - 42781/38880*c4
      + 1459033/4665600*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2*long * (
      + 11246519/2721600
      - 2741/648*logm
      - 154/27*logm^2
      + 40/9*zeta5
      - 10303/3150*zeta3
      - 133/144*zeta3*logm
      + 4913/12960*c4
      - 205349/1555200*pi^4
   )

   + (alphas/pi)^3*cf*ca^2*cl^2 * (
      + 34499767/373248
      - 90445/1296*logm
      + 485/24*logm^2
      - 121/54*logm^3
      - 28295/864*zeta5
      + 55/9*zeta5*logm
      - 147473/2592*zeta3
      + 2737/54*zeta3*logm
      - 121/9*zeta3*logm^2
      + 55/6*zeta3^2
      - 90445/2592*lz
      + 485/24*lz*logm
      - 121/36*lz*logm^2
      + 55/18*lz*zeta5
      + 2737/108*lz*zeta3
      - 121/9*lz*zeta3*logm
      + 485/96*lz^2
      - 121/72*lz^2*logm
      - 121/36*lz^2*zeta3
      - 121/432*lz^3
      + 11/4320*pi^4
      - 35/12*Zeta(7)
   )

   + (alphas/pi)^3*cf*ca^2*ch^2 * (
      + 1536731/1866240
      + 22169/7776*logm
      - 860/81*logm^2
      + 121/54*logm^3
      + 247397/4320*zeta5
      + 3449119/103680*zeta3
      + 1265/1728*zeta3*logm
      - 314/675*c5
      + 182353/77760*c4
      - 3896497/9331200*pi^4
      - 1387/2025*pi^4*log2
   )

   + (alphas/pi)^3*cf*ca^2*ch^2*long * (
      - 255793/77760
      + 28667/2592*logm
      + 847/108*logm^2
      + 18001/180*zeta5
      - 3270221/34560*zeta3
      - 3619/576*zeta3*logm
      - 146/225*c5
      - 183563/25920*c4
      + 4882907/3110400*pi^4
      - 761/1350*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*tf*cl^2*sing * (
      - 59947/1728
      + 85/3*logm
      - 6*logm^2
      + 241/12*zeta3
      - 16*zeta3*logm
      + 85/6*lz
      - 6*lz*logm
      - 8*lz*zeta3
      - 3/2*lz^2
      + 1/48*pi^2
      + 1/30*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*cl^2*long*sing * (
      - 67471/288
      + 355/2*logm
      - 36*logm^2
      + 144*zeta3
      - 96*zeta3*logm
      + 355/4*lz
      - 36*lz*logm
      - 48*lz*zeta3
      - 9*lz^2
      + 1/8*pi^2
      + 1/5*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*ch*cl*sing * (
      - 8587/288
      + 29/6*logm
      + 9*logm^2
      + 23/6*zeta3
      - 8*zeta3*logm
      + 67/6*lz
      - 2*lz*zeta3
      - 3/2*lz^2
      + 1/8*pi^2
      + 1/60*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*ch*cl*long*sing * (
      + 275/72
      + 13*logm
      - 1/4*zeta3
      - 7/4*lz
   )

   + (alphas/pi)^3*cf^2*tf*ch^2*sing * (
      + 1535/5184
      - 5*logm
      + 15*logm^2
      - 3209/288*zeta3
      + 8*zeta3*logm
      - 77/162*c4
      + 5/48*pi^2
      + 251/1944*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*ch^2*long*sing * (
      - 14453/2160
      + 27/2*logm
      - 15703/480*zeta3
      - 119/54*c4
      + 437/648*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*cl^2 * (
      - 7505/10368
      + 29/24*logm
      - 1/3*logm^2
      - 250/9*zeta5
      + 40/3*zeta5*logm
      + 1553/54*zeta3
      - 38/3*zeta3*logm
      - 4*zeta3^2
      + 29/48*lz
      - 1/3*lz*logm
      + 20/3*lz*zeta5
      - 19/3*lz*zeta3
      - 1/12*lz^2
      + 11/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2 * (
      - 104903/31104
      + 2615/648*logm
      - 2*logm^2
      + 20371/2592*zeta3
      - 125/216*zeta3*logm
      + 1025/1944*c4
      - 3721/46656*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2*long * (
      + 5945/1296
      - 527/108*logm
      - 7241/864*zeta3
      + 439/72*zeta3*logm
      - 115/648*c4
      + 8707/77760*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*cl^2 * (
      - 26945/10368
      - 103/24*logm
      - 1/3*logm^2
      + 40/3*zeta5*logm
      + 665/216*zeta3
      - 26/3*zeta3*logm
      + 13/48*lz
      + 2/3*lz*logm
      + 2/9*c4
      - 89/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2 * (
      + 1103833/86400
      + 2615/648*logm
      - 2*logm^2
      + 992399/8100*zeta3
      - 125/216*zeta3*logm
      + 9721/1215*c4
      - 656951/291600*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2*long * (
      - 110429/10800
      - 527/108*logm
      - 1014253/10800*zeta3
      + 439/72*zeta3*logm
      - 2648/405*c4
      + 11173/6075*pi^4
   )

   + (alphas/pi)^3*cf^2*ca*cl^2 * (
      - 382033/20736
      + 127/24*logm
      - 11/24*logm^2
      + 9305/144*zeta5
      - 110/3*zeta5*logm
      - 46219/864*zeta3
      + 143/6*zeta3*logm
      + 127/48*lz
      - 11/24*lz*logm
      - 55/3*lz*zeta5
      + 143/12*lz*zeta3
      - 11/96*lz^2
      - 11/4320*pi^4
      + 35/2*Zeta(7)
   )

   + (alphas/pi)^3*cf^2*ca*ch^2 * (
      + 1314625/62208
      - 18223/648*logm
      + 55/8*logm^2
      - 63461/720*zeta5
      - 989207/10368*zeta3
      + 6127/864*zeta3*logm
      + 1676/2025*c5
      - 53639/12960*c4
      + 1277111/1555200*pi^4
      + 26257/24300*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*ca*ch^2*long * (
      - 34619/3240
      + 7183/432*logm
      - 64327/120*zeta5
      + 6938789/17280*zeta3
      - 4829/288*zeta3*logm
      + 2264/675*c5
      + 102829/4320*c4
      - 3168901/518400*pi^4
      + 32023/8100*pi^4*log2
   )

   + (alphas/pi)^3*cf^3*cl^2 * (
      - 31/192
      + 23/16*logm
      + 245/8*zeta5
      + 13/8*zeta3
      + 23/32*lz
      - 35*Zeta(7)
   )

   + (alphas/pi)^3*cf^3*ch^2 * (
      - 873661/77760
      + 157/16*logm
      - 46739/1080*zeta5
      - 6941/1080*zeta3
      + 416/2025*c5
      - 5359/4860*c4
      + 125101/583200*pi^4
      + 7031/12150*pi^4*log2
   )

   + (alphas/pi)^3*cf^3*ch^2*long * (
      - 13949/3240
      + 114977/180*zeta5
      - 107357/360*zeta3
      - 2776/675*c5
      - 31231/1620*c4
      + 1017709/194400*pi^4
      - 22891/4050*pi^4*log2
   )

   + (alphas/pi)^3*z*ch*cl*sing*d33FF/NF * (
      - 3425/324
      + 56/9*zeta3
      + 37/9*lz
      - 104/27*lz*zeta3
      + 28/1215*pi^4
   )

   + (alphas/pi)^3*z*ch*cl*long*sing*d33FF/NF * (
      + 3425/162
      - 112/9*zeta3
      - 74/9*lz
      + 208/27*lz*zeta3
      - 56/1215*pi^4
   )

   + (alphas/pi)^3*z*ch^2*sing*d33FF/NF * (
      + 664837/160380
      - 2017831/53460*zeta3
      - 739/270*c4
      + 35/54*pi^4
   )

   + (alphas/pi)^3*z*ch^2*long*sing*d33FF/NF * (
      - 664837/80190
      + 2017831/26730*zeta3
      + 739/135*c4
      - 35/27*pi^4
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch*cl*sing * (
      - 151187/43740
      - 7672/3645*logm
      + 8/9*logm^2
      + 181/243*lz
      + 224/243*lz*logm
      - 4/81*lz^2
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch*cl*long*sing * (
      + 5513/1620
      - 484/135*logm
      + 8/9*logm^2
      - 13/9*lz
      + 8/9*lz*logm
      + 2/9*lz^2
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch^2*sing * (
      - 2407/124416
      - 2153/25920*logm
      + 8/9*logm^2
      - 78071/248832*zeta3
      + 5215/10368*zeta3*logm
      - 745/31104*c4
      - 1/135*pi^2
      + 7301/746496*pi^4
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch^2*long*sing * (
      + 93719/69120
      - 3611/2880*logm
      + 8/9*logm^2
      - 150479/82944*zeta3
      + 5047/3456*zeta3*logm
      - 721/10368*c4
      - 1/135*pi^2
      + 35329/1244160*pi^4
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2 * (
      + 42133/65610
      + 794/1215*logm
      - 52/3645*logm^2
      + 32/135*logm^3
      - 56/135*zeta3
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2*long * (
      + 15511/21870
      + 494/1215*logm
      + 476/1215*logm^2
      + 32/135*logm^3
      - 56/135*zeta3
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*cl^2*sing * (
      - 434276/151875
      + 2144/1125*lz
      - 308/675*lz^2
      + 8/135*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*cl^2*long*sing * (
      + 2/15
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch*cl*sing * (
      + 30401/58320
      - 7672/3645*logm
      + 8/9*logm^2
      - 931/2592*zeta3
      - 412/729*lz
      + 224/243*lz*logm
      + 28/27*lz*zeta3
      + 8/81*c4
      - 1/135*pi^2
      - 49/1215*pi^4
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch*cl*long*sing * (
      + 1609/1296
      - 484/135*logm
      + 8/9*logm^2
      - 133/96*zeta3
      + 8/9*lz*logm
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch^2*sing * (
      - 22753/27216
      - 2153/25920*logm
      + 8/9*logm^2
      + 170347/272160*zeta3
      + 5215/10368*zeta3*logm
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch^2*long*sing * (
      + 2221/1296
      - 3611/2880*logm
      + 8/9*logm^2
      - 8447/12960*zeta3
      + 5047/3456*zeta3*logm
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*cl^2 * (
      + 1470184/1366875
      + 56048/30375*logm
      - 224/405*zeta3
      + 24208/91125*lz
      - 1408/2025*lz*logm
      - 56/405*lz^2
      + 32/405*lz^2*logm
      + 16/1215*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2 * (
      + 21592349/16796160
      - 349337/699840*logm
      - 104/3645*logm^2
      + 64/135*logm^3
      - 2539913/1244160*zeta3
      + 10493/10368*zeta3*logm
      - 1499/31104*c4
      + 73451/3732480*pi^4
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2*long * (
      - 1951867/5598720
      + 55711/233280*logm
      + 952/1215*logm^2
      + 64/135*logm^3
      + 17839/414720*zeta3
      + 1253/3456*zeta3*logm
      - 179/10368*c4
      + 8771/1244160*pi^4
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*cl^2 * (
      + 1427/2187
      + 56048/30375*logm
      - 92/729*lz
      - 1408/2025*lz*logm
      + 32/405*lz^2*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2 * (
      + 15134719/5511240
      - 806681/699840*logm
      - 52/3645*logm^2
      + 32/135*logm^3
      - 303799/136080*zeta3
      + 10493/10368*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2*long * (
      - 1699529/1837080
      - 39137/233280*logm
      + 476/1215*logm^2
      + 32/135*logm^3
      + 36809/45360*zeta3
      + 1253/3456*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch*cl*sing * (
      + 39886723/2799360
      + 34058/3645*logm
      - 22/9*logm^2
      - 592403/207360*zeta3
      - 3983/1944*lz
      - 616/243*lz*logm
      + 13/16*lz*zeta3
      + 11/81*lz^2
      + 1/72*c4
      + 11/540*pi^2
      - 787/25920*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch*cl*long*sing * (
      - 480701/20736
      + 1811/135*logm
      - 22/9*logm^2
      + 75121/7680*zeta3
      + 44/9*lz
      - 22/9*lz*logm
      - 11/18*lz^2
      + 11/540*pi^2
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch^2*sing * (
      + 1238081/10886400
      + 392323/103680*logm
      - 22/9*logm^2
      + 231887009/21772800*zeta3
      - 57365/41472*zeta3*logm
      + 89639/155520*c4
      + 11/540*pi^2
      - 2998961/18662400*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch^2*long*sing * (
      - 4613597/518400
      + 80681/11520*logm
      - 22/9*logm^2
      - 18494053/1036800*zeta3
      - 55517/13824*zeta3*logm
      - 80113/51840*c4
      + 11/540*pi^2
      + 2736871/6220800*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2 * (
      - 40564781/8398080
      + 1699589/233280*logm
      + 4984/3645*logm^2
      - 176/135*logm^3
      + 9560033/622080*zeta3
      - 550163/51840*zeta3*logm
      - 12907/155520*c4
      - 2630021/18662400*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2*long * (
      + 3005533/2799360
      - 511469/25920*logm
      - 1052/1215*logm^2
      - 176/135*logm^3
      - 1669963/69120*zeta3
      + 26921/1920*zeta3*logm
      - 493/17280*c4
      + 552541/2073600*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*cl^2 * (
      - 34965241/6561000
      - 154132/30375*logm
      + 9317/4860*zeta3
      + 716839/1093500*lz
      + 3872/2025*lz*logm
      - 53/162*lz*zeta3
      + 7301/72900*lz^2
      - 88/405*lz^2*logm
      - 22/1215*lz^3
      - 11/243*c4
      + 251/29160*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2 * (
      - 13841585351/1646023680
      + 34299343/2799360*logm
      + 4984/3645*logm^2
      - 176/135*logm^3
      - 91/27*zeta5
      - 3560546443/203212800*zeta3
      - 2777767/207360*zeta3*logm
      - 5269199/3628800*c4
      + 37304317/87091200*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2*long * (
      + 129987147511/30177100800
      - 16939049/933120*logm
      - 1052/1215*logm^2
      - 176/135*logm^3
      + 31/3*zeta5
      - 62698313411/2235340800*zeta3
      + 900241/69120*zeta3*logm
      - 492301/403200*c4
      + 514027/1935360*pi^4
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2 * (
      + 649869746213/23514624000
      - 22483063/933120*logm
      - 8609/2916*logm^2
      + 242/135*logm^3
      - 5907079/15120*zeta5
      + 254226627491/1741824000*zeta3
      + 5139409/207360*zeta3*logm
      + 43223/14175*c5
      + 719028659/43545600*c4
      - 17681791307/5225472000*pi^4
      + 1001297/340200*pi^4*log2
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2*long * (
      - 186506980459/7838208000
      + 16445389/311040*logm
      + 115/972*logm^2
      + 242/135*logm^3
      + 317881/336*zeta5
      - 94325725871/193536000*zeta3
      - 329923/7680*zeta3*logm
      - 731/105*c5
      - 623666317/14515200*c4
      + 16128762421/1741824000*pi^4
      - 17597/2520*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*tf*ch*cl*sing * (
      + 1332893/155520
      - 1102/405*logm
      + 42/5*logm^2
      + 1301/768*zeta3
      - 1109/324*lz
      + 56/27*lz*logm
      + 235/72*lz*zeta3
      - 1/36*c4
      + 1/20*pi^2
      - 463/4320*pi^4
   )

   + (alphas/pi)^3*z*cf^2*tf*ch*cl*long*sing * (
      - 1297517/17280
      + 23/9*logm
      + 42/5*logm^2
      + 14721/256*zeta3
      + 4/3*lz
      + 2*lz*logm
      + 1/20*pi^2
   )

   + (alphas/pi)^3*z*cf^2*tf*ch^2*sing * (
      + 23405393/2177280
      - 8507/34560*logm
      + 42/5*logm^2
      + 25673581/483840*zeta3
      + 5215/4608*zeta3*logm
      + 24787/6480*c4
      + 1/20*pi^2
      - 419843/388800*pi^4
   )

   + (alphas/pi)^3*z*cf^2*tf*ch^2*long*sing * (
      - 206337203/3628800
      + 66829/11520*logm
      + 42/5*logm^2
      - 912359029/2419200*zeta3
      + 5047/1536*zeta3*logm
      - 166999/6480*c4
      + 1/20*pi^2
      + 2849351/388800*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2 * (
      - 15947323/466560
      + 2206217/38880*logm
      - 35/27*logm^2
      + 8/5*logm^3
      + 28405279/311040*zeta3
      - 1150189/25920*zeta3*logm
      + 12907/77760*c4
      - 7281787/9331200*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2*long * (
      + 4876139/155520
      - 1165651/12960*logm
      + 13/9*logm^2
      + 8/5*logm^3
      - 13290527/103680*zeta3
      + 685967/8640*zeta3*logm
      + 493/8640*c4
      + 445409/345600*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*cl^2 * (
      + 36206876/4100625
      + 8732/3375*logm
      - 58993/12150*zeta3
      - 374396/273375*lz
      - 272/225*lz*logm
      + 529/405*lz*zeta3
      - 2842/18225*lz^2
      + 8/45*lz^2*logm
      + 44/1215*lz^3
      + 22/243*c4
      - 539/14580*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2 * (
      + 32666953463/228614400
      + 16385711/311040*logm
      - 35/27*logm^2
      + 8/5*logm^3
      + 148321380769/152409600*zeta3
      - 8729327/207360*zeta3*logm
      + 3023833/45360*c4
      - 51355049/2721600*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2*long * (
      - 10731090001/76204800
      - 9459193/103680*logm
      + 13/9*logm^2
      + 8/5*logm^3
      - 47634752663/50803200*zeta3
      + 5544121/69120*zeta3*logm
      - 586657/9072*c4
      + 49833013/2721600*pi^4
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2 * (
      + 244334181461/1306368000
      - 42047063/311040*logm
      + 4031/540*logm^2
      - 22/5*logm^3
      + 8410679/3780*zeta5
      - 593545292057/870912000*zeta3
      + 22011571/207360*zeta3*logm
      - 214922/14175*c5
      - 782173303/21772800*c4
      + 21858027559/2612736000*pi^4
      - 1510877/85050*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2*long * (
      - 80295766123/435456000
      + 21306349/103680*logm
      - 13/180*logm^2
      - 22/5*logm^3
      - 3177179/630*zeta5
      + 600782725351/290304000*zeta3
      - 12357713/69120*zeta3*logm
      + 5902/175*c5
      + 98514961/806400*c4
      - 8958904739/290304000*pi^4
      + 63643/1575*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2 * (
      - 1981389229/15552000
      + 2218361/17280*logm
      - 337/90*logm^2
      + 12/5*logm^3
      - 3405973/1260*zeta5
      + 204690647/1152000*zeta3
      - 1191661/11520*zeta3*logm
      + 256952/14175*c5
      + 15786161/2721600*c4
      - 454446263/326592000*pi^4
      + 2020457/85050*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2*long * (
      + 356609449/1728000
      - 1160323/5760*logm
      + 11/30*logm^2
      + 12/5*logm^3
      + 7556621/1260*zeta5
      - 4360484089/3456000*zeta3
      + 672143/3840*zeta3*logm
      - 20792/525*c5
      - 65742083/907200*c4
      + 2087160749/108864000*pi^4
      - 55529/1050*pi^4*log2
   )

   + (alphas/pi)^3*z^2*ch*cl*sing*d33FF/NF * (
      - 36733853/1093500
      + 9068/2025*zeta3
      + 220802/18225*lz
      - 464/45*lz*zeta3
      + 8692/30375*pi^4
   )

   + (alphas/pi)^3*z^2*ch*cl*long*sing*d33FF/NF * (
      + 36733853/546750
      - 18136/2025*zeta3
      - 441604/18225*lz
      + 928/45*lz*zeta3
      - 17384/30375*pi^4
   )

   + (alphas/pi)^3*z^2*ch^2*sing*d33FF/NF * (
      + 5881974201847/523069747200
      + 796232393699/23247544320*zeta3
      + 97011619/43545600*c4
      - 745372259/1045094400*pi^4
   )

   + (alphas/pi)^3*z^2*ch^2*long*sing*d33FF/NF * (
      - 5881974201847/261534873600
      - 796232393699/11623772160*zeta3
      - 97011619/21772800*c4
      + 745372259/522547200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch*cl*sing * (
      - 14137693/19136250
      - 3844/7875*logm
      + 16/63*logm^2
      + 13646/91125*lz
      + 56/225*lz*logm
      - 28/1215*lz^2
      - 2/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch*cl*long*sing * (
      + 124648/70875
      - 2672/1575*logm
      + 32/63*logm^2
      - 512/675*lz
      + 64/135*lz*logm
      + 16/135*lz^2
      - 4/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch^2*sing * (
      - 1699573/74649600
      - 70951/241920*logm
      + 16/63*logm^2
      - 630749/3317760*zeta3
      + 18179/69120*zeta3*logm
      - 1/135*lz
      - 2597/207360*c4
      - 2/945*pi^2
      + 127253/24883200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch^2*long*sing * (
      + 2977687/6451200
      - 24371/72576*logm
      + 32/63*logm^2
      - 53487/40960*zeta3
      + 1323/1280*zeta3*logm
      + 59/270*lz
      - 4/27*lz*logm
      - 1/27*lz^2
      - 63/1280*c4
      - 4/945*pi^2
      + 1029/51200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2 * (
      + 4275743/19136250
      + 20242/70875*logm
      - 5192/42525*logm^2
      + 128/945*logm^3
      - 32/135*zeta3
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2*long * (
      + 5893303/9568125
      + 7988/23625*logm
      + 2776/42525*logm^2
      + 256/945*logm^3
      - 64/135*zeta3
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*cl^2*sing * (
      - 184727701/243101250
      + 673639/1157625*lz
      - 1696/11025*lz^2
      + 8/315*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*cl^2*long*sing * (
      + 2/175
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch*cl*sing * (
      + 13771337/6123600
      - 3844/7875*logm
      + 16/63*logm^2
      - 3031/25920*zeta3
      - 21767/23328*lz
      + 56/225*lz*logm
      + 1519/1728*lz*zeta3
      + 217/2592*c4
      - 2/945*pi^2
      - 10633/311040*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch*cl*long*sing * (
      + 4128797/5443200
      - 2672/1575*logm
      + 32/63*logm^2
      - 3661/3840*zeta3
      + 64/135*lz*logm
      - 4/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch^2*sing * (
      - 156195233/195955200
      - 70951/241920*logm
      + 16/63*logm^2
      + 8728249/14515200*zeta3
      + 18179/69120*zeta3*logm
      - 2/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch^2*long*sing * (
      + 9753553/7257600
      - 24371/72576*logm
      + 32/63*logm^2
      - 1040507/1612800*zeta3
      + 1323/1280*zeta3*logm
      - 4/27*lz*logm
      - 4/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*cl^2 * (
      - 5450114/40516875
      - 32752/385875*logm
      + 8/135*zeta3
      - 30418/10418625*lz
      + 5212/99225*lz*logm
      + 11/945*lz^2
      - 8/945*lz^2*logm
      - 4/2835*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2 * (
      + 809030351/627056640
      - 229878289/326592000*logm
      - 10384/42525*logm^2
      + 256/945*logm^3
      - 92264351/46448640*zeta3
      + 19579/27648*zeta3*logm
      - 2797/82944*c4
      + 137053/9953280*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2*long * (
      + 103200341/627056640
      - 66448663/326592000*logm
      + 5552/42525*logm^2
      + 512/945*logm^3
      - 5574817/9289728*zeta3
      + 10045/27648*zeta3*logm
      - 1435/82944*c4
      + 14063/1990656*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*cl^2 * (
      + 6977/303750
      - 32752/385875*logm
      - 599/30375*lz
      + 5212/99225*lz*logm
      + 8/2025*lz^2
      - 8/945*lz^2*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2 * (
      + 1173822473/323326080
      - 1846591/1866240*logm
      - 5192/42525*logm^2
      + 128/945*logm^3
      - 24710027/7983360*zeta3
      + 19579/27648*zeta3*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2*long * (
      - 26179537/58786560
      - 1010713/1866240*logm
      + 2776/42525*logm^2
      + 256/945*logm^3
      + 76295/290304*zeta3
      + 10045/27648*zeta3*logm
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch*cl*sing * (
      + 9219421399/272160000
      + 2653/1125*logm
      - 44/63*logm^2
      - 361240963/21772800*zeta3
      - 54654577/11664000*lz
      - 154/225*lz*logm
      + 390451/103680*lz*zeta3
      + 77/1215*lz^2
      + 551/51840*c4
      + 11/1890*pi^2
      - 3988307/31104000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch*cl*long*sing * (
      - 746092463/12096000
      + 1172/175*logm
      - 88/63*logm^2
      + 74307971/1612800*zeta3
      + 3433/1350*lz
      - 176/135*lz*logm
      - 44/135*lz^2
      + 11/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch^2*sing * (
      + 9979980401563/3487131648000
      + 1763501/967680*logm
      - 44/63*logm^2
      + 150996510427307/6974263296000*zeta3
      - 199969/276480*zeta3*logm
      + 84744227/58060800*c4
      + 11/1890*pi^2
      - 136796767/331776000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch^2*long*sing * (
      - 39134251929793/1743565824000
      + 857905/290304*logm
      - 88/63*logm^2
      - 141788370621019/1162377216000*zeta3
      - 14553/5120*zeta3*logm
      - 79/108*lz
      + 11/27*lz*logm
      + 11/108*lz^2
      - 250537009/29030400*c4
      + 11/945*pi^2
      + 8532996937/3483648000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2 * (
      - 414223585133/33592320000
      + 43691079079/979776000*logm
      + 59876/42525*logm^2
      - 704/945*logm^3
      + 43700406067/696729600*zeta3
      - 27314359/691200*zeta3*logm
      - 2041307/43545600*c4
      - 95269223/149299200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2*long * (
      + 102523166819/11197440000
      - 26978905193/326592000*logm
      + 47372/42525*logm^2
      - 1408/945*logm^3
      - 927288197/9289728*zeta3
      + 15135961/230400*zeta3*logm
      - 259289/4838400*c4
      + 3760967/3317760*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*cl^2 * (
      - 76131472673/30005640000
      + 90068/385875*logm
      + 19051/45360*zeta3
      + 61445851/250047000*lz
      - 14333/99225*lz*logm
      - 271/864*lz*zeta3
      + 175597/4762800*lz^2
      + 22/945*lz^2*logm
      - 43/11340*lz^3
      + 7/1296*c4
      + 3497/155520*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2 * (
      - 58553635489580981/3954407288832000
      + 188506458829/3919104000*logm
      + 59876/42525*logm^2
      - 704/945*logm^3
      - 382/45*zeta5
      - 289668262443149/19527937228800*zeta3
      - 38213887/921600*zeta3*logm
      - 5032917199/3048192000*c4
      + 40203350213/73156608000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2*long * (
      + 10104443767785889/1318135762944000
      - 6983687401/87091200*logm
      + 47372/42525*logm^2
      - 1408/945*logm^3
      + 368/15*zeta5
      - 248471102645509/2169770803200*zeta3
      + 178869157/2764800*zeta3*logm
      - 4409031071/677376000*c4
      + 25692311767/16257024000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2 * (
      + 157200371784650443/1318135762944000
      - 487968202541/3919104000*logm
      - 30967/12150*logm^2
      + 968/945*logm^3
      - 3672327959/1081080*zeta5
      + 568062383962664897/488198430720000*zeta3
      + 2054545163/19353600*zeta3*logm
      + 17853344/675675*c5
      + 26331212393593/217945728000*c4
      - 685491943491259/26153487360000*pi^4
      + 44401283/1621620*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2*long * (
      - 6723217107675947/81366405120000
      + 58991148263/261273600*logm
      - 33499/12150*logm^2
      + 1936/945*logm^3
      + 100237178/15015*zeta5
      - 50213800838853767/18081423360000*zeta3
      - 1197909317/6451200*zeta3*logm
      - 34148272/675675*c5
      - 18746332142357/72648576000*c4
      + 487944406746791/8717829120000*pi^4
      - 106903802/2027025*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch*cl*sing * (
      + 36105546397/244944000
      - 24368/7875*logm
      + 24/5*logm^2
      - 60833749/1209600*zeta3
      - 12499297/388800*lz
      + 28/25*lz*logm
      + 463087/17280*lz*zeta3
      - 551/25920*c4
      + 1/35*pi^2
      - 554933/622080*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch*cl*long*sing * (
      - 648069629/1209600
      - 5476/1575*logm
      + 48/5*logm^2
      + 118724479/268800*zeta3
      + 38/45*lz
      + 32/15*lz*logm
      + 2/35*pi^2
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch^2*sing * (
      + 34851170537819/435891456000
      - 2239817/806400*logm
      + 24/5*logm^2
      + 483026345857883/871782912000*zeta3
      + 18179/15360*zeta3*logm
      + 825819677/21772800*c4
      + 1/35*pi^2
      - 14036307949/1306368000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch^2*long*sing * (
      - 55746614568343/145297152000
      + 55837/44800*logm
      + 48/5*logm^2
      - 757121785748407/290594304000*zeta3
      + 11907/2560*zeta3*logm
      - 4/9*lz
      - 2/3*lz*logm
      - 1295165113/7257600*c4
      + 2/35*pi^2
      + 22025271881/435456000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2 * (
      - 4855444846081/23514624000
      + 191844965593/489888000*logm
      - 3076/1575*logm^2
      + 64/35*logm^3
      + 30349640587/49766400*zeta3
      - 2346969341/7257600*zeta3*logm
      + 2041307/21772800*c4
      - 2828510767/522547200*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2*long * (
      + 1867646866703/7838208000
      - 111967539863/163296000*logm
      + 428/1575*logm^2
      + 128/35*logm^3
      - 16109807909/16588800*zeta3
      + 1392306739/2419200*zeta3*logm
      + 259289/2419200*c4
      + 184831769/19353600*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*cl^2 * (
      - 141864486223/105019740000
      - 101779/385875*logm
      + 74357/264600*zeta3
      + 211867/333396*lz
      + 2186/11025*lz*logm
      - 2291/15120*lz*zeta3
      - 126523/1190700*lz^2
      - 4/105*lz^2*logm
      + 43/5670*lz^3
      - 7/648*c4
      + 343/77760*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2 * (
      + 30093199294856077/35307207936000
      + 4320778807/11197440*logm
      - 3076/1575*logm^2
      + 64/35*logm^3
      + 1650262562573011/290594304000*zeta3
      - 9295366589/29030400*zeta3*logm
      + 707672969/1814400*c4
      - 1718278879/15552000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2*long * (
      - 11809333374019073/11769069312000
      - 12870167641/18662400*logm
      + 428/1575*logm^2
      + 128/35*logm^3
      - 214584455705773/32288256000*zeta3
      + 5585047831/9676800*zeta3*logm
      - 1657837871/3628800*c4
      + 28182137887/217728000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2 * (
      + 1258630314820629587/823834851840000
      - 425950288349/489888000*logm
      + 14489/1575*logm^2
      - 176/35*logm^3
      + 50846544997/2702700*zeta5
      - 37334977393801177/7628100480000*zeta3
      + 1042333949/1451520*zeta3*logm
      - 1317289856/10135125*c5
      - 84721274189551/290594304000*c4
      + 751053488577121/11623772160000*pi^4
      - 9474271061/60810750*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2*long * (
      - 380042521129090213/274611617280000
      + 49721273879/32659200*logm
      + 10883/1575*logm^2
      - 352/35*logm^3
      - 8253489802/225225*zeta5
      + 13905372744009899/1271350080000*zeta3
      - 616319539/483840*zeta3*logm
      + 40215104/160875*c5
      + 194300039993747/290594304000*c4
      - 5757779936834711/34871316480000*pi^4
      + 1023324184/3378375*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2 * (
      - 178776168517194091/183074411520000
      + 38278267589/21772800*logm
      - 2956/525*logm^2
      + 192/35*logm^3
      - 5158208752/225225*zeta5
      + 2242652034232369/853493760000*zeta3
      - 2353604861/1612800*zeta3*logm
      + 1563379072/10135125*c5
      + 43514123419909/435891456000*c4
      - 1663693306881937/52306974720000*pi^4
      + 6144174836/30405375*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2*long * (
      + 176102824923080309/61024803840000
      - 22412155627/7257600*logm
      + 668/525*logm^2
      + 384/35*logm^3
      + 10046065544/225225*zeta5
      - 273378630598021633/40683202560000*zeta3
      + 1387883059/537600*zeta3*logm
      - 1006068928/3378375*c5
      - 44329382854891/145297152000*c4
      + 1390804690304863/17435658240000*pi^4
      - 4001869064/10135125*pi^4*log2
   )

   + (alphas/pi)^3*z^3*ch*cl*sing*d33FF/NF * (
      - 296244609743/2500470000
      + 9703648/1488375*zeta3
      + 181270588/4465125*lz
      - 160288/4725*lz*zeta3
      + 2812504/2480625*pi^4
   )

   + (alphas/pi)^3*z^3*ch*cl*long*sing*d33FF/NF * (
      + 296244609743/1250235000
      - 19407296/1488375*zeta3
      - 362541176/4465125*lz
      + 320576/4725*lz*zeta3
      - 5625008/2480625*pi^4
   )

   + (alphas/pi)^3*z^3*ch^2*sing*d33FF/NF * (
      + 7118016595194017/189731662848000
      + 343009147408727/1561577472000*zeta3
      + 22845879073/1524096000*c4
      - 787819133821/182891520000*pi^4
   )

   + (alphas/pi)^3*z^3*ch^2*long*sing*d33FF/NF * (
      - 7118016595194017/94865831424000
      - 343009147408727/780788736000*zeta3
      - 22845879073/762048000*c4
      + 787819133821/91445760000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch*cl*sing * (
      - 3549544151/10939556250
      - 10134752/52093125*logm
      + 64/567*logm^2
      + 3153548/52093125*lz
      + 53248/496125*lz*logm
      - 188/14175*lz^2
      - 8/8505*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch*cl*long*sing * (
      + 181061/165375
      - 4888/4725*logm
      + 64/189*logm^2
      - 764/1575*lz
      + 32/105*lz*logm
      + 8/105*lz^2
      - 8/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch^2*sing * (
      - 1260896269/752467968000
      - 124529423/627056640*logm
      + 64/567*logm^2
      - 69619291/530841600*zeta3
      + 1811719/11059200*zeta3*logm
      - 104/18225*lz
      - 258817/33177600*c4
      - 8/8505*pi^2
      + 12682033/3981312000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch^2*long*sing * (
      + 47851982519/250822656000
      - 23019769/149299200*logm
      + 64/189*logm^2
      - 7149527/7077888*zeta3
      + 974281/1228800*zeta3*logm
      + 1384/6075*lz
      - 64/405*lz*logm
      - 16/405*lz^2
      - 139183/3686400*c4
      - 8/2835*pi^2
      + 6819967/442368000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2 * (
      + 6052378456/49228003125
      + 32099512/156279375*logm
      - 522992/4465125*logm^2
      + 256/2835*logm^3
      - 64/405*zeta3
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2*long * (
      + 329624056/607753125
      + 19536424/52093125*logm
      - 50128/496125*logm^2
      + 256/945*logm^3
      - 64/135*zeta3
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*cl^2*sing * (
      - 33136409428/88610405625
      + 85729312/281302875*lz
      - 73568/893025*lz^2
      + 128/8505*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*cl^2*long*sing * (
      + 32/14175
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch*cl*sing * (
      + 5135598079/2177280000
      - 10134752/52093125*logm
      + 64/567*logm^2
      - 82747/2764800*zeta3
      - 65404133/68040000*lz
      + 53248/496125*lz*logm
      + 4823/5760*lz*zeta3
      + 689/8640*c4
      - 8/8505*pi^2
      - 33761/1036800*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch*cl*long*sing * (
      + 126489313/217728000
      - 4888/4725*logm
      + 64/189*logm^2
      - 1491/2048*zeta3
      + 32/105*lz*logm
      - 8/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch^2*sing * (
      - 994642153/1306368000
      - 124529423/627056640*logm
      + 64/567*logm^2
      + 75505903/124416000*zeta3
      + 1811719/11059200*zeta3*logm
      - 8/8505*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch^2*long*sing * (
      + 642162103/559872000
      - 23019769/149299200*logm
      + 64/189*logm^2
      - 182016473/290304000*zeta3
      + 974281/1228800*zeta3*logm
      - 64/405*lz*logm
      - 8/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*cl^2 * (
      + 114578264744/3987468253125
      + 184432928/12658629375*logm
      - 256/18225*zeta3
      - 5194816/12658629375*lz
      - 420608/40186125*lz*logm
      - 224/91125*lz^2
      + 256/127575*lz^2*logm
      + 128/382725*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2 * (
      + 4962625369889/3762339840000
      - 2742037224973/3840721920000*logm
      - 1045984/4465125*logm^2
      + 512/2835*logm^3
      - 21887209193/11147673600*zeta3
      + 4411519/6635520*zeta3*logm
      - 630217/19906560*c4
      + 30880633/2388787200*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2*long * (
      + 6245190619/9289728000
      - 70517427889/142248960000*logm
      - 100256/496125*logm^2
      + 512/945*logm^3
      - 1587980983/1238630400*zeta3
      + 130123/245760*zeta3*logm
      - 18589/737280*c4
      + 910861/88473600*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*cl^2 * (
      - 755792/93767625
      + 184432928/12658629375*logm
      + 431632/66976875*lz
      - 420608/40186125*lz*logm
      - 32/23625*lz^2
      + 256/127575*lz^2*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2 * (
      + 599209514131/126097171200
      - 14411897273/15676416000*logm
      - 522992/4465125*logm^2
      + 256/2835*logm^3
      - 12494549257/3113510400*zeta3
      + 4411519/6635520*zeta3*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2*long * (
      + 1739021393/4670265600
      - 303342587/348364800*logm
      - 50128/496125*logm^2
      + 256/945*logm^3
      - 52674403/115315200*zeta3
      + 130123/245760*zeta3*logm
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch*cl*sing * (
      + 1119933568397821/7965941760000
      + 51390568/52093125*logm
      - 176/567*logm^2
      - 8451687892013/108380160000*zeta3
      - 279724766851/16003008000*lz
      - 146432/496125*lz*logm
      + 50083309/3456000*lz*zeta3
      + 517/14175*lz^2
      + 4007/483840*c4
      + 22/8505*pi^2
      - 4826098393/10160640000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch*cl*long*sing * (
      - 956915418509/3901685760
      + 6614/1575*logm
      - 176/189*logm^2
      + 41422070623/206438400*zeta3
      + 1528/945*lz
      - 88/105*lz*logm
      - 22/105*lz^2
      + 22/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch^2*sing * (
      + 25068162901091434507/1344498478202880000
      + 2502285733/2508226560*logm
      - 176/567*logm^2
      + 277209442568450767/3688610365440000*zeta3
      - 19928909/44236800*zeta3*logm
      + 26998670717/4877107200*c4
      + 22/8505*pi^2
      - 4587706278097/2926264320000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch^2*long*sing * (
      - 5795382920098811959/64023737057280000
      + 7434832613/4180377600*logm
      - 176/189*logm^2
      - 803826949518522211/1580833013760000*zeta3
      - 10717091/4915200*zeta3*logm
      - 3073/4050*lz
      + 176/405*lz*logm
      + 44/405*lz^2
      - 920758409/25804800*c4
      + 22/2835*pi^2
      + 18792473327/1857945600*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2 * (
      - 41502247972857197/955913011200000
      + 2890586495077411/15362887680000*logm
      + 5068856/4465125*logm^2
      - 1408/2835*logm^3
      + 55622383674929/222953472000*zeta3
      - 147031020499/928972800*zeta3*logm
      - 254785409/8360755200*c4
      - 2632884019279/1003290624000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2*long * (
      + 331245076513169857/8603217100800000
      - 582805385013071/1706987520000*logm
      + 1006504/496125*logm^2
      - 1408/945*logm^3
      - 1229566890599/2972712960*zeta3
      + 17370462169/61931520*zeta3*logm
      - 964223/15925248*c4
      + 63056544809/13377208320*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*cl^2 * (
      + 3370430882398273/637994920500000
      - 507190552/12658629375*logm
      - 1775983/10206000*zeta3
      - 22635964507/24111675000*lz
      + 1156672/40186125*lz*logm
      + 6217/8100*lz*zeta3
      - 28963/803722500*lz^2
      - 704/127575*lz^2*logm
      - 16/1913625*lz^3
      - 17/12150*c4
      - 75199/1458000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2 * (
      - 9291278450921361191597/266210698684170240000
      + 489684035317363/2560481280000*logm
      + 5068856/4465125*logm^2
      - 1408/2835*logm^3
      - 9376/405*zeta5
      + 29030831574992389907/1314620734242816000*zeta3
      - 74364727657/464486400*zeta3*logm
      - 131718995983/1609445376000*c4
      + 12854292041443/38626689024000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2*long * (
      + 33124023975801583681957/1686001091666411520000
      - 96159562902293/284497920000*logm
      + 1006504/496125*logm^2
      - 1408/945*logm^3
      + 11776/189*zeta5
      - 3691162910334747972379/8325931316871168000*zeta3
      + 1728028693/6193152*zeta3*logm
      - 2883014289719/107296358400*c4
      + 87140698714231/12875563008000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2 * (
      + 2022701632514727635655557/3388136165071257600000
      - 31884746909959553/61451550720000*logm
      - 8793527/4465125*logm^2
      + 1936/2835*logm^3
      - 1656419260679/68918850*zeta5
      + 6405007539664754448097/796739838935040000*zeta3
      + 1611112684049/3715891200*zeta3*logm
      + 4589756824/24613875*c5
      + 3448125062228530771/4268249137152000*c4
      - 18396674077075393031/102437979291648000*pi^4
      + 102565621919/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2*long * (
      - 339180826014045476901301/1129378721690419200000
      + 6397245624840293/6827950080000*logm
      - 1991893/496125*logm^2
      + 1936/945*logm^3
      + 513623797241/11486475*zeta5
      - 389998368434017759987/24143631482880000*zeta3
      - 192320792147/247726080*zeta3*logm
      - 727932752/2127125*c5
      - 2205047012624854703/1422749712384000*c4
      + 57742006531985016959/170729965486080000*pi^4
      - 20958763894/57432375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch*cl*sing * (
      + 34869276341966209/25604812800000
      - 15061664/5788125*logm
      + 16/5*logm^2
      - 326700208859/516096000*zeta3
      - 423770834093/1905120000*lz
      + 13312/18375*lz*logm
      + 9946661/53760*lz*zeta3
      - 4007/241920*c4
      + 2/105*pi^2
      - 179011849/29030400*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch*cl*long*sing * (
      - 2031098630103643/568995840000
      - 115574/18375*logm
      + 48/5*logm^2
      + 12249248201/4128768*zeta3
      + 7066/14175*lz
      + 72/35*lz*logm
      + 2/35*pi^2
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch^2*sing * (
      + 185134704195940003397/336124619550720000
      - 46672998209/16257024000*logm
      + 16/5*logm^2
      + 4245861757305277367/1185624760320000*zeta3
      + 1811719/1638400*zeta3*logm
      + 13423486309/54432000*c4
      + 2/105*pi^2
      - 45639064561/653184000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch^2*long*sing * (
      - 87496660849037036453/37347179950080000
      - 7526493773/5419008000*logm
      + 48/5*logm^2
      - 872161324529642131/56458321920000*zeta3
      + 8768529/1638400*zeta3*logm
      - 14/27*lz
      - 16/15*lz*logm
      - 4817087953/4536000*c4
      + 2/35*pi^2
      + 81893812961/272160000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2 * (
      - 407919130830390283/368709304320000
      + 19501118622118877/7681443840000*logm
      - 127948/55125*logm^2
      + 64/35*logm^3
      + 2942092239074473/780337152000*zeta3
      - 979900869677/464486400*zeta3*logm
      + 254785409/4180377600*c4
      - 17645944577969/501645312000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2*long * (
      + 1309551728160611/910393344000
      - 11553057556613651/2560481280000*logm
      - 34796/18375*logm^2
      + 192/35*logm^3
      - 36245830807891/5780275200*zeta3
      + 582090942659/154828800*zeta3*logm
      + 964223/7962624*c4
      + 10470510368767/167215104000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*cl^2 * (
      + 9823666659137/79749365062500
      + 35067272/468838125*logm
      - 61519/1428840*zeta3
      - 3395030363/63293146875*lz
      - 91712/1488375*lz*logm
      + 121/3150*lz*zeta3
      + 276692/40186125*lz^2
      + 64/4725*lz^2*logm
      + 32/1913625*lz^3
      + 17/6075*c4
      - 833/729000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2 * (
      + 167314115446749909343/35213055381504000
      + 1111017224239721/438939648000*logm
      - 127948/55125*logm^2
      + 64/35*logm^3
      + 49375038643781532767/1565024683622400*zeta3
      - 1955632853899/928972800*zeta3*logm
      + 6229030586993/2874009600*c4
      - 15127004909623/24634368000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2*long * (
      - 217480554135087391943/35213055381504000
      - 132281015512231/29262643200*logm
      - 34796/18375*logm^2
      + 192/35*logm^3
      - 106836033862656915617/2608374472704000*zeta3
      + 1165288581433/309657600*zeta3*logm
      - 2695980497779/958003200*c4
      + 45831907340963/57480192000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2 * (
      + 104492684761866123184859/9680389043060736000
      - 350441514200493389/61451550720000*logm
      + 551357/55125*logm^2
      - 176/35*logm^3
      + 628483366111/4922775*zeta5
      - 148847079306793741439/4918147153920000*zeta3
      + 17609498358941/3715891200*zeta3*logm
      - 458779144064/516891375*c5
      - 4068548755227415661/2134124568576000*c4
      + 103233706111472807933/256094948229120000*pi^4
      - 1656267412642/1550674125*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2*long * (
      - 125494512494383764743651/16133981738434560000
      + 207325430500666787/20483850240000*logm
      + 295189/18375*logm^2
      - 528/35*logm^3
      - 2775463335308/11486475*zeta5
      + 156577088437607545801/2603724963840000*zeta3
      - 10439471566163/1238630400*zeta3*logm
      + 287056105696/172297125*c5
      + 2735542070646828829/711374856192000*c4
      - 80116445133735206701/85364982743040000*pi^4
      + 149337611624/73841625*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2 * (
      - 56070223137638993406271/12100486303825920000
      + 556851054820351/32514048000*logm
      - 48574/6125*logm^2
      + 288/35*logm^3
      - 5250364704196/34459425*zeta5
      + 2000264639885853662887/99592479866880000*zeta3
      - 980183985197/68812800*zeta3*logm
      + 532018714912/516891375*c5
      + 62042369299888489/106706228428800*c4
      - 16449412505094725357/64023737057280000*pi^4
      + 2081747362256/1550674125*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2*long * (
      + 1325419111013111628737/47452887465984000
      - 330243956880721/10838016000*logm
      - 5994/6125*logm^2
      + 864/35*logm^3
      + 479586656156/1640925*zeta5
      - 286456494483294578089/6639498657792000*zeta3
      + 83115403877/3276800*zeta3*logm
      - 338261999744/172297125*c5
      - 265247529010987063/177843714048000*c4
      + 8200238392708287319/21341245685760000*pi^4
      - 1336211062552/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*ch*cl*sing*d33FF/NF * (
      - 3313632935498189/8861040562500
      + 26522368/893025*zeta3
      + 100805863762/781396875*lz
      - 1522816/14175*lz*zeta3
      + 232485824/66976875*pi^4
   )

   + (alphas/pi)^3*z^4*ch*cl*long*sing*d33FF/NF * (
      + 3313632935498189/4430520281250
      - 53044736/893025*zeta3
      - 201611727524/781396875*lz
      + 3045632/14175*lz*zeta3
      - 464971648/66976875*pi^4
   )

   + (alphas/pi)^3*z^4*ch^2*sing*d33FF/NF * (
      + 529399654913333858090839/4081897379823943680000
      + 84428289080363359698947/100787589625282560000*zeta3
      - 136/91125*lz
      + 184976214493811/3218890752000*c4
      - 1261537454510467/77253378048000*pi^4
   )

   + (alphas/pi)^3*z^4*ch^2*long*sing*d33FF/NF * (
      - 529399654913333858090839/2040948689911971840000
      - 84428289080363359698947/50393794812641280000*zeta3
      + 272/91125*lz
      - 184976214493811/1609445376000*c4
      + 1261537454510467/38626689024000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch*cl*sing * (
      - 2691413114876/14620716928125
      - 183620816/1856598975*logm
      + 128/2079*logm^2
      + 137043848/4219543125*lz
      + 30784/535815*lz*logm
      - 608/70875*lz^2
      - 16/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch*cl*long*sing * (
      + 1304292992/1719073125
      - 3887872/5457375*logm
      + 512/2079*logm^2
      - 170752/496125*lz
      + 1024/4725*lz*logm
      + 256/4725*lz^2
      - 64/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch^2*sing * (
      + 115141162973777/48669628170240000
      - 3963040189627/28970016768000*logm
      + 128/2079*logm^2
      - 246620419/2548039680*zeta3
      + 5965963/53084160*zeta3*logm
      - 53728/13395375*lz
      - 5965963/1114767360*c4
      - 16/31185*pi^2
      + 41761741/19110297600*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch^2*long*sing * (
      + 1395629042982863/16223209390080000
      - 980621998357/9656672256000*logm
      + 512/2079*logm^2
      - 77162293/94371840*zeta3
      + 753259/1179648*zeta3*logm
      + 182572/893025*lz
      - 6112/42525*lz*logm
      - 1528/42525*lz^2
      - 753259/24772608*c4
      - 64/31185*pi^2
      + 5272813/424673280*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2 * (
      + 3362116010032/43862150784375
      + 23069989664/139244923125*logm
      - 44755936/442047375*logm^2
      + 2048/31185*logm^3
      - 512/4455*zeta3
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2*long * (
      + 6976564471696/14620716928125
      + 19574940992/46414974375*logm
      - 28672768/147349125*logm^2
      + 8192/31185*logm^3
      - 2048/4455*zeta3
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*cl^2*sing * (
      - 4001447643992/17297932650075
      + 4868482616/24960941775*lz
      - 382112/7203735*lz^2
      + 64/6237*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*cl^2*long*sing * (
      + 16/24255
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch*cl*sing * (
      + 306869181067027/126743823360000
      - 183620816/1856598975*logm
      + 128/2079*logm^2
      + 17159/6635520*zeta3
      - 67415871499/68584320000*lz
      + 30784/535815*lz*logm
      + 77063/92160*lz*zeta3
      + 11009/138240*c4
      - 16/31185*pi^2
      - 539441/16588800*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch*cl*long*sing * (
      + 50713561531/107296358400
      - 3887872/5457375*logm
      + 512/2079*logm^2
      - 576439/983040*zeta3
      + 1024/4725*lz*logm
      - 64/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch^2*sing * (
      - 17254847052979/22596613079040
      - 3963040189627/28970016768000*logm
      + 128/2079*logm^2
      + 2363920065449/3804143616000*zeta3
      + 5965963/53084160*zeta3*logm
      - 16/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch^2*long*sing * (
      + 4899657621043/4828336128000
      - 980621998357/9656672256000*logm
      + 512/2079*logm^2
      - 25893633113/42918543360*zeta3
      + 753259/1179648*zeta3*logm
      - 6112/42525*lz*logm
      - 64/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*cl^2 * (
      - 37694474248576/3892034846266875
      - 4324736336/1123242379875*logm
      + 64/13365*zeta3
      + 526579552/1123242379875*lz
      + 1037728/324168075*lz*logm
      + 1096/1403325*lz^2
      - 64/93555*lz^2*logm
      - 32/280665*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2 * (
      + 31199446981177/23176013414400
      - 808243960475747/1140694410240000*logm
      - 89511872/442047375*logm^2
      + 4096/31185*logm^3
      - 480401109943/245248819200*zeta3
      + 1432739/2211840*zeta3*logm
      - 204677/6635520*c4
      + 10029173/796262400*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2*long * (
      + 30830263575467/25751126016000
      - 1171909821255539/1520925880320000*logm
      - 57345536/147349125*logm^2
      + 16384/31185*logm^3
      - 329477080123/163499212800*zeta3
      + 2222003/2949120*zeta3*logm
      - 317429/8847360*c4
      + 15554021/1061683200*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*cl^2 * (
      + 34568152/12658629375
      - 4324736336/1123242379875*logm
      - 681064/281302875*lz
      + 1037728/324168075*lz*logm
      + 488/893025*lz^2
      - 64/93555*lz^2*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2 * (
      + 307188319424377/50438868480000
      - 452260007167/517321728000*logm
      - 44755936/442047375*logm^2
      + 2048/31185*logm^3
      - 109143207103/21349785600*zeta3
      + 1432739/2211840*zeta3*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2*long * (
      + 108554650148929/67251824640000
      - 822377091919/689762304000*logm
      - 28672768/147349125*logm^2
      + 8192/31185*logm^3
      - 299124873217/199264665600*zeta3
      + 2222003/2949120*zeta3*logm
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch*cl*sing * (
      + 5675263042210331854891/9581833046016000000
      + 962186044/1856598975*logm
      - 32/189*logm^2
      - 1454445478338869/4291854336000*zeta3
      - 23358490637290307/345664972800000*lz
      - 84656/535815*lz*logm
      + 8699707189/154828800*lz*zeta3
      + 1672/70875*lz^2
      + 4652969/696729600*c4
      + 4/2835*pi^2
      - 16638565428097/8778792960000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch*cl*long*sing * (
      - 114577589154659419/112661176320000
      + 16067648/5457375*logm
      - 128/189*logm^2
      + 1915793087449/2270822400*zeta3
      + 188996/165375*lz
      - 2816/4725*lz*logm
      - 704/4725*lz^2
      + 16/2835*pi^2
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch^2*sing * (
      + 767903441309960567290907/8092805239998775296000
      + 72131486501897/115880067072000*logm
      - 32/189*logm^2
      + 57056247896460094878263/199822351604908032000*zeta3
      - 65625593/212336640*zeta3*logm
      - 1/765450*lz
      + 40929287483311/1839366144000*c4
      + 4/2835*pi^2
      - 1082274380591617/171674173440000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch^2*long*sing * (
      - 1395342151626861091427/3596802328888344576
      + 48837567869927/38626689024000*logm
      - 128/189*logm^2
      - 64012868079626047859/32631516037120000*zeta3
      - 8285849/4718592*zeta3*logm
      - 13739/20250*lz
      + 16808/42525*lz*logm
      + 4202/42525*lz^2
      - 33260094812677/238436352000*c4
      + 16/2835*pi^2
      + 1130984190124913/28612362240000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2 * (
      - 14581823351969668248803/91985597241753600000
      + 2798892438688578607/3650222112768000*logm
      + 404010448/442047375*logm^2
      - 1024/2835*logm^3
      + 122994983886345751/123605404876800*zeta3
      - 109743606549457/171674173440*zeta3*logm
      - 55567520509/2575112601600*c4
      - 3289255673027987/309013512192000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2*long * (
      + 4684744580155815227617/30661865747251200000
      - 8531399892048281113/6083703521280000*logm
      + 368170624/147349125*logm^2
      - 4096/2835*logm^3
      - 14005838120182201/8240360325120*zeta3
      + 66535515582971/57224724480*zeta3*logm
      - 10626619757/171674173440*c4
      + 399997760052701/20600900812800*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*cl^2 * (
      - 1665404093268283471/124545115080540000
      + 1081184084/102112943625*logm
      + 90199397/64152000*zeta3
      + 290372908200523/134789085585000*lz
      - 259432/29469825*lz*logm
      - 58193/32400*lz*zeta3
      + 75747817/24312605625*lz^2
      + 16/8505*lz^2*logm
      - 662/1403325*lz^3
      + 1/1944*c4
      + 699191/5832000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2 * (
      - 8322809113985196999310123633/81008980452387740712960000
      + 14046655990972644847/18251110563840000*logm
      + 404010448/442047375*logm^2
      - 1024/2835*logm^3
      - 969664/14553*zeta5
      + 85519984921492172996346463/400044347913025880064000*zeta3
      - 110049416092573/171674173440*zeta3*logm
      + 222436485665753/22912779681792*c4
      - 1031015505475635509/618645051408384000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2*long * (
      + 4173673269015256346818671899/69007650014996964311040000
      - 1063049673419137669/760462940160000*logm
      + 368170624/147349125*logm^2
      - 4096/2835*logm^3
      + 273664/1617*zeta5
      - 190829705474036915496862151/113592839530859200512000*zeta3
      + 8302118410111/7153090560*zeta3*logm
      - 59551530100610783/572819492044800*c4
      + 612477114808139929/22912779681792000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2 * (
      + 14318631383855095186672801273/3815179613142279782400000
      - 154026678500182584857/73004442255360000*logm
      - 686831566/442047375*logm^2
      + 1408/2835*logm^3
      - 673760559471154/4583103525*zeta5
      + 171052152018670690780283533/3239225489174298624000*zeta3
      + 109667505097681/62426972160*zeta3*logm
      + 78306093387968/68746552875*c5
      + 28371103749846035197909/5550620877914112000*c4
      - 51794732746351388142539/44404967023312896000*pi^4
      + 253088157313924/206239658625*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2*long * (
      - 82229596248942015363808761371/62314600347990569779200000
      + 93783034159585291027/24334814085120000*logm
      - 681324208/147349125*logm^2
      + 5632/2835*logm^3
      + 46162966759808/169744575*zeta5
      - 9262502834979618137411965273/102575473823852789760000*zeta3
      - 66636984185339/20808990720*zeta3*logm
      - 47907980351744/22915517625*c5
      - 16354696772312415808703/1850206959304704000*c4
      + 430046622295743846891119/222024835116564480000*pi^4
      - 155007796113952/68746552875*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch*cl*sing * (
      + 148817069149068483277/16131032064000000
      - 202105424/93767625*logm
      + 128/55*logm^2
      - 380611854673681/79478784000*zeta3
      - 913413077704591/711244800000*lz
      + 30784/59535*lz*logm
      + 5513574277/5160960*lz*zeta3
      - 4652969/348364800*c4
      + 16/1155*pi^2
      - 1488632484007/41803776000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch*cl*long*sing * (
      - 1208912584924873637/56330588160000
      - 42432512/5457375*logm
      + 512/55*logm^2
      + 47294554346587/2649292800*zeta3
      + 604/2205*lz
      + 1024/525*lz*logm
      + 64/1155*pi^2
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch^2*sing * (
      + 1414097494571840960506843/421500272916602880000
      - 8451909110971/3218890752000*logm
      + 128/55*logm^2
      + 41914405076582007679769/2081482829217792000*zeta3
      + 5965963/5898240*zeta3*logm
      + 450540059934599/321889075200*c4
      + 16/1155*pi^2
      - 7659165560780791/19313344512000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch^2*long*sing * (
      - 77379082183096958355209/5854170457175040000
      - 3313891817749/1072963584000*logm
      + 512/55*logm^2
      - 29032952155597086763831/346913804869632000*zeta3
      + 753259/131072*zeta3*logm
      - 3986/8505*lz
      - 6112/4725*lz*logm
      - 620191811822767/107296358400*c4
      + 64/1155*pi^2
      + 10543320255246239/6437781504000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2 * (
      - 1399896545541189732833/243348140851200000
      + 15110804605577110957/1013950586880000*logm
      - 41127136/16372125*logm^2
      + 2048/1155*logm^3
      + 443478542358165667/20600900812800*zeta3
      - 197035365759857/15895756800*zeta3*logm
      + 55567520509/1287556300800*c4
      - 31921450001146477/154506756096000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2*long * (
      + 4533201950409051243853/567812328652800000
      - 9090669683936038511/337983528960000*logm
      - 23834368/5457375*logm^2
      + 8192/1155*logm^3
      - 7233580150693867/196199055360*zeta3
      + 213475120787287/9537454080*zeta3*logm
      + 10626619757/85837086720*c4
      + 3842122647724579/10300450406400*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*cl^2 * (
      - 18172718866070023/311362787701350000
      - 3425804456/124804708875*logm
      + 34344517/3457792800*zeta3
      + 2350396652687/67394542792500*lz
      + 926848/36018675*lz*logm
      - 3463/249480*lz*zeta3
      - 37327579/4862521125*lz^2
      - 64/10395*lz^2*logm
      + 1324/1403325*lz^3
      - 1/972*c4
      + 49/116640*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2 * (
      + 34671972592910662333325179/1369875886978959360000
      + 2157330689172580739/144850083840000*logm
      - 41127136/16372125*logm^2
      + 2048/1155*logm^3
      + 284072483243191921215299/1691204798739456000*zeta3
      - 196942696201337/15895756800*zeta3*logm
      + 24143938824909061/2092278988800*c4
      - 410443368986198357/125536739328000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2*long * (
      - 64127700939041695571702767/1826501182638612480000
      - 9095579230244253013/337983528960000*logm
      - 23834368/5457375*logm^2
      + 8192/1155*logm^3
      - 2101139131683827735203519/9019758926610432000*zeta3
      + 42707958881321/1907490816*zeta3*logm
      - 5580739099362187/348713164800*c4
      + 94872877814922299/20922789888000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2 * (
      + 1658264826294080749429953311/23550491439149875200000
      - 138189353962779493529/4055802347520000*logm
      + 168892424/16372125*logm^2
      - 512/105*logm^3
      + 1167531140364536/1527701175*zeta5
      - 8193355333064546027281563113/51287736911926394880000*zeta3
      + 5405724551312231/190749081600*zeta3*logm
      - 366384688393216/68746552875*c5
      - 86312467744051155819239/8325931316871168000*c4
      + 406931470547866854663259/199822351604908032000*pi^4
      - 189270158969744/29462808375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2*long * (
      - 6956141509187492377985531623/182206433766054297600000
      + 82973096642964562579/1351934115840000*logm
      + 139934912/5457375*logm^2
      - 2048/105*logm^3
      - 441997922521184/305540235*zeta5
      + 5522380295600187780939664331/17095912303975464960000*zeta3
      - 389643679555423/7629963264*zeta3*logm
      + 5108291101696/509233725*c5
      + 59347471307359038056261/2775310438957056000*c4
      - 1732647160223074662730661/333037252674846720000*pi^4
      + 379678770176/31177575*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2 * (
      - 954056236402440538579094989/129822084058313687040000
      + 2158426461471381419/16094453760000*logm
      - 56852672/5457375*logm^2
      + 4096/385*logm^3
      - 826750302416776/916620705*zeta5
      + 1602660910455281944117637/16438377215361024000*zeta3
      - 197042412190577/1766195200*zeta3*logm
      + 3995666697472/654729075*c5
      + 149894561814131278189/520370707304448000*c4
      - 75450879176728585400419/62444484876533760000*pi^4
      + 109161973088048/13749310575*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2*long * (
      + 9963944345625847553643295649/43274028019437895680000
      - 9092042496278236783/37553725440000*logm
      - 13799936/1819125*logm^2
      + 16384/385*logm^3
      + 2652047395050752/1527701175*zeta5
      - 59584830562416370574620847/213698903799693312000*zeta3
      + 213458209353559/1059717120*zeta3*logm
      - 38302039677952/3273645375*c5
      - 1285422623802723828769/173456902434816000*c4
      + 37392860526960178053643/20814828292177920000*pi^4
      - 1054352192020352/68746552875*pi^4*log2
   )
)

==> anc/PiAOS <==
NF/(16*pi^2)*(
   + ep^-1*z^-1*ch^2 * (
      - 2
   )

   + ep^-1*z^-1*ch^2*long * (
      + 2
   )

   + ep^-1*cl^2 * (
      + 4/3
   )

   + ep^-1*ch^2 * (
      + 4/3
   )

   + z^-1*ch^2 * (
      + 4*logm
   )

   + z^-1*ch^2*long * (
      - 4*logm
   )

   + cl^2 * (
      + 20/9
      - 8/3*logm
      - 4/3*lz
   )

   + ch^2 * (
      - 4/3
      - 8/3*logm
   )

   + ch^2*long * (
      + 4/3
   )

   + z*ch^2 * (
      + 8/15
   )

   + z*ch^2*long * (
      + 8/15
   )

   + z^2*ch^2 * (
      + 16/105
   )

   + z^2*ch^2*long * (
      + 32/105
   )

   + z^3*ch^2 * (
      + 64/945
   )

   + z^3*ch^2*long * (
      + 64/315
   )

   + z^4*ch^2 * (
      + 128/3465
   )

   + z^4*ch^2*long * (
      + 512/3465
   )

   + alphas/pi*ep^-2*z^-1*cf*ch^2 * (
      + 3/2
   )

   + alphas/pi*ep^-2*z^-1*cf*ch^2*long * (
      - 3/2
   )

   + alphas/pi*ep^-1*z^-1*cf*ch^2 * (
      - 5/4
   )

   + alphas/pi*ep^-1*z^-1*cf*ch^2*long * (
      + 5/4
   )

   + alphas/pi*ep^-1*cf*cl^2 * (
      + 1/2
   )

   + alphas/pi*ep^-1*cf*ch^2 * (
      + 1/2
   )

   + alphas/pi*z^-1*cf*ch^2 * (
      - 1/8
      - logm
      - 6*logm^2
   )

   + alphas/pi*z^-1*cf*ch^2*long * (
      + 1/8
      + logm
      + 6*logm^2
   )

   + alphas/pi*cf*cl^2 * (
      + 55/12
      - 2*logm
      - 4*zeta3
      - lz
   )

   + alphas/pi*cf*ch^2 * (
      - 29/36
      + 2*logm
   )

   + alphas/pi*cf*ch^2*long * (
      + 7/3
   )

   + alphas/pi*z*cf*ch^2 * (
      + 257/405
      + 8/5*logm
   )

   + alphas/pi*z*cf*ch^2*long * (
      + 209/135
      + 8/5*logm
   )

   + alphas/pi*z^2*cf*ch^2 * (
      + 502/4725
      + 32/35*logm
   )

   + alphas/pi*z^2*cf*ch^2*long * (
      + 4294/4725
      + 64/35*logm
   )

   + alphas/pi*z^3*cf*ch^2 * (
      - 4748/496125
      + 64/105*logm
   )

   + alphas/pi*z^3*cf*ch^2*long * (
      + 29468/55125
      + 64/35*logm
   )

   + alphas/pi*z^4*cf*ch^2 * (
      - 2116984/49116375
      + 512/1155*logm
   )

   + alphas/pi*z^4*cf*ch^2*long * (
      + 4927808/16372125
      + 2048/1155*logm
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nl*tf*ch^2 * (
      + 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nl*tf*ch^2*long * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nh*tf*ch^2 * (
      + 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nh*tf*ch^2*long * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*ca*ch^2 * (
      - 11/24
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*ca*ch^2*long * (
      + 11/24
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf^2*ch^2 * (
      - 3/4
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf^2*ch^2*long * (
      + 3/4
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch*cl*sing * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch*cl*long*sing * (
      - 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch^2*sing * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*tf*ch^2*long*sing * (
      - 1/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nl*tf*ch^2 * (
      - 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nl*tf*ch^2*long * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nh*tf*ch^2 * (
      - 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nh*tf*ch^2*long * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*ca*ch^2 * (
      + 83/48
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*ca*ch^2*long * (
      - 83/48
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf^2*ch^2 * (
      + 3/4
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf^2*ch^2*long * (
      - 3/4
   )

   + (alphas/pi)^2*ep^-2*cf*tf*cl^2*sing * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-2*cf*tf*cl^2*long*sing * (
      - 2
   )

   + (alphas/pi)^2*ep^-2*cf*tf*ch*cl*sing * (
      - 2/3
   )

   + (alphas/pi)^2*ep^-2*cf*tf*ch^2*sing * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*ca*cl^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-2*cf*ca*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch*cl*sing * (
      + 9/4
      - 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch*cl*long*sing * (
      - 13/4
      + 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch^2*sing * (
      + 9/4
      - 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch^2*long*sing * (
      - 13/4
      + 3*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nl*tf*ch^2 * (
      + 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nl*tf*ch^2*long * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*ch^2 * (
      + 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*ch^2*long * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*ca*ch^2 * (
      - 77/48
      + 3/4*zeta3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*ca*ch^2*long * (
      + 77/48
      - 3/4*zeta3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf^2*ch^2 * (
      + 119/96
      - 3/2*zeta3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf^2*ch^2*long * (
      - 119/96
      + 3/2*zeta3
   )

   + (alphas/pi)^2*ep^-1*cf*tf*cl^2*sing * (
      - 25/9
      + 2*logm
      + lz
   )

   + (alphas/pi)^2*ep^-1*cf*tf*cl^2*long*sing * (
      - 62/3
      + 12*logm
      + 6*lz
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch*cl*sing * (
      - 26/9
      + 4*logm
      + lz
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch*cl*long*sing * (
      + 5/3
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch^2*sing * (
      - 1/9
      + 2*logm
   )

   + (alphas/pi)^2*ep^-1*cf*tf*ch^2*long*sing * (
      + 1/3
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*ca*cl^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf*ca*ch^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf^2*cl^2 * (
      - 1/24
   )

   + (alphas/pi)^2*ep^-1*cf^2*ch^2 * (
      - 1/24
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch*cl*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch*cl*long*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch^2*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z*cf*tf*ch^2*long*sing * (
      - 2/5
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch*cl*sing * (
      - 4/35
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch*cl*long*sing * (
      - 8/35
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch^2*sing * (
      - 4/35
   )

   + (alphas/pi)^2*ep^-1*z^2*cf*tf*ch^2*long*sing * (
      - 8/35
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch*cl*sing * (
      - 16/315
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch*cl*long*sing * (
      - 16/105
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch^2*sing * (
      - 16/315
   )

   + (alphas/pi)^2*ep^-1*z^3*cf*tf*ch^2*long*sing * (
      - 16/105
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch*cl*sing * (
      - 32/1155
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch*cl*long*sing * (
      - 128/1155
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch^2*sing * (
      - 32/1155
   )

   + (alphas/pi)^2*ep^-1*z^4*cf*tf*ch^2*long*sing * (
      - 128/1155
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch*cl*sing * (
      + 61/8
      - 27/2*logm
      + 9*logm^2
      + 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch*cl*long*sing * (
      - 113/8
      + 39/2*logm
      - 9*logm^2
      - 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch^2*sing * (
      + 61/8
      - 27/2*logm
      + 9*logm^2
      - 21/4*zeta3
      + 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch^2*long*sing * (
      - 113/8
      + 39/2*logm
      - 9*logm^2
      + 21/4*zeta3
      - 1/8*pi^2
   )

   + (alphas/pi)^2*z^-1*cf*nl*tf*ch^2 * (
      - 1/24
      - 5/12*logm
      + 4/3*logm^2
      - 4/3*logm^3
      + 4/3*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nl*tf*ch^2*long * (
      + 1/24
      + 5/12*logm
      - 4/3*logm^2
      + 4/3*logm^3
      - 4/3*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*ch^2 * (
      - 25/24
      - 5/12*logm
      + 4/3*logm^2
      - 4/3*logm^3
      + 7/12*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*ch^2*long * (
      + 25/24
      + 5/12*logm
      - 4/3*logm^2
      + 4/3*logm^3
      - 7/12*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*ca*ch^2 * (
      + 3/4
      + 85/48*logm
      - 43/6*logm^2
      + 11/3*logm^3
      + 7/3*zeta3
      - 9/2*zeta3*logm
      + 1/2*c4
      - 11/120*pi^4
   )

   + (alphas/pi)^2*z^-1*cf*ca*ch^2*long * (
      - 3/4
      - 85/48*logm
      + 43/6*logm^2
      - 11/3*logm^3
      - 7/3*zeta3
      + 9/2*zeta3*logm
      - 1/2*c4
      + 11/120*pi^4
   )

   + (alphas/pi)^2*z^-1*cf^2*ch^2 * (
      + 51/64
      - 101/16*logm
      + 39/4*logm^2
      + 6*logm^3
      - 9*zeta3
      + 9*zeta3*logm
      - c4
      + 11/60*pi^4
   )

   + (alphas/pi)^2*z^-1*cf^2*ch^2*long * (
      - 51/64
      + 101/16*logm
      - 39/4*logm^2
      - 6*logm^3
      + 9*zeta3
      - 9*zeta3*logm
      + c4
      - 11/60*pi^4
   )

   + (alphas/pi)^2*cf*tf*cl^2*sing * (
      - 773/54
      + 50/3*logm
      - 6*logm^2
      + 25/3*lz
      - 6*lz*logm
      - 3/2*lz^2
      + 1/12*pi^2
   )

   + (alphas/pi)^2*cf*tf*cl^2*long*sing * (
      - 2281/18
      + 124*logm
      - 36*logm^2
      + 62*lz
      - 36*lz*logm
      - 9*lz^2
      + 1/2*pi^2
   )

   + (alphas/pi)^2*cf*tf*ch*cl*sing * (
      - 68/27
      + 52/3*logm
      - 12*logm^2
      + 13/6*lz
      - 6*lz*logm
      - 1/2*lz^2
   )

   + (alphas/pi)^2*cf*tf*ch*cl*long*sing * (
      + 181/18
      - 10*logm
      - 3*lz
   )

   + (alphas/pi)^2*cf*tf*ch^2*sing * (
      + 101/432
      + 2/3*logm
      - 6*logm^2
      + 385/288*zeta3
      - 1/12*pi^2
   )

   + (alphas/pi)^2*cf*tf*ch^2*long*sing * (
      + 31/144
      - 2*logm
      + 175/96*zeta3
   )

   + (alphas/pi)^2*cf*nl*tf*cl^2 * (
      - 3701/648
      + 11/3*logm
      - 2/3*logm^2
      + 38/9*zeta3
      - 8/3*zeta3*logm
      + 11/6*lz
      - 2/3*lz*logm
      - 4/3*lz*zeta3
      - 1/6*lz^2
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2 * (
      - 7/72
      - 28/27*logm
      + 2/3*logm^2
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2*long * (
      + 25/27
      + 14/9*logm
   )

   + (alphas/pi)^2*cf*nh*tf*cl^2 * (
      + 295/648
      + 11/3*logm
      - 2/3*logm^2
      - 8/3*zeta3*logm
      - 2/3*lz*logm
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2 * (
      - 11/18
      - 28/27*logm
      + 2/3*logm^2
      - 7/48*zeta3
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2*long * (
      + 7/27
      + 14/9*logm
      + 7/8*zeta3
   )

   + (alphas/pi)^2*cf*ca*cl^2 * (
      + 44215/2592
      - 41/4*logm
      + 11/6*logm^2
      - 5/3*zeta5
      - 227/18*zeta3
      + 22/3*zeta3*logm
      - 41/8*lz
      + 11/6*lz*logm
      + 11/3*lz*zeta3
      + 11/24*lz^2
   )

   + (alphas/pi)^2*cf*ca*ch^2 * (
      + 187/108
      + 271/54*logm
      - 11/6*logm^2
      - 307/576*zeta3
   )

   + (alphas/pi)^2*cf*ca*ch^2*long * (
      - 3385/864
      - 77/18*logm
      + 329/192*zeta3
   )

   + (alphas/pi)^2*cf^2*cl^2 * (
      - 143/72
      + 1/4*logm
      + 10*zeta5
      - 37/6*zeta3
      + 1/8*lz
   )

   + (alphas/pi)^2*cf^2*ch^2 * (
      + 1399/432
      - 9/4*logm
      - 461/288*zeta3
   )

   + (alphas/pi)^2*cf^2*ch^2*long * (
      - 401/144
      + 439/96*zeta3
   )

   + (alphas/pi)^2*z*cf*tf*ch*cl*sing * (
      - 2026/1215
      + 12/5*logm
      + 56/81*lz
   )

   + (alphas/pi)^2*z*cf*tf*ch*cl*long*sing * (
      - 77/45
      + 12/5*logm
      + 2/3*lz
   )

   + (alphas/pi)^2*z*cf*tf*ch^2*sing * (
      - 1045/6912
      + 12/5*logm
      + 5215/13824*zeta3
   )

   + (alphas/pi)^2*z*cf*tf*ch^2*long*sing * (
      + 431/11520
      + 12/5*logm
      + 5047/4608*zeta3
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2 * (
      + 251/405
      - 26/1215*logm
      + 8/15*logm^2
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2*long * (
      + 176/405
      + 238/405*logm
      + 8/15*logm^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*cl^2 * (
      + 14012/10125
      - 352/675*lz
      + 8/135*lz^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2 * (
      - 685721/933120
      - 26/1215*logm
      + 8/15*logm^2
      + 10493/13824*zeta3
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2*long * (
      + 1183/311040
      + 238/405*logm
      + 8/15*logm^2
      + 1253/4608*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2 * (
      + 2266469/311040
      + 2411/2430*logm
      - 22/15*logm^2
      - 467219/69120*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2*long * (
      - 1457447/103680
      - 553/810*logm
      - 22/15*logm^2
      + 29993/2560*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2 * (
      + 724867/17280
      - 8/27*logm
      + 12/5*logm^2
      - 1191661/34560*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2*long * (
      - 384401/5760
      + 22/9*logm
      + 12/5*logm^2
      + 672143/11520*zeta3
   )

   + (alphas/pi)^2*z^2*cf*tf*ch*cl*sing * (
      - 4283/7875
      + 24/35*logm
      + 14/75*lz
   )

   + (alphas/pi)^2*z^2*cf*tf*ch*cl*long*sing * (
      - 2084/1575
      + 48/35*logm
      + 16/45*lz
   )

   + (alphas/pi)^2*z^2*cf*tf*ch^2*sing * (
      - 2851/7168
      + 24/35*logm
      + 18179/92160*zeta3
   )

   + (alphas/pi)^2*z^2*cf*tf*ch^2*long*sing * (
      - 146431/483840
      + 48/35*logm
      + 3969/5120*zeta3
      - 1/9*lz
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2 * (
      + 13621/47250
      - 2596/14175*logm
      + 32/105*logm^2
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2*long * (
      + 9491/23625
      + 1388/14175*logm
      + 64/105*logm^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*cl^2 * (
      - 8188/128625
      + 1303/33075*lz
      - 2/315*lz^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2 * (
      - 1662271/2488320
      - 2596/14175*logm
      + 32/105*logm^2
      + 19579/36864*zeta3
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2*long * (
      - 642073/2488320
      + 1388/14175*logm
      + 64/105*logm^2
      + 10045/36864*zeta3
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2 * (
      + 45024272551/1306368000
      + 14699/14175*logm
      - 88/105*logm^2
      - 186776833/6451200*zeta3
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2*long * (
      - 5297790997/87091200
      + 11303/14175*logm
      - 176/105*logm^2
      + 108900847/2150400*zeta3
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2 * (
      + 38233277381/130636800
      - 976/1575*logm
      + 96/35*logm^2
      - 2353604861/9676800*zeta3
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2*long * (
      - 22400458219/43545600
      + 4628/1575*logm
      + 192/35*logm^2
      + 1387883059/3225600*zeta3
   )

   + (alphas/pi)^2*z^3*cf*tf*ch*cl*sing * (
      - 1497896/5788125
      + 32/105*logm
      + 13312/165375*lz
   )

   + (alphas/pi)^2*z^3*cf*tf*ch*cl*long*sing * (
      - 514/525
      + 32/35*logm
      + 8/35*lz
   )

   + (alphas/pi)^2*z^3*cf*tf*ch^2*sing * (
      - 31271609/119439360
      + 32/105*logm
      + 1811719/14745600*zeta3
   )

   + (alphas/pi)^2*z^3*cf*tf*ch^2*long*sing * (
      - 444253903/1393459200
      + 32/35*logm
      + 974281/1638400*zeta3
      - 16/135*lz
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2 * (
      + 10597378/52093125
      - 261496/1488375*logm
      + 64/315*logm^2
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2*long * (
      + 7456606/17364375
      - 25064/165375*logm
      + 64/105*logm^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*cl^2 * (
      + 46108232/4219543125
      - 105152/13395375*lz
      + 64/42525*lz^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2 * (
      - 13379705273/20901888000
      - 261496/1488375*logm
      + 64/315*logm^2
      + 4411519/8847360*zeta3
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2*long * (
      - 234529787/464486400
      - 25064/165375*logm
      + 64/105*logm^2
      + 130123/327680*zeta3
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2 * (
      + 2906185718647843/20483850240000
      + 1248314/1488375*logm
      - 176/315*logm^2
      - 146464789459/1238630400*zeta3
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2*long * (
      - 579538985051983/2275983360000
      + 245326/165375*logm
      - 176/105*logm^2
      + 17483708377/82575360*zeta3
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2 * (
      + 11362926830383/5971968000
      - 50948/55125*logm
      + 96/35*logm^2
      - 980183985197/619315200*zeta3
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2*long * (
      - 47176578570727/13934592000
      + 14068/6125*logm
      + 288/35*logm^2
      + 83115403877/29491200*zeta3
   )

   + (alphas/pi)^2*z^4*cf*tf*ch*cl*sing * (
      - 91628084/618866325
      + 64/385*logm
      + 7696/178605*lz
   )

   + (alphas/pi)^2*z^4*cf*tf*ch*cl*long*sing * (
      - 1375168/1819125
      + 256/385*logm
      + 256/1575*lz
   )

   + (alphas/pi)^2*z^4*cf*tf*ch^2*sing * (
      - 6816844631227/38626689024000
      + 64/385*logm
      + 5965963/70778880*zeta3
   )

   + (alphas/pi)^2*z^4*cf*tf*ch^2*long*sing * (
      - 3834426439957/12875563008000
      + 256/385*logm
      + 753259/1572864*zeta3
      - 1528/14175*lz
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2 * (
      + 7434477416/46414974375
      - 22377968/147349125*logm
      + 512/3465*logm^2
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2*long * (
      + 7116375248/15471658125
      - 14336384/49116375*logm
      + 2048/3465*logm^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*cl^2 * (
      - 1081184084/374414126625
      + 259432/108056025*lz
      - 16/31185*lz^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2 * (
      - 427487399167/689762304000
      - 22377968/147349125*logm
      + 512/3465*logm^2
      + 1432739/2949120*zeta3
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2*long * (
      - 690256515919/919683072000
      - 14336384/49116375*logm
      + 2048/3465*logm^2
      + 2222003/3932160*zeta3
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2 * (
      + 1273573422122021537/2212255825920000
      + 99641812/147349125*logm
      - 128/315*logm^2
      - 109667505097681/228898897920*zeta3
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2*long * (
      - 774367052073557227/737418608640000
      + 90228256/49116375*logm
      - 512/315*logm^2
      + 66636984185339/76299632640*zeta3
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2 * (
      + 2158392051324032939/193133445120000
      - 18447136/16372125*logm
      + 1024/385*logm^2
      - 197042412190577/21194342400*zeta3
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2*long * (
      - 9092070325936164463/450644705280000
      + 6405632/5457375*logm
      + 4096/385*logm^2
      + 213458209353559/12716605440*zeta3
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nl^2*tf^2*ch^2*long * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      - 1/18
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh^2*tf^2*ch^2*long * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nl*tf*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nl*tf*ch^2*long * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nh*tf*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nh*tf*ch^2*long * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca^2*ch^2 * (
      + 121/576
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca^2*ch^2*long * (
      - 121/576
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nl*tf*ch^2 * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nl*tf*ch^2*long * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nh*tf*ch^2 * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nh*tf*ch^2*long * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*ca*ch^2 * (
      + 33/64
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*ca*ch^2*long * (
      - 33/64
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^3*ch^2 * (
      + 9/32
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^3*ch^2*long * (
      - 9/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch*cl*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl^2*tf^2*ch^2*long * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch*cl*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch^2*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 5/36
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      + 5/36
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh^2*tf^2*ch^2 * (
      - 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh^2*tf^2*ch^2*long * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch*cl*sing * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch*cl*long*sing * (
      + 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch^2*sing * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*tf*ch^2*long*sing * (
      + 11/24
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nl*tf*ch^2 * (
      + 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nl*tf*ch^2*long * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nh*tf*ch^2 * (
      + 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nh*tf*ch^2*long * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca^2*ch^2 * (
      - 1219/1152
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca^2*ch^2*long * (
      + 1219/1152
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch*cl*sing * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch^2*sing * (
      - 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*tf*ch^2*long*sing * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nl*tf*ch^2 * (
      + 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nl*tf*ch^2*long * (
      - 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nh*tf*ch^2 * (
      + 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nh*tf*ch^2*long * (
      - 17/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*ca*ch^2 * (
      - 7/4
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*ca*ch^2*long * (
      + 7/4
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^3*ch^2 * (
      - 45/128
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^3*ch^2*long * (
      + 45/128
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*cl^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*cl^2*long*sing * (
      - 2/3
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*ch*cl*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-3*cf*nl*tf^2*ch^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*cl^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*cl^2*long*sing * (
      - 4/3
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*ch*cl*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-3*cf*nh*tf^2*ch^2*sing * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*cl^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*ch^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*cl^2*sing * (
      + 11/36
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*cl^2*long*sing * (
      + 11/6
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*ch*cl*sing * (
      + 11/18
   )

   + (alphas/pi)^3*ep^-3*cf*ca*tf*ch^2*sing * (
      + 11/36
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*cl^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*ch^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch*cl*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl^2*tf^2*ch^2*long * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch*cl*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch^2*sing * (
      + 17/36
      - 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      - 29/36
      + 2/3*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      + 11/216
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*ch^2 * (
      - 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*ch^2*long * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch*cl*sing * (
      - 127/144
      + 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch*cl*long*sing * (
      + 259/144
      - 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch^2*sing * (
      - 127/144
      + 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch^2*long*sing * (
      + 259/144
      - 11/6*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nl*tf*ch^2 * (
      - 1507/1728
      - 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nl*tf*ch^2*long * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*ch^2 * (
      - 1507/1728
      - 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*ch^2*long * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca^2*ch^2 * (
      + 18025/6912
      - 11/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca^2*ch^2*long * (
      - 18025/6912
      + 11/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch*cl*sing * (
      - 13/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 19/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch^2*sing * (
      - 13/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch^2*long*sing * (
      + 19/16
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nl*tf*ch^2 * (
      - 487/576
      + 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nl*tf*ch^2*long * (
      + 487/576
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*ch^2 * (
      - 487/576
      + 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*ch^2*long * (
      + 487/576
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*ca*ch^2 * (
      + 371/2304
      + 13/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*ca*ch^2*long * (
      - 371/2304
      - 13/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^3*ch^2 * (
      + 77/128
      + 9/16*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^3*ch^2*long * (
      - 77/128
      - 9/16*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*cl^2*sing * (
      - 67/108
      + 4/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*cl^2*long*sing * (
      - 5
      + 8/3*logm
      + 4/3*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch*cl*sing * (
      - 35/54
      + 8/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch*cl*long*sing * (
      + 5/9
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch^2*sing * (
      - 1/36
      + 4/9*logm
   )

   + (alphas/pi)^3*ep^-2*cf*nl*tf^2*ch^2*long*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*cl^2*sing * (
      - 67/108
      + 4/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*cl^2*long*sing * (
      - 257/18
      + 8*logm
      + 4*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch*cl*sing * (
      - 35/54
      + 8/9*logm
      + 2/9*lz
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch*cl*long*sing * (
      + 5/9
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch^2*sing * (
      - 1/36
      + 4/9*logm
   )

   + (alphas/pi)^3*ep^-2*cf*nh*tf^2*ch^2*long*sing * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*cl^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*ch^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*cl^2*sing * (
      + 617/432
      - 11/9*logm
      - 11/18*lz
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*cl^2*long*sing * (
      + 145/12
      - 22/3*logm
      - 11/3*lz
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch*cl*sing * (
      + 265/216
      - 22/9*logm
      - 11/18*lz
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch*cl*long*sing * (
      - 55/36
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch^2*sing * (
      - 29/144
      - 11/9*logm
   )

   + (alphas/pi)^3*ep^-2*cf*ca*tf*ch^2*long*sing * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*cl^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*ch^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*cl^2*sing * (
      + 5/48
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*cl^2*long*sing * (
      + 5/8
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*ch*cl*sing * (
      + 5/24
   )

   + (alphas/pi)^3*ep^-2*cf^2*tf*ch^2*sing * (
      + 5/48
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*cl^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*ch^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch*cl*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch*cl*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch^2*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nl*tf^2*ch^2*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch*cl*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch*cl*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch^2*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*nh*tf^2*ch^2*long*sing * (
      - 4/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch*cl*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch*cl*long*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch^2*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z*cf*ca*tf*ch^2*long*sing * (
      + 11/45
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch*cl*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch*cl*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch^2*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nl*tf^2*ch^2*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch*cl*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch*cl*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch^2*sing * (
      - 8/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*nh*tf^2*ch^2*long*sing * (
      - 16/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch*cl*sing * (
      + 22/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch*cl*long*sing * (
      + 44/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch^2*sing * (
      + 22/315
   )

   + (alphas/pi)^3*ep^-2*z^2*cf*ca*tf*ch^2*long*sing * (
      + 44/315
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch*cl*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch*cl*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch^2*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nl*tf^2*ch^2*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch*cl*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch*cl*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch^2*sing * (
      - 32/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*nh*tf^2*ch^2*long*sing * (
      - 32/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch*cl*sing * (
      + 88/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch*cl*long*sing * (
      + 88/945
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch^2*sing * (
      + 88/2835
   )

   + (alphas/pi)^3*ep^-2*z^3*cf*ca*tf*ch^2*long*sing * (
      + 88/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch*cl*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch*cl*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch^2*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nl*tf^2*ch^2*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch*cl*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch*cl*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch^2*sing * (
      - 64/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*nh*tf^2*ch^2*long*sing * (
      - 256/10395
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch*cl*sing * (
      + 16/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch*cl*long*sing * (
      + 64/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch^2*sing * (
      + 16/945
   )

   + (alphas/pi)^3*ep^-2*z^4*cf*ca*tf*ch^2*long*sing * (
      + 64/945
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch*cl*sing * (
      + 131/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 479/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 131/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 479/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 1625/7776
      - 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl^2*tf^2*ch^2*long * (
      - 1625/7776
      + 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*cl^2*sing * (
      - 3/4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*cl^2*long*sing * (
      + 3/4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch*cl*sing * (
      - 193/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      - 155/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 31/216
      - 7/9*logm
      + 2/3*logm^2
      + 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      - 317/216
      + 19/9*logm
      - 2/3*logm^2
      - 1/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 1625/3888
      - 1/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      - 1625/3888
      + 1/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1625/7776
      - 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*ch^2*long * (
      - 1625/7776
      + 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch*cl*sing * (
      + 637/432
      - 43/36*logm
      - 11/6*logm^2
      - 5/16*zeta3
      - 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch*cl*long*sing * (
      + 917/432
      - 89/36*logm
      + 11/6*logm^2
      + 5/16*zeta3
      + 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch^2*sing * (
      + 637/432
      - 43/36*logm
      - 11/6*logm^2
      - 5/16*zeta3
      - 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch^2*long*sing * (
      + 917/432
      - 89/36*logm
      + 11/6*logm^2
      + 5/16*zeta3
      + 11/144*pi^2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nl*tf*ch^2 * (
      + 631/31104
      + 5/12*zeta3
      + 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nl*tf*ch^2*long * (
      - 631/31104
      - 5/12*zeta3
      - 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*ch^2 * (
      + 631/31104
      + 5/12*zeta3
      + 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*ch^2*long * (
      - 631/31104
      - 5/12*zeta3
      - 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca^2*ch^2 * (
      - 267889/124416
      - 45/32*zeta5
      + 475/192*zeta3
      - 11/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca^2*ch^2*long * (
      + 267889/124416
      + 45/32*zeta5
      - 475/192*zeta3
      + 11/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch*cl*sing * (
      - 235/64
      + 9/4*logm
      + 9/2*logm^2
      + 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 387/64
      - 9/4*logm
      - 9/2*logm^2
      - 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch^2*sing * (
      - 235/64
      + 9/4*logm
      + 9/2*logm^2
      + 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch^2*long*sing * (
      + 387/64
      - 9/4*logm
      - 9/2*logm^2
      - 3/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nl*tf*ch^2 * (
      + 125/128
      - 1/8*zeta3
      - 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nl*tf*ch^2*long * (
      - 125/128
      + 1/8*zeta3
      + 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*ch^2 * (
      + 125/128
      - 1/8*zeta3
      - 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*ch^2*long * (
      - 125/128
      + 1/8*zeta3
      + 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*ca*ch^2 * (
      + 641/192
      + 45/32*zeta5
      - 259/64*zeta3
      + 13/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*ca*ch^2*long * (
      - 641/192
      - 45/32*zeta5
      + 259/64*zeta3
      - 13/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^3*ch^2 * (
      - 4651/1536
      + 45/16*zeta5
      - 29/16*zeta3
      + 3/320*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^3*ch^2*long * (
      + 4651/1536
      - 45/16*zeta5
      + 29/16*zeta3
      - 3/320*pi^4
   )

   + (alphas/pi)^3*ep^-1*cl^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*cl^2*long*sing*d33FF/NF * (
      + 22/9
      - 16/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch*cl*sing*d33FF/NF * (
      + 11/18
      - 4/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch*cl*long*sing*d33FF/NF * (
      - 11/9
      + 8/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch^2*long*sing*d33FF/NF * (
      - 11/18
      + 4/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*cl^2*sing * (
      - 847/648
      + 34/27*logm
      - 4/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
      + 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*cl^2*long*sing * (
      - 913/54
      + 112/9*logm
      - 8/3*logm^2
      + 56/9*lz
      - 8/3*lz*logm
      - 2/3*lz^2
      + 1/9*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch*cl*sing * (
      - 133/108
      + 4/3*logm
      - 8/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch*cl*long*sing * (
      + 17/6
      - 20/9*logm
      - 2/3*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch^2*sing * (
      + 49/648
      + 2/27*logm
      - 4/9*logm^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nl*tf^2*ch^2*long*sing * (
      + 55/108
      - 8/9*logm
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*cl^2*sing * (
      - 847/648
      + 34/27*logm
      - 4/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
      + 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*cl^2*long*sing * (
      - 9829/108
      + 260/3*logm
      - 24*logm^2
      + 130/3*lz
      - 24*lz*logm
      - 6*lz^2
      + 1/3*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch*cl*sing * (
      - 133/108
      + 4/3*logm
      - 8/9*logm^2
      + 17/27*lz
      - 4/9*lz*logm
      - 1/9*lz^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch*cl*long*sing * (
      + 17/6
      - 20/9*logm
      - 2/3*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch^2*sing * (
      + 49/648
      + 2/27*logm
      - 4/9*logm^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*nh*tf^2*ch^2*long*sing * (
      + 55/108
      - 8/9*logm
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*cl^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*ch^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*cl^2*sing * (
      + 1319/2592
      - 67/54*logm
      + 11/9*logm^2
      + 17/24*zeta3
      - 67/108*lz
      + 11/9*lz*logm
      + 11/36*lz^2
      - 11/216*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*cl^2*long*sing * (
      + 2647/108
      - 188/9*logm
      + 22/3*logm^2
      + 17/4*zeta3
      - 94/9*lz
      + 22/3*lz*logm
      + 11/6*lz^2
      - 11/36*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch*cl*sing * (
      + 77/432
      + 7/9*logm
      + 22/9*logm^2
      + 17/12*zeta3
      - 67/108*lz
      + 11/9*lz*logm
      + 11/36*lz^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch*cl*long*sing * (
      - 461/72
      + 55/9*logm
      + 11/6*lz
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch^2*sing * (
      - 857/2592
      + 109/54*logm
      + 11/9*logm^2
      + 17/24*zeta3
      + 11/216*pi^2
   )

   + (alphas/pi)^3*ep^-1*cf*ca*tf*ch^2*long*sing * (
      - 545/432
      + 22/9*logm
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*cl^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*ch^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*cl^2*sing * (
      - 155/72
      + 1/2*logm
      + 2*zeta3
      + 1/4*lz
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*cl^2*long*sing * (
      - 569/48
      + 3*logm
      + 12*zeta3
      + 3/2*lz
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch*cl*sing * (
      - 115/72
      - 2*logm
      + zeta3
      + 1/4*lz
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch*cl*long*sing * (
      - 41/24
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch^2*sing * (
      + 5/9
      - 5/2*logm
      - zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*tf*ch^2*long*sing * (
      - 71/48
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*cl^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*ch^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^3*cl^2 * (
      - 23/128
   )

   + (alphas/pi)^3*ep^-1*cf^3*ch^2 * (
      - 23/128
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch*cl*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch*cl*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch^2*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nl*tf^2*ch^2*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch*cl*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch*cl*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch^2*sing * (
      - 2/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*nh*tf^2*ch^2*long*sing * (
      + 22/135
      + 8/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch*cl*sing * (
      - 109/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch*cl*long*sing * (
      - 241/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch^2*sing * (
      - 109/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf*ca*tf*ch^2*long*sing * (
      - 241/270
      - 22/45*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch*cl*sing * (
      - 149/540
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch*cl*long*sing * (
      - 173/180
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch^2*sing * (
      - 149/540
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z*cf^2*tf*ch^2*long*sing * (
      - 173/180
      - 6/5*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch*cl*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch*cl*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch^2*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nl*tf^2*ch^2*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch*cl*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch*cl*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch^2*sing * (
      - 4/135
      + 16/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*nh*tf^2*ch^2*long*sing * (
      - 8/945
      + 32/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch*cl*sing * (
      - 43/945
      - 44/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch*cl*long*sing * (
      - 218/945
      - 88/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch^2*sing * (
      - 43/945
      - 44/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf*ca*tf*ch^2*long*sing * (
      - 218/945
      - 88/315*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch*cl*sing * (
      - 71/3150
      - 24/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch*cl*long*sing * (
      - 1787/3150
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch^2*sing * (
      - 71/3150
      - 24/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^2*cf^2*tf*ch^2*long*sing * (
      - 1787/3150
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch*cl*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch*cl*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch^2*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nl*tf^2*ch^2*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch*cl*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch*cl*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch^2*sing * (
      - 32/1701
      + 64/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*nh*tf^2*ch^2*long*sing * (
      - 32/945
      + 64/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch*cl*sing * (
      - 8/1701
      - 176/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch*cl*long*sing * (
      - 8/105
      - 176/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch^2*sing * (
      - 8/1701
      - 176/2835*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf*ca*tf*ch^2*long*sing * (
      - 8/105
      - 176/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch*cl*sing * (
      + 5387/165375
      - 16/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch*cl*long*sing * (
      - 1989/6125
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch^2*sing * (
      + 5387/165375
      - 16/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^3*cf^2*tf*ch^2*long*sing * (
      - 1989/6125
      - 48/35*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch*cl*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch*cl*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch^2*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nl*tf^2*ch^2*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch*cl*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch*cl*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch^2*sing * (
      - 128/10395
      + 128/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*nh*tf^2*ch^2*long*sing * (
      - 128/3465
      + 512/10395*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch*cl*sing * (
      + 32/10395
      - 32/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch*cl*long*sing * (
      - 32/1485
      - 128/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch^2*sing * (
      + 32/10395
      - 32/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf*ca*tf*ch^2*long*sing * (
      - 32/1485
      - 128/945*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch*cl*sing * (
      + 756046/16372125
      - 128/385*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch*cl*long*sing * (
      - 929552/5457375
      - 512/385*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch^2*sing * (
      + 756046/16372125
      - 128/385*logm
   )

   + (alphas/pi)^3*ep^-1*z^4*cf^2*tf*ch^2*long*sing * (
      - 929552/5457375
      - 512/385*logm
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch*cl*sing * (
      - 2167/1296
      + 287/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      - 34/9*zeta3
      + 7/216*pi^2
      - 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch*cl*long*sing * (
      - 3581/1296
      - 59/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      + 34/9*zeta3
      - 19/216*pi^2
      + 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch^2*sing * (
      - 2167/1296
      + 287/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      + 37/18*zeta3
      - 7*zeta3*logm
      + 1/3*c4
      + 7/216*pi^2
      - 1/18*pi^2*logm
      - 49/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch^2*long*sing * (
      - 3581/1296
      - 59/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      - 37/18*zeta3
      + 7*zeta3*logm
      - 1/3*c4
      - 19/216*pi^2
      + 1/18*pi^2*logm
      + 49/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 16019/46656
      - 1049/972*logm
      + 10/27*logm^2
      + 16/27*logm^3
      - 4/9*logm^4
      - 67/108*zeta3
      + 28/9*zeta3*logm
      + 7/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl^2*tf^2*ch^2*long * (
      - 16019/46656
      + 1049/972*logm
      - 10/27*logm^2
      - 16/27*logm^3
      + 4/9*logm^4
      + 67/108*zeta3
      - 28/9*zeta3*logm
      - 7/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*cl^2*sing * (
      - 21/8
      + 6*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*cl^2*long*sing * (
      + 33/8
      - 6*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch*cl*sing * (
      - 14155/1296
      + 935/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      + 74/9*zeta3
      + 7/216*pi^2
      - 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch*cl*long*sing * (
      + 12295/1296
      - 707/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      - 74/9*zeta3
      - 19/216*pi^2
      + 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 9025/1296
      + 611/54*logm
      - 53/9*logm^2
      + 20/9*logm^3
      + 14/9*zeta3
      - 7*zeta3*logm
      + 7/216*pi^2
      - 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch^2*long*sing * (
      + 5221/1296
      - 383/54*logm
      + 41/9*logm^2
      - 20/9*logm^3
      - 14/9*zeta3
      + 7*zeta3*logm
      - 19/216*pi^2
      + 1/18*pi^2*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 26387/23328
      - 1697/486*logm
      + 20/27*logm^2
      + 32/27*logm^3
      - 8/9*logm^4
      - 119/27*zeta3
      + 47/9*zeta3*logm
      - 1/3*c4
      + 31/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*ch^2*long * (
      - 26387/23328
      + 1697/486*logm
      - 20/27*logm^2
      - 32/27*logm^3
      + 8/9*logm^4
      + 119/27*zeta3
      - 47/9*zeta3*logm
      + 1/3*c4
      - 31/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 328927/233280
      - 2345/972*logm
      + 10/27*logm^2
      + 16/27*logm^3
      - 4/9*logm^4
      - 623/540*zeta3
      + 19/9*zeta3*logm
      - 1/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*ch^2*long * (
      - 328927/233280
      + 2345/972*logm
      - 10/27*logm^2
      - 16/27*logm^3
      + 4/9*logm^4
      + 623/540*zeta3
      - 19/9*zeta3*logm
      + 1/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch*cl*sing * (
      + 27797/1296
      - 8587/216*logm
      + 1063/36*logm^2
      - 55/9*logm^3
      - 3125/288*zeta3
      + 5/2*zeta3*logm
      - c4
      + 43/864*pi^2
      + 11/72*pi^2*logm
      + 13/64*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch*cl*long*sing * (
      - 22295/1296
      + 7519/216*logm
      - 931/36*logm^2
      + 55/9*logm^3
      + 3305/288*zeta3
      - 5/2*zeta3*logm
      + c4
      + 89/864*pi^2
      - 11/72*pi^2*logm
      - 13/64*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch^2*sing * (
      + 27797/1296
      - 8587/216*logm
      + 1063/36*logm^2
      - 55/9*logm^3
      - 13721/288*zeta3
      + 87/4*zeta3*logm
      - 8/3*c4
      + 43/864*pi^2
      + 11/72*pi^2*logm
      + 2113/2880*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch^2*long*sing * (
      - 22295/1296
      + 7519/216*logm
      - 931/36*logm^2
      + 55/9*logm^3
      + 13901/288*zeta3
      - 87/4*zeta3*logm
      + 8/3*c4
      + 89/864*pi^2
      - 11/72*pi^2*logm
      - 2113/2880*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*nl*tf*ch^2 * (
      - 550109/186624
      + 6727/1944*logm
      + 443/108*logm^2
      - 175/27*logm^3
      + 22/9*logm^4
      + 67/4*zeta5
      + 2425/432*zeta3
      + 8/9*zeta3*logm
      + 3*zeta3*logm^2
      - 2/15*c5
      - 11/18*c4
      + 2/3*c4*logm
      + 103/1080*pi^4
      - 31/180*pi^4*logm
      - 49/180*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf*ca*nl*tf*ch^2*long * (
      + 550109/186624
      - 6727/1944*logm
      - 443/108*logm^2
      + 175/27*logm^3
      - 22/9*logm^4
      - 67/4*zeta5
      - 2425/432*zeta3
      - 8/9*zeta3*logm
      - 3*zeta3*logm^2
      + 2/15*c5
      + 11/18*c4
      - 2/3*c4*logm
      - 103/1080*pi^4
      + 31/180*pi^4*logm
      + 49/180*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*ch^2 * (
      - 1286237/186624
      + 13855/1944*logm
      + 443/108*logm^2
      - 175/27*logm^3
      + 22/9*logm^4
      - 199/8*zeta5
      - 4757/432*zeta3
      + 131/36*zeta3*logm
      + 3*zeta3*logm^2
      - 19/9*c4
      + 2/3*c4*logm
      + 1271/2160*pi^4
      - 31/180*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*ch^2*long * (
      + 1286237/186624
      - 13855/1944*logm
      - 443/108*logm^2
      + 175/27*logm^3
      - 22/9*logm^4
      + 199/8*zeta5
      + 4757/432*zeta3
      - 131/36*zeta3*logm
      - 3*zeta3*logm^2
      + 19/9*c4
      - 2/3*c4*logm
      - 1271/2160*pi^4
      + 31/180*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf*ca^2*ch^2 * (
      + 4281479/746496
      + 22441/15552*logm
      - 6803/432*logm^2
      + 313/27*logm^3
      - 121/36*logm^4
      - 2599/64*zeta5
      + 45/4*zeta5*logm
      + 6307/3456*zeta3
      - 2041/72*zeta3*logm
      + 33/4*zeta3*logm^2
      + 243/32*zeta3^2
      + 1/3*c5
      + 229/72*c4
      - 11/6*c4*logm
      - 22687/34560*pi^4
      + 55/144*pi^4*logm
      + 49/72*pi^4*log2
      - 5/1344*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca^2*ch^2*long * (
      - 4281479/746496
      - 22441/15552*logm
      + 6803/432*logm^2
      - 313/27*logm^3
      + 121/36*logm^4
      + 2599/64*zeta5
      - 45/4*zeta5*logm
      - 6307/3456*zeta3
      + 2041/72*zeta3*logm
      - 33/4*zeta3*logm^2
      - 243/32*zeta3^2
      - 1/3*c5
      - 229/72*c4
      + 11/6*c4*logm
      + 22687/34560*pi^4
      - 55/144*pi^4*logm
      - 49/72*pi^4*log2
      + 5/1344*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch*cl*sing * (
      - 931/64
      + 71/4*logm
      + 15/4*logm^2
      - 21*logm^3
      + 135/4*zeta3
      - 12*zeta3*logm
      + 2*c4
      - 3/32*pi^2
      - 3/8*pi^2*logm
      - 47/120*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch*cl*long*sing * (
      + 1705/64
      - 89/4*logm
      - 51/4*logm^2
      + 21*logm^3
      - 147/4*zeta3
      + 12*zeta3*logm
      - 2*c4
      + 3/32*pi^2
      + 3/8*pi^2*logm
      + 47/120*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch^2*sing * (
      - 931/64
      + 71/4*logm
      + 15/4*logm^2
      - 21*logm^3
      + 57/2*zeta3
      + 15/4*zeta3*logm
      - 3/32*pi^2
      - 3/8*pi^2*logm
      + 1/40*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch^2*long*sing * (
      + 1705/64
      - 89/4*logm
      - 51/4*logm^2
      + 21*logm^3
      - 63/2*zeta3
      - 15/4*zeta3*logm
      + 3/32*pi^2
      + 3/8*pi^2*logm
      - 1/40*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*nl*tf*ch^2 * (
      - 167/2304
      - 5/6*logm
      - 3*logm^2
      + 7/3*logm^3
      + 3*logm^4
      - 157/4*zeta5
      + 139/16*zeta3
      - 21*zeta3*logm
      + 4/15*c5
      + 11/9*c4
      - 4/3*c4*logm
      - 337/864*pi^4
      + 14/45*pi^4*logm
      + 49/90*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf^2*nl*tf*ch^2*long * (
      + 167/2304
      + 5/6*logm
      + 3*logm^2
      - 7/3*logm^3
      - 3*logm^4
      + 157/4*zeta5
      - 139/16*zeta3
      + 21*zeta3*logm
      - 4/15*c5
      - 11/9*c4
      + 4/3*c4*logm
      + 337/864*pi^4
      - 14/45*pi^4*logm
      - 49/90*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*ch^2 * (
      + 9625/2304
      + 13/6*logm
      - 3*logm^2
      + 7/3*logm^3
      + 3*logm^4
      + 63/2*zeta5
      + 263/16*zeta3
      - 75/4*zeta3*logm
      + 26/9*c4
      - 4/3*c4*logm
      - 3401/4320*pi^4
      + 14/45*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*ch^2*long * (
      - 9625/2304
      - 13/6*logm
      + 3*logm^2
      - 7/3*logm^3
      - 3*logm^4
      - 63/2*zeta5
      - 263/16*zeta3
      + 75/4*zeta3*logm
      - 26/9*c4
      + 4/3*c4*logm
      + 3401/4320*pi^4
      - 14/45*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf^2*ca*ch^2 * (
      + 6667/9216
      - 1343/48*logm
      + 1211/32*logm^2
      - 13/6*logm^3
      - 33/4*logm^4
      + 7697/64*zeta5
      - 45/4*zeta5*logm
      - 567/128*zeta3
      + 521/8*zeta3*logm
      - 39/4*zeta3*logm^2
      - 315/32*zeta3^2
      - 2/3*c5
      - 73/36*c4
      + 13/6*c4*logm
      + 8813/34560*pi^4
      - 65/144*pi^4*logm
      - 49/36*pi^4*log2
      + 55/4032*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^2*ca*ch^2*long * (
      - 6667/9216
      + 1343/48*logm
      - 1211/32*logm^2
      + 13/6*logm^3
      + 33/4*logm^4
      - 7697/64*zeta5
      + 45/4*zeta5*logm
      + 567/128*zeta3
      - 521/8*zeta3*logm
      + 39/4*zeta3*logm^2
      + 315/32*zeta3^2
      + 2/3*c5
      + 73/36*c4
      - 13/6*c4*logm
      - 8813/34560*pi^4
      + 65/144*pi^4*logm
      + 49/36*pi^4*log2
      - 55/4032*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^3*ch^2 * (
      - 2597/512
      + 4507/192*logm
      - 381/32*logm^2
      - 18*logm^3
      - 9/2*logm^4
      - 1359/32*zeta5
      - 45/2*zeta5*logm
      - 1113/16*zeta3
      + 28*zeta3*logm
      - 27/2*zeta3*logm^2
      - 171/16*zeta3^2
      - 26/3*c4
      + 3*c4*logm
      + 7261/2880*pi^4
      - 5/8*pi^4*logm
      - 25/2016*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^3*ch^2*long * (
      + 2597/512
      - 4507/192*logm
      + 381/32*logm^2
      + 18*logm^3
      + 9/2*logm^4
      + 1359/32*zeta5
      + 45/2*zeta5*logm
      + 1113/16*zeta3
      - 28*zeta3*logm
      + 27/2*zeta3*logm^2
      + 171/16*zeta3^2
      + 26/3*c4
      - 3*c4*logm
      - 7261/2880*pi^4
      + 5/8*pi^4*logm
      + 25/2016*pi^6
   )

   + (alphas/pi)^3*cl^2*sing*d33FF/NF * (
      + 116/27
      - 22/9*logm
      + 5*zeta5
      - 71/12*zeta3
      + 16/3*zeta3*logm
      - 8/3*zeta3^2
      - 11/9*lz
      + 8/3*lz*zeta3
      - 1/90*pi^4
   )

   + (alphas/pi)^3*cl^2*long*sing*d33FF/NF * (
      + 4075/108
      - 176/9*logm
      + 40*zeta5
      - 164/3*zeta3
      + 128/3*zeta3*logm
      - 64/3*zeta3^2
      - 88/9*lz
      + 64/3*lz*zeta3
      - 4/45*pi^4
   )

   + (alphas/pi)^3*ch*cl*sing*d33FF/NF * (
      + 68/27
      - 44/9*logm
      - 10/3*zeta5
      + 107/18*zeta3
      + 32/3*zeta3*logm
      - 1/45*pi^4
   )

   + (alphas/pi)^3*ch*cl*long*sing*d33FF/NF * (
      - 371/54
      + 88/9*logm
      + 20/3*zeta5
      - 71/9*zeta3
      - 64/3*zeta3*logm
      + 2/45*pi^4
   )

   + (alphas/pi)^3*ch^2*sing*d33FF/NF * (
      + 233/105
      - 22/9*logm
      - 5/3*zeta5
      - 20897/840*zeta3
      + 16/3*zeta3*logm
      - 73/36*c4
      + 2189/4320*pi^4
   )

   + (alphas/pi)^3*ch^2*long*sing*d33FF/NF * (
      - 2249/420
      + 44/9*logm
      + 10/3*zeta5
      + 21737/420*zeta3
      - 32/3*zeta3*logm
      + 73/18*c4
      - 2189/2160*pi^4
   )

   + (alphas/pi)^3*cf*nl*tf^2*cl^2*sing * (
      + 1411/432
      - 233/27*logm
      + 164/27*logm^2
      - 40/27*logm^3
      + 80/27*zeta3
      - 233/54*lz
      + 164/27*lz*logm
      - 20/9*lz*logm^2
      + 41/27*lz^2
      - 10/9*lz^2*logm
      - 5/27*lz^3
      + 17/324*pi^2
      - 1/27*pi^2*logm
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nl*tf^2*cl^2*long*sing * (
      - 373/54
      - 910/27*logm
      + 296/9*logm^2
      - 80/9*logm^3
      + 160/9*zeta3
      - 455/27*lz
      + 296/9*lz*logm
      - 40/3*lz*logm^2
      + 74/9*lz^2
      - 20/3*lz^2*logm
      - 10/9*lz^3
      + 14/27*pi^2
      - 2/9*pi^2*logm
      - 1/9*pi^2*lz
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch*cl*sing * (
      + 805/72
      + 526/81*logm
      + 56/9*logm^2
      - 80/27*logm^3
      - 68/27*zeta3
      - 83/54*lz
      - 58/27*lz*logm
      - 20/9*lz*logm^2
      - 17/54*lz^2
      + 2/9*lz^2*logm
      + 1/27*lz^3
      + 4/81*pi^2
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch*cl*long*sing * (
      + 2597/324
      - 250/27*logm
      + 20/9*logm^2
      - 25/9*lz
      + 4/3*lz*logm
      + 1/3*lz^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch^2*sing * (
      - 989/1296
      - 95/324*logm
      + 4/27*logm^2
      - 40/27*logm^3
      + 4841/2592*zeta3
      + 385/216*zeta3*logm
      - 55/648*c4
      - 1/324*pi^2
      + 1/27*pi^2*logm
      + 539/15552*pi^4
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch^2*long*sing * (
      + 65/36
      - 409/108*logm
      + 20/9*logm^2
      - 2485/864*zeta3
      + 175/72*zeta3*logm
      - 25/216*c4
      + 1/27*pi^2
      + 245/5184*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*cl^2 * (
      + 196513/23328
      - 604/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      - 20/9*zeta5
      - 809/162*zeta3
      + 152/27*zeta3*logm
      - 16/9*zeta3*logm^2
      - 302/81*lz
      + 22/9*lz*logm
      - 4/9*lz*logm^2
      + 76/27*lz*zeta3
      - 16/9*lz*zeta3*logm
      + 11/18*lz^2
      - 2/9*lz^2*logm
      - 4/9*lz^2*zeta3
      - 1/27*lz^3
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2 * (
      - 1655/23328
      - 98/243*logm
      - 56/81*logm^2
      + 8/27*logm^3
      - 31/54*zeta3
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2*long * (
      + 277/243
      + 100/81*logm
      + 28/27*logm^2
   )

   + (alphas/pi)^3*cf*nh*tf^2*cl^2*sing * (
      - 4961/432
      - 233/27*logm
      + 164/27*logm^2
      - 40/27*logm^3
      + 80/27*zeta3
      + 7/2*lz
      + 164/27*lz*logm
      - 20/9*lz*logm^2
      - 17/54*lz^2
      - 10/9*lz^2*logm
      + 1/27*lz^3
      + 17/324*pi^2
      - 1/27*pi^2*logm
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nh*tf^2*cl^2*long*sing * (
      - 289925/648
      + 5032/9*logm
      - 264*logm^2
      + 48*logm^3
      - 28/3*zeta3
      + 2495/9*lz
      - 264*lz*logm
      + 72*lz*logm^2
      - 197/3*lz^2
      + 36*lz^2*logm
      + 6*lz^3
      + 65/18*pi^2
      - 2*pi^2*logm
      - pi^2*lz
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch*cl*sing * (
      + 37/72
      + 526/81*logm
      + 56/9*logm^2
      - 80/27*logm^3
      + 16/27*zeta3
      + 25/54*lz
      - 58/27*lz*logm
      - 20/9*lz*logm^2
      - 17/54*lz^2
      + 2/9*lz^2*logm
      + 1/27*lz^3
      + 4/81*pi^2
      - 1/54*pi^2*lz
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch*cl*long*sing * (
      + 3407/324
      - 250/27*logm
      + 20/9*logm^2
      - 35/12*zeta3
      - 25/9*lz
      + 4/3*lz*logm
      + 1/3*lz^2
      - 1/54*pi^2
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch^2*sing * (
      - 7007/6480
      - 95/324*logm
      + 4/27*logm^2
      - 40/27*logm^3
      + 5159/1620*zeta3
      + 385/216*zeta3*logm
      - 1/324*pi^2
      + 1/27*pi^2*logm
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch^2*long*sing * (
      + 581/216
      - 409/108*logm
      + 20/9*logm^2
      - 113/108*zeta3
      + 175/72*zeta3*logm
      + 1/27*pi^2
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*cl^2 * (
      + 6625/11664
      - 542/81*logm
      + 44/9*logm^2
      - 16/27*logm^3
      - 11/27*zeta3
      + 152/27*zeta3*logm
      - 32/9*zeta3*logm^2
      + 22/9*lz*logm
      - 8/9*lz*logm^2
      - 16/9*lz*zeta3*logm
      - 2/9*lz^2*logm
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2 * (
      + 4255/2916
      - 725/486*logm
      - 112/81*logm^2
      + 16/27*logm^3
      - 1919/864*zeta3
      - 7/36*zeta3*logm
      + 1/108*c4
      - 49/12960*pi^4
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2*long * (
      - 3457/3888
      + 128/81*logm
      + 56/27*logm^2
      + 35/32*zeta3
      + 7/6*zeta3*logm
      - 1/18*c4
      + 49/2160*pi^4
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*cl^2 * (
      - 5423/23328
      + 62/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      + 25/54*zeta3
      - 16/9*zeta3*logm^2
      - 4/9*lz*logm^2
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2 * (
      + 317311/163296
      - 529/486*logm
      - 56/81*logm^2
      + 8/27*logm^3
      - 913/378*zeta3
      - 7/36*zeta3*logm
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2*long * (
      - 9493/8505
      + 28/81*logm
      + 28/27*logm^2
      + 403/210*zeta3
      + 7/6*zeta3*logm
   )

   + (alphas/pi)^3*cf*ca*tf*cl^2*sing * (
      - 16721/576
      + 581/12*logm
      - 691/27*logm^2
      + 110/27*logm^3
      + 25/24*zeta5
      - 1573/432*zeta3
      - 17/3*zeta3*logm
      + 581/24*lz
      - 691/27*lz*logm
      + 55/9*lz*logm^2
      - 17/6*lz*zeta3
      - 691/108*lz^2
      + 55/18*lz^2*logm
      + 55/108*lz^3
      - 67/1296*pi^2
      + 11/108*pi^2*logm
      + 11/216*pi^2*lz
      + 17/1440*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*cl^2*long*sing * (
      - 126755/864
      + 14503/54*logm
      - 1294/9*logm^2
      + 220/9*logm^3
      + 25/4*zeta5
      - 1871/144*zeta3
      - 34*zeta3*logm
      + 14503/108*lz
      - 1294/9*lz*logm
      + 110/3*lz*logm^2
      - 17*lz*zeta3
      - 647/18*lz^2
      + 55/3*lz^2*logm
      + 55/18*lz^3
      - 47/54*pi^2
      + 11/18*pi^2*logm
      + 11/36*pi^2*lz
      + 17/240*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch*cl*sing * (
      - 88397/2592
      + 1265/162*logm
      - 314/9*logm^2
      + 220/27*logm^3
      - 5/4*zeta5
      + 2915/216*zeta3
      - 34/3*zeta3*logm
      + 151/24*lz
      - 161/54*lz*logm
      + 55/9*lz*logm^2
      - 29/6*lz*zeta3
      + 67/216*lz^2
      - 11/18*lz^2*logm
      - 11/108*lz^3
      - 11/81*pi^2
      + 11/216*pi^2*lz
      + 9/80*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch*cl*long*sing * (
      - 2279/162
      + 775/54*logm
      - 55/9*logm^2
      - 49/12*zeta3
      + 155/36*lz
      - 11/3*lz*logm
      - 11/12*lz^2
      + 11/216*pi^2
   )

   + (alphas/pi)^3*cf*ca*tf*ch^2*sing * (
      + 10493/5184
      + 2317/1296*logm
      - 251/27*logm^2
      + 110/27*logm^3
      - 5/8*zeta5
      + 154801/5184*zeta3
      - 9131/864*zeta3*logm
      + 3197/1296*c4
      - 109/1296*pi^2
      - 11/108*pi^2*logm
      - 20221/31104*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch^2*long*sing * (
      - 2093/288
      + 4019/432*logm
      - 55/9*logm^2
      + 20125/1728*zeta3
      - 1925/288*zeta3*logm
      + 103/216*c4
      - 11/108*pi^2
      - 3643/25920*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*cl^2 * (
      - 5559937/93312
      + 3880/81*logm
      - 259/18*logm^2
      + 44/27*logm^3
      + 515/27*zeta5
      - 20/9*zeta5*logm
      + 41575/1296*zeta3
      - 896/27*zeta3*logm
      + 88/9*zeta3*logm^2
      + 2/3*zeta3^2
      + 1940/81*lz
      - 259/18*lz*logm
      + 22/9*lz*logm^2
      - 10/9*lz*zeta5
      - 448/27*lz*zeta3
      + 88/9*lz*zeta3*logm
      - 259/72*lz^2
      + 11/9*lz^2*logm
      + 22/9*lz^2*zeta3
      + 11/54*lz^3
      - 11/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2 * (
      + 26687/93312
      + 1309/1944*logm
      + 985/162*logm^2
      - 44/27*logm^3
      + 16337/5184*zeta3
      - 979/432*zeta3*logm
      - 1025/3888*c4
      + 1237/93312*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2*long * (
      - 10387/3888
      - 4325/648*logm
      - 154/27*logm^2
      - 11095/1728*zeta3
      + 329/144*zeta3*logm
      + 115/1296*c4
      + 5117/155520*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*cl^2 * (
      + 134999/93312
      + 4097/162*logm
      - 259/18*logm^2
      + 44/27*logm^3
      - 20/9*zeta5*logm
      - 5/4*zeta3
      - 478/27*zeta3*logm
      + 88/9*zeta3*logm^2
      - 2/9*lz
      - 23/3*lz*logm
      + 22/9*lz*logm^2
      + 44/9*lz*zeta3*logm
      + 11/18*lz^2*logm
      - 1/9*c4
      + 47/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2 * (
      - 13802863/2332800
      + 1243/486*logm
      + 985/162*logm^2
      - 44/27*logm^3
      - 85/54*zeta5
      - 124351/10800*zeta3
      - 187/108*zeta3*logm
      - 42781/38880*c4
      + 1459033/4665600*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2*long * (
      + 11246519/2721600
      - 2741/648*logm
      - 154/27*logm^2
      + 40/9*zeta5
      - 10303/3150*zeta3
      - 133/144*zeta3*logm
      + 4913/12960*c4
      - 205349/1555200*pi^4
   )

   + (alphas/pi)^3*cf*ca^2*cl^2 * (
      + 34499767/373248
      - 90445/1296*logm
      + 485/24*logm^2
      - 121/54*logm^3
      - 28295/864*zeta5
      + 55/9*zeta5*logm
      - 147473/2592*zeta3
      + 2737/54*zeta3*logm
      - 121/9*zeta3*logm^2
      + 55/6*zeta3^2
      - 90445/2592*lz
      + 485/24*lz*logm
      - 121/36*lz*logm^2
      + 55/18*lz*zeta5
      + 2737/108*lz*zeta3
      - 121/9*lz*zeta3*logm
      + 485/96*lz^2
      - 121/72*lz^2*logm
      - 121/36*lz^2*zeta3
      - 121/432*lz^3
      + 11/4320*pi^4
      - 35/12*Zeta(7)
   )

   + (alphas/pi)^3*cf*ca^2*ch^2 * (
      + 1536731/1866240
      + 22169/7776*logm
      - 860/81*logm^2
      + 121/54*logm^3
      + 247397/4320*zeta5
      + 3449119/103680*zeta3
      + 1265/1728*zeta3*logm
      - 314/675*c5
      + 182353/77760*c4
      - 3896497/9331200*pi^4
      - 1387/2025*pi^4*log2
   )

   + (alphas/pi)^3*cf*ca^2*ch^2*long * (
      - 255793/77760
      + 28667/2592*logm
      + 847/108*logm^2
      + 18001/180*zeta5
      - 3270221/34560*zeta3
      - 3619/576*zeta3*logm
      - 146/225*c5
      - 183563/25920*c4
      + 4882907/3110400*pi^4
      - 761/1350*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*tf*cl^2*sing * (
      - 59947/1728
      + 85/3*logm
      - 6*logm^2
      + 241/12*zeta3
      - 16*zeta3*logm
      + 85/6*lz
      - 6*lz*logm
      - 8*lz*zeta3
      - 3/2*lz^2
      + 1/48*pi^2
      + 1/30*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*cl^2*long*sing * (
      - 67471/288
      + 355/2*logm
      - 36*logm^2
      + 144*zeta3
      - 96*zeta3*logm
      + 355/4*lz
      - 36*lz*logm
      - 48*lz*zeta3
      - 9*lz^2
      + 1/8*pi^2
      + 1/5*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*ch*cl*sing * (
      - 8587/288
      + 29/6*logm
      + 9*logm^2
      + 23/6*zeta3
      - 8*zeta3*logm
      + 67/6*lz
      - 2*lz*zeta3
      - 3/2*lz^2
      + 1/8*pi^2
      + 1/60*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*ch*cl*long*sing * (
      + 275/72
      + 13*logm
      - 1/4*zeta3
      - 7/4*lz
   )

   + (alphas/pi)^3*cf^2*tf*ch^2*sing * (
      + 1535/5184
      - 5*logm
      + 15*logm^2
      - 3209/288*zeta3
      + 8*zeta3*logm
      - 77/162*c4
      + 5/48*pi^2
      + 251/1944*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*ch^2*long*sing * (
      - 14453/2160
      + 27/2*logm
      - 15703/480*zeta3
      - 119/54*c4
      + 437/648*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*cl^2 * (
      - 7505/10368
      + 29/24*logm
      - 1/3*logm^2
      - 250/9*zeta5
      + 40/3*zeta5*logm
      + 1553/54*zeta3
      - 38/3*zeta3*logm
      - 4*zeta3^2
      + 29/48*lz
      - 1/3*lz*logm
      + 20/3*lz*zeta5
      - 19/3*lz*zeta3
      - 1/12*lz^2
      + 11/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2 * (
      - 104903/31104
      + 2615/648*logm
      - 2*logm^2
      + 20371/2592*zeta3
      - 125/216*zeta3*logm
      + 1025/1944*c4
      - 3721/46656*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2*long * (
      + 5945/1296
      - 527/108*logm
      - 7241/864*zeta3
      + 439/72*zeta3*logm
      - 115/648*c4
      + 8707/77760*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*cl^2 * (
      - 26945/10368
      - 103/24*logm
      - 1/3*logm^2
      + 40/3*zeta5*logm
      + 665/216*zeta3
      - 26/3*zeta3*logm
      + 13/48*lz
      + 2/3*lz*logm
      + 2/9*c4
      - 89/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2 * (
      + 1103833/86400
      + 2615/648*logm
      - 2*logm^2
      + 992399/8100*zeta3
      - 125/216*zeta3*logm
      + 9721/1215*c4
      - 656951/291600*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2*long * (
      - 110429/10800
      - 527/108*logm
      - 1014253/10800*zeta3
      + 439/72*zeta3*logm
      - 2648/405*c4
      + 11173/6075*pi^4
   )

   + (alphas/pi)^3*cf^2*ca*cl^2 * (
      - 382033/20736
      + 127/24*logm
      - 11/24*logm^2
      + 9305/144*zeta5
      - 110/3*zeta5*logm
      - 46219/864*zeta3
      + 143/6*zeta3*logm
      + 127/48*lz
      - 11/24*lz*logm
      - 55/3*lz*zeta5
      + 143/12*lz*zeta3
      - 11/96*lz^2
      - 11/4320*pi^4
      + 35/2*Zeta(7)
   )

   + (alphas/pi)^3*cf^2*ca*ch^2 * (
      + 1314625/62208
      - 18223/648*logm
      + 55/8*logm^2
      - 63461/720*zeta5
      - 989207/10368*zeta3
      + 6127/864*zeta3*logm
      + 1676/2025*c5
      - 53639/12960*c4
      + 1277111/1555200*pi^4
      + 26257/24300*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*ca*ch^2*long * (
      - 34619/3240
      + 7183/432*logm
      - 64327/120*zeta5
      + 6938789/17280*zeta3
      - 4829/288*zeta3*logm
      + 2264/675*c5
      + 102829/4320*c4
      - 3168901/518400*pi^4
      + 32023/8100*pi^4*log2
   )

   + (alphas/pi)^3*cf^3*cl^2 * (
      - 31/192
      + 23/16*logm
      + 245/8*zeta5
      + 13/8*zeta3
      + 23/32*lz
      - 35*Zeta(7)
   )

   + (alphas/pi)^3*cf^3*ch^2 * (
      - 873661/77760
      + 157/16*logm
      - 46739/1080*zeta5
      - 6941/1080*zeta3
      + 416/2025*c5
      - 5359/4860*c4
      + 125101/583200*pi^4
      + 7031/12150*pi^4*log2
   )

   + (alphas/pi)^3*cf^3*ch^2*long * (
      - 13949/3240
      + 114977/180*zeta5
      - 107357/360*zeta3
      - 2776/675*c5
      - 31231/1620*c4
      + 1017709/194400*pi^4
      - 22891/4050*pi^4*log2
   )

   + (alphas/pi)^3*z*ch*cl*sing*d33FF/NF * (
      - 3425/324
      + 56/9*zeta3
      + 37/9*lz
      - 104/27*lz*zeta3
      + 28/1215*pi^4
   )

   + (alphas/pi)^3*z*ch*cl*long*sing*d33FF/NF * (
      + 3425/162
      - 112/9*zeta3
      - 74/9*lz
      + 208/27*lz*zeta3
      - 56/1215*pi^4
   )

   + (alphas/pi)^3*z*ch^2*sing*d33FF/NF * (
      + 664837/160380
      - 2017831/53460*zeta3
      - 739/270*c4
      + 35/54*pi^4
   )

   + (alphas/pi)^3*z*ch^2*long*sing*d33FF/NF * (
      - 664837/80190
      + 2017831/26730*zeta3
      + 739/135*c4
      - 35/27*pi^4
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch*cl*sing * (
      - 151187/43740
      - 7672/3645*logm
      + 8/9*logm^2
      + 181/243*lz
      + 224/243*lz*logm
      - 4/81*lz^2
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch*cl*long*sing * (
      + 5513/1620
      - 484/135*logm
      + 8/9*logm^2
      - 13/9*lz
      + 8/9*lz*logm
      + 2/9*lz^2
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch^2*sing * (
      - 2407/124416
      - 2153/25920*logm
      + 8/9*logm^2
      - 78071/248832*zeta3
      + 5215/10368*zeta3*logm
      - 745/31104*c4
      - 1/135*pi^2
      + 7301/746496*pi^4
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch^2*long*sing * (
      + 93719/69120
      - 3611/2880*logm
      + 8/9*logm^2
      - 150479/82944*zeta3
      + 5047/3456*zeta3*logm
      - 721/10368*c4
      - 1/135*pi^2
      + 35329/1244160*pi^4
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2 * (
      + 42133/65610
      + 794/1215*logm
      - 52/3645*logm^2
      + 32/135*logm^3
      - 56/135*zeta3
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2*long * (
      + 15511/21870
      + 494/1215*logm
      + 476/1215*logm^2
      + 32/135*logm^3
      - 56/135*zeta3
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*cl^2*sing * (
      - 434276/151875
      + 2144/1125*lz
      - 308/675*lz^2
      + 8/135*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*cl^2*long*sing * (
      + 2/15
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch*cl*sing * (
      + 30401/58320
      - 7672/3645*logm
      + 8/9*logm^2
      - 931/2592*zeta3
      - 412/729*lz
      + 224/243*lz*logm
      + 28/27*lz*zeta3
      + 8/81*c4
      - 1/135*pi^2
      - 49/1215*pi^4
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch*cl*long*sing * (
      + 1609/1296
      - 484/135*logm
      + 8/9*logm^2
      - 133/96*zeta3
      + 8/9*lz*logm
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch^2*sing * (
      - 22753/27216
      - 2153/25920*logm
      + 8/9*logm^2
      + 170347/272160*zeta3
      + 5215/10368*zeta3*logm
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch^2*long*sing * (
      + 2221/1296
      - 3611/2880*logm
      + 8/9*logm^2
      - 8447/12960*zeta3
      + 5047/3456*zeta3*logm
      - 1/135*pi^2
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*cl^2 * (
      + 1470184/1366875
      + 56048/30375*logm
      - 224/405*zeta3
      + 24208/91125*lz
      - 1408/2025*lz*logm
      - 56/405*lz^2
      + 32/405*lz^2*logm
      + 16/1215*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2 * (
      + 21592349/16796160
      - 349337/699840*logm
      - 104/3645*logm^2
      + 64/135*logm^3
      - 2539913/1244160*zeta3
      + 10493/10368*zeta3*logm
      - 1499/31104*c4
      + 73451/3732480*pi^4
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2*long * (
      - 1951867/5598720
      + 55711/233280*logm
      + 952/1215*logm^2
      + 64/135*logm^3
      + 17839/414720*zeta3
      + 1253/3456*zeta3*logm
      - 179/10368*c4
      + 8771/1244160*pi^4
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*cl^2 * (
      + 1427/2187
      + 56048/30375*logm
      - 92/729*lz
      - 1408/2025*lz*logm
      + 32/405*lz^2*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2 * (
      + 15134719/5511240
      - 806681/699840*logm
      - 52/3645*logm^2
      + 32/135*logm^3
      - 303799/136080*zeta3
      + 10493/10368*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2*long * (
      - 1699529/1837080
      - 39137/233280*logm
      + 476/1215*logm^2
      + 32/135*logm^3
      + 36809/45360*zeta3
      + 1253/3456*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch*cl*sing * (
      + 39886723/2799360
      + 34058/3645*logm
      - 22/9*logm^2
      - 592403/207360*zeta3
      - 3983/1944*lz
      - 616/243*lz*logm
      + 13/16*lz*zeta3
      + 11/81*lz^2
      + 1/72*c4
      + 11/540*pi^2
      - 787/25920*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch*cl*long*sing * (
      - 480701/20736
      + 1811/135*logm
      - 22/9*logm^2
      + 75121/7680*zeta3
      + 44/9*lz
      - 22/9*lz*logm
      - 11/18*lz^2
      + 11/540*pi^2
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch^2*sing * (
      + 1238081/10886400
      + 392323/103680*logm
      - 22/9*logm^2
      + 231887009/21772800*zeta3
      - 57365/41472*zeta3*logm
      + 89639/155520*c4
      + 11/540*pi^2
      - 2998961/18662400*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch^2*long*sing * (
      - 4613597/518400
      + 80681/11520*logm
      - 22/9*logm^2
      - 18494053/1036800*zeta3
      - 55517/13824*zeta3*logm
      - 80113/51840*c4
      + 11/540*pi^2
      + 2736871/6220800*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2 * (
      - 40564781/8398080
      + 1699589/233280*logm
      + 4984/3645*logm^2
      - 176/135*logm^3
      + 9560033/622080*zeta3
      - 550163/51840*zeta3*logm
      - 12907/155520*c4
      - 2630021/18662400*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2*long * (
      + 3005533/2799360
      - 511469/25920*logm
      - 1052/1215*logm^2
      - 176/135*logm^3
      - 1669963/69120*zeta3
      + 26921/1920*zeta3*logm
      - 493/17280*c4
      + 552541/2073600*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*cl^2 * (
      - 34965241/6561000
      - 154132/30375*logm
      + 9317/4860*zeta3
      + 716839/1093500*lz
      + 3872/2025*lz*logm
      - 53/162*lz*zeta3
      + 7301/72900*lz^2
      - 88/405*lz^2*logm
      - 22/1215*lz^3
      - 11/243*c4
      + 251/29160*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2 * (
      - 13841585351/1646023680
      + 34299343/2799360*logm
      + 4984/3645*logm^2
      - 176/135*logm^3
      - 91/27*zeta5
      - 3560546443/203212800*zeta3
      - 2777767/207360*zeta3*logm
      - 5269199/3628800*c4
      + 37304317/87091200*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2*long * (
      + 129987147511/30177100800
      - 16939049/933120*logm
      - 1052/1215*logm^2
      - 176/135*logm^3
      + 31/3*zeta5
      - 62698313411/2235340800*zeta3
      + 900241/69120*zeta3*logm
      - 492301/403200*c4
      + 514027/1935360*pi^4
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2 * (
      + 649869746213/23514624000
      - 22483063/933120*logm
      - 8609/2916*logm^2
      + 242/135*logm^3
      - 5907079/15120*zeta5
      + 254226627491/1741824000*zeta3
      + 5139409/207360*zeta3*logm
      + 43223/14175*c5
      + 719028659/43545600*c4
      - 17681791307/5225472000*pi^4
      + 1001297/340200*pi^4*log2
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2*long * (
      - 186506980459/7838208000
      + 16445389/311040*logm
      + 115/972*logm^2
      + 242/135*logm^3
      + 317881/336*zeta5
      - 94325725871/193536000*zeta3
      - 329923/7680*zeta3*logm
      - 731/105*c5
      - 623666317/14515200*c4
      + 16128762421/1741824000*pi^4
      - 17597/2520*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*tf*ch*cl*sing * (
      + 1332893/155520
      - 1102/405*logm
      + 42/5*logm^2
      + 1301/768*zeta3
      - 1109/324*lz
      + 56/27*lz*logm
      + 235/72*lz*zeta3
      - 1/36*c4
      + 1/20*pi^2
      - 463/4320*pi^4
   )

   + (alphas/pi)^3*z*cf^2*tf*ch*cl*long*sing * (
      - 1297517/17280
      + 23/9*logm
      + 42/5*logm^2
      + 14721/256*zeta3
      + 4/3*lz
      + 2*lz*logm
      + 1/20*pi^2
   )

   + (alphas/pi)^3*z*cf^2*tf*ch^2*sing * (
      + 23405393/2177280
      - 8507/34560*logm
      + 42/5*logm^2
      + 25673581/483840*zeta3
      + 5215/4608*zeta3*logm
      + 24787/6480*c4
      + 1/20*pi^2
      - 419843/388800*pi^4
   )

   + (alphas/pi)^3*z*cf^2*tf*ch^2*long*sing * (
      - 206337203/3628800
      + 66829/11520*logm
      + 42/5*logm^2
      - 912359029/2419200*zeta3
      + 5047/1536*zeta3*logm
      - 166999/6480*c4
      + 1/20*pi^2
      + 2849351/388800*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2 * (
      - 15947323/466560
      + 2206217/38880*logm
      - 35/27*logm^2
      + 8/5*logm^3
      + 28405279/311040*zeta3
      - 1150189/25920*zeta3*logm
      + 12907/77760*c4
      - 7281787/9331200*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2*long * (
      + 4876139/155520
      - 1165651/12960*logm
      + 13/9*logm^2
      + 8/5*logm^3
      - 13290527/103680*zeta3
      + 685967/8640*zeta3*logm
      + 493/8640*c4
      + 445409/345600*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*cl^2 * (
      + 36206876/4100625
      + 8732/3375*logm
      - 58993/12150*zeta3
      - 374396/273375*lz
      - 272/225*lz*logm
      + 529/405*lz*zeta3
      - 2842/18225*lz^2
      + 8/45*lz^2*logm
      + 44/1215*lz^3
      + 22/243*c4
      - 539/14580*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2 * (
      + 32666953463/228614400
      + 16385711/311040*logm
      - 35/27*logm^2
      + 8/5*logm^3
      + 148321380769/152409600*zeta3
      - 8729327/207360*zeta3*logm
      + 3023833/45360*c4
      - 51355049/2721600*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2*long * (
      - 10731090001/76204800
      - 9459193/103680*logm
      + 13/9*logm^2
      + 8/5*logm^3
      - 47634752663/50803200*zeta3
      + 5544121/69120*zeta3*logm
      - 586657/9072*c4
      + 49833013/2721600*pi^4
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2 * (
      + 244334181461/1306368000
      - 42047063/311040*logm
      + 4031/540*logm^2
      - 22/5*logm^3
      + 8410679/3780*zeta5
      - 593545292057/870912000*zeta3
      + 22011571/207360*zeta3*logm
      - 214922/14175*c5
      - 782173303/21772800*c4
      + 21858027559/2612736000*pi^4
      - 1510877/85050*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2*long * (
      - 80295766123/435456000
      + 21306349/103680*logm
      - 13/180*logm^2
      - 22/5*logm^3
      - 3177179/630*zeta5
      + 600782725351/290304000*zeta3
      - 12357713/69120*zeta3*logm
      + 5902/175*c5
      + 98514961/806400*c4
      - 8958904739/290304000*pi^4
      + 63643/1575*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2 * (
      - 1981389229/15552000
      + 2218361/17280*logm
      - 337/90*logm^2
      + 12/5*logm^3
      - 3405973/1260*zeta5
      + 204690647/1152000*zeta3
      - 1191661/11520*zeta3*logm
      + 256952/14175*c5
      + 15786161/2721600*c4
      - 454446263/326592000*pi^4
      + 2020457/85050*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2*long * (
      + 356609449/1728000
      - 1160323/5760*logm
      + 11/30*logm^2
      + 12/5*logm^3
      + 7556621/1260*zeta5
      - 4360484089/3456000*zeta3
      + 672143/3840*zeta3*logm
      - 20792/525*c5
      - 65742083/907200*c4
      + 2087160749/108864000*pi^4
      - 55529/1050*pi^4*log2
   )

   + (alphas/pi)^3*z^2*ch*cl*sing*d33FF/NF * (
      - 36733853/1093500
      + 9068/2025*zeta3
      + 220802/18225*lz
      - 464/45*lz*zeta3
      + 8692/30375*pi^4
   )

   + (alphas/pi)^3*z^2*ch*cl*long*sing*d33FF/NF * (
      + 36733853/546750
      - 18136/2025*zeta3
      - 441604/18225*lz
      + 928/45*lz*zeta3
      - 17384/30375*pi^4
   )

   + (alphas/pi)^3*z^2*ch^2*sing*d33FF/NF * (
      + 5881974201847/523069747200
      + 796232393699/23247544320*zeta3
      + 97011619/43545600*c4
      - 745372259/1045094400*pi^4
   )

   + (alphas/pi)^3*z^2*ch^2*long*sing*d33FF/NF * (
      - 5881974201847/261534873600
      - 796232393699/11623772160*zeta3
      - 97011619/21772800*c4
      + 745372259/522547200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch*cl*sing * (
      - 14137693/19136250
      - 3844/7875*logm
      + 16/63*logm^2
      + 13646/91125*lz
      + 56/225*lz*logm
      - 28/1215*lz^2
      - 2/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch*cl*long*sing * (
      + 124648/70875
      - 2672/1575*logm
      + 32/63*logm^2
      - 512/675*lz
      + 64/135*lz*logm
      + 16/135*lz^2
      - 4/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch^2*sing * (
      - 1699573/74649600
      - 70951/241920*logm
      + 16/63*logm^2
      - 630749/3317760*zeta3
      + 18179/69120*zeta3*logm
      - 1/135*lz
      - 2597/207360*c4
      - 2/945*pi^2
      + 127253/24883200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch^2*long*sing * (
      + 2977687/6451200
      - 24371/72576*logm
      + 32/63*logm^2
      - 53487/40960*zeta3
      + 1323/1280*zeta3*logm
      + 59/270*lz
      - 4/27*lz*logm
      - 1/27*lz^2
      - 63/1280*c4
      - 4/945*pi^2
      + 1029/51200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2 * (
      + 4275743/19136250
      + 20242/70875*logm
      - 5192/42525*logm^2
      + 128/945*logm^3
      - 32/135*zeta3
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2*long * (
      + 5893303/9568125
      + 7988/23625*logm
      + 2776/42525*logm^2
      + 256/945*logm^3
      - 64/135*zeta3
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*cl^2*sing * (
      - 184727701/243101250
      + 673639/1157625*lz
      - 1696/11025*lz^2
      + 8/315*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*cl^2*long*sing * (
      + 2/175
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch*cl*sing * (
      + 13771337/6123600
      - 3844/7875*logm
      + 16/63*logm^2
      - 3031/25920*zeta3
      - 21767/23328*lz
      + 56/225*lz*logm
      + 1519/1728*lz*zeta3
      + 217/2592*c4
      - 2/945*pi^2
      - 10633/311040*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch*cl*long*sing * (
      + 4128797/5443200
      - 2672/1575*logm
      + 32/63*logm^2
      - 3661/3840*zeta3
      + 64/135*lz*logm
      - 4/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch^2*sing * (
      - 156195233/195955200
      - 70951/241920*logm
      + 16/63*logm^2
      + 8728249/14515200*zeta3
      + 18179/69120*zeta3*logm
      - 2/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch^2*long*sing * (
      + 9753553/7257600
      - 24371/72576*logm
      + 32/63*logm^2
      - 1040507/1612800*zeta3
      + 1323/1280*zeta3*logm
      - 4/27*lz*logm
      - 4/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*cl^2 * (
      - 5450114/40516875
      - 32752/385875*logm
      + 8/135*zeta3
      - 30418/10418625*lz
      + 5212/99225*lz*logm
      + 11/945*lz^2
      - 8/945*lz^2*logm
      - 4/2835*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2 * (
      + 809030351/627056640
      - 229878289/326592000*logm
      - 10384/42525*logm^2
      + 256/945*logm^3
      - 92264351/46448640*zeta3
      + 19579/27648*zeta3*logm
      - 2797/82944*c4
      + 137053/9953280*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2*long * (
      + 103200341/627056640
      - 66448663/326592000*logm
      + 5552/42525*logm^2
      + 512/945*logm^3
      - 5574817/9289728*zeta3
      + 10045/27648*zeta3*logm
      - 1435/82944*c4
      + 14063/1990656*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*cl^2 * (
      + 6977/303750
      - 32752/385875*logm
      - 599/30375*lz
      + 5212/99225*lz*logm
      + 8/2025*lz^2
      - 8/945*lz^2*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2 * (
      + 1173822473/323326080
      - 1846591/1866240*logm
      - 5192/42525*logm^2
      + 128/945*logm^3
      - 24710027/7983360*zeta3
      + 19579/27648*zeta3*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2*long * (
      - 26179537/58786560
      - 1010713/1866240*logm
      + 2776/42525*logm^2
      + 256/945*logm^3
      + 76295/290304*zeta3
      + 10045/27648*zeta3*logm
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch*cl*sing * (
      + 9219421399/272160000
      + 2653/1125*logm
      - 44/63*logm^2
      - 361240963/21772800*zeta3
      - 54654577/11664000*lz
      - 154/225*lz*logm
      + 390451/103680*lz*zeta3
      + 77/1215*lz^2
      + 551/51840*c4
      + 11/1890*pi^2
      - 3988307/31104000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch*cl*long*sing * (
      - 746092463/12096000
      + 1172/175*logm
      - 88/63*logm^2
      + 74307971/1612800*zeta3
      + 3433/1350*lz
      - 176/135*lz*logm
      - 44/135*lz^2
      + 11/945*pi^2
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch^2*sing * (
      + 9979980401563/3487131648000
      + 1763501/967680*logm
      - 44/63*logm^2
      + 150996510427307/6974263296000*zeta3
      - 199969/276480*zeta3*logm
      + 84744227/58060800*c4
      + 11/1890*pi^2
      - 136796767/331776000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch^2*long*sing * (
      - 39134251929793/1743565824000
      + 857905/290304*logm
      - 88/63*logm^2
      - 141788370621019/1162377216000*zeta3
      - 14553/5120*zeta3*logm
      - 79/108*lz
      + 11/27*lz*logm
      + 11/108*lz^2
      - 250537009/29030400*c4
      + 11/945*pi^2
      + 8532996937/3483648000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2 * (
      - 414223585133/33592320000
      + 43691079079/979776000*logm
      + 59876/42525*logm^2
      - 704/945*logm^3
      + 43700406067/696729600*zeta3
      - 27314359/691200*zeta3*logm
      - 2041307/43545600*c4
      - 95269223/149299200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2*long * (
      + 102523166819/11197440000
      - 26978905193/326592000*logm
      + 47372/42525*logm^2
      - 1408/945*logm^3
      - 927288197/9289728*zeta3
      + 15135961/230400*zeta3*logm
      - 259289/4838400*c4
      + 3760967/3317760*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*cl^2 * (
      - 76131472673/30005640000
      + 90068/385875*logm
      + 19051/45360*zeta3
      + 61445851/250047000*lz
      - 14333/99225*lz*logm
      - 271/864*lz*zeta3
      + 175597/4762800*lz^2
      + 22/945*lz^2*logm
      - 43/11340*lz^3
      + 7/1296*c4
      + 3497/155520*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2 * (
      - 58553635489580981/3954407288832000
      + 188506458829/3919104000*logm
      + 59876/42525*logm^2
      - 704/945*logm^3
      - 382/45*zeta5
      - 289668262443149/19527937228800*zeta3
      - 38213887/921600*zeta3*logm
      - 5032917199/3048192000*c4
      + 40203350213/73156608000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2*long * (
      + 10104443767785889/1318135762944000
      - 6983687401/87091200*logm
      + 47372/42525*logm^2
      - 1408/945*logm^3
      + 368/15*zeta5
      - 248471102645509/2169770803200*zeta3
      + 178869157/2764800*zeta3*logm
      - 4409031071/677376000*c4
      + 25692311767/16257024000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2 * (
      + 157200371784650443/1318135762944000
      - 487968202541/3919104000*logm
      - 30967/12150*logm^2
      + 968/945*logm^3
      - 3672327959/1081080*zeta5
      + 568062383962664897/488198430720000*zeta3
      + 2054545163/19353600*zeta3*logm
      + 17853344/675675*c5
      + 26331212393593/217945728000*c4
      - 685491943491259/26153487360000*pi^4
      + 44401283/1621620*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2*long * (
      - 6723217107675947/81366405120000
      + 58991148263/261273600*logm
      - 33499/12150*logm^2
      + 1936/945*logm^3
      + 100237178/15015*zeta5
      - 50213800838853767/18081423360000*zeta3
      - 1197909317/6451200*zeta3*logm
      - 34148272/675675*c5
      - 18746332142357/72648576000*c4
      + 487944406746791/8717829120000*pi^4
      - 106903802/2027025*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch*cl*sing * (
      + 36105546397/244944000
      - 24368/7875*logm
      + 24/5*logm^2
      - 60833749/1209600*zeta3
      - 12499297/388800*lz
      + 28/25*lz*logm
      + 463087/17280*lz*zeta3
      - 551/25920*c4
      + 1/35*pi^2
      - 554933/622080*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch*cl*long*sing * (
      - 648069629/1209600
      - 5476/1575*logm
      + 48/5*logm^2
      + 118724479/268800*zeta3
      + 38/45*lz
      + 32/15*lz*logm
      + 2/35*pi^2
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch^2*sing * (
      + 34851170537819/435891456000
      - 2239817/806400*logm
      + 24/5*logm^2
      + 483026345857883/871782912000*zeta3
      + 18179/15360*zeta3*logm
      + 825819677/21772800*c4
      + 1/35*pi^2
      - 14036307949/1306368000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch^2*long*sing * (
      - 55746614568343/145297152000
      + 55837/44800*logm
      + 48/5*logm^2
      - 757121785748407/290594304000*zeta3
      + 11907/2560*zeta3*logm
      - 4/9*lz
      - 2/3*lz*logm
      - 1295165113/7257600*c4
      + 2/35*pi^2
      + 22025271881/435456000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2 * (
      - 4855444846081/23514624000
      + 191844965593/489888000*logm
      - 3076/1575*logm^2
      + 64/35*logm^3
      + 30349640587/49766400*zeta3
      - 2346969341/7257600*zeta3*logm
      + 2041307/21772800*c4
      - 2828510767/522547200*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2*long * (
      + 1867646866703/7838208000
      - 111967539863/163296000*logm
      + 428/1575*logm^2
      + 128/35*logm^3
      - 16109807909/16588800*zeta3
      + 1392306739/2419200*zeta3*logm
      + 259289/2419200*c4
      + 184831769/19353600*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*cl^2 * (
      - 141864486223/105019740000
      - 101779/385875*logm
      + 74357/264600*zeta3
      + 211867/333396*lz
      + 2186/11025*lz*logm
      - 2291/15120*lz*zeta3
      - 126523/1190700*lz^2
      - 4/105*lz^2*logm
      + 43/5670*lz^3
      - 7/648*c4
      + 343/77760*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2 * (
      + 30093199294856077/35307207936000
      + 4320778807/11197440*logm
      - 3076/1575*logm^2
      + 64/35*logm^3
      + 1650262562573011/290594304000*zeta3
      - 9295366589/29030400*zeta3*logm
      + 707672969/1814400*c4
      - 1718278879/15552000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2*long * (
      - 11809333374019073/11769069312000
      - 12870167641/18662400*logm
      + 428/1575*logm^2
      + 128/35*logm^3
      - 214584455705773/32288256000*zeta3
      + 5585047831/9676800*zeta3*logm
      - 1657837871/3628800*c4
      + 28182137887/217728000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2 * (
      + 1258630314820629587/823834851840000
      - 425950288349/489888000*logm
      + 14489/1575*logm^2
      - 176/35*logm^3
      + 50846544997/2702700*zeta5
      - 37334977393801177/7628100480000*zeta3
      + 1042333949/1451520*zeta3*logm
      - 1317289856/10135125*c5
      - 84721274189551/290594304000*c4
      + 751053488577121/11623772160000*pi^4
      - 9474271061/60810750*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2*long * (
      - 380042521129090213/274611617280000
      + 49721273879/32659200*logm
      + 10883/1575*logm^2
      - 352/35*logm^3
      - 8253489802/225225*zeta5
      + 13905372744009899/1271350080000*zeta3
      - 616319539/483840*zeta3*logm
      + 40215104/160875*c5
      + 194300039993747/290594304000*c4
      - 5757779936834711/34871316480000*pi^4
      + 1023324184/3378375*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2 * (
      - 178776168517194091/183074411520000
      + 38278267589/21772800*logm
      - 2956/525*logm^2
      + 192/35*logm^3
      - 5158208752/225225*zeta5
      + 2242652034232369/853493760000*zeta3
      - 2353604861/1612800*zeta3*logm
      + 1563379072/10135125*c5
      + 43514123419909/435891456000*c4
      - 1663693306881937/52306974720000*pi^4
      + 6144174836/30405375*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2*long * (
      + 176102824923080309/61024803840000
      - 22412155627/7257600*logm
      + 668/525*logm^2
      + 384/35*logm^3
      + 10046065544/225225*zeta5
      - 273378630598021633/40683202560000*zeta3
      + 1387883059/537600*zeta3*logm
      - 1006068928/3378375*c5
      - 44329382854891/145297152000*c4
      + 1390804690304863/17435658240000*pi^4
      - 4001869064/10135125*pi^4*log2
   )

   + (alphas/pi)^3*z^3*ch*cl*sing*d33FF/NF * (
      - 296244609743/2500470000
      + 9703648/1488375*zeta3
      + 181270588/4465125*lz
      - 160288/4725*lz*zeta3
      + 2812504/2480625*pi^4
   )

   + (alphas/pi)^3*z^3*ch*cl*long*sing*d33FF/NF * (
      + 296244609743/1250235000
      - 19407296/1488375*zeta3
      - 362541176/4465125*lz
      + 320576/4725*lz*zeta3
      - 5625008/2480625*pi^4
   )

   + (alphas/pi)^3*z^3*ch^2*sing*d33FF/NF * (
      + 7118016595194017/189731662848000
      + 343009147408727/1561577472000*zeta3
      + 22845879073/1524096000*c4
      - 787819133821/182891520000*pi^4
   )

   + (alphas/pi)^3*z^3*ch^2*long*sing*d33FF/NF * (
      - 7118016595194017/94865831424000
      - 343009147408727/780788736000*zeta3
      - 22845879073/762048000*c4
      + 787819133821/91445760000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch*cl*sing * (
      - 3549544151/10939556250
      - 10134752/52093125*logm
      + 64/567*logm^2
      + 3153548/52093125*lz
      + 53248/496125*lz*logm
      - 188/14175*lz^2
      - 8/8505*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch*cl*long*sing * (
      + 181061/165375
      - 4888/4725*logm
      + 64/189*logm^2
      - 764/1575*lz
      + 32/105*lz*logm
      + 8/105*lz^2
      - 8/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch^2*sing * (
      - 1260896269/752467968000
      - 124529423/627056640*logm
      + 64/567*logm^2
      - 69619291/530841600*zeta3
      + 1811719/11059200*zeta3*logm
      - 104/18225*lz
      - 258817/33177600*c4
      - 8/8505*pi^2
      + 12682033/3981312000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch^2*long*sing * (
      + 47851982519/250822656000
      - 23019769/149299200*logm
      + 64/189*logm^2
      - 7149527/7077888*zeta3
      + 974281/1228800*zeta3*logm
      + 1384/6075*lz
      - 64/405*lz*logm
      - 16/405*lz^2
      - 139183/3686400*c4
      - 8/2835*pi^2
      + 6819967/442368000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2 * (
      + 6052378456/49228003125
      + 32099512/156279375*logm
      - 522992/4465125*logm^2
      + 256/2835*logm^3
      - 64/405*zeta3
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2*long * (
      + 329624056/607753125
      + 19536424/52093125*logm
      - 50128/496125*logm^2
      + 256/945*logm^3
      - 64/135*zeta3
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*cl^2*sing * (
      - 33136409428/88610405625
      + 85729312/281302875*lz
      - 73568/893025*lz^2
      + 128/8505*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*cl^2*long*sing * (
      + 32/14175
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch*cl*sing * (
      + 5135598079/2177280000
      - 10134752/52093125*logm
      + 64/567*logm^2
      - 82747/2764800*zeta3
      - 65404133/68040000*lz
      + 53248/496125*lz*logm
      + 4823/5760*lz*zeta3
      + 689/8640*c4
      - 8/8505*pi^2
      - 33761/1036800*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch*cl*long*sing * (
      + 126489313/217728000
      - 4888/4725*logm
      + 64/189*logm^2
      - 1491/2048*zeta3
      + 32/105*lz*logm
      - 8/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch^2*sing * (
      - 994642153/1306368000
      - 124529423/627056640*logm
      + 64/567*logm^2
      + 75505903/124416000*zeta3
      + 1811719/11059200*zeta3*logm
      - 8/8505*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch^2*long*sing * (
      + 642162103/559872000
      - 23019769/149299200*logm
      + 64/189*logm^2
      - 182016473/290304000*zeta3
      + 974281/1228800*zeta3*logm
      - 64/405*lz*logm
      - 8/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*cl^2 * (
      + 114578264744/3987468253125
      + 184432928/12658629375*logm
      - 256/18225*zeta3
      - 5194816/12658629375*lz
      - 420608/40186125*lz*logm
      - 224/91125*lz^2
      + 256/127575*lz^2*logm
      + 128/382725*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2 * (
      + 4962625369889/3762339840000
      - 2742037224973/3840721920000*logm
      - 1045984/4465125*logm^2
      + 512/2835*logm^3
      - 21887209193/11147673600*zeta3
      + 4411519/6635520*zeta3*logm
      - 630217/19906560*c4
      + 30880633/2388787200*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2*long * (
      + 6245190619/9289728000
      - 70517427889/142248960000*logm
      - 100256/496125*logm^2
      + 512/945*logm^3
      - 1587980983/1238630400*zeta3
      + 130123/245760*zeta3*logm
      - 18589/737280*c4
      + 910861/88473600*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*cl^2 * (
      - 755792/93767625
      + 184432928/12658629375*logm
      + 431632/66976875*lz
      - 420608/40186125*lz*logm
      - 32/23625*lz^2
      + 256/127575*lz^2*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2 * (
      + 599209514131/126097171200
      - 14411897273/15676416000*logm
      - 522992/4465125*logm^2
      + 256/2835*logm^3
      - 12494549257/3113510400*zeta3
      + 4411519/6635520*zeta3*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2*long * (
      + 1739021393/4670265600
      - 303342587/348364800*logm
      - 50128/496125*logm^2
      + 256/945*logm^3
      - 52674403/115315200*zeta3
      + 130123/245760*zeta3*logm
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch*cl*sing * (
      + 1119933568397821/7965941760000
      + 51390568/52093125*logm
      - 176/567*logm^2
      - 8451687892013/108380160000*zeta3
      - 279724766851/16003008000*lz
      - 146432/496125*lz*logm
      + 50083309/3456000*lz*zeta3
      + 517/14175*lz^2
      + 4007/483840*c4
      + 22/8505*pi^2
      - 4826098393/10160640000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch*cl*long*sing * (
      - 956915418509/3901685760
      + 6614/1575*logm
      - 176/189*logm^2
      + 41422070623/206438400*zeta3
      + 1528/945*lz
      - 88/105*lz*logm
      - 22/105*lz^2
      + 22/2835*pi^2
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch^2*sing * (
      + 25068162901091434507/1344498478202880000
      + 2502285733/2508226560*logm
      - 176/567*logm^2
      + 277209442568450767/3688610365440000*zeta3
      - 19928909/44236800*zeta3*logm
      + 26998670717/4877107200*c4
      + 22/8505*pi^2
      - 4587706278097/2926264320000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch^2*long*sing * (
      - 5795382920098811959/64023737057280000
      + 7434832613/4180377600*logm
      - 176/189*logm^2
      - 803826949518522211/1580833013760000*zeta3
      - 10717091/4915200*zeta3*logm
      - 3073/4050*lz
      + 176/405*lz*logm
      + 44/405*lz^2
      - 920758409/25804800*c4
      + 22/2835*pi^2
      + 18792473327/1857945600*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2 * (
      - 41502247972857197/955913011200000
      + 2890586495077411/15362887680000*logm
      + 5068856/4465125*logm^2
      - 1408/2835*logm^3
      + 55622383674929/222953472000*zeta3
      - 147031020499/928972800*zeta3*logm
      - 254785409/8360755200*c4
      - 2632884019279/1003290624000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2*long * (
      + 331245076513169857/8603217100800000
      - 582805385013071/1706987520000*logm
      + 1006504/496125*logm^2
      - 1408/945*logm^3
      - 1229566890599/2972712960*zeta3
      + 17370462169/61931520*zeta3*logm
      - 964223/15925248*c4
      + 63056544809/13377208320*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*cl^2 * (
      + 3370430882398273/637994920500000
      - 507190552/12658629375*logm
      - 1775983/10206000*zeta3
      - 22635964507/24111675000*lz
      + 1156672/40186125*lz*logm
      + 6217/8100*lz*zeta3
      - 28963/803722500*lz^2
      - 704/127575*lz^2*logm
      - 16/1913625*lz^3
      - 17/12150*c4
      - 75199/1458000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2 * (
      - 9291278450921361191597/266210698684170240000
      + 489684035317363/2560481280000*logm
      + 5068856/4465125*logm^2
      - 1408/2835*logm^3
      - 9376/405*zeta5
      + 29030831574992389907/1314620734242816000*zeta3
      - 74364727657/464486400*zeta3*logm
      - 131718995983/1609445376000*c4
      + 12854292041443/38626689024000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2*long * (
      + 33124023975801583681957/1686001091666411520000
      - 96159562902293/284497920000*logm
      + 1006504/496125*logm^2
      - 1408/945*logm^3
      + 11776/189*zeta5
      - 3691162910334747972379/8325931316871168000*zeta3
      + 1728028693/6193152*zeta3*logm
      - 2883014289719/107296358400*c4
      + 87140698714231/12875563008000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2 * (
      + 2022701632514727635655557/3388136165071257600000
      - 31884746909959553/61451550720000*logm
      - 8793527/4465125*logm^2
      + 1936/2835*logm^3
      - 1656419260679/68918850*zeta5
      + 6405007539664754448097/796739838935040000*zeta3
      + 1611112684049/3715891200*zeta3*logm
      + 4589756824/24613875*c5
      + 3448125062228530771/4268249137152000*c4
      - 18396674077075393031/102437979291648000*pi^4
      + 102565621919/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2*long * (
      - 339180826014045476901301/1129378721690419200000
      + 6397245624840293/6827950080000*logm
      - 1991893/496125*logm^2
      + 1936/945*logm^3
      + 513623797241/11486475*zeta5
      - 389998368434017759987/24143631482880000*zeta3
      - 192320792147/247726080*zeta3*logm
      - 727932752/2127125*c5
      - 2205047012624854703/1422749712384000*c4
      + 57742006531985016959/170729965486080000*pi^4
      - 20958763894/57432375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch*cl*sing * (
      + 34869276341966209/25604812800000
      - 15061664/5788125*logm
      + 16/5*logm^2
      - 326700208859/516096000*zeta3
      - 423770834093/1905120000*lz
      + 13312/18375*lz*logm
      + 9946661/53760*lz*zeta3
      - 4007/241920*c4
      + 2/105*pi^2
      - 179011849/29030400*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch*cl*long*sing * (
      - 2031098630103643/568995840000
      - 115574/18375*logm
      + 48/5*logm^2
      + 12249248201/4128768*zeta3
      + 7066/14175*lz
      + 72/35*lz*logm
      + 2/35*pi^2
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch^2*sing * (
      + 185134704195940003397/336124619550720000
      - 46672998209/16257024000*logm
      + 16/5*logm^2
      + 4245861757305277367/1185624760320000*zeta3
      + 1811719/1638400*zeta3*logm
      + 13423486309/54432000*c4
      + 2/105*pi^2
      - 45639064561/653184000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch^2*long*sing * (
      - 87496660849037036453/37347179950080000
      - 7526493773/5419008000*logm
      + 48/5*logm^2
      - 872161324529642131/56458321920000*zeta3
      + 8768529/1638400*zeta3*logm
      - 14/27*lz
      - 16/15*lz*logm
      - 4817087953/4536000*c4
      + 2/35*pi^2
      + 81893812961/272160000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2 * (
      - 407919130830390283/368709304320000
      + 19501118622118877/7681443840000*logm
      - 127948/55125*logm^2
      + 64/35*logm^3
      + 2942092239074473/780337152000*zeta3
      - 979900869677/464486400*zeta3*logm
      + 254785409/4180377600*c4
      - 17645944577969/501645312000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2*long * (
      + 1309551728160611/910393344000
      - 11553057556613651/2560481280000*logm
      - 34796/18375*logm^2
      + 192/35*logm^3
      - 36245830807891/5780275200*zeta3
      + 582090942659/154828800*zeta3*logm
      + 964223/7962624*c4
      + 10470510368767/167215104000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*cl^2 * (
      + 9823666659137/79749365062500
      + 35067272/468838125*logm
      - 61519/1428840*zeta3
      - 3395030363/63293146875*lz
      - 91712/1488375*lz*logm
      + 121/3150*lz*zeta3
      + 276692/40186125*lz^2
      + 64/4725*lz^2*logm
      + 32/1913625*lz^3
      + 17/6075*c4
      - 833/729000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2 * (
      + 167314115446749909343/35213055381504000
      + 1111017224239721/438939648000*logm
      - 127948/55125*logm^2
      + 64/35*logm^3
      + 49375038643781532767/1565024683622400*zeta3
      - 1955632853899/928972800*zeta3*logm
      + 6229030586993/2874009600*c4
      - 15127004909623/24634368000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2*long * (
      - 217480554135087391943/35213055381504000
      - 132281015512231/29262643200*logm
      - 34796/18375*logm^2
      + 192/35*logm^3
      - 106836033862656915617/2608374472704000*zeta3
      + 1165288581433/309657600*zeta3*logm
      - 2695980497779/958003200*c4
      + 45831907340963/57480192000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2 * (
      + 104492684761866123184859/9680389043060736000
      - 350441514200493389/61451550720000*logm
      + 551357/55125*logm^2
      - 176/35*logm^3
      + 628483366111/4922775*zeta5
      - 148847079306793741439/4918147153920000*zeta3
      + 17609498358941/3715891200*zeta3*logm
      - 458779144064/516891375*c5
      - 4068548755227415661/2134124568576000*c4
      + 103233706111472807933/256094948229120000*pi^4
      - 1656267412642/1550674125*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2*long * (
      - 125494512494383764743651/16133981738434560000
      + 207325430500666787/20483850240000*logm
      + 295189/18375*logm^2
      - 528/35*logm^3
      - 2775463335308/11486475*zeta5
      + 156577088437607545801/2603724963840000*zeta3
      - 10439471566163/1238630400*zeta3*logm
      + 287056105696/172297125*c5
      + 2735542070646828829/711374856192000*c4
      - 80116445133735206701/85364982743040000*pi^4
      + 149337611624/73841625*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2 * (
      - 56070223137638993406271/12100486303825920000
      + 556851054820351/32514048000*logm
      - 48574/6125*logm^2
      + 288/35*logm^3
      - 5250364704196/34459425*zeta5
      + 2000264639885853662887/99592479866880000*zeta3
      - 980183985197/68812800*zeta3*logm
      + 532018714912/516891375*c5
      + 62042369299888489/106706228428800*c4
      - 16449412505094725357/64023737057280000*pi^4
      + 2081747362256/1550674125*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2*long * (
      + 1325419111013111628737/47452887465984000
      - 330243956880721/10838016000*logm
      - 5994/6125*logm^2
      + 864/35*logm^3
      + 479586656156/1640925*zeta5
      - 286456494483294578089/6639498657792000*zeta3
      + 83115403877/3276800*zeta3*logm
      - 338261999744/172297125*c5
      - 265247529010987063/177843714048000*c4
      + 8200238392708287319/21341245685760000*pi^4
      - 1336211062552/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*ch*cl*sing*d33FF/NF * (
      - 3313632935498189/8861040562500
      + 26522368/893025*zeta3
      + 100805863762/781396875*lz
      - 1522816/14175*lz*zeta3
      + 232485824/66976875*pi^4
   )

   + (alphas/pi)^3*z^4*ch*cl*long*sing*d33FF/NF * (
      + 3313632935498189/4430520281250
      - 53044736/893025*zeta3
      - 201611727524/781396875*lz
      + 3045632/14175*lz*zeta3
      - 464971648/66976875*pi^4
   )

   + (alphas/pi)^3*z^4*ch^2*sing*d33FF/NF * (
      + 529399654913333858090839/4081897379823943680000
      + 84428289080363359698947/100787589625282560000*zeta3
      - 136/91125*lz
      + 184976214493811/3218890752000*c4
      - 1261537454510467/77253378048000*pi^4
   )

   + (alphas/pi)^3*z^4*ch^2*long*sing*d33FF/NF * (
      - 529399654913333858090839/2040948689911971840000
      - 84428289080363359698947/50393794812641280000*zeta3
      + 272/91125*lz
      - 184976214493811/1609445376000*c4
      + 1261537454510467/38626689024000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch*cl*sing * (
      - 2691413114876/14620716928125
      - 183620816/1856598975*logm
      + 128/2079*logm^2
      + 137043848/4219543125*lz
      + 30784/535815*lz*logm
      - 608/70875*lz^2
      - 16/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch*cl*long*sing * (
      + 1304292992/1719073125
      - 3887872/5457375*logm
      + 512/2079*logm^2
      - 170752/496125*lz
      + 1024/4725*lz*logm
      + 256/4725*lz^2
      - 64/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch^2*sing * (
      + 115141162973777/48669628170240000
      - 3963040189627/28970016768000*logm
      + 128/2079*logm^2
      - 246620419/2548039680*zeta3
      + 5965963/53084160*zeta3*logm
      - 53728/13395375*lz
      - 5965963/1114767360*c4
      - 16/31185*pi^2
      + 41761741/19110297600*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch^2*long*sing * (
      + 1395629042982863/16223209390080000
      - 980621998357/9656672256000*logm
      + 512/2079*logm^2
      - 77162293/94371840*zeta3
      + 753259/1179648*zeta3*logm
      + 182572/893025*lz
      - 6112/42525*lz*logm
      - 1528/42525*lz^2
      - 753259/24772608*c4
      - 64/31185*pi^2
      + 5272813/424673280*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2 * (
      + 3362116010032/43862150784375
      + 23069989664/139244923125*logm
      - 44755936/442047375*logm^2
      + 2048/31185*logm^3
      - 512/4455*zeta3
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2*long * (
      + 6976564471696/14620716928125
      + 19574940992/46414974375*logm
      - 28672768/147349125*logm^2
      + 8192/31185*logm^3
      - 2048/4455*zeta3
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*cl^2*sing * (
      - 4001447643992/17297932650075
      + 4868482616/24960941775*lz
      - 382112/7203735*lz^2
      + 64/6237*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*cl^2*long*sing * (
      + 16/24255
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch*cl*sing * (
      + 306869181067027/126743823360000
      - 183620816/1856598975*logm
      + 128/2079*logm^2
      + 17159/6635520*zeta3
      - 67415871499/68584320000*lz
      + 30784/535815*lz*logm
      + 77063/92160*lz*zeta3
      + 11009/138240*c4
      - 16/31185*pi^2
      - 539441/16588800*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch*cl*long*sing * (
      + 50713561531/107296358400
      - 3887872/5457375*logm
      + 512/2079*logm^2
      - 576439/983040*zeta3
      + 1024/4725*lz*logm
      - 64/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch^2*sing * (
      - 17254847052979/22596613079040
      - 3963040189627/28970016768000*logm
      + 128/2079*logm^2
      + 2363920065449/3804143616000*zeta3
      + 5965963/53084160*zeta3*logm
      - 16/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch^2*long*sing * (
      + 4899657621043/4828336128000
      - 980621998357/9656672256000*logm
      + 512/2079*logm^2
      - 25893633113/42918543360*zeta3
      + 753259/1179648*zeta3*logm
      - 6112/42525*lz*logm
      - 64/31185*pi^2
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*cl^2 * (
      - 37694474248576/3892034846266875
      - 4324736336/1123242379875*logm
      + 64/13365*zeta3
      + 526579552/1123242379875*lz
      + 1037728/324168075*lz*logm
      + 1096/1403325*lz^2
      - 64/93555*lz^2*logm
      - 32/280665*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2 * (
      + 31199446981177/23176013414400
      - 808243960475747/1140694410240000*logm
      - 89511872/442047375*logm^2
      + 4096/31185*logm^3
      - 480401109943/245248819200*zeta3
      + 1432739/2211840*zeta3*logm
      - 204677/6635520*c4
      + 10029173/796262400*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2*long * (
      + 30830263575467/25751126016000
      - 1171909821255539/1520925880320000*logm
      - 57345536/147349125*logm^2
      + 16384/31185*logm^3
      - 329477080123/163499212800*zeta3
      + 2222003/2949120*zeta3*logm
      - 317429/8847360*c4
      + 15554021/1061683200*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*cl^2 * (
      + 34568152/12658629375
      - 4324736336/1123242379875*logm
      - 681064/281302875*lz
      + 1037728/324168075*lz*logm
      + 488/893025*lz^2
      - 64/93555*lz^2*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2 * (
      + 307188319424377/50438868480000
      - 452260007167/517321728000*logm
      - 44755936/442047375*logm^2
      + 2048/31185*logm^3
      - 109143207103/21349785600*zeta3
      + 1432739/2211840*zeta3*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2*long * (
      + 108554650148929/67251824640000
      - 822377091919/689762304000*logm
      - 28672768/147349125*logm^2
      + 8192/31185*logm^3
      - 299124873217/199264665600*zeta3
      + 2222003/2949120*zeta3*logm
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch*cl*sing * (
      + 5675263042210331854891/9581833046016000000
      + 962186044/1856598975*logm
      - 32/189*logm^2
      - 1454445478338869/4291854336000*zeta3
      - 23358490637290307/345664972800000*lz
      - 84656/535815*lz*logm
      + 8699707189/154828800*lz*zeta3
      + 1672/70875*lz^2
      + 4652969/696729600*c4
      + 4/2835*pi^2
      - 16638565428097/8778792960000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch*cl*long*sing * (
      - 114577589154659419/112661176320000
      + 16067648/5457375*logm
      - 128/189*logm^2
      + 1915793087449/2270822400*zeta3
      + 188996/165375*lz
      - 2816/4725*lz*logm
      - 704/4725*lz^2
      + 16/2835*pi^2
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch^2*sing * (
      + 767903441309960567290907/8092805239998775296000
      + 72131486501897/115880067072000*logm
      - 32/189*logm^2
      + 57056247896460094878263/199822351604908032000*zeta3
      - 65625593/212336640*zeta3*logm
      - 1/765450*lz
      + 40929287483311/1839366144000*c4
      + 4/2835*pi^2
      - 1082274380591617/171674173440000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch^2*long*sing * (
      - 1395342151626861091427/3596802328888344576
      + 48837567869927/38626689024000*logm
      - 128/189*logm^2
      - 64012868079626047859/32631516037120000*zeta3
      - 8285849/4718592*zeta3*logm
      - 13739/20250*lz
      + 16808/42525*lz*logm
      + 4202/42525*lz^2
      - 33260094812677/238436352000*c4
      + 16/2835*pi^2
      + 1130984190124913/28612362240000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2 * (
      - 14581823351969668248803/91985597241753600000
      + 2798892438688578607/3650222112768000*logm
      + 404010448/442047375*logm^2
      - 1024/2835*logm^3
      + 122994983886345751/123605404876800*zeta3
      - 109743606549457/171674173440*zeta3*logm
      - 55567520509/2575112601600*c4
      - 3289255673027987/309013512192000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2*long * (
      + 4684744580155815227617/30661865747251200000
      - 8531399892048281113/6083703521280000*logm
      + 368170624/147349125*logm^2
      - 4096/2835*logm^3
      - 14005838120182201/8240360325120*zeta3
      + 66535515582971/57224724480*zeta3*logm
      - 10626619757/171674173440*c4
      + 399997760052701/20600900812800*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*cl^2 * (
      - 1665404093268283471/124545115080540000
      + 1081184084/102112943625*logm
      + 90199397/64152000*zeta3
      + 290372908200523/134789085585000*lz
      - 259432/29469825*lz*logm
      - 58193/32400*lz*zeta3
      + 75747817/24312605625*lz^2
      + 16/8505*lz^2*logm
      - 662/1403325*lz^3
      + 1/1944*c4
      + 699191/5832000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2 * (
      - 8322809113985196999310123633/81008980452387740712960000
      + 14046655990972644847/18251110563840000*logm
      + 404010448/442047375*logm^2
      - 1024/2835*logm^3
      - 969664/14553*zeta5
      + 85519984921492172996346463/400044347913025880064000*zeta3
      - 110049416092573/171674173440*zeta3*logm
      + 222436485665753/22912779681792*c4
      - 1031015505475635509/618645051408384000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2*long * (
      + 4173673269015256346818671899/69007650014996964311040000
      - 1063049673419137669/760462940160000*logm
      + 368170624/147349125*logm^2
      - 4096/2835*logm^3
      + 273664/1617*zeta5
      - 190829705474036915496862151/113592839530859200512000*zeta3
      + 8302118410111/7153090560*zeta3*logm
      - 59551530100610783/572819492044800*c4
      + 612477114808139929/22912779681792000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2 * (
      + 14318631383855095186672801273/3815179613142279782400000
      - 154026678500182584857/73004442255360000*logm
      - 686831566/442047375*logm^2
      + 1408/2835*logm^3
      - 673760559471154/4583103525*zeta5
      + 171052152018670690780283533/3239225489174298624000*zeta3
      + 109667505097681/62426972160*zeta3*logm
      + 78306093387968/68746552875*c5
      + 28371103749846035197909/5550620877914112000*c4
      - 51794732746351388142539/44404967023312896000*pi^4
      + 253088157313924/206239658625*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2*long * (
      - 82229596248942015363808761371/62314600347990569779200000
      + 93783034159585291027/24334814085120000*logm
      - 681324208/147349125*logm^2
      + 5632/2835*logm^3
      + 46162966759808/169744575*zeta5
      - 9262502834979618137411965273/102575473823852789760000*zeta3
      - 66636984185339/20808990720*zeta3*logm
      - 47907980351744/22915517625*c5
      - 16354696772312415808703/1850206959304704000*c4
      + 430046622295743846891119/222024835116564480000*pi^4
      - 155007796113952/68746552875*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch*cl*sing * (
      + 148817069149068483277/16131032064000000
      - 202105424/93767625*logm
      + 128/55*logm^2
      - 380611854673681/79478784000*zeta3
      - 913413077704591/711244800000*lz
      + 30784/59535*lz*logm
      + 5513574277/5160960*lz*zeta3
      - 4652969/348364800*c4
      + 16/1155*pi^2
      - 1488632484007/41803776000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch*cl*long*sing * (
      - 1208912584924873637/56330588160000
      - 42432512/5457375*logm
      + 512/55*logm^2
      + 47294554346587/2649292800*zeta3
      + 604/2205*lz
      + 1024/525*lz*logm
      + 64/1155*pi^2
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch^2*sing * (
      + 1414097494571840960506843/421500272916602880000
      - 8451909110971/3218890752000*logm
      + 128/55*logm^2
      + 41914405076582007679769/2081482829217792000*zeta3
      + 5965963/5898240*zeta3*logm
      + 450540059934599/321889075200*c4
      + 16/1155*pi^2
      - 7659165560780791/19313344512000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch^2*long*sing * (
      - 77379082183096958355209/5854170457175040000
      - 3313891817749/1072963584000*logm
      + 512/55*logm^2
      - 29032952155597086763831/346913804869632000*zeta3
      + 753259/131072*zeta3*logm
      - 3986/8505*lz
      - 6112/4725*lz*logm
      - 620191811822767/107296358400*c4
      + 64/1155*pi^2
      + 10543320255246239/6437781504000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2 * (
      - 1399896545541189732833/243348140851200000
      + 15110804605577110957/1013950586880000*logm
      - 41127136/16372125*logm^2
      + 2048/1155*logm^3
      + 443478542358165667/20600900812800*zeta3
      - 197035365759857/15895756800*zeta3*logm
      + 55567520509/1287556300800*c4
      - 31921450001146477/154506756096000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2*long * (
      + 4533201950409051243853/567812328652800000
      - 9090669683936038511/337983528960000*logm
      - 23834368/5457375*logm^2
      + 8192/1155*logm^3
      - 7233580150693867/196199055360*zeta3
      + 213475120787287/9537454080*zeta3*logm
      + 10626619757/85837086720*c4
      + 3842122647724579/10300450406400*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*cl^2 * (
      - 18172718866070023/311362787701350000
      - 3425804456/124804708875*logm
      + 34344517/3457792800*zeta3
      + 2350396652687/67394542792500*lz
      + 926848/36018675*lz*logm
      - 3463/249480*lz*zeta3
      - 37327579/4862521125*lz^2
      - 64/10395*lz^2*logm
      + 1324/1403325*lz^3
      - 1/972*c4
      + 49/116640*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2 * (
      + 34671972592910662333325179/1369875886978959360000
      + 2157330689172580739/144850083840000*logm
      - 41127136/16372125*logm^2
      + 2048/1155*logm^3
      + 284072483243191921215299/1691204798739456000*zeta3
      - 196942696201337/15895756800*zeta3*logm
      + 24143938824909061/2092278988800*c4
      - 410443368986198357/125536739328000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2*long * (
      - 64127700939041695571702767/1826501182638612480000
      - 9095579230244253013/337983528960000*logm
      - 23834368/5457375*logm^2
      + 8192/1155*logm^3
      - 2101139131683827735203519/9019758926610432000*zeta3
      + 42707958881321/1907490816*zeta3*logm
      - 5580739099362187/348713164800*c4
      + 94872877814922299/20922789888000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2 * (
      + 1658264826294080749429953311/23550491439149875200000
      - 138189353962779493529/4055802347520000*logm
      + 168892424/16372125*logm^2
      - 512/105*logm^3
      + 1167531140364536/1527701175*zeta5
      - 8193355333064546027281563113/51287736911926394880000*zeta3
      + 5405724551312231/190749081600*zeta3*logm
      - 366384688393216/68746552875*c5
      - 86312467744051155819239/8325931316871168000*c4
      + 406931470547866854663259/199822351604908032000*pi^4
      - 189270158969744/29462808375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2*long * (
      - 6956141509187492377985531623/182206433766054297600000
      + 82973096642964562579/1351934115840000*logm
      + 139934912/5457375*logm^2
      - 2048/105*logm^3
      - 441997922521184/305540235*zeta5
      + 5522380295600187780939664331/17095912303975464960000*zeta3
      - 389643679555423/7629963264*zeta3*logm
      + 5108291101696/509233725*c5
      + 59347471307359038056261/2775310438957056000*c4
      - 1732647160223074662730661/333037252674846720000*pi^4
      + 379678770176/31177575*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2 * (
      - 954056236402440538579094989/129822084058313687040000
      + 2158426461471381419/16094453760000*logm
      - 56852672/5457375*logm^2
      + 4096/385*logm^3
      - 826750302416776/916620705*zeta5
      + 1602660910455281944117637/16438377215361024000*zeta3
      - 197042412190577/1766195200*zeta3*logm
      + 3995666697472/654729075*c5
      + 149894561814131278189/520370707304448000*c4
      - 75450879176728585400419/62444484876533760000*pi^4
      + 109161973088048/13749310575*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2*long * (
      + 9963944345625847553643295649/43274028019437895680000
      - 9092042496278236783/37553725440000*logm
      - 13799936/1819125*logm^2
      + 16384/385*logm^3
      + 2652047395050752/1527701175*zeta5
      - 59584830562416370574620847/213698903799693312000*zeta3
      + 213458209353559/1059717120*zeta3*logm
      - 38302039677952/3273645375*c5
      - 1285422623802723828769/173456902434816000*c4
      + 37392860526960178053643/20814828292177920000*pi^4
      - 1054352192020352/68746552875*pi^4*log2
   )
)


==> anc/PiSMS <==
NF/(16*pi^2)*(
   + ep^-1*z^-1*ch^2 * (
      - 3
   )

   + ep^-1*cl^2 * (
      - 2
   )

   + ep^-1*ch^2 * (
      + 2
   )

   + z^-1*ch^2 * (
      - 1
      + 6*logm
   )

   + cl^2 * (
      - 4
      + 4*logm
      + 2*lz
   )

   + ch^2 * (
      - 4/3
      - 4*logm
   )

   + z*ch^2 * (
      + 4/5
   )

   + z^2*ch^2 * (
      + 8/35
   )

   + z^3*ch^2 * (
      + 32/315
   )

   + z^4*ch^2 * (
      + 64/1155
   )

   + alphas/pi*ep^-2*z^-1*cf*ch^2 * (
      + 9/2
   )

   + alphas/pi*ep^-2*cf*cl^2 * (
      - 3/2
   )

   + alphas/pi*ep^-2*cf*ch^2 * (
      - 3/2
   )

   + alphas/pi*ep^-1*z^-1*cf*ch^2 * (
      - 3/2
   )

   + alphas/pi*ep^-1*cf*cl^2 * (
      - 29/4
      + 6*logm
      + 3*lz
   )

   + alphas/pi*ep^-1*cf*ch^2 * (
      + 5/4
   )

   + alphas/pi*z^-1*cf*ch^2 * (
      - 5/2
      + 3*logm
      - 18*logm^2
   )

   + alphas/pi*cf*cl^2 * (
      - 227/8
      + 29*logm
      - 12*logm^2
      + 6*zeta3
      + 29/2*lz
      - 12*lz*logm
      - 3*lz^2
      + 1/4*pi^2
   )

   + alphas/pi*cf*ch^2 * (
      - 37/24
      + 5*logm
      + 6*logm^2
   )

   + alphas/pi*z*cf*ch^2 * (
      + 61/135
   )

   + alphas/pi*z^2*cf*ch^2 * (
      + 503/1575
      + 24/35*logm
   )

   + alphas/pi*z^3*cf*ch^2 * (
      + 19046/165375
      + 64/105*logm
   )

   + alphas/pi*z^4*cf*ch^2 * (
      + 402748/16372125
      + 192/385*logm
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nl*tf*ch^2 * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nh*tf*ch^2 * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*ca*ch^2 * (
      - 11/8
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf^2*ch^2 * (
      - 9/2
   )

   + (alphas/pi)^2*ep^-3*cf*nl*tf*cl^2 * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-3*cf*nl*tf*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*cf*nh*tf*cl^2 * (
      - 2/3
   )

   + (alphas/pi)^2*ep^-3*cf*nh*tf*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*cf*ca*cl^2 * (
      + 11/12
   )

   + (alphas/pi)^2*ep^-3*cf*ca*ch^2 * (
      + 11/24
   )

   + (alphas/pi)^2*ep^-3*cf^2*cl^2 * (
      - 3/4
   )

   + (alphas/pi)^2*ep^-3*cf^2*ch^2 * (
      + 3/4
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nl*tf*ch^2 * (
      - 1
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nh*tf*ch^2 * (
      - 1
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*ca*ch^2 * (
      + 9/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf^2*ch^2 * (
      + 15/8
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*cl^2 * (
      - 1
      + logm
      + 1/2*lz
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*ch^2 * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*cl^2 * (
      - 23/6
      + 3*logm
      + 3/2*lz
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*ch^2 * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*cf*ca*cl^2 * (
      + 59/24
      - 11/4*logm
      - 11/8*lz
   )

   + (alphas/pi)^2*ep^-2*cf*ca*ch^2 * (
      - 83/48
   )

   + (alphas/pi)^2*ep^-2*cf^2*cl^2 * (
      - 93/16
      + 9/2*logm
      + 9/4*lz
   )

   + (alphas/pi)^2*ep^-2*cf^2*ch^2 * (
      - 3/4
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch^2*sing * (
      + 2
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nl*tf*ch^2 * (
      + 5/8
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*cl^2 * (
      + 1
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*ch^2 * (
      + 13/8
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*ca*ch^2 * (
      - 109/32
      + 3/2*zeta3
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf^2*ch^2 * (
      + 131/32
      - 3*zeta3
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*cl^2 * (
      - 5/6
      + 7/6*logm
      - logm^2
      + 7/12*lz
      - lz*logm
      - 1/4*lz^2
      + 1/24*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*ch^2 * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*cl^2 * (
      - 217/12
      + 109/6*logm
      - 7*logm^2
      + 4*zeta3
      + 109/12*lz
      - 7*lz*logm
      - 7/4*lz^2
      + 1/8*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*ch^2 * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-1*cf*ca*cl^2 * (
      - 7/48
      - 35/24*logm
      + 11/4*logm^2
      + 3/4*zeta3
      - 35/48*lz
      + 11/4*lz*logm
      + 11/16*lz^2
      - 11/96*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*ca*ch^2 * (
      + 77/48
      - 3/4*zeta3
   )

   + (alphas/pi)^2*ep^-1*cf^2*cl^2 * (
      - 3139/96
      + 279/8*logm
      - 27/2*logm^2
      + 15/2*zeta3
      + 279/16*lz
      - 27/2*lz*logm
      - 27/8*lz^2
      + 3/16*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf^2*ch^2 * (
      - 119/96
      + 3/2*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch^2*sing * (
      + 8/3
      - 12*logm
      - 21/2*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nl*tf*ch^2 * (
      + 15/8
      - 55/12*logm
      + 6*logm^2
      - 4*logm^3
      + 4*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*cl^2 * (
      + 4/3
      - 6*logm
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*ch^2 * (
      + 77/24
      - 127/12*logm
      + 6*logm^2
      - 4*logm^3
      - 7/2*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*ca*ch^2 * (
      - 255/32
      + 1007/48*logm
      - 27*logm^2
      + 11*logm^3
      + 37/4*zeta3
      - 9*zeta3*logm
      + c4
      - 11/60*pi^4
   )

   + (alphas/pi)^2*z^-1*cf^2*ch^2 * (
      + 129/32
      - 231/16*logm
      + 63/4*logm^2
      + 36*logm^3
      - 51/2*zeta3
      + 18*zeta3*logm
      - 2*c4
      + 11/30*pi^4
   )

   + (alphas/pi)^2*cf*tf*ch^2*sing * (
      + 5/8
      + 49/16*zeta3
   )

   + (alphas/pi)^2*cf*nl*tf*cl^2 * (
      + 427/36
      - 167/12*logm
      + 37/6*logm^2
      - 2/3*logm^3
      - 17/6*zeta3
      + 4*zeta3*logm
      - 167/24*lz
      + 37/6*lz*logm
      - lz*logm^2
      + 2*lz*zeta3
      + 37/24*lz^2
      - 1/2*lz^2*logm
      - 1/12*lz^3
      + 7/144*pi^2
      - 1/12*pi^2*logm
      - 1/24*pi^2*lz
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2 * (
      - 3/8
      - 65/36*logm
      + 4/3*logm^3
      - 4/3*zeta3
   )

   + (alphas/pi)^2*cf*nh*tf*cl^2 * (
      - 12527/216
      + 1075/12*logm
      - 269/6*logm^2
      + 34/3*logm^3
      + 97/6*zeta3
      - 20*zeta3*logm
      + 2551/72*lz
      - 269/6*lz*logm
      + 17*lz*logm^2
      - 8*lz*zeta3
      - 75/8*lz^2
      + 17/2*lz^2*logm
      + 5/4*lz^3
      + 109/144*pi^2
      - 7/12*pi^2*logm
      - 7/24*pi^2*lz
      + 1/15*pi^4
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2 * (
      - 1/4
      - 65/36*logm
      + 4/3*logm^3
      - 49/48*zeta3
   )

   + (alphas/pi)^2*cf*ca*cl^2 * (
      - 13579/288
      + 2539/48*logm
      - 533/24*logm^2
      + 11/6*logm^3
      + 5/2*zeta5
      + 373/24*zeta3
      - 31/2*zeta3*logm
      + 2539/96*lz
      - 533/24*lz*logm
      + 11/4*lz*logm^2
      - 31/4*lz*zeta3
      - 533/96*lz^2
      + 11/8*lz^2*logm
      + 11/48*lz^3
      - 35/576*pi^2
      + 11/48*pi^2*logm
      + 11/96*pi^2*lz
      + 1/80*pi^4
   )

   + (alphas/pi)^2*cf*ca*ch^2 * (
      - 7/16
      + 961/144*logm
      + 7/2*logm^2
      - 11/3*logm^3
      - 55/48*zeta3
      + 9/2*zeta3*logm
      - 1/2*c4
      + 11/120*pi^4
   )

   + (alphas/pi)^2*cf^2*cl^2 * (
      - 10163/64
      + 3139/16*logm
      - 837/8*logm^2
      + 27*logm^3
      - 15*zeta5
      + 243/4*zeta3
      - 45*zeta3*logm
      + 3139/32*lz
      - 837/8*lz*logm
      + 81/2*lz*logm^2
      - 45/2*lz*zeta3
      - 837/32*lz^2
      + 81/4*lz^2*logm
      + 27/8*lz^3
      + 93/64*pi^2
      - 9/8*pi^2*logm
      - 9/16*pi^2*lz
      + 1/8*pi^4
   )

   + (alphas/pi)^2*cf^2*ch^2 * (
      + 331/192
      + 93/16*logm
      - 63/4*logm^2
      - 6*logm^3
      + 53/8*zeta3
      - 9*zeta3*logm
      + c4
      - 11/60*pi^4
   )

   + (alphas/pi)^2*z*cf*tf*ch^2*sing * (
      + 4609/2880
      + 721/1152*zeta3
      - 4/9*lz
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2 * (
      + 119/135
      + 122/405*logm
   )

   + (alphas/pi)^2*z*cf*nh*tf*cl^2 * (
      + 4606/1125
      - 428/225*lz
      + 4/15*lz^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2 * (
      - 60559/77760
      + 122/405*logm
      + 1435/1152*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2 * (
      - 191/648
      - 671/810*logm
      - 59/32*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2 * (
      + 413/30
      - 1645/144*zeta3
   )

   + (alphas/pi)^2*z^2*cf*tf*ch^2*sing * (
      + 2719121/5806080
      + 10871/36864*zeta3
      - 28/135*lz
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2 * (
      + 1198/3375
      + 106/4725*logm
      + 8/35*logm^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*cl^2 * (
      - 601819/1543500
      + 1058/3675*lz
      - 2/35*lz^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2 * (
      - 4475201/5806080
      + 106/4725*logm
      + 8/35*logm^2
      + 9107/12288*zeta3
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2 * (
      + 847380623/108864000
      + 3197/9450*logm
      - 22/35*logm^2
      - 752317/107520*zeta3
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2 * (
      + 124172057/2177280
      + 8/525*logm
      + 36/35*logm^2
      - 1515509/32256*zeta3
   )

   + (alphas/pi)^2*z^3*cf*tf*ch^2*sing * (
      + 519513881/3483648000
      + 1330021/7372800*zeta3
      - 1543/14175*lz
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2 * (
      + 4072079/17364375
      - 45908/496125*logm
      + 64/315*logm^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*cl^2 * (
      + 31202936/281302875
      - 87008/893025*lz
      + 64/2835*lz^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2 * (
      - 2749662833/3483648000
      - 45908/496125*logm
      + 64/315*logm^2
      + 978439/1474560*zeta3
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2 * (
      + 11114257134251/284497920000
      + 302647/496125*logm
      - 176/315*logm^2
      - 564166363/17203200*zeta3
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2 * (
      + 32978325463/82944000
      - 8108/55125*logm
      + 64/35*logm^2
      - 2841870629/8601600*zeta3
   )

   + (alphas/pi)^2*z^4*cf*tf*ch^2*sing * (
      + 2460910303/57480192000
      + 50939/409600*zeta3
      - 904/14175*lz
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2 * (
      + 2873712538/15471658125
      - 5998504/49116375*logm
      + 64/385*logm^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*cl^2 * (
      - 386993674/8320313925
      + 109388/2401245*lz
      - 8/693*lz^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2 * (
      - 51879687169/65691648000
      - 5998504/49116375*logm
      + 64/385*logm^2
      + 1262219/1966080*zeta3
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2 * (
      + 35774192373556319/202790117376000
      + 30784286/49116375*logm
      - 16/35*logm^2
      - 40054423403/272498688*zeta3
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2 * (
      + 147116266817013821/56330588160000
      - 844652/1819125*logm
      + 864/385*logm^2
      - 2466534611503/1135411200*zeta3
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 1/12
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1/12
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nl*tf*ch^2 * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nh*tf*ch^2 * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca^2*ch^2 * (
      + 121/192
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nl*tf*ch^2 * (
      - 9/8
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nh*tf*ch^2 * (
      - 9/8
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*ca*ch^2 * (
      + 99/32
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^3*ch^2 * (
      + 27/8
   )

   + (alphas/pi)^3*ep^-4*cf*nl^2*tf^2*cl^2 * (
      - 1/12
   )

   + (alphas/pi)^3*ep^-4*cf*nl^2*tf^2*ch^2 * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*cf*nh*nl*tf^2*cl^2 * (
      - 5/18
   )

   + (alphas/pi)^3*ep^-4*cf*nh*nl*tf^2*ch^2 * (
      - 1/18
   )

   + (alphas/pi)^3*ep^-4*cf*nh^2*tf^2*cl^2 * (
      - 1/4
   )

   + (alphas/pi)^3*ep^-4*cf*nh^2*tf^2*ch^2 * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nl*tf*cl^2 * (
      + 11/24
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nl*tf*ch^2 * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nh*tf*cl^2 * (
      + 55/72
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nh*tf*ch^2 * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*cf*ca^2*cl^2 * (
      - 121/192
   )

   + (alphas/pi)^3*ep^-4*cf*ca^2*ch^2 * (
      - 121/576
   )

   + (alphas/pi)^3*ep^-4*cf^2*nl*tf*cl^2 * (
      - 5/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*nl*tf*ch^2 * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*nh*tf*cl^2 * (
      - 7/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*nh*tf*ch^2 * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*ca*cl^2 * (
      + 55/64
   )

   + (alphas/pi)^3*ep^-4*cf^2*ca*ch^2 * (
      - 33/64
   )

   + (alphas/pi)^3*ep^-4*cf^3*cl^2 * (
      - 9/32
   )

   + (alphas/pi)^3*ep^-4*cf^3*ch^2 * (
      - 9/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 1/3
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh^2*tf^2*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nl*tf*ch^2 * (
      + 161/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nh*tf*ch^2 * (
      + 161/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca^2*ch^2 * (
      - 183/64
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nl*tf*ch^2 * (
      + 73/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nh*tf*ch^2 * (
      + 73/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*ca*ch^2 * (
      - 281/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^3*ch^2 * (
      - 117/64
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*cl^2 * (
      - 43/216
      + 2/9*logm
      + 1/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*ch^2 * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*cl^2 * (
      - 101/108
      + 8/9*logm
      + 4/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*ch^2 * (
      + 5/36
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*cl^2 * (
      - 305/216
      + 10/9*logm
      + 5/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*ch^2 * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*cl^2 * (
      + 637/864
      - 11/9*logm
      - 11/18*lz
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*ch^2 * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*cl^2 * (
      + 1655/864
      - 22/9*logm
      - 11/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*ch^2 * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*cl^2 * (
      - 2749/3456
      + 121/72*logm
      + 121/144*lz
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*ch^2 * (
      + 1219/1152
   )

   + (alphas/pi)^3*ep^-3*cf^2*nl*tf*cl^2 * (
      - 181/96
      + 3/2*logm
      + 3/4*lz
   )

   + (alphas/pi)^3*ep^-3*cf^2*nl*tf*ch^2 * (
      - 17/32
   )

   + (alphas/pi)^3*ep^-3*cf^2*nh*tf*cl^2 * (
      - 395/96
      + 3*logm
      + 3/2*lz
   )

   + (alphas/pi)^3*ep^-3*cf^2*nh*tf*ch^2 * (
      - 17/32
   )

   + (alphas/pi)^3*ep^-3*cf^2*ca*cl^2 * (
      + 425/96
      - 33/8*logm
      - 33/16*lz
   )

   + (alphas/pi)^3*ep^-3*cf^2*ca*ch^2 * (
      + 7/4
   )

   + (alphas/pi)^3*ep^-3*cf^3*cl^2 * (
      - 387/128
      + 9/4*logm
      + 9/8*lz
   )

   + (alphas/pi)^3*ep^-3*cf^3*ch^2 * (
      + 45/128
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 1/3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 5/36
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch^2*sing * (
      + 1/3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*cl^2 * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*cl^2 * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1/36
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch^2*sing * (
      - 11/12
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nl*tf*ch^2 * (
      - 569/288
      - 2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*cl^2 * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*ch^2 * (
      - 701/288
      - 2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca^2*ch^2 * (
      + 7811/1152
      - 11/16*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch^2*sing * (
      - 3/2
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nl*tf*ch^2 * (
      - 451/192
      + 7/4*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*cl^2 * (
      - 3/4
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*ch^2 * (
      - 595/192
      + 7/4*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*ca*ch^2 * (
      + 131/192
      + 1/4*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^3*ch^2 * (
      + 3/32
      + 9/4*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*cl^2 * (
      - 229/1296
      + 7/27*logm
      - 2/9*logm^2
      + 7/54*lz
      - 2/9*lz*logm
      - 1/18*lz^2
      + 1/108*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*ch^2 * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*cl^2 * (
      - 491/648
      + 28/27*logm
      - 8/9*logm^2
      + 14/27*lz
      - 8/9*lz*logm
      - 2/9*lz^2
      + 1/27*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*ch^2 * (
      + 11/216
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*cl^2 * (
      - 7943/1296
      + 167/27*logm
      - 22/9*logm^2
      + 4/3*zeta3
      + 167/54*lz
      - 22/9*lz*logm
      - 11/18*lz^2
      + 5/108*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*ch^2 * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*cl^2 * (
      - 1241/5184
      - 11/54*logm
      + 11/9*logm^2
      + 3/8*zeta3
      - 11/108*lz
      + 11/9*lz*logm
      + 11/36*lz^2
      - 11/216*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*ch^2 * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*cl^2 * (
      - 15427/5184
      + 41/54*logm
      + 22/9*logm^2
      + 5/8*zeta3
      + 41/108*lz
      + 22/9*lz*logm
      + 11/18*lz^2
      - 11/108*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*ch^2 * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*cl^2 * (
      + 19319/20736
      - 227/432*logm
      - 121/72*logm^2
      - 11/32*zeta3
      - 227/864*lz
      - 121/72*lz*logm
      - 121/288*lz^2
      + 121/1728*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*ch^2 * (
      - 18025/6912
      + 11/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*cl^2 * (
      - 3199/576
      + 79/12*logm
      - 3*logm^2
      + zeta3
      + 79/24*lz
      - 3*lz*logm
      - 3/4*lz^2
      + 1/16*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*ch^2 * (
      + 487/576
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*cl^2 * (
      - 15505/576
      + 86/3*logm
      - 21/2*logm^2
      + 6*zeta3
      + 43/3*lz
      - 21/2*lz*logm
      - 21/8*lz^2
      + 1/8*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*ch^2 * (
      + 487/576
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*cl^2 * (
      + 24971/2304
      - 677/48*logm
      + 33/4*logm^2
      - 83/32*zeta3
      - 677/96*lz
      + 33/4*lz*logm
      + 33/16*lz^2
      - 11/64*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*ch^2 * (
      - 371/2304
      - 13/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf^3*cl^2 * (
      - 1439/64
      + 387/16*logm
      - 9*logm^2
      + 81/16*zeta3
      + 387/32*lz
      - 9*lz*logm
      - 9/4*lz^2
      + 3/32*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^3*ch^2 * (
      - 77/128
      - 9/16*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch^2*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 341/648
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*cl^2 * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 305/324
      - zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*cl^2 * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 269/648
      - 1/2*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch^2*sing * (
      + 46/9
      - 5/4*zeta5
      + 11/4*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nl*tf*ch^2 * (
      - 661/5184
      + 3/16*zeta3
      + 1/60*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*cl^2 * (
      + 23/9
      - 5/8*zeta5
      + 11/8*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*ch^2 * (
      + 12587/5184
      - 5/8*zeta5
      + 25/16*zeta3
      + 1/60*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca^2*ch^2 * (
      - 121547/20736
      - 195/32*zeta5
      + 235/32*zeta3
      - 11/960*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch^2*sing * (
      - 1/2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nl*tf*ch^2 * (
      + 281/128
      + 1/8*zeta3
      - 1/48*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*cl^2 * (
      - 1/4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*ch^2 * (
      + 249/128
      + 1/8*zeta3
      - 1/48*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*ca*ch^2 * (
      + 14
      + 135/16*zeta5
      - 413/32*zeta3
      + 1/240*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^3*ch^2 * (
      - 1471/128
      + 15/8*zeta5
      + 9/16*zeta3
      + 3/80*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*cl^2 * (
      - 727/7776
      + 49/162*logm
      - 7/27*logm^2
      + 4/27*logm^3
      + 5/54*zeta3
      + 49/324*lz
      - 7/27*lz*logm
      + 2/9*lz*logm^2
      - 7/108*lz^2
      + 1/9*lz^2*logm
      + 1/54*lz^3
      + 7/648*pi^2
      - 1/54*pi^2*logm
      - 1/108*pi^2*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*ch^2 * (
      - 1625/7776
      + 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*cl^2 * (
      + 62215/3888
      - 1552/81*logm
      + 236/27*logm^2
      - 32/27*logm^3
      - 107/27*zeta3
      + 16/3*zeta3*logm
      - 776/81*lz
      + 236/27*lz*logm
      - 16/9*lz*logm^2
      + 8/3*lz*zeta3
      + 59/27*lz^2
      - 8/9*lz^2*logm
      - 4/27*lz^3
      + 7/162*pi^2
      - 2/27*pi^2*logm
      - 1/27*pi^2*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*ch^2 * (
      - 1625/3888
      + 1/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*cl^2 * (
      - 173045/7776
      + 4037/162*logm
      - 341/27*logm^2
      + 92/27*logm^3
      + 331/54*zeta3
      - 16/3*zeta3*logm
      + 4037/324*lz
      - 341/27*lz*logm
      + 46/9*lz*logm^2
      - 8/3*lz*zeta3
      - 341/108*lz^2
      + 23/9*lz^2*logm
      + 23/54*lz^3
      + 167/648*pi^2
      - 11/54*pi^2*logm
      - 11/108*pi^2*lz
      + 1/45*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*ch^2 * (
      - 1625/7776
      + 1/6*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*cl^2 * (
      + 39991/31104
      - 205/162*logm
      + 11/54*logm^2
      - 22/27*logm^3
      + 107/108*zeta3
      - 2*zeta3*logm
      - 205/324*lz
      + 11/54*lz*logm
      - 11/9*lz*logm^2
      - lz*zeta3
      + 11/216*lz^2
      - 11/18*lz^2*logm
      - 11/108*lz^3
      - 11/1296*pi^2
      + 11/108*pi^2*logm
      + 11/216*pi^2*lz
      + 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*ch^2 * (
      - 631/31104
      - 5/12*zeta3
      - 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*cl^2 * (
      - 2363107/31104
      + 6794/81*logm
      - 940/27*logm^2
      + 88/27*logm^3
      + 10/3*zeta5
      + 2401/108*zeta3
      - 56/3*zeta3*logm
      + 3397/81*lz
      - 940/27*lz*logm
      + 44/9*lz*logm^2
      - 28/3*lz*zeta3
      - 235/27*lz^2
      + 22/9*lz^2*logm
      + 11/27*lz^3
      + 41/1296*pi^2
      + 11/54*pi^2*logm
      + 11/108*pi^2*lz
      + 1/96*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*ch^2 * (
      - 631/31104
      - 5/12*zeta3
      - 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*cl^2 * (
      - 684961/124416
      + 8689/2592*logm
      + 227/432*logm^2
      + 121/108*logm^3
      - 45/32*zeta5
      + 7663/1728*zeta3
      + 8689/5184*lz
      + 227/432*lz*logm
      + 121/72*lz*logm^2
      + 227/1728*lz^2
      + 121/144*lz^2*logm
      + 121/864*lz^3
      - 227/10368*pi^2
      - 121/864*pi^2*logm
      - 121/1728*pi^2*lz
      - 11/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*ch^2 * (
      + 267889/124416
      + 45/32*zeta5
      - 475/192*zeta3
      + 11/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*cl^2 * (
      + 485/128
      - 67/24*logm
      - 19/12*logm^2
      + 2*logm^3
      - 19/8*zeta3
      + 2*zeta3*logm
      - 67/48*lz
      - 19/12*lz*logm
      + 3*lz*logm^2
      + lz*zeta3
      - 19/48*lz^2
      + 3/2*lz^2*logm
      + 1/4*lz^3
      + 79/288*pi^2
      - 1/4*pi^2*logm
      - 1/8*pi^2*lz
      + 1/60*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*ch^2 * (
      - 125/128
      + 1/8*zeta3
      + 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*cl^2 * (
      - 19781/128
      + 194*logm
      - 308/3*logm^2
      + 25*logm^3
      - 20*zeta5
      + 533/8*zeta3
      - 44*zeta3*logm
      + 97*lz
      - 308/3*lz*logm
      + 75/2*lz*logm^2
      - 22*lz*zeta3
      - 77/3*lz^2
      + 75/4*lz^2*logm
      + 25/8*lz^3
      + 43/36*pi^2
      - 7/8*pi^2*logm
      - 7/16*pi^2*lz
      + 1/10*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*ch^2 * (
      - 125/128
      + 1/8*zeta3
      + 1/120*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*cl^2 * (
      - 3775/128
      + 531/16*logm
      - 361/48*logm^2
      - 11/2*logm^3
      + 165/32*zeta5
      + 697/64*zeta3
      - 27/4*zeta3*logm
      + 531/32*lz
      - 361/48*lz*logm
      - 33/4*lz*logm^2
      - 27/8*lz*zeta3
      - 361/192*lz^2
      - 33/8*lz^2*logm
      - 11/16*lz^3
      - 677/1152*pi^2
      + 11/16*pi^2*logm
      + 11/32*pi^2*lz
      - 83/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*ch^2 * (
      - 641/192
      - 45/32*zeta5
      + 259/64*zeta3
      - 13/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^3*cl^2 * (
      - 217057/1536
      + 1439/8*logm
      - 387/4*logm^2
      + 24*logm^3
      - 315/16*zeta5
      + 61*zeta3
      - 81/2*zeta3*logm
      + 1439/16*lz
      - 387/4*lz*logm
      + 36*lz*logm^2
      - 81/4*lz*zeta3
      - 387/16*lz^2
      + 18*lz^2*logm
      + 3*lz^3
      + 129/128*pi^2
      - 3/4*pi^2*logm
      - 3/8*pi^2*lz
      + 27/320*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^3*ch^2 * (
      + 4651/1536
      - 45/16*zeta5
      + 29/16*zeta3
      - 3/320*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch^2*sing * (
      - 28/9
      + 16/3*logm
      - 8*logm^2
      + 35/3*zeta3
      - 14*zeta3*logm
      + 2/3*c4
      - 49/180*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 185/216
      - 449/324*logm
      - 10/9*logm^2
      + 8/3*logm^3
      - 4/3*logm^4
      - 11/3*zeta3
      + 28/3*zeta3*logm
      + 7/120*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 164/45
      + 16/3*logm
      - 8*logm^2
      - 56/15*zeta3
      - 14*zeta3*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*cl^2 * (
      - 50/9
      + 8/3*logm
      - 4*logm^2
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 127/108
      - 17/162*logm
      - 56/9*logm^2
      + 16/3*logm^3
      - 8/3*logm^4
      - 7*zeta3
      + 26/3*zeta3*logm
      - 2/3*c4
      + 11/90*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*cl^2 * (
      - 23/9
      + 8/3*logm
      - 4*logm^2
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*ch^2 * (
      - 467/1080
      + 415/324*logm
      - 46/9*logm^2
      + 8/3*logm^3
      - 4/3*logm^4
      - 47/15*zeta3
      - 2/3*zeta3*logm
      - 1/120*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch^2*sing * (
      + 119/6
      - 152/3*logm
      + 22*logm^2
      + 5*zeta5
      + 10*zeta5*logm
      - 1939/12*zeta3
      + 33/2*zeta3*logm
      + 19/4*zeta3^2
      - 56/9*c4
      + 3943/2160*pi^4
      + 1/216*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca*nl*tf*ch^2 * (
      + 17401/3456
      - 11195/648*logm
      + 1129/36*logm^2
      - 73/3*logm^3
      + 22/3*logm^4
      + 63/2*zeta5
      + 287/24*zeta3
      - 5/6*zeta3*logm
      + 12*zeta3*logm^2
      - 4/15*c5
      - 5/3*c4
      + 4/3*c4*logm
      + 889/2880*pi^4
      - 17/45*pi^4*logm
      - 49/90*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*cl^2 * (
      + 703/36
      - 76/3*logm
      + 11*logm^2
      + 5*zeta5*logm
      - 5/4*zeta3
      - 11*zeta3*logm
      - 5/8*zeta3^2
      - 37/480*pi^4
      + 11/3024*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*ch^2 * (
      + 62233/3456
      - 27611/648*logm
      + 1525/36*logm^2
      - 73/3*logm^3
      + 22/3*logm^4
      - 237/4*zeta5
      + 5*zeta5*logm
      - 2135/24*zeta3
      + 47/3*zeta3*logm
      + 12*zeta3*logm^2
      + 19/8*zeta3^2
      - 65/9*c4
      + 4/3*c4*logm
      + 17329/8640*pi^4
      - 17/45*pi^4*logm
      + 1/432*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca^2*ch^2 * (
      - 413953/13824
      + 378685/5184*logm
      - 11551/144*logm^2
      + 83/2*logm^3
      - 121/12*logm^4
      - 1465/16*zeta5
      + 195/4*zeta5*logm
      - 877/32*zeta3
      - 278/3*zeta3*logm
      + 33/2*zeta3*logm^2
      + 411/16*zeta3^2
      + 11/15*c5
      + 17/4*c4
      - 11/3*c4*logm
      - 1543/1920*pi^4
      + 55/72*pi^4*logm
      + 539/360*pi^4*log2
      + 25/4032*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch^2*sing * (
      - 85/18
      + 6*logm
      + 36*logm^2
      + 1/2*zeta3
      + 63*zeta3*logm
      - 32/9*c4
      + 118/135*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*nl*tf*ch^2 * (
      + 9193/768
      - 857/48*logm
      + 65/8*logm^2
      - 12*logm^3
      + 18*logm^4
      - 321/4*zeta5
      + 229/8*zeta3
      - 62*zeta3*logm
      - 6*zeta3*logm^2
      + 8/15*c5
      + 10/3*c4
      - 8/3*c4*logm
      - 1609/1440*pi^4
      + 59/90*pi^4*logm
      + 49/45*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*cl^2 * (
      + 19/4
      + 3*logm
      + 18*logm^2
      + 9*zeta3
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*ch^2 * (
      + 28219/2304
      - 713/48*logm
      + 209/8*logm^2
      - 12*logm^3
      + 18*logm^4
      + 315/4*zeta5
      - 627/8*zeta3
      - 17*zeta3*logm
      - 6*zeta3*logm^2
      - 14/9*c4
      - 8/3*c4*logm
      + 2021/4320*pi^4
      + 59/90*pi^4*logm
   )

   + (alphas/pi)^3*z^-1*cf^2*ca*ch^2 * (
      + 10969/256
      - 18101/192*logm
      + 323/8*logm^2
      + 267/4*logm^3
      - 99/2*logm^4
      + 2517/8*zeta5
      - 135/2*zeta5*logm
      + 3091/32*zeta3
      + 619/4*zeta3*logm
      - 6*zeta3*logm^2
      - 747/16*zeta3^2
      - 22/15*c5
      + 6*c4
      + 4/3*c4*logm
      - 315/128*pi^4
      - 5/18*pi^4*logm
      - 539/180*pi^4*log2
      + 25/2016*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^3*ch^2 * (
      - 41327/768
      + 1387/16*logm
      - 9/4*logm^2
      - 81*logm^3
      - 54*logm^4
      - 158*zeta5
      - 15*zeta5*logm
      - 1983/8*zeta3
      + 243/2*zeta3*logm
      - 54*zeta3*logm^2
      - 3/2*zeta3^2
      - 29*c4
      + 12*c4*logm
      + 8029/960*pi^4
      - 5/2*pi^4*logm
      - 17/1008*pi^6
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch^2*sing * (
      - 295/144
      + 5/6*logm
      - 455/288*zeta3
      + 49/12*zeta3*logm
      - 7/36*c4
      + 343/4320*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*cl^2 * (
      - 527293/46656
      + 16099/972*logm
      - 1699/162*logm^2
      + 278/81*logm^3
      - 14/27*logm^4
      + 10/3*zeta5
      + 569/324*zeta3
      - 122/27*zeta3*logm
      + 8/3*zeta3*logm^2
      + 16099/1944*lz
      - 1699/162*lz*logm
      + 139/27*lz*logm^2
      - 28/27*lz*logm^3
      - 61/27*lz*zeta3
      + 8/3*lz*zeta3*logm
      - 1699/648*lz^2
      + 139/54*lz^2*logm
      - 7/9*lz^2*logm^2
      + 2/3*lz^2*zeta3
      + 139/324*lz^3
      - 7/27*lz^3*logm
      - 7/216*lz^4
      + 49/3888*pi^2
      - 7/324*pi^2*logm
      + 1/54*pi^2*logm^2
      - 7/648*pi^2*lz
      + 1/54*pi^2*lz*logm
      + 1/216*pi^2*lz^2
      + 11/12960*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2 * (
      - 3883/5184
      + 89/972*logm
      - 50/27*logm^2
      + 4/9*logm^4
      - 5/12*zeta3
      - 28/9*zeta3*logm
      - 7/360*pi^4
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch^2*sing * (
      - 787/315
      + 5/6*logm
      + 3527/630*zeta3
      + 49/12*zeta3*logm
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*cl^2 * (
      + 3659413/23328
      - 46055/243*logm
      + 10294/81*logm^2
      - 3280/81*logm^3
      + 160/27*logm^4
      - 80/3*zeta5
      - 7283/162*zeta3
      + 1336/27*zeta3*logm
      - 32*zeta3*logm^2
      - 45737/486*lz
      + 9283/81*lz*logm
      - 1640/27*lz*logm^2
      + 320/27*lz*logm^3
      + 680/27*lz*zeta3
      - 88/3*lz*zeta3*logm
      + 2161/81*lz^2
      - 754/27*lz^2*logm
      + 80/9*lz^2*logm^2
      - 20/3*lz^2*zeta3
      - 344/81*lz^3
      + 74/27*lz^3*logm
      + 17/54*lz^4
      - 194/243*pi^2
      + 59/81*pi^2*logm
      - 4/27*pi^2*logm^2
      + 2/9*pi^2*zeta3
      + 59/162*pi^2*lz
      - 4/27*pi^2*lz*logm
      - 1/27*pi^2*lz^2
      - 367/3240*pi^4
      + 4/45*pi^4*logm
      + 2/45*pi^4*lz
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2 * (
      + 4091/2592
      + 85/243*logm
      - 100/27*logm^2
      + 8/9*logm^4
      + 47/288*zeta3
      - 209/36*zeta3*logm
      + 13/36*c4
      - 421/4320*pi^4
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*cl^2 * (
      - 3646775/46656
      + 97883/972*logm
      - 6473/162*logm^2
      + 1114/81*logm^3
      - 82/27*logm^4
      + 28/3*zeta5
      + 9343/324*zeta3
      - 742/27*zeta3*logm
      + 8*zeta3*logm^2
      + 87983/1944*lz
      - 8495/162*lz*logm
      + 557/27*lz*logm^2
      - 164/27*lz*logm^3
      - 371/27*lz*zeta3
      + 32/3*lz*zeta3*logm
      - 8123/648*lz^2
      + 689/54*lz^2*logm
      - 41/9*lz^2*logm^2
      + 8/3*lz^2*zeta3
      + 689/324*lz^3
      - 47/27*lz^3*logm
      - 47/216*lz^4
      + 4037/3888*pi^2
      - 341/324*pi^2*logm
      + 23/54*pi^2*logm^2
      - 2/9*pi^2*zeta3
      - 341/648*pi^2*lz
      + 23/54*pi^2*lz*logm
      + 23/216*pi^2*lz^2
      + 1537/12960*pi^4
      - 4/45*pi^4*logm
      - 2/45*pi^4*lz
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2 * (
      + 421663/181440
      + 251/972*logm
      - 50/27*logm^2
      + 4/9*logm^4
      - 4621/1260*zeta3
      - 97/36*zeta3*logm
      + 1/360*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch^2*sing * (
      + 2196289/302400
      - 55/24*logm
      - 5/6*zeta5
      + 1334533/50400*zeta3
      - 539/48*zeta3*logm
      + 5869/4320*c4
      - 211417/518400*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*cl^2 * (
      + 19991563/186624
      - 34090/243*logm
      + 25247/324*logm^2
      - 1724/81*logm^3
      + 77/27*logm^4
      - 1691/72*zeta5
      + 10/3*zeta5*logm
      - 21731/1296*zeta3
      + 761/27*zeta3*logm
      - 29/3*zeta3*logm^2
      - zeta3^2
      - 17045/243*lz
      + 25247/324*lz*logm
      - 862/27*lz*logm^2
      + 154/27*lz*logm^3
      + 5/3*lz*zeta5
      + 761/54*lz*zeta3
      - 29/3*lz*zeta3*logm
      + 25247/1296*lz^2
      - 431/27*lz^2*logm
      + 77/18*lz^2*logm^2
      - 29/12*lz^2*zeta3
      - 431/162*lz^3
      + 77/54*lz^3*logm
      + 77/432*lz^4
      - 205/3888*pi^2
      + 11/648*pi^2*logm
      - 11/108*pi^2*logm^2
      - 1/12*pi^2*zeta3
      + 11/1296*pi^2*lz
      - 11/108*pi^2*lz*logm
      - 11/432*pi^2*lz^2
      + 527/25920*pi^4
      - 1/30*pi^4*logm
      - 1/60*pi^4*lz
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2 * (
      + 104917/20736
      - 8983/1944*logm
      + 785/108*logm^2
      + 29/9*logm^3
      - 22/9*logm^4
      - 67/4*zeta5
      - 59/18*zeta3
      - 119/36*zeta3*logm
      - 3*zeta3*logm^2
      + 2/15*c5
      + 35/108*c4
      - 2/3*c4*logm
      - 533/12960*pi^4
      + 31/180*pi^4*logm
      + 49/180*pi^4*log2
   )

   + (alphas/pi)^3*cf*ca*nh*tf*cl^2 * (
      - 97549399/186624
      + 713383/972*logm
      - 36644/81*logm^2
      + 10889/81*logm^3
      - 440/27*logm^4
      + 351/4*zeta5
      - 70/3*zeta5*logm
      + 406693/2592*zeta3
      - 5708/27*zeta3*logm
      + 101*zeta3*logm^2
      - 62/3*zeta3^2
      + 1284023/3888*lz
      - 135455/324*lz*logm
      + 10889/54*lz*logm^2
      - 880/27*lz*logm^3
      - 10*lz*zeta5
      - 41665/432*lz*zeta3
      + 281/3*lz*zeta3*logm
      - 121307/1296*lz^2
      + 10163/108*lz^2*logm
      - 220/9*lz^2*logm^2
      + 67/3*lz^2*zeta3
      + 1147/81*lz^3
      - 407/54*lz^3*logm
      - 187/216*lz^4
      + 2/15*c5
      - 17/24*c4
      + 1/3*c4*lz
      + 3397/972*pi^2
      - 235/81*pi^2*logm
      + 11/27*pi^2*logm^2
      - 7/9*pi^2*zeta3
      - 235/162*pi^2*lz
      + 11/27*pi^2*lz*logm
      + 11/108*pi^2*lz^2
      + 14131/25920*pi^4
      - 14/45*pi^4*logm
      + 49/180*pi^4*log2
      - 31/120*pi^4*lz
      + 5/567*pi^6
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2 * (
      - 12501761/3628800
      - 4937/972*logm
      + 785/108*logm^2
      + 29/9*logm^3
      - 22/9*logm^4
      + 577/24*zeta5
      + 253/16800*zeta3
      - 641/144*zeta3*logm
      - 3*zeta3*logm^2
      + 3187/4320*c4
      - 2/3*c4*logm
      - 105271/518400*pi^4
      + 31/180*pi^4*logm
   )

   + (alphas/pi)^3*cf*ca^2*cl^2 * (
      - 156759121/746496
      + 3998761/15552*logm
      - 339361/2592*logm^2
      + 20353/648*logm^3
      - 847/216*logm^4
      + 18359/576*zeta5
      + 25/12*zeta5*logm
      + 987385/10368*zeta3
      - 2726/27*zeta3*logm
      + 341/12*zeta3*logm^2
      - 593/32*zeta3^2
      + 3998761/31104*lz
      - 339361/2592*lz*logm
      + 20353/432*lz*logm^2
      - 847/108*lz*logm^3
      + 25/24*lz*zeta5
      - 1363/27*lz*zeta3
      + 341/12*lz*zeta3*logm
      - 339361/10368*lz^2
      + 20353/864*lz^2*logm
      - 847/144*lz^2*logm^2
      + 341/48*lz^2*zeta3
      + 20353/5184*lz^3
      - 847/432*lz^3*logm
      - 847/3456*lz^4
      + 8689/62208*pi^2
      + 227/5184*pi^2*logm
      + 121/864*pi^2*logm^2
      + 227/10368*pi^2*lz
      + 121/864*pi^2*lz*logm
      + 121/3456*pi^2*lz^2
      + 14237/207360*pi^4
      - 5/1344*pi^6
      + 35/8*Zeta(7)
   )

   + (alphas/pi)^3*cf*ca^2*ch^2 * (
      - 4364123/414720
      + 133415/15552*logm
      - 1109/432*logm^2
      - 64/9*logm^3
      + 121/36*logm^4
      + 3449/960*zeta5
      - 45/4*zeta5*logm
      + 233537/5760*zeta3
      + 3455/144*zeta3*logm
      - 33/4*zeta3*logm^2
      - 243/32*zeta3^2
      - 3/25*c5
      - 683/2160*c4
      + 11/6*c4*logm
      - 7061/518400*pi^4
      - 55/144*pi^4*logm
      - 89/200*pi^4*log2
      + 5/1344*pi^6
   )

   + (alphas/pi)^3*cf^2*tf*ch^2*sing * (
      + 25697/5400
      - 15/8*logm
      - 3321/400*zeta3
      - 147/16*zeta3*logm
      + 131/135*c4
      - 1669/8100*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*cl^2 * (
      + 435985/2304
      - 12299/48*logm
      + 3581/24*logm^2
      - 797/18*logm^3
      + 5*logm^4
      + 41/3*zeta5
      - 20*zeta5*logm
      - 14695/144*zeta3
      + 103*zeta3*logm
      - 38*zeta3*logm^2
      + 6*zeta3^2
      - 12299/96*lz
      + 3581/24*lz*logm
      - 797/12*lz*logm^2
      + 10*lz*logm^3
      - 10*lz*zeta5
      + 103/2*lz*zeta3
      - 38*lz*zeta3*logm
      + 3581/96*lz^2
      - 797/24*lz^2*logm
      + 15/2*lz^2*logm^2
      - 19/2*lz^2*zeta3
      - 797/144*lz^3
      + 5/2*lz^3*logm
      + 5/16*lz^4
      - 67/576*pi^2
      - 19/144*pi^2*logm
      + 1/4*pi^2*logm^2
      + 1/12*pi^2*zeta3
      - 19/288*pi^2*lz
      + 1/4*pi^2*lz*logm
      + 1/16*pi^2*lz^2
      - 3/64*pi^4
      + 1/30*pi^4*logm
      + 1/60*pi^4*lz
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2 * (
      + 1333/6912
      + 79/18*logm
      + 20/3*logm^2
      - 19/3*logm^3
      - 3*logm^4
      + 157/4*zeta5
      - 665/144*zeta3
      + 131/6*zeta3*logm
      - 4/15*c5
      - 35/54*c4
      + 4/3*c4*logm
      + 3793/12960*pi^4
      - 14/45*pi^4*logm
      - 49/90*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*nh*tf*cl^2 * (
      - 5396795/6912
      + 76013/72*logm
      - 8587/12*logm^2
      + 2257/9*logm^3
      - 91/2*logm^4
      - 129/4*zeta5
      + 140*zeta5*logm
      + 31343/72*zeta3
      - 927/2*zeta3*logm
      + 164*zeta3*logm^2
      - 20*zeta3^2
      + 24787/48*lz
      - 1353/2*lz*logm
      + 2257/6*lz*logm^2
      - 91*lz*logm^3
      + 60*lz*zeta5
      - 1739/8*lz*zeta3
      + 158*lz*zeta3*logm
      - 2573/16*lz^2
      + 2173/12*lz^2*logm
      - 273/4*lz^2*logm^2
      + 73/2*lz^2*zeta3
      + 1031/36*lz^3
      - 89/4*lz^3*logm
      - 85/32*lz^4
      - 4/15*c5
      + 17/12*c4
      - 2/3*c4*lz
      + 97/12*pi^2
      - 77/9*pi^2*logm
      + 25/8*pi^2*logm^2
      - 11/6*pi^2*zeta3
      - 77/18*pi^2*lz
      + 25/8*pi^2*lz*logm
      + 25/32*pi^2*lz^2
      + 5527/5760*pi^4
      - 11/15*pi^4*logm
      - 49/90*pi^4*log2
      - 41/180*pi^4*lz
      - 10/189*pi^6
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2 * (
      - 162641/57600
      + 289/72*logm
      + 20/3*logm^2
      - 19/3*logm^3
      - 3*logm^4
      - 63/2*zeta5
      + 24221/450*zeta3
      + 1003/48*zeta3*logm
      + 203/135*c4
      + 4/3*c4*logm
      - 27761/64800*pi^4
      - 14/45*pi^4*logm
   )

   + (alphas/pi)^3*cf^2*ca*cl^2 * (
      - 5380469/9216
      + 157093/192*logm
      - 47273/96*logm^2
      + 10651/72*logm^3
      - 55/4*logm^4
      + 1439/192*zeta5
      + 55/4*zeta5*logm
      + 329629/1152*zeta3
      - 2479/8*zeta3*logm
      + 219/2*zeta3*logm^2
      - 519/32*zeta3^2
      + 157093/384*lz
      - 47273/96*lz*logm
      + 10651/48*lz*logm^2
      - 55/2*lz*logm^3
      + 55/8*lz*zeta5
      - 2479/16*lz*zeta3
      + 219/2*lz*zeta3*logm
      - 47273/384*lz^2
      + 10651/96*lz^2*logm
      - 165/8*lz^2*logm^2
      + 219/8*lz^2*zeta3
      + 10651/576*lz^3
      - 55/8*lz^3*logm
      - 55/64*lz^4
      + 177/128*pi^2
      - 361/576*pi^2*logm
      - 11/16*pi^2*logm^2
      - 9/32*pi^2*zeta3
      - 361/1152*pi^2*lz
      - 11/16*pi^2*lz*logm
      - 11/64*pi^2*lz^2
      + 129/640*pi^4
      - 9/80*pi^4*logm
      - 9/160*pi^4*lz
      + 55/4032*pi^6
      - 105/4*Zeta(7)
   )

   + (alphas/pi)^3*cf^2*ca*ch^2 * (
      + 1328123/138240
      + 79/72*logm
      - 5009/96*logm^2
      + 79/6*logm^3
      + 33/4*logm^4
      - 4949/320*zeta5
      + 45/4*zeta5*logm
      - 783521/5760*zeta3
      - 2879/48*zeta3*logm
      + 39/4*zeta3*logm^2
      + 315/32*zeta3^2
      + 2/75*c5
      - 926/135*c4
      - 13/6*c4*logm
      + 993493/518400*pi^4
      + 65/144*pi^4*logm
      + 589/900*pi^4*log2
      - 55/4032*pi^6
   )

   + (alphas/pi)^3*cf^3*cl^2 * (
      - 620875/768
      + 217057/192*logm
      - 1439/2*logm^2
      + 258*logm^3
      - 48*logm^4
      - 4771/32*zeta5
      + 315/2*zeta5*logm
      + 15295/32*zeta3
      - 488*zeta3*logm
      + 162*zeta3*logm^2
      - 495/16*zeta3^2
      + 217057/384*lz
      - 1439/2*lz*logm
      + 387*lz*logm^2
      - 96*lz*logm^3
      + 315/4*lz*zeta5
      - 244*lz*zeta3
      + 162*lz*zeta3*logm
      - 1439/8*lz^2
      + 387/2*lz^2*logm
      - 72*lz^2*logm^2
      + 81/2*lz^2*zeta3
      + 129/4*lz^3
      - 24*lz^3*logm
      - 3*lz^4
      + 1439/192*pi^2
      - 129/16*pi^2*logm
      + 3*pi^2*logm^2
      - 27/16*pi^2*zeta3
      - 129/32*pi^2*lz
      + 3*pi^2*lz*logm
      + 3/4*pi^2*lz^2
      + 479/480*pi^4
      - 27/40*pi^4*logm
      - 27/80*pi^4*lz
      - 5/96*pi^6
      + 105/2*Zeta(7)
   )

   + (alphas/pi)^3*cf^3*ch^2 * (
      - 54247/23040
      - 4807/192*logm
      + 669/32*logm^2
      + 24*logm^3
      + 9/2*logm^4
      - 4351/480*zeta5
      + 45/2*zeta5*logm
      + 12697/80*zeta3
      - 167/8*zeta3*logm
      + 27/2*zeta3*logm^2
      + 171/16*zeta3^2
      + 32/75*c5
      + 899/60*c4
      - 3*c4*logm
      - 59767/14400*pi^4
      + 5/8*pi^4*logm
      + 106/225*pi^4*log2
      + 25/2016*pi^6
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch^2*sing * (
      - 8015/3456
      + 4609/2160*logm
      - 12341/20736*zeta3
      + 721/864*zeta3*logm
      + 28/27*lz
      - 16/27*lz*logm
      - 4/27*lz^2
      - 103/2592*c4
      + 5047/311040*pi^4
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2 * (
      + 7867/10935
      + 476/405*logm
      + 244/1215*logm^2
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch^2*sing * (
      - 554/405
      + 4609/2160*logm
      + 613/324*zeta3
      + 721/864*zeta3*logm
      - 16/27*lz*logm
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*cl^2 * (
      + 108488/16875
      + 18424/3375*logm
      - 112/45*zeta3
      + 404/10125*lz
      - 1712/675*lz*logm
      - 64/135*lz^2
      + 16/45*lz^2*logm
      + 8/135*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2 * (
      + 1937539/1399680
      + 1597/11664*logm
      + 488/1215*logm^2
      - 38171/20736*zeta3
      + 1435/864*zeta3*logm
      - 205/2592*c4
      + 2009/62208*pi^4
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*cl^2 * (
      + 133/54
      + 18424/3375*logm
      - 46/81*lz
      - 1712/675*lz*logm
      + 16/45*lz^2*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2 * (
      + 1729337/459270
      - 60559/58320*logm
      + 244/1215*logm^2
      - 27479/11340*zeta3
      + 1435/864*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch^2*sing * (
      + 741406541/93139200
      - 50699/8640*logm
      - 2/9*zeta5
      + 4880348887/558835200*zeta3
      - 7931/3456*zeta3*logm
      - 103/27*lz
      + 44/27*lz*logm
      + 11/27*lz^2
      + 60373/181440*c4
      - 2042269/21772800*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2 * (
      - 1700533/699840
      - 3947/1215*logm
      - 1342/1215*logm^2
      + 57293/17280*zeta3
      - 59/24*zeta3*logm
      + 7/216*c4
      - 1111/25920*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*cl^2 * (
      - 90633587/3645000
      - 50666/3375*logm
      + 16/3*zeta3
      + 862109/162000*lz
      + 4708/675*lz*logm
      - 89/36*lz*zeta3
      - 35/324*lz^2
      - 44/45*lz^2*logm
      - 2/135*lz^3
      - 11/54*c4
      + 683/6480*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2 * (
      - 1930277857/301771008
      + 662309/233280*logm
      - 1342/1215*logm^2
      + 2/9*zeta5
      - 245534647/22353408*zeta3
      - 24281/3456*zeta3*logm
      - 53573/60480*c4
      + 1681829/7257600*pi^4
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2 * (
      + 11523007/2799360
      + 4283/9720*logm
      + 7381/4860*logm^2
      - 249959/1260*zeta5
      + 284605/13824*zeta3
      + 649/96*zeta3*logm
      + 7342/4725*c5
      + 387671/90720*c4
      - 8353199/10886400*pi^4
      + 48247/28350*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*tf*ch^2*sing * (
      - 129776027/6350400
      - 4/3*logm
      - 273362941/4233600*zeta3
      + 2/3*lz
      - 53849/11340*c4
      + 922669/680400*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2 * (
      - 20711/12960
      + 979/54*logm
      + 591449/25920*zeta3
      - 1645/108*zeta3*logm
      - 7/108*c4
      - 3241/12960*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*cl^2 * (
      + 50052757/911250
      - 428/75*logm
      - 3814/225*zeta3
      - 79631/3375*lz
      + 8/5*lz*logm
      + 529/90*lz*zeta3
      + 8881/2025*lz^2
      - 10/27*lz^3
      + 11/27*c4
      - 539/3240*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2 * (
      + 29434187/705600
      + 979/54*logm
      + 3774899027/12700800*zeta3
      - 1645/108*zeta3*logm
      + 230831/11340*c4
      - 3904687/680400*pi^4
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2 * (
      + 50767/2688
      - 26587/540*logm
      + 534113/840*zeta5
      - 133683877/725760*zeta3
      + 18095/432*zeta3*logm
      - 808/175*c5
      - 167533/15120*c4
      + 5165857/1814400*pi^4
      - 10531/2100*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2 * (
      - 1078153/22680
      - 526903/1260*zeta5
      + 338857/3780*zeta3
      + 14264/4725*c5
      + 14366/2835*c4
      - 596653/680400*pi^4
      + 91349/28350*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch^2*sing * (
      - 932671603/1045094400
      + 2719121/4354560*logm
      - 404537/1327104*zeta3
      + 10871/27648*zeta3*logm
      + 58/135*lz
      - 112/405*lz*logm
      - 28/405*lz^2
      - 1553/82944*c4
      + 76097/9953280*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2 * (
      + 1439317/6378750
      + 4042/10125*logm
      + 212/14175*logm^2
      + 32/315*logm^3
      - 8/45*zeta3
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch^2*sing * (
      - 9691337/7698240
      + 2719121/4354560*logm
      + 5332631/3991680*zeta3
      + 10871/27648*zeta3*logm
      - 112/405*lz*logm
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*cl^2 * (
      - 572526347/486202500
      - 601819/1157625*logm
      + 8/15*zeta3
      + 185389/2315250*lz
      + 4232/11025*lz*logm
      + 26/315*lz^2
      - 8/105*lz^2*logm
      - 4/315*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2 * (
      + 64429199/41803776
      - 76484441/108864000*logm
      + 424/14175*logm^2
      + 64/315*logm^3
      - 37067899/15482880*zeta3
      + 9107/9216*zeta3*logm
      - 1301/27648*c4
      + 63749/3317760*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*cl^2 * (
      + 23897/202500
      - 601819/1157625*logm
      - 17/125*lz
      + 4232/11025*lz*logm
      + 8/225*lz^2
      - 8/105*lz^2*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2 * (
      + 34805101/6735960
      - 4797761/4354560*logm
      + 212/14175*logm^2
      + 32/315*logm^3
      - 101467/23760*zeta3
      + 9107/9216*zeta3*logm
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch^2*sing * (
      - 756469235429/116453376000
      - 29910331/17418240*logm
      - 2/21*zeta5
      + 153831628753/20127744000*zeta3
      - 119581/110592*zeta3*logm
      - 71/45*lz
      + 308/405*lz*logm
      + 77/405*lz^2
      - 521761/6451200*c4
      + 18672553/774144000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2 * (
      - 102230727187/19595520000
      + 105546233/11664000*logm
      + 952/2025*logm^2
      - 176/315*logm^3
      + 986734811/58060800*zeta3
      - 807613/80640*zeta3*logm
      - 1121/48384*c4
      - 4419371/29030400*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*cl^2 * (
      + 340101824509/70013160000
      + 6620009/4630500*logm
      - 1253/5760*zeta3
      - 446803001/333396000*lz
      - 11638/11025*lz*logm
      + 275/288*lz*zeta3
      + 11999/88200*lz^2
      + 22/105*lz^2*logm
      - 1/60*lz^3
      + 7/144*c4
      - 19/384*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2 * (
      - 355706449933319/37661021798400
      + 17213497193/1306368000*logm
      + 952/2025*logm^2
      - 176/315*logm^3
      - 25/21*zeta5
      - 857749280491/37196070912*zeta3
      - 5476001/430080*zeta3*logm
      - 4135403/2150400*c4
      + 83367701/154828800*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2 * (
      + 134712946769129/5604318720000
      - 8975906533/326592000*logm
      - 62707/56700*logm^2
      + 242/315*logm^3
      - 50176271/80080*zeta5
      + 2606616100903/27675648000*zeta3
      + 8275487/322560*zeta3*logm
      + 3356303/675675*c5
      + 9470076511/593049600*c4
      - 1508170734541/498161664000*pi^4
      + 84144737/16216200*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch^2*sing * (
      - 588343710066283/3923023104000
      + 1514897/1935360*logm
      - 177466983979501/290594304000*zeta3
      + 10871/12288*zeta3*logm
      - 13/405*lz
      - 28/45*lz*logm
      - 5817169/129600*c4
      + 692402087/54432000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2 * (
      - 12729644591/279936000
      + 3126891569/40824000*logm
      - 31/75*logm^2
      + 24/35*logm^3
      + 1192980407/9676800*zeta3
      - 7494601/120960*zeta3*logm
      + 1121/24192*c4
      - 5073991/4838400*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*cl^2 * (
      - 13752035911/1666980000
      - 157459/514500*logm
      + 1223273/705600*zeta3
      + 32599789/6945750*lz
      + 638/1225*lz*logm
      - 2291/1680*lz*zeta3
      - 292547/264600*lz^2
      - 6/35*lz^2*logm
      + 5/42*lz^3
      - 7/72*c4
      + 343/8640*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2 * (
      + 589278012260869/2353813862400
      + 2732818079/37324800*logm
      - 31/75*logm^2
      + 24/35*logm^3
      + 98124313871713/58118860800*zeta3
      - 231221117/3870720*zeta3*logm
      + 21022661/181440*c4
      - 357046549/10886400*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2 * (
      + 529699502082859/2241727488000
      - 61015412783/326592000*logm
      + 5897/2100*logm^2
      - 66/35*logm^3
      + 259988843/90090*zeta5
      - 4057437966919/5031936000*zeta3
      + 146393431/967680*zeta3*logm
      - 1526842/75075*c5
      - 181192806163/4151347200*c4
      + 5187076616419/498161664000*pi^4
      - 5269751/225225*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2 * (
      - 38427466377863/124540416000
      + 89155579/518400*logm
      - 487/350*logm^2
      + 36/35*logm^3
      - 545880773/180180*zeta5
      + 43797429655891/83026944000*zeta3
      - 1515509/10752*zeta3*logm
      + 14057944/675675*c5
      + 48611735009/2075673600*c4
      - 1297230195017/249080832000*pi^4
      + 105566299/4054050*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch^2*sing * (
      - 1836193879687/4389396480000
      + 519513881/2612736000*logm
      - 52341457/265420800*zeta3
      + 1330021/5529600*zeta3*logm
      + 89533/425250*lz
      - 6172/42525*lz*logm
      - 1543/42525*lz^2
      - 190003/16588800*c4
      + 9310147/1990656000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2 * (
      + 2229649183/16409334375
      + 12858316/52093125*logm
      - 91816/1488375*logm^2
      + 256/2835*logm^3
      - 64/405*zeta3
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch^2*sing * (
      - 268721854717/210161952000
      + 519513881/2612736000*logm
      + 1251670139/1037836800*zeta3
      + 1330021/5529600*zeta3*logm
      - 6172/42525*lz*logm
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*cl^2 * (
      + 113975257976/265831216875
      + 124811744/843908625*logm
      - 256/1215*zeta3
      - 6640016/168781725*lz
      - 348032/2679075*lz*logm
      - 256/8505*lz^2
      + 256/8505*lz^2*logm
      + 128/25515*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2 * (
      + 1047601560409/627056640000
      - 557812247077/640120320000*logm
      - 183632/1488375*logm^2
      + 512/2835*logm^3
      - 4641507553/1857945600*zeta3
      + 978439/1105920*zeta3*logm
      - 139777/3317760*c4
      + 6849073/398131200*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*cl^2 * (
      - 12096596/156279375
      + 124811744/843908625*logm
      + 349984/4465125*lz
      - 348032/2679075*lz*logm
      - 32/1575*lz^2
      + 256/8505*lz^2*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2 * (
      + 82738947097/12009254400
      - 2921694833/2612736000*logm
      - 91816/1488375*logm^2
      + 256/2835*logm^3
      - 11973270941/2075673600*zeta3
      + 978439/1105920*zeta3*logm
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch^2*sing * (
      - 10546467575523831349/273080837652480000
      - 5714652691/10450944000*logm
      - 16/315*zeta5
      + 1450943152166953883/66078819975168000*zeta3
      - 14630231/22118400*zeta3*logm
      - 47459/60750*lz
      + 16973/42525*lz*logm
      + 16973/170100*lz^2
      - 1839759227/2554675200*c4
      + 314430045907/1532805120000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2 * (
      - 22504447164310009/1075402137600000
      + 10895468090027/213373440000*logm
      + 1235788/1488375*logm^2
      - 1408/2835*logm^3
      + 142693634059/1857945600*zeta3
      - 81718669/1843200*zeta3*logm
      - 2832217/116121600*c4
      - 288902173/398131200*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*cl^2 * (
      - 281187306575291/42532994700000
      - 343232296/843908625*logm
      + 34868/42525*zeta3
      + 52442883671/45008460000*lz
      + 957088/2679075*lz*logm
      - 551/540*lz*zeta3
      - 544259/10716300*lz^2
      - 704/8505*lz^2*logm
      + 152/18225*lz^3
      - 17/810*c4
      + 6017/97200*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2 * (
      - 549859189388336126083/31222242438266880000
      + 140357617512347/2560481280000*logm
      + 1235788/1488375*logm^2
      - 1408/2835*logm^3
      - 1888/315*zeta5
      - 16019821402882223177/462551739826176000*zeta3
      - 1034438173/22118400*zeta3*logm
      - 270366644899/89413632000*c4
      + 1953161743091/2145927168000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2 * (
      + 3451676847018268437871/31371631158067200000
      - 121250763263321/853493760000*logm
      - 4614317/2976750*logm^2
      + 1936/2835*logm^3
      - 18333216094/3828825*zeta5
      + 1321291297571687209/1301862481920000*zeta3
      + 6205829993/51609600*zeta3*logm
      + 2153582608/57432375*c5
      + 1004720952024883/7904165068800*c4
      - 123505607835941999/4742499041280000*pi^4
      + 976395122/24613875*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch^2*sing * (
      - 80290494218012241701/88032638453760000
      + 329910041/580608000*logm
      - 993717435531457607/310520770560000*zeta3
      + 1330021/1228800*zeta3*logm
      - 166/2835*lz
      - 3086/4725*lz*logm
      - 7717611247/31933440*c4
      + 656006651227/9580032000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2 * (
      - 296129104756579/1024192512000
      + 56673191040341/106686720000*logm
      - 19036/18375*logm^2
      + 128/105*logm^3
      + 1811694475921/2167603200*zeta3
      - 2837938469/6451200*zeta3*logm
      + 2832217/58060800*c4
      - 51185293321/6967296000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*cl^2 * (
      + 2820787407434/1329156084375
      + 34998352/93767625*logm
      - 115064/297675*zeta3
      - 5794453043/4219543125*lz
      - 133696/297675*lz*logm
      + 121/210*lz*zeta3
      + 5036956/13395375*lz^2
      + 128/945*lz^2*logm
      - 6448/127575*lz^3
      + 17/405*c4
      - 833/48600*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2 * (
      + 1248837940639034917/838406080512000
      + 6402037414231/12192768000*logm
      - 19036/18375*logm^2
      + 128/105*logm^3
      + 4308361964639349413/434729078784000*zeta3
      - 11249017781/25804800*zeta3*logm
      + 108697503829/159667200*c4
      - 263931412979/1368576000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2 * (
      + 951585686778699930563/448166159400960000
      - 130700352868009/106686720000*logm
      + 33083/6125*logm^2
      - 352/105*logm^3
      + 29797077932/1276275*zeta5
      - 4313330845731461921/650931240960000*zeta3
      + 6545769913/6451200*zeta3*logm
      - 447463552/2734875*c5
      - 2580204926791081/6586804224000*c4
      + 929832190965467/10538886758400*pi^4
      - 11067375092/57432375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2 * (
      - 47202137935907123969/28010384962560000
      + 323324658491/135475200*logm
      - 54308/18375*logm^2
      + 128/35*logm^3
      - 99709282916/3828825*zeta5
      + 250561442554034687/40683202560000*zeta3
      - 2841870629/1433600*zeta3*logm
      + 10179138752/57432375*c5
      + 679252505062207/2470051584000*c4
      - 24201391255846531/296406190080000*pi^4
      + 39065187136/172297125*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch^2*sing * (
      - 131519675613259/579400335360000
      + 2460910303/43110144000*logm
      - 3368281/23592960*zeta3
      + 50939/307200*zeta3*logm
      + 15052/127575*lz
      - 3616/42525*lz*logm
      - 904/42525*lz^2
      - 7277/921600*c4
      + 356573/110592000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2 * (
      + 1355220640976/14620716928125
      + 8994380152/46414974375*logm
      - 11997008/147349125*logm^2
      + 256/3465*logm^3
      - 64/495*zeta3
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch^2*sing * (
      - 29491925346073/22417274880000
      + 2460910303/43110144000*logm
      + 167335651793/142331904000*zeta3
      + 50939/307200*zeta3*logm
      - 3616/42525*lz*logm
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*cl^2 * (
      - 3665418403084/17297932650075
      - 1547974696/24960941775*logm
      + 32/297*zeta3
      + 562538264/24960941775*lz
      + 437552/7203735*lz*logm
      + 92/6237*lz^2
      - 32/2079*lz^2*logm
      - 16/6237*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2 * (
      + 4050086875061/2299207680000
      - 694366747523147/760462940160000*logm
      - 23994016/147349125*logm^2
      + 512/3465*logm^3
      - 1936151083/756940800*zeta3
      + 1262219/1474560*zeta3*logm
      - 180317/4423680*c4
      + 8835533/530841600*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*cl^2 * (
      + 12068813/281302875
      - 1547974696/24960941775*logm
      - 284168/6251175*lz
      + 437552/7203735*lz*logm
      + 244/19845*lz^2
      - 32/2079*lz^2*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2 * (
      + 10715561476309/1200925440000
      - 54533895169/49268736000*logm
      - 11997008/147349125*logm^2
      + 256/3465*logm^3
      - 26563006357/3558297600*zeta3
      + 1262219/1474560*zeta3*logm
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch^2*sing * (
      - 420367598934006545141216177/2688609740844037570560000
      - 2460910303/15676416000*logm
      - 64/2079*zeta5
      + 6780430710444895811208731/66385425699852779520000*zeta3
      - 560329/1228800*zeta3*logm
      - 94142/212625*lz
      + 9944/42525*lz*logm
      + 2486/42525*lz^2
      - 196180518737999/111588212736000*c4
      + 6682156144670291/13390585528320000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2 * (
      - 56811252546523007/696860585164800
      + 178205938850526683/760462940160000*logm
      + 125178344/147349125*logm^2
      - 128/315*logm^3
      + 12247267049081/36787322880*zeta3
      - 200781724951/1021870080*zeta3*logm
      - 63457679/3065610240*c4
      - 1200678890401/367873228800*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*cl^2 * (
      + 2653997236405950311/230639102001000000
      + 386993674/2269176525*logm
      - 3388471/19958400*zeta3
      - 322634950431239/149765650650000*lz
      - 109388/654885*lz*logm
      + 13163/7200*lz*zeta3
      + 17169827/540280125*lz^2
      + 8/189*lz^2*logm
      - 169/31185*lz^3
      + 5/432*c4
      - 153581/1296000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2 * (
      - 4393267053002845383007997/99578138549779169280000
      + 144740759192377889/608370352128000*logm
      + 125178344/147349125*logm^2
      - 128/315*logm^3
      - 6464/297*zeta5
      - 102654549974959352151893/4425695046656851968000*zeta3
      - 812748795241/4087480320*zeta3*logm
      - 8180166750389/2479738060800*c4
      + 220194629689799/178541140377600*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2 * (
      + 46753103231588567072058563/128749174272707788800000
      - 15714774735675229/24334814085120*logm
      - 221364173/147349125*logm^2
      + 176/315*logm^3
      - 346330345609/10392525*zeta5
      + 205754296003988981933863/30276113879531520000*zeta3
      + 40054423403/74317824*zeta3*logm
      + 849195496208/3273645375*c5
      + 14837491033333555969/18021496356864000*c4
      - 365557929308286980521/2162579562823680000*pi^4
      + 2730453825214/9820936125*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch^2*sing * (
      - 5944060098781566894016607/1217667455092408320000
      + 1238991583/6386688000*logm
      - 1285678730763879369578641/90197589266104320000*zeta3
      + 458451/409600*zeta3*logm
      - 89672/4465125*lz
      - 904/1575*lz*logm
      - 3898841318786023/3487131648000*c4
      + 66280382824170071/209227898880000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2 * (
      - 1202466094467044501/709765410816000
      + 147181139688982589/42247941120000*logm
      - 2923652/1819125*logm^2
      + 576/385*logm^3
      + 1141929458591527/214592716800*zeta3
      - 2466109938223/851558400*zeta3*logm
      + 63457679/1532805120*c4
      - 44401118045659/919683072000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*cl^2 * (
      - 3865394873995379/4612782040020000
      - 260650534/924479325*logm
      + 16745551/153679680*zeta3
      + 245950725341/427901859000*lz
      + 90908/266805*lz*logm
      - 3463/11088*lz*zeta3
      - 37525039/216112050*lz^2
      - 8/77*lz^2*logm
      + 878/31185*lz^3
      - 5/216*c4
      + 49/5184*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2 * (
      + 4399159975570198074901433/521857480753889280000
      + 1174481833722829063/337983528960000*logm
      - 2923652/1819125*logm^2
      + 576/385*logm^3
      + 5768736593959830335633/103082959161262080*zeta3
      - 19689517206269/6812467200*zeta3*logm
      + 383043267276821/99632332800*c4
      - 6511501761065317/5977939968000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2 * (
      + 56775527057990425935052843/3576365952019660800000
      - 2700615790437913517/337983528960000*logm
      + 13426543/1819125*logm^2
      - 144/35*logm^3
      + 3240150016052/19840275*zeta5
      - 86114906070690962147/1832250900480000*zeta3
      + 45251516187391/6812467200*zeta3*logm
      - 1248360834208/1091215125*c5
      - 400002433017437017/136526487552000*c4
      + 114946199899779277483/180214963568640000*pi^4
      - 4451051811464/3273645375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2 * (
      - 7874574397612245660119/2270708540964864000
      + 147124408305387581/6258954240000*logm
      - 1046026/202125*logm^2
      + 2592/385*logm^3
      - 5738046512204/31177575*zeta5
      + 11090099990347919805853/194077653073920000*zeta3
      - 2466534611503/126156800*zeta3*logm
      + 4093383020416/3273645375*c5
      + 11562669545817287153/4505374089216000*c4
      - 478040323536252452441/540644890705920000*pi^4
      + 15784495567928/9820936125*pi^4*log2
   )
)


==> anc/PiSOS <==
NF/(16*pi^2)*(
   + ep^-1*z^-1*ch^2 * (
      - 3
   )

   + ep^-1*cl^2 * (
      - 2
   )

   + ep^-1*ch^2 * (
      + 2
   )

   + z^-1*ch^2 * (
      - 1
      + 6*logm
   )

   + cl^2 * (
      - 4
      + 4*logm
      + 2*lz
   )

   + ch^2 * (
      - 4/3
      - 4*logm
   )

   + z*ch^2 * (
      + 4/5
   )

   + z^2*ch^2 * (
      + 8/35
   )

   + z^3*ch^2 * (
      + 32/315
   )

   + z^4*ch^2 * (
      + 64/1155
   )

   + alphas/pi*ep^-2*z^-1*cf*ch^2 * (
      + 9/2
   )

   + alphas/pi*ep^-2*cf*cl^2 * (
      - 3/2
   )

   + alphas/pi*ep^-2*cf*ch^2 * (
      - 3/2
   )

   + alphas/pi*ep^-1*z^-1*cf*ch^2 * (
      + 21/2
      - 18*logm
   )

   + alphas/pi*ep^-1*cf*cl^2 * (
      - 29/4
      + 6*logm
      + 3*lz
   )

   + alphas/pi*ep^-1*cf*ch^2 * (
      - 11/4
      + 6*logm
   )

   + alphas/pi*z^-1*cf*ch^2 * (
      + 39/2
      - 42*logm
      + 36*logm^2
      + 3/4*pi^2
   )

   + alphas/pi*cf*cl^2 * (
      - 227/8
      + 29*logm
      - 12*logm^2
      + 6*zeta3
      + 29/2*lz
      - 12*lz*logm
      - 3*lz^2
      + 1/4*pi^2
   )

   + alphas/pi*cf*ch^2 * (
      - 23/8
      + 11*logm
      - 12*logm^2
      - 1/4*pi^2
   )

   + alphas/pi*z*cf*ch^2 * (
      + 61/135
   )

   + alphas/pi*z^2*cf*ch^2 * (
      + 1223/1575
   )

   + alphas/pi*z^3*cf*ch^2 * (
      + 86246/165375
   )

   + alphas/pi*z^4*cf*ch^2 * (
      + 5845948/16372125
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nl*tf*ch^2 * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*nh*tf*ch^2 * (
      + 1/2
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf*ca*ch^2 * (
      - 11/8
   )

   + (alphas/pi)^2*ep^-3*z^-1*cf^2*ch^2 * (
      - 9/2
   )

   + (alphas/pi)^2*ep^-3*cf*nl*tf*cl^2 * (
      - 1/3
   )

   + (alphas/pi)^2*ep^-3*cf*nl*tf*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*cf*nh*tf*cl^2 * (
      - 2/3
   )

   + (alphas/pi)^2*ep^-3*cf*nh*tf*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^2*ep^-3*cf*ca*cl^2 * (
      + 11/12
   )

   + (alphas/pi)^2*ep^-3*cf*ca*ch^2 * (
      + 11/24
   )

   + (alphas/pi)^2*ep^-3*cf^2*cl^2 * (
      - 3/4
   )

   + (alphas/pi)^2*ep^-3*cf^2*ch^2 * (
      + 3/4
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nl*tf*ch^2 * (
      - 1
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*nh*tf*ch^2 * (
      - 1
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf*ca*ch^2 * (
      + 9/2
   )

   + (alphas/pi)^2*ep^-2*z^-1*cf^2*ch^2 * (
      - 129/8
      + 27*logm
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*cl^2 * (
      - 1
      + logm
      + 1/2*lz
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*ch^2 * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*cl^2 * (
      - 23/6
      + 3*logm
      + 3/2*lz
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*ch^2 * (
      + 5/12
   )

   + (alphas/pi)^2*ep^-2*cf*ca*cl^2 * (
      + 59/24
      - 11/4*logm
      - 11/8*lz
   )

   + (alphas/pi)^2*ep^-2*cf*ca*ch^2 * (
      - 83/48
   )

   + (alphas/pi)^2*ep^-2*cf^2*cl^2 * (
      - 93/16
      + 9/2*logm
      + 9/4*lz
   )

   + (alphas/pi)^2*ep^-2*cf^2*ch^2 * (
      + 9/4
      - 9/2*logm
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*tf*ch^2*sing * (
      + 2
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nl*tf*ch^2 * (
      - 33/4
      + 13*logm
      - 6*logm^2
      - pi^2
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*cl^2 * (
      + 1
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*nh*tf*ch^2 * (
      - 65/4
      + 13*logm
      - 6*logm^2
      + 2*pi^2
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf*ca*ch^2 * (
      + 501/16
      - 185/4*logm
      + 33/2*logm^2
      - 3*zeta3
      - pi^2
      + 3*pi^2*log2
   )

   + (alphas/pi)^2*ep^-1*z^-1*cf^2*ch^2 * (
      - 713/16
      + 387/4*logm
      - 81*logm^2
      + 6*zeta3
      + 21/8*pi^2
      - 6*pi^2*log2
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*cl^2 * (
      - 5/6
      + 7/6*logm
      - logm^2
      + 7/12*lz
      - lz*logm
      - 1/4*lz^2
      + 1/24*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*ch^2 * (
      + 21/8
      - 13/3*logm
      + 2*logm^2
      + 1/3*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*cl^2 * (
      - 217/12
      + 109/6*logm
      - 7*logm^2
      + 4*zeta3
      + 109/12*lz
      - 7*lz*logm
      - 7/4*lz^2
      + 1/8*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*ch^2 * (
      + 45/8
      - 13/3*logm
      + 2*logm^2
      - 2/3*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*ca*cl^2 * (
      - 7/48
      - 35/24*logm
      + 11/4*logm^2
      + 3/4*zeta3
      - 35/48*lz
      + 11/4*lz*logm
      + 11/16*lz^2
      - 11/96*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf*ca*ch^2 * (
      - 319/32
      + 185/12*logm
      - 11/2*logm^2
      + 3/4*zeta3
      + 1/3*pi^2
      - pi^2*log2
   )

   + (alphas/pi)^2*ep^-1*cf^2*cl^2 * (
      - 3139/96
      + 279/8*logm
      - 27/2*logm^2
      + 15/2*zeta3
      + 279/16*lz
      - 27/2*lz*logm
      - 27/8*lz^2
      + 3/16*pi^2
   )

   + (alphas/pi)^2*ep^-1*cf^2*ch^2 * (
      + 215/48
      - 27/2*logm
      + 27/2*logm^2
      - 3/2*zeta3
      - 17/16*pi^2
      + 2*pi^2*log2
   )

   + (alphas/pi)^2*z^-1*cf*tf*ch^2*sing * (
      + 8/3
      - 12*logm
      - 21/2*zeta3
   )

   + (alphas/pi)^2*z^-1*cf*nl*tf*ch^2 * (
      - 791/24
      + 125/2*logm
      - 53*logm^2
      + 20*logm^3
      - 8*zeta3
      - 31/8*pi^2
      + 13/2*pi^2*logm
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*cl^2 * (
      + 4/3
      - 6*logm
   )

   + (alphas/pi)^2*z^-1*cf*nh*tf*ch^2 * (
      - 517/8
      + 221/2*logm
      - 53*logm^2
      + 20*logm^3
      + 77/2*zeta3
      + 73/8*pi^2
      - 23/2*pi^2*logm
      - 12*pi^2*log2
   )

   + (alphas/pi)^2*z^-1*cf*ca*ch^2 * (
      + 11551/96
      - 1789/8*logm
      + 709/4*logm^2
      - 55*logm^3
      - 29*zeta3
      + 18*zeta3*logm
      - 2*c4
      - 85/32*pi^2
      + 37/8*pi^2*logm
      + 35/2*pi^2*log2
      - 18*pi^2*log2*logm
      - 9*pi^2*log2^2
      + 13/15*pi^4
   )

   + (alphas/pi)^2*z^-1*cf^2*ch^2 * (
      - 3251/32
      + 2139/8*logm
      - 1161/4*logm^2
      + 162*logm^3
      + 153/2*zeta3
      - 36*zeta3*logm
      + 4*c4
      + 511/32*pi^2
      - 63/4*pi^2*logm
      - 35*pi^2*log2
      + 36*pi^2*log2*logm
      + 18*pi^2*log2^2
      - 26/15*pi^4
   )

   + (alphas/pi)^2*cf*tf*ch^2*sing * (
      + 5/8
      + 49/16*zeta3
   )

   + (alphas/pi)^2*cf*nl*tf*cl^2 * (
      + 427/36
      - 167/12*logm
      + 37/6*logm^2
      - 2/3*logm^3
      - 17/6*zeta3
      + 4*zeta3*logm
      - 167/24*lz
      + 37/6*lz*logm
      - lz*logm^2
      + 2*lz*zeta3
      + 37/24*lz^2
      - 1/2*lz^2*logm
      - 1/12*lz^3
      + 7/144*pi^2
      - 1/12*pi^2*logm
      - 1/24*pi^2*lz
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2 * (
      + 979/144
      - 53/3*logm
      + 50/3*logm^2
      - 20/3*logm^3
      + 8/3*zeta3
      + 19/24*pi^2
      - 13/6*pi^2*logm
   )

   + (alphas/pi)^2*cf*nh*tf*cl^2 * (
      - 12527/216
      + 1075/12*logm
      - 269/6*logm^2
      + 34/3*logm^3
      + 97/6*zeta3
      - 20*zeta3*logm
      + 2551/72*lz
      - 269/6*lz*logm
      + 17*lz*logm^2
      - 8*lz*zeta3
      - 75/8*lz^2
      + 17/2*lz^2*logm
      + 5/4*lz^3
      + 109/144*pi^2
      - 7/12*pi^2*logm
      - 7/24*pi^2*lz
      + 1/15*pi^4
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2 * (
      + 1933/144
      - 107/3*logm
      + 50/3*logm^2
      - 20/3*logm^3
      - 721/48*zeta3
      - 49/24*pi^2
      + 23/6*pi^2*logm
      + 4*pi^2*log2
   )

   + (alphas/pi)^2*cf*ca*cl^2 * (
      - 13579/288
      + 2539/48*logm
      - 533/24*logm^2
      + 11/6*logm^3
      + 5/2*zeta5
      + 373/24*zeta3
      - 31/2*zeta3*logm
      + 2539/96*lz
      - 533/24*lz*logm
      + 11/4*lz*logm^2
      - 31/4*lz*zeta3
      - 533/96*lz^2
      + 11/8*lz^2*logm
      + 11/48*lz^3
      - 35/576*pi^2
      + 11/48*pi^2*logm
      + 11/96*pi^2*lz
      + 1/80*pi^4
   )

   + (alphas/pi)^2*cf*ca*ch^2 * (
      - 14885/576
      + 781/12*logm
      - 169/3*logm^2
      + 55/3*logm^3
      + 449/48*zeta3
      - 9/2*zeta3*logm
      + 1/2*c4
      + 37/96*pi^2
      - 37/24*pi^2*logm
      - 13/3*pi^2*log2
      + 6*pi^2*log2*logm
      + 3*pi^2*log2^2
      - 31/120*pi^4
   )

   + (alphas/pi)^2*cf^2*cl^2 * (
      - 10163/64
      + 3139/16*logm
      - 837/8*logm^2
      + 27*logm^3
      - 15*zeta5
      + 243/4*zeta3
      - 45*zeta3*logm
      + 3139/32*lz
      - 837/8*lz*logm
      + 81/2*lz*logm^2
      - 45/2*lz*zeta3
      - 837/32*lz^2
      + 81/4*lz^2*logm
      + 27/8*lz^3
      + 93/64*pi^2
      - 9/8*pi^2*logm
      - 9/16*pi^2*lz
      + 1/8*pi^4
   )

   + (alphas/pi)^2*cf^2*ch^2 * (
      + 91/16
      - 215/8*logm
      + 81/2*logm^2
      - 27*logm^3
      - 177/8*zeta3
      + 9*zeta3*logm
      - c4
      - 203/48*pi^2
      + 51/8*pi^2*logm
      + 26/3*pi^2*log2
      - 12*pi^2*log2*logm
      - 6*pi^2*log2^2
      + 31/60*pi^4
   )

   + (alphas/pi)^2*z*cf*tf*ch^2*sing * (
      + 4609/2880
      + 721/1152*zeta3
      - 4/9*lz
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2 * (
      + 119/135
      + 122/405*logm
   )

   + (alphas/pi)^2*z*cf*nh*tf*cl^2 * (
      + 4606/1125
      - 428/225*lz
      + 4/15*lz^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2 * (
      - 60559/77760
      + 122/405*logm
      + 1435/1152*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2 * (
      - 191/648
      - 671/810*logm
      - 59/32*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2 * (
      + 413/30
      - 1645/144*zeta3
   )

   + (alphas/pi)^2*z^2*cf*tf*ch^2*sing * (
      + 2719121/5806080
      + 10871/36864*zeta3
      - 28/135*lz
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2 * (
      + 797/47250
      + 2446/4725*logm
      - 4/105*pi^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*cl^2 * (
      - 601819/1543500
      + 1058/3675*lz
      - 2/35*lz^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2 * (
      - 1685773/1161216
      + 2446/4725*logm
      + 9107/12288*zeta3
      + 8/105*pi^2
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2 * (
      + 991366223/108864000
      - 13453/9450*logm
      - 110107/15360*zeta3
      - 4/105*pi^2
      + 4/35*pi^2*log2
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2 * (
      + 627541597/10886400
      - 1074607/23040*zeta3
      + 1/7*pi^2
      - 8/35*pi^2*log2
   )

   + (alphas/pi)^2*z^3*cf*tf*ch^2*sing * (
      + 519513881/3483648000
      + 1330021/7372800*zeta3
      - 1543/14175*lz
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2 * (
      - 1146421/17364375
      + 172492/496125*logm
      - 32/945*pi^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*cl^2 * (
      + 31202936/281302875
      - 87008/893025*lz
      + 64/2835*lz^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2 * (
      - 694040519/497664000
      + 172492/496125*logm
      + 978439/1474560*zeta3
      + 64/945*pi^2
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2 * (
      + 11448730350251/284497920000
      - 474353/496125*logm
      - 566787803/17203200*zeta3
      - 32/945*pi^2
      + 32/315*pi^2*log2
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2 * (
      + 1619371436071/4064256000
      - 405607027/1228800*zeta3
      + 8/63*pi^2
      - 64/315*pi^2*log2
   )

   + (alphas/pi)^2*z^4*cf*tf*ch^2*sing * (
      + 2460910303/57480192000
      + 50939/409600*zeta3
      - 904/14175*lz
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2 * (
      - 930573962/15471658125
      + 11691896/49116375*logm
      - 32/1155*pi^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*cl^2 * (
      - 386993674/8320313925
      + 109388/2401245*lz
      - 8/693*lz^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2 * (
      - 590888856583/459841536000
      + 11691896/49116375*logm
      + 1262219/1966080*zeta3
      + 64/1155*pi^2
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2 * (
      + 35969257153127519/202790117376000
      - 2922974/4465125*logm
      - 18221998757/123863040*zeta3
      - 32/1155*pi^2
      + 32/385*pi^2*log2
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2 * (
      + 147161013073070141/56330588160000
      - 224204681453/103219200*zeta3
      + 8/77*pi^2
      - 64/385*pi^2*log2
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 1/12
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1/12
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nl*tf*ch^2 * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca*nh*tf*ch^2 * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf*ca^2*ch^2 * (
      + 121/192
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nl*tf*ch^2 * (
      - 9/8
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*nh*tf*ch^2 * (
      - 9/8
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^2*ca*ch^2 * (
      + 99/32
   )

   + (alphas/pi)^3*ep^-4*z^-1*cf^3*ch^2 * (
      + 27/8
   )

   + (alphas/pi)^3*ep^-4*cf*nl^2*tf^2*cl^2 * (
      - 1/12
   )

   + (alphas/pi)^3*ep^-4*cf*nl^2*tf^2*ch^2 * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*cf*nh*nl*tf^2*cl^2 * (
      - 5/18
   )

   + (alphas/pi)^3*ep^-4*cf*nh*nl*tf^2*ch^2 * (
      - 1/18
   )

   + (alphas/pi)^3*ep^-4*cf*nh^2*tf^2*cl^2 * (
      - 1/4
   )

   + (alphas/pi)^3*ep^-4*cf*nh^2*tf^2*ch^2 * (
      - 1/36
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nl*tf*cl^2 * (
      + 11/24
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nl*tf*ch^2 * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nh*tf*cl^2 * (
      + 55/72
   )

   + (alphas/pi)^3*ep^-4*cf*ca*nh*tf*ch^2 * (
      + 11/72
   )

   + (alphas/pi)^3*ep^-4*cf*ca^2*cl^2 * (
      - 121/192
   )

   + (alphas/pi)^3*ep^-4*cf*ca^2*ch^2 * (
      - 121/576
   )

   + (alphas/pi)^3*ep^-4*cf^2*nl*tf*cl^2 * (
      - 5/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*nl*tf*ch^2 * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*nh*tf*cl^2 * (
      - 7/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*nh*tf*ch^2 * (
      + 3/16
   )

   + (alphas/pi)^3*ep^-4*cf^2*ca*cl^2 * (
      + 55/64
   )

   + (alphas/pi)^3*ep^-4*cf^2*ca*ch^2 * (
      - 33/64
   )

   + (alphas/pi)^3*ep^-4*cf^3*cl^2 * (
      - 9/32
   )

   + (alphas/pi)^3*ep^-4*cf^3*ch^2 * (
      - 9/32
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 1/3
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*nh^2*tf^2*ch^2 * (
      - 1/6
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nl*tf*ch^2 * (
      + 161/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca*nh*tf*ch^2 * (
      + 161/96
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf*ca^2*ch^2 * (
      - 183/64
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nl*tf*ch^2 * (
      + 9/32
      + 3*logm
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*nh*tf*ch^2 * (
      + 9/32
      + 3*logm
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^2*ca*ch^2 * (
      - 105/32
      - 33/4*logm
   )

   + (alphas/pi)^3*ep^-3*z^-1*cf^3*ch^2 * (
      + 1035/64
      - 27*logm
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*cl^2 * (
      - 43/216
      + 2/9*logm
      + 1/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*ch^2 * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*cl^2 * (
      - 101/108
      + 8/9*logm
      + 4/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*ch^2 * (
      + 5/36
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*cl^2 * (
      - 305/216
      + 10/9*logm
      + 5/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*ch^2 * (
      + 5/72
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*cl^2 * (
      + 637/864
      - 11/9*logm
      - 11/18*lz
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*ch^2 * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*cl^2 * (
      + 1655/864
      - 22/9*logm
      - 11/9*lz
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*ch^2 * (
      - 61/96
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*cl^2 * (
      - 2749/3456
      + 121/72*logm
      + 121/144*lz
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*ch^2 * (
      + 1219/1152
   )

   + (alphas/pi)^3*ep^-3*cf^2*nl*tf*cl^2 * (
      - 181/96
      + 3/2*logm
      + 3/4*lz
   )

   + (alphas/pi)^3*ep^-3*cf^2*nl*tf*ch^2 * (
      - 19/96
      - 1/2*logm
   )

   + (alphas/pi)^3*ep^-3*cf^2*nh*tf*cl^2 * (
      - 121/32
      + 5/2*logm
      + 3/2*lz
   )

   + (alphas/pi)^3*ep^-3*cf^2*nh*tf*ch^2 * (
      - 19/96
      - 1/2*logm
   )

   + (alphas/pi)^3*ep^-3*cf^2*ca*cl^2 * (
      + 425/96
      - 33/8*logm
      - 33/16*lz
   )

   + (alphas/pi)^3*ep^-3*cf^2*ca*ch^2 * (
      + 5/6
      + 11/8*logm
   )

   + (alphas/pi)^3*ep^-3*cf^3*cl^2 * (
      - 387/128
      + 9/4*logm
      + 9/8*lz
   )

   + (alphas/pi)^3*ep^-3*cf^3*ch^2 * (
      - 147/128
      + 9/4*logm
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl*tf^2*ch^2*sing * (
      + 1/3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nl^2*tf^2*ch^2 * (
      - 5/36
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*tf^2*ch^2*sing * (
      + 1/3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*cl^2 * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh*nl*tf^2*ch^2 * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*cl^2 * (
      + 1/6
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1/36
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*tf*ch^2*sing * (
      - 11/12
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nl*tf*ch^2 * (
      - 569/288
      - 2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*cl^2 * (
      - 11/24
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca*nh*tf*ch^2 * (
      - 701/288
      - 2*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf*ca^2*ch^2 * (
      + 7811/1152
      - 11/16*zeta3
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*tf*ch^2*sing * (
      - 3/2
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nl*tf*ch^2 * (
      + 2105/192
      - 43/2*logm
      + 6*logm^2
      + 7/4*zeta3
      + 11/8*pi^2
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*cl^2 * (
      - 3/4
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*nh*tf*ch^2 * (
      + 4553/192
      - 43/2*logm
      + 6*logm^2
      + 7/4*zeta3
      - 25/8*pi^2
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^2*ca*ch^2 * (
      - 2803/48
      + 683/8*logm
      - 33/2*logm^2
      + 7*zeta3
      + 59/32*pi^2
      - 9/2*pi^2*log2
   )

   + (alphas/pi)^3*ep^-2*z^-1*cf^3*ch^2 * (
      + 3621/64
      - 1035/8*logm
      + 108*logm^2
      - 45/4*zeta3
      - 9/2*pi^2
      + 9*pi^2*log2
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*cl^2 * (
      - 229/1296
      + 7/27*logm
      - 2/9*logm^2
      + 7/54*lz
      - 2/9*lz*logm
      - 1/18*lz^2
      + 1/108*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*ch^2 * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*cl^2 * (
      - 491/648
      + 28/27*logm
      - 8/9*logm^2
      + 14/27*lz
      - 8/9*lz*logm
      - 2/9*lz^2
      + 1/27*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*ch^2 * (
      + 11/216
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*cl^2 * (
      - 7943/1296
      + 167/27*logm
      - 22/9*logm^2
      + 4/3*zeta3
      + 167/54*lz
      - 22/9*lz*logm
      - 11/18*lz^2
      + 5/108*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*ch^2 * (
      + 11/432
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*cl^2 * (
      - 1241/5184
      - 11/54*logm
      + 11/9*logm^2
      + 3/8*zeta3
      - 11/108*lz
      + 11/9*lz*logm
      + 11/36*lz^2
      - 11/216*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*ch^2 * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*cl^2 * (
      - 15427/5184
      + 41/54*logm
      + 22/9*logm^2
      + 5/8*zeta3
      + 41/108*lz
      + 22/9*lz*logm
      + 11/18*lz^2
      - 11/108*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*ch^2 * (
      + 1507/1728
      + 5/8*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*cl^2 * (
      + 19319/20736
      - 227/432*logm
      - 121/72*logm^2
      - 11/32*zeta3
      - 227/864*lz
      - 121/72*lz*logm
      - 121/288*lz^2
      + 121/1728*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*ch^2 * (
      - 18025/6912
      + 11/32*zeta3
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*cl^2 * (
      - 3199/576
      + 79/12*logm
      - 3*logm^2
      + zeta3
      + 79/24*lz
      - 3*lz*logm
      - 3/4*lz^2
      + 1/16*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*ch^2 * (
      - 887/576
      + 23/6*logm
      - logm^2
      - 1/2*zeta3
      - 11/48*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*cl^2 * (
      - 13489/576
      + 87/4*logm
      - 7*logm^2
      + 6*zeta3
      + 40/3*lz
      - 9*lz*logm
      - 21/8*lz^2
      + 7/48*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*ch^2 * (
      - 2183/576
      + 23/6*logm
      - logm^2
      - 1/2*zeta3
      + 25/48*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*cl^2 * (
      + 24971/2304
      - 677/48*logm
      + 33/4*logm^2
      - 83/32*zeta3
      - 677/96*lz
      + 33/4*lz*logm
      + 33/16*lz^2
      - 11/64*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*ch^2 * (
      + 23371/2304
      - 179/12*logm
      + 11/4*logm^2
      - 49/32*zeta3
      - 59/192*pi^2
      + 3/4*pi^2*log2
   )

   + (alphas/pi)^3*ep^-2*cf^3*cl^2 * (
      - 1439/64
      + 387/16*logm
      - 9*logm^2
      + 81/16*zeta3
      + 387/32*lz
      - 9*lz*logm
      - 9/4*lz^2
      + 3/32*pi^2
   )

   + (alphas/pi)^3*ep^-2*cf^3*ch^2 * (
      - 241/64
      + 147/16*logm
      - 9*logm^2
      + 27/16*zeta3
      + 27/32*pi^2
      - 3/2*pi^2*log2
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl*tf^2*ch^2*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 449/108
      - 89/9*logm
      + 26/3*logm^2
      - 8/3*logm^3
      + 25/6*zeta3
      + 13/9*pi^2
      - 4/3*pi^2*logm
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 2/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*cl^2 * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 1037/54
      - 286/9*logm
      + 52/3*logm^2
      - 16/3*logm^3
      - 11/3*zeta3
      - 13/9*pi^2
      + 4/3*pi^2*logm
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*cl^2 * (
      - 1/9
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 1625/108
      - 197/9*logm
      + 26/3*logm^2
      - 8/3*logm^3
      - 47/6*zeta3
      - 16/45*pi^2
      + 8/3*pi^2*logm
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*tf*ch^2*sing * (
      + 46/9
      - 5/4*zeta5
      + 11/4*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nl*tf*ch^2 * (
      - 94571/1728
      + 869/9*logm
      - 373/6*logm^2
      + 44/3*logm^3
      - 347/48*zeta3
      + 12*zeta3*logm
      + 2/3*c4
      - 175/36*pi^2
      + 7/3*pi^2*logm
      - 22/3*pi^2*log2
      + 4*pi^2*log2*logm
      + 2*pi^2*log2^2
      - 4/45*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*cl^2 * (
      + 23/9
      - 5/8*zeta5
      + 11/8*zeta3
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca*nh*tf*ch^2 * (
      - 189083/1728
      + 1166/9*logm
      - 373/6*logm^2
      + 44/3*logm^3
      + 55/8*zeta5
      + 511/48*zeta3
      + 12*zeta3*logm
      + 2/3*c4
      + 449/12*pi^2
      - 26/3*pi^2*logm
      - 128/3*pi^2*log2
      + 4*pi^2*log2*logm
      - 3/2*pi^2*zeta3
      + 89/180*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf*ca^2*ch^2 * (
      + 841181/6912
      - 13243/72*logm
      + 2341/24*logm^2
      - 121/6*logm^3
      + 585/32*zeta5
      - 4667/96*zeta3
      + 33/2*zeta3*logm
      - 11/6*c4
      + 1955/288*pi^2
      + 11/3*pi^2*logm
      + 115/6*pi^2*log2
      - 11*pi^2*log2*logm
      - 11/2*pi^2*log2^2
      - 153/16*pi^2*zeta3
      + 1757/2880*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*tf*ch^2*sing * (
      - 17/2
      + 12*logm
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nl*tf*ch^2 * (
      + 19055/384
      - 1135/8*logm
      + 146*logm^2
      - 52*logm^3
      - 71/8*zeta3
      - 6*zeta3*logm
      - 4/3*c4
      - 1/48*pi^2
      - 15/2*pi^2*logm
      + 44/3*pi^2*log2
      - 8*pi^2*log2*logm
      - 4*pi^2*log2^2
      + 461/720*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*cl^2 * (
      - 17/4
      + 6*logm
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*nh*tf*ch^2 * (
      + 47663/384
      - 1951/8*logm
      + 146*logm^2
      - 52*logm^3
      - 287/8*zeta3
      - 6*zeta3*logm
      - 4/3*c4
      - 1391/144*pi^2
      + 57/2*pi^2*logm
      + 22/3*pi^2*log2
      - 8*pi^2*log2*logm
      - 379/720*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^2*ca*ch^2 * (
      - 29629/96
      + 10089/16*logm
      - 4151/8*logm^2
      + 143*logm^3
      - 405/16*zeta5
      + 4675/32*zeta3
      - 78*zeta3*logm
      + 31/6*c4
      - 871/192*pi^2
      - 195/8*pi^2*logm
      - 88/3*pi^2*log2
      + 58*pi^2*log2*logm
      + 49/2*pi^2*log2^2
      + 57/4*pi^2*zeta3
      - 2431/720*pi^4
   )

   + (alphas/pi)^3*ep^-1*z^-1*cf^3*ch^2 * (
      + 11633/64
      - 3621/8*logm
      + 1035/2*logm^2
      - 288*logm^3
      - 45/8*zeta5
      - 1635/16*zeta3
      + 90*zeta3*logm
      - 3*c4
      + 217/64*pi^2
      + 36*pi^2*logm
      - 18*pi^2*log2
      - 72*pi^2*log2*logm
      - 27*pi^2*log2^2
      + 3/4*pi^2*zeta3
      + 55/16*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*cl^2 * (
      - 727/7776
      + 49/162*logm
      - 7/27*logm^2
      + 4/27*logm^3
      + 5/54*zeta3
      + 49/324*lz
      - 7/27*lz*logm
      + 2/9*lz*logm^2
      - 7/108*lz^2
      + 1/9*lz^2*logm
      + 1/54*lz^3
      + 7/648*pi^2
      - 1/54*pi^2*logm
      - 1/108*pi^2*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*ch^2 * (
      - 3679/2592
      + 89/27*logm
      - 26/9*logm^2
      + 8/9*logm^3
      - 25/18*zeta3
      - 13/27*pi^2
      + 4/9*pi^2*logm
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*cl^2 * (
      + 62215/3888
      - 1552/81*logm
      + 236/27*logm^2
      - 32/27*logm^3
      - 107/27*zeta3
      + 16/3*zeta3*logm
      - 776/81*lz
      + 236/27*lz*logm
      - 16/9*lz*logm^2
      + 8/3*lz*zeta3
      + 59/27*lz^2
      - 8/9*lz^2*logm
      - 4/27*lz^3
      + 7/162*pi^2
      - 2/27*pi^2*logm
      - 1/27*pi^2*lz
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*ch^2 * (
      - 8431/1296
      + 286/27*logm
      - 52/9*logm^2
      + 16/9*logm^3
      + 11/9*zeta3
      + 13/27*pi^2
      - 4/9*pi^2*logm
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*cl^2 * (
      - 173045/7776
      + 4037/162*logm
      - 341/27*logm^2
      + 92/27*logm^3
      + 331/54*zeta3
      - 16/3*zeta3*logm
      + 4037/324*lz
      - 341/27*lz*logm
      + 46/9*lz*logm^2
      - 8/3*lz*zeta3
      - 341/108*lz^2
      + 23/9*lz^2*logm
      + 23/54*lz^3
      + 167/648*pi^2
      - 11/54*pi^2*logm
      - 11/108*pi^2*lz
      + 1/45*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*ch^2 * (
      - 13183/2592
      + 197/27*logm
      - 26/9*logm^2
      + 8/9*logm^3
      + 47/18*zeta3
      + 16/135*pi^2
      - 8/9*pi^2*logm
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*cl^2 * (
      + 39991/31104
      - 205/162*logm
      + 11/54*logm^2
      - 22/27*logm^3
      + 107/108*zeta3
      - 2*zeta3*logm
      - 205/324*lz
      + 11/54*lz*logm
      - 11/9*lz*logm^2
      - lz*zeta3
      + 11/216*lz^2
      - 11/18*lz^2*logm
      - 11/108*lz^3
      - 11/1296*pi^2
      + 11/108*pi^2*logm
      + 11/216*pi^2*lz
      + 1/160*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*ch^2 * (
      + 188491/10368
      - 869/27*logm
      + 373/18*logm^2
      - 44/9*logm^3
      + 37/18*zeta3
      - 4*zeta3*logm
      - 2/9*c4
      + 175/108*pi^2
      - 7/9*pi^2*logm
      + 22/9*pi^2*log2
      - 4/3*pi^2*log2*logm
      - 2/3*pi^2*log2^2
      + 25/864*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*cl^2 * (
      - 2363107/31104
      + 6794/81*logm
      - 940/27*logm^2
      + 88/27*logm^3
      + 10/3*zeta5
      + 2401/108*zeta3
      - 56/3*zeta3*logm
      + 3397/81*lz
      - 940/27*lz*logm
      + 44/9*lz*logm^2
      - 28/3*lz*zeta3
      - 235/27*lz^2
      + 22/9*lz^2*logm
      + 11/27*lz^3
      + 41/1296*pi^2
      + 11/54*pi^2*logm
      + 11/108*pi^2*lz
      + 1/96*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*ch^2 * (
      + 386347/10368
      - 1166/27*logm
      + 373/18*logm^2
      - 44/9*logm^3
      - 5/2*zeta5
      - 31/9*zeta3
      - 4*zeta3*logm
      - 2/9*c4
      - 449/36*pi^2
      + 26/9*pi^2*logm
      + 128/9*pi^2*log2
      - 4/3*pi^2*log2*logm
      + 1/2*pi^2*zeta3
      - 143/864*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*cl^2 * (
      - 684961/124416
      + 8689/2592*logm
      + 227/432*logm^2
      + 121/108*logm^3
      - 45/32*zeta5
      + 7663/1728*zeta3
      + 8689/5184*lz
      + 227/432*lz*logm
      + 121/72*lz*logm^2
      + 227/1728*lz^2
      + 121/144*lz^2*logm
      + 121/864*lz^3
      - 227/10368*pi^2
      - 121/864*pi^2*logm
      - 121/1728*pi^2*lz
      - 11/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*ch^2 * (
      - 1674097/41472
      + 13243/216*logm
      - 2341/72*logm^2
      + 121/18*logm^3
      - 215/32*zeta5
      + 9319/576*zeta3
      - 11/2*zeta3*logm
      + 11/18*c4
      - 1955/864*pi^2
      - 11/9*pi^2*logm
      - 115/18*pi^2*log2
      + 11/3*pi^2*log2*logm
      + 11/6*pi^2*log2^2
      + 51/16*pi^2*zeta3
      - 3481/17280*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*cl^2 * (
      + 485/128
      - 67/24*logm
      - 19/12*logm^2
      + 2*logm^3
      - 19/8*zeta3
      + 2*zeta3*logm
      - 67/48*lz
      - 19/12*lz*logm
      + 3*lz*logm^2
      + lz*zeta3
      - 19/48*lz^2
      + 3/2*lz^2*logm
      + 1/4*lz^3
      + 79/288*pi^2
      - 1/4*pi^2*logm
      - 1/8*pi^2*lz
      + 1/60*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*ch^2 * (
      - 2213/1152
      + 203/12*logm
      - 137/6*logm^2
      + 26/3*logm^3
      + 149/24*zeta3
      + 2*zeta3*logm
      + 4/9*c4
      + 83/48*pi^2
      + 5/12*pi^2*logm
      - 44/9*pi^2*log2
      + 8/3*pi^2*log2*logm
      + 4/3*pi^2*log2^2
      - 229/1080*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*cl^2 * (
      - 16677/128
      + 1121/8*logm
      - 249/4*logm^2
      + 38/3*logm^3
      - 20*zeta5
      + 1501/24*zeta3
      - 38*zeta3*logm
      + 173/2*lz
      - 983/12*lz*logm
      + 27*lz*logm^2
      - 22*lz*zeta3
      - 145/6*lz^2
      + 33/2*lz^2*logm
      + 25/8*lz^3
      + 379/288*pi^2
      - 11/12*pi^2*logm
      - 1/2*pi^2*lz
      + 1/10*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*ch^2 * (
      - 15173/1152
      + 419/12*logm
      - 137/6*logm^2
      + 26/3*logm^3
      + 41/24*zeta3
      + 2*zeta3*logm
      + 4/9*c4
      - 241/432*pi^2
      - 67/12*pi^2*logm
      + 5/9*pi^2*log2
      + 8/3*pi^2*log2*logm
      + 191/1080*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*cl^2 * (
      - 3775/128
      + 531/16*logm
      - 361/48*logm^2
      - 11/2*logm^3
      + 165/32*zeta5
      + 697/64*zeta3
      - 27/4*zeta3*logm
      + 531/32*lz
      - 361/48*lz*logm
      - 33/4*lz*logm^2
      - 27/8*lz*zeta3
      - 361/192*lz^2
      - 33/8*lz^2*logm
      - 11/16*lz^3
      - 677/1152*pi^2
      + 11/16*pi^2*logm
      + 11/32*pi^2*lz
      - 83/1920*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*ch^2 * (
      + 53005/1152
      - 9367/96*logm
      + 1013/12*logm^2
      - 143/6*logm^3
      + 315/32*zeta5
      - 7055/192*zeta3
      + 71/4*zeta3*logm
      - 35/36*c4
      + 91/32*pi^2
      + 305/48*pi^2*logm
      + 227/72*pi^2*log2
      - 40/3*pi^2*log2*logm
      - 71/12*pi^2*log2^2
      - 19/4*pi^2*zeta3
      + 14819/17280*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^3*cl^2 * (
      - 217057/1536
      + 1439/8*logm
      - 387/4*logm^2
      + 24*logm^3
      - 315/16*zeta5
      + 61*zeta3
      - 81/2*zeta3*logm
      + 1439/16*lz
      - 387/4*lz*logm
      + 36*lz*logm^2
      - 81/4*lz*zeta3
      - 387/16*lz^2
      + 18*lz^2*logm
      + 3*lz^3
      + 129/128*pi^2
      - 3/4*pi^2*logm
      - 3/8*pi^2*lz
      + 27/320*pi^4
   )

   + (alphas/pi)^3*ep^-1*cf^3*ch^2 * (
      - 25685/1536
      + 241/8*logm
      - 147/4*logm^2
      + 24*logm^3
      - 5/16*zeta5
      + 77/16*zeta3
      - 27/2*zeta3*logm
      - 1/2*c4
      - 2891/384*pi^2
      - 27/4*pi^2*logm
      + 77/4*pi^2*log2
      + 12*pi^2*log2*logm
      + 9/2*pi^2*log2^2
      - 1/4*pi^2*zeta3
      - 593/960*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl*tf^2*ch^2*sing * (
      - 28/9
      + 16/3*logm
      - 8*logm^2
      + 35/3*zeta3
      - 14*zeta3*logm
      + 2/3*c4
      - 49/180*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nl^2*tf^2*ch^2 * (
      + 22067/648
      - 4169/54*logm
      + 731/9*logm^2
      - 140/3*logm^3
      + 12*logm^4
      + 118/3*zeta3
      - 44*zeta3*logm
      + 1985/216*pi^2
      - 301/18*pi^2*logm
      + 29/3*pi^2*logm^2
      + 389/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh*tf^2*ch^2*sing * (
      - 164/45
      + 16/3*logm
      - 8*logm^2
      - 56/15*zeta3
      - 14*zeta3*logm
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*cl^2 * (
      - 50/9
      + 8/3*logm
      - 4*logm^2
   )

   + (alphas/pi)^3*z^-1*cf*nh*nl*tf^2*ch^2 * (
      + 51047/324
      - 7661/27*logm
      + 2182/9*logm^2
      - 280/3*logm^3
      + 24*logm^4
      - 79*zeta3
      + 70*zeta3*logm
      - 10/3*c4
      - 841/108*pi^2
      + 167/9*pi^2*logm
      - 26/3*pi^2*logm^2
      + 64/3*pi^2*log2
      - 16*pi^2*log2*logm
      - 8*pi^2*log2^2
      - 32/45*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*cl^2 * (
      - 23/9
      + 8/3*logm
      - 4*logm^2
   )

   + (alphas/pi)^3*z^-1*cf*nh^2*tf^2*ch^2 * (
      + 78299/648
      - 11153/54*logm
      + 1451/9*logm^2
      - 140/3*logm^3
      + 12*logm^4
      - 172/3*zeta3
      + 114*zeta3*logm
      - 8/3*c4
      - 51907/5400*pi^2
      + 1351/90*pi^2*logm
      - 55/3*pi^2*logm^2
      + 32/15*pi^2*log2
      - 16*pi^2*log2*logm
      + 121/360*pi^4
   )

   + (alphas/pi)^3*z^-1*cf*ca*tf*ch^2*sing * (
      + 119/6
      - 152/3*logm
      + 22*logm^2
      + 5*zeta5
      + 10*zeta5*logm
      - 1939/12*zeta3
      + 33/2*zeta3*logm
      + 19/4*zeta3^2
      - 56/9*c4
      + 3943/2160*pi^4
      + 1/216*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca*nl*tf*ch^2 * (
      - 3804317/10368
      + 158837/216*logm
      - 12013/18*logm^2
      + 958/3*logm^3
      - 66*logm^4
      - 196*zeta5
      - 103/2*zeta3
      + 97/2*zeta3*logm
      - 36*zeta3*logm^2
      + 8/5*c5
      + 12*c4
      - 8*c4*logm
      - 3793/108*pi^2
      + 3613/72*pi^2*logm
      - 109/6*pi^2*logm^2
      - 167/3*pi^2*log2
      + 82*pi^2*log2*logm
      - 28*pi^2*log2*logm^2
      + 41*pi^2*log2^2
      - 28*pi^2*log2^2*logm
      - 28/3*pi^2*log2^3
      - 13/2*pi^2*zeta3
      - 14123/2880*pi^4
      + 28/15*pi^4*logm
      - 11/15*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*cl^2 * (
      + 703/36
      - 76/3*logm
      + 11*logm^2
      + 5*zeta5*logm
      - 5/4*zeta3
      - 11*zeta3*logm
      - 5/8*zeta3^2
      - 37/480*pi^4
      + 11/3024*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca*nh*tf*ch^2 * (
      - 7958429/10368
      + 278429/216*logm
      - 15973/18*logm^2
      + 958/3*logm^3
      - 66*logm^4
      + 165/2*zeta5
      - 55*zeta5*logm
      + 3427/3*zeta3
      - 265*zeta3*logm
      - 36*zeta3*logm^2
      - 209/8*zeta3^2
      + 4/5*c5
      + 548/9*c4
      - 8*c4*logm
      + 2057/18*pi^2
      - 8057/24*pi^2*logm
      + 353/6*pi^2*logm^2
      - 470*pi^2*log2
      + 1226/3*pi^2*log2*logm
      - 28*pi^2*log2*logm^2
      + 378*pi^2*log2^2
      - 12*pi^2*log2^2*logm
      - 163/4*pi^2*zeta3
      + 12*pi^2*zeta3*logm
      - 63/2*pi^2*zeta3*log2
      - 3/2*pi^2*c4
      - 55963/8640*pi^4
      - 14/5*pi^4*logm
      + 29/30*pi^4*log2
      + 989/2160*pi^6
   )

   + (alphas/pi)^3*z^-1*cf*ca^2*ch^2 * (
      + 32655101/41472
      - 155779/108*logm
      + 169265/144*logm^2
      - 1975/4*logm^3
      + 363/4*logm^4
      + 5113/8*zeta5
      - 585/4*zeta5*logm
      - 21557/96*zeta3
      + 1981/4*zeta3*logm
      - 99*zeta3*logm^2
      - 1233/16*zeta3^2
      - 22/5*c5
      - 32*c4
      + 22*c4*logm
      + 3229/108*pi^2
      - 13141/288*pi^2*logm
      - 1111/48*pi^2*logm^2
      + 310/3*pi^2*log2
      - 435/2*pi^2*log2*logm
      + 77*pi^2*log2*logm^2
      - 951/4*pi^2*log2^2
      + 77*pi^2*log2^2*logm
      + 77/3*pi^2*log2^3
      - 293/32*pi^2*zeta3
      + 153/2*pi^2*zeta3*logm
      + 399/8*pi^2*zeta3*log2
      + 19/8*pi^2*c4
      + 11019/640*pi^4
      - 967/120*pi^4*logm
      + 121/60*pi^4*log2
      - 6271/6720*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^2*tf*ch^2*sing * (
      - 349/18
      + 68*logm
      - 48*logm^2
      + 85/2*zeta3
      - 32/9*c4
      - 1/2*pi^2
      + 118/135*pi^4
   )

   + (alphas/pi)^3*z^-1*cf^2*nl*tf*ch^2 * (
      + 32919/256
      - 8363/16*logm
      + 2941/4*logm^2
      - 1537/3*logm^3
      + 158*logm^4
      + 1775/4*zeta5
      - 5297/24*zeta3
      + 173*zeta3*logm
      - 16/5*c5
      - 24*c4
      + 16*c4*logm
      - 7993/192*pi^2
      + 131/6*pi^2*logm
      + 39/2*pi^2*logm^2
      + 334/3*pi^2*log2
      - 164*pi^2*log2*logm
      + 56*pi^2*log2*logm^2
      - 82*pi^2*log2^2
      + 56*pi^2*log2^2*logm
      + 56/3*pi^2*log2^3
      + 73/4*pi^2*zeta3
      + 443/72*pi^4
      - 223/30*pi^4*logm
      + 22/15*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*cl^2 * (
      - 31/12
      + 34*logm
      - 24*logm^2
      + 9*zeta3
      - 1/4*pi^2
   )

   + (alphas/pi)^3*z^-1*cf^2*nh*tf*ch^2 * (
      + 949103/2304
      - 17899/16*logm
      + 4573/4*logm^2
      - 1537/3*logm^3
      + 158*logm^4
      - 133/4*zeta5
      - 3833/24*zeta3
      + 389*zeta3*logm
      - 8/5*c5
      - 10/9*c4
      + 16*c4*logm
      + 72919/1728*pi^2
      + 1781/18*pi^2*logm
      - 249/2*pi^2*logm^2
      - 134*pi^2*log2
      - 316/3*pi^2*log2*logm
      + 56*pi^2*log2*logm^2
      + 42*pi^2*log2^2
      + 24*pi^2*log2^2*logm
      + 211/4*pi^2*zeta3
      - 2387/1080*pi^4
      + 19/10*pi^4*logm
      - 29/15*pi^4*log2
   )

   + (alphas/pi)^3*z^-1*cf^2*ca*ch^2 * (
      - 77511/64
      + 90931/32*logm
      - 48199/16*logm^2
      + 20861/12*logm^3
      - 869/2*logm^4
      - 14789/8*zeta5
      + 405/2*zeta5*logm
      + 62881/96*zeta3
      - 5797/4*zeta3*logm
      + 378*zeta3*logm^2
      + 2241/16*zeta3^2
      + 53/5*c5
      + 69/2*c4
      - 56*c4*logm
      + 21287/384*pi^2
      - 2137/96*pi^2*logm
      + 1011/8*pi^2*logm^2
      + 653/6*pi^2*log2
      + 363*pi^2*log2*logm
      - 298*pi^2*log2*logm^2
      + 729/2*pi^2*log2^2
      - 262*pi^2*log2^2*logm
      - 235/3*pi^2*log2^3
      + 667/8*pi^2*zeta3
      - 114*pi^2*zeta3*logm
      - 84*pi^2*zeta3*log2
      - 4*pi^2*c4
      - 142069/2880*pi^4
      + 1001/30*pi^4*logm
      - 359/60*pi^4*log2
      + 1727/1120*pi^6
   )

   + (alphas/pi)^3*z^-1*cf^3*ch^2 * (
      + 80125/128
      - 11633/8*logm
      + 3621/2*logm^2
      - 1380*logm^3
      + 576*logm^4
      + 1809/2*zeta5
      + 45*zeta5*logm
      + 3315/16*zeta3
      + 1635/2*zeta3*logm
      - 360*zeta3*logm^2
      + 9/2*zeta3^2
      - 18/5*c5
      + 59*c4
      + 24*c4*logm
      + 8941/192*pi^2
      - 217/8*pi^2*logm
      - 144*pi^2*logm^2
      - 631*pi^2*log2
      + 144*pi^2*log2*logm
      + 288*pi^2*log2*logm^2
      + 222*pi^2*log2^2
      + 216*pi^2*log2^2*logm
      + 54*pi^2*log2^3
      - 621/8*pi^2*zeta3
      - 6*pi^2*zeta3*logm
      - 63/2*pi^2*zeta3*log2
      - 3/2*pi^2*c4
      + 18713/960*pi^4
      - 55/2*pi^4*logm
      + 39/10*pi^4*log2
      + 101/336*pi^6
   )

   + (alphas/pi)^3*cf*nl*tf^2*ch^2*sing * (
      - 295/144
      + 5/6*logm
      - 455/288*zeta3
      + 49/12*zeta3*logm
      - 7/36*c4
      + 343/4320*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*cl^2 * (
      - 527293/46656
      + 16099/972*logm
      - 1699/162*logm^2
      + 278/81*logm^3
      - 14/27*logm^4
      + 10/3*zeta5
      + 569/324*zeta3
      - 122/27*zeta3*logm
      + 8/3*zeta3*logm^2
      + 16099/1944*lz
      - 1699/162*lz*logm
      + 139/27*lz*logm^2
      - 28/27*lz*logm^3
      - 61/27*lz*zeta3
      + 8/3*lz*zeta3*logm
      - 1699/648*lz^2
      + 139/54*lz^2*logm
      - 7/9*lz^2*logm^2
      + 2/3*lz^2*zeta3
      + 139/324*lz^3
      - 7/27*lz^3*logm
      - 7/216*lz^4
      + 49/3888*pi^2
      - 7/324*pi^2*logm
      + 1/54*pi^2*logm^2
      - 7/648*pi^2*lz
      + 1/54*pi^2*lz*logm
      + 1/216*pi^2*lz^2
      + 11/12960*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2 * (
      - 155509/15552
      + 1654/81*logm
      - 674/27*logm^2
      + 136/9*logm^3
      - 4*logm^4
      - 149/12*zeta3
      + 44/3*zeta3*logm
      - 1517/648*pi^2
      + 265/54*pi^2*logm
      - 29/9*pi^2*logm^2
      - 389/1080*pi^4
   )

   + (alphas/pi)^3*cf*nh*tf^2*ch^2*sing * (
      - 787/315
      + 5/6*logm
      + 3527/630*zeta3
      + 49/12*zeta3*logm
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*cl^2 * (
      + 3659413/23328
      - 46055/243*logm
      + 10294/81*logm^2
      - 3280/81*logm^3
      + 160/27*logm^4
      - 80/3*zeta5
      - 7283/162*zeta3
      + 1336/27*zeta3*logm
      - 32*zeta3*logm^2
      - 45737/486*lz
      + 9283/81*lz*logm
      - 1640/27*lz*logm^2
      + 320/27*lz*logm^3
      + 680/27*lz*zeta3
      - 88/3*lz*zeta3*logm
      + 2161/81*lz^2
      - 754/27*lz^2*logm
      + 80/9*lz^2*logm^2
      - 20/3*lz^2*zeta3
      - 344/81*lz^3
      + 74/27*lz^3*logm
      + 17/54*lz^4
      - 194/243*pi^2
      + 59/81*pi^2*logm
      - 4/27*pi^2*logm^2
      + 2/9*pi^2*zeta3
      + 59/162*pi^2*lz
      - 4/27*pi^2*lz*logm
      - 1/27*pi^2*lz^2
      - 367/3240*pi^4
      + 4/45*pi^4*logm
      + 2/45*pi^4*lz
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2 * (
      - 328147/7776
      + 12799/162*logm
      - 2104/27*logm^2
      + 272/9*logm^3
      - 8*logm^4
      + 6575/288*zeta3
      - 105/4*zeta3*logm
      + 5/4*c4
      + 607/324*pi^2
      - 149/27*pi^2*logm
      + 26/9*pi^2*logm^2
      - 64/9*pi^2*log2
      + 16/3*pi^2*log2*logm
      + 8/3*pi^2*log2^2
      + 779/4320*pi^4
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*cl^2 * (
      - 3646775/46656
      + 97883/972*logm
      - 6473/162*logm^2
      + 1114/81*logm^3
      - 82/27*logm^4
      + 28/3*zeta5
      + 9343/324*zeta3
      - 742/27*zeta3*logm
      + 8*zeta3*logm^2
      + 87983/1944*lz
      - 8495/162*lz*logm
      + 557/27*lz*logm^2
      - 164/27*lz*logm^3
      - 371/27*lz*zeta3
      + 32/3*lz*zeta3*logm
      - 8123/648*lz^2
      + 689/54*lz^2*logm
      - 41/9*lz^2*logm^2
      + 8/3*lz^2*zeta3
      + 689/324*lz^3
      - 47/27*lz^3*logm
      - 47/216*lz^4
      + 4037/3888*pi^2
      - 341/324*pi^2*logm
      + 23/54*pi^2*logm^2
      - 2/9*pi^2*zeta3
      - 341/648*pi^2*lz
      + 23/54*pi^2*lz*logm
      + 23/216*pi^2*lz^2
      + 1537/12960*pi^4
      - 4/45*pi^4*logm
      - 2/45*pi^4*lz
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2 * (
      - 16755167/544320
      + 9491/162*logm
      - 1430/27*logm^2
      + 136/9*logm^3
      - 4*logm^4
      + 13523/1260*zeta3
      - 491/12*zeta3*logm
      + 8/9*c4
      + 49027/16200*pi^2
      - 991/270*pi^2*logm
      + 55/9*pi^2*logm^2
      - 32/45*pi^2*log2
      + 16/3*pi^2*log2*logm
      - 121/1080*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*ch^2*sing * (
      + 2196289/302400
      - 55/24*logm
      - 5/6*zeta5
      + 1334533/50400*zeta3
      - 539/48*zeta3*logm
      + 5869/4320*c4
      - 211417/518400*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*cl^2 * (
      + 19991563/186624
      - 34090/243*logm
      + 25247/324*logm^2
      - 1724/81*logm^3
      + 77/27*logm^4
      - 1691/72*zeta5
      + 10/3*zeta5*logm
      - 21731/1296*zeta3
      + 761/27*zeta3*logm
      - 29/3*zeta3*logm^2
      - zeta3^2
      - 17045/243*lz
      + 25247/324*lz*logm
      - 862/27*lz*logm^2
      + 154/27*lz*logm^3
      + 5/3*lz*zeta5
      + 761/54*lz*zeta3
      - 29/3*lz*zeta3*logm
      + 25247/1296*lz^2
      - 431/27*lz^2*logm
      + 77/18*lz^2*logm^2
      - 29/12*lz^2*zeta3
      - 431/162*lz^3
      + 77/54*lz^3*logm
      + 77/432*lz^4
      - 205/3888*pi^2
      + 11/648*pi^2*logm
      - 11/108*pi^2*logm^2
      - 1/12*pi^2*zeta3
      + 11/1296*pi^2*lz
      - 11/108*pi^2*lz*logm
      - 11/432*pi^2*lz^2
      + 527/25920*pi^4
      - 1/30*pi^4*logm
      - 1/60*pi^4*lz
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2 * (
      + 6329479/62208
      - 134279/648*logm
      + 22583/108*logm^2
      - 104*logm^3
      + 22*logm^4
      + 709/12*zeta5
      + 85/6*zeta3
      - 55/4*zeta3*logm
      + 13*zeta3*logm^2
      - 22/45*c5
      - 421/108*c4
      + 22/9*c4*logm
      + 6011/648*pi^2
      - 3361/216*pi^2*logm
      + 109/18*pi^2*logm^2
      + 134/9*pi^2*log2
      - 76/3*pi^2*log2*logm
      + 28/3*pi^2*log2*logm^2
      - 38/3*pi^2*log2^2
      + 28/3*pi^2*log2^2*logm
      + 28/9*pi^2*log2^3
      + 13/6*pi^2*zeta3
      + 21301/12960*pi^4
      - 311/540*pi^4*logm
      + 181/540*pi^4*log2
   )

   + (alphas/pi)^3*cf*ca*nh*tf*cl^2 * (
      - 97549399/186624
      + 713383/972*logm
      - 36644/81*logm^2
      + 10889/81*logm^3
      - 440/27*logm^4
      + 351/4*zeta5
      - 70/3*zeta5*logm
      + 406693/2592*zeta3
      - 5708/27*zeta3*logm
      + 101*zeta3*logm^2
      - 62/3*zeta3^2
      + 1284023/3888*lz
      - 135455/324*lz*logm
      + 10889/54*lz*logm^2
      - 880/27*lz*logm^3
      - 10*lz*zeta5
      - 41665/432*lz*zeta3
      + 281/3*lz*zeta3*logm
      - 121307/1296*lz^2
      + 10163/108*lz^2*logm
      - 220/9*lz^2*logm^2
      + 67/3*lz^2*zeta3
      + 1147/81*lz^3
      - 407/54*lz^3*logm
      - 187/216*lz^4
      + 2/15*c5
      - 17/24*c4
      + 1/3*c4*lz
      + 3397/972*pi^2
      - 235/81*pi^2*logm
      + 11/27*pi^2*logm^2
      - 7/9*pi^2*zeta3
      - 235/162*pi^2*lz
      + 11/27*pi^2*lz*logm
      + 11/108*pi^2*lz^2
      + 14131/25920*pi^4
      - 14/45*pi^4*logm
      + 49/180*pi^4*log2
      - 31/120*pi^4*lz
      + 5/567*pi^6
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2 * (
      + 2204461717/10886400
      - 62237/162*logm
      + 30899/108*logm^2
      - 104*logm^3
      + 22*logm^4
      - 467/24*zeta5
      + 20*zeta5*logm
      - 20456041/50400*zeta3
      + 4565/48*zeta3*logm
      + 13*zeta3*logm^2
      + 19/2*zeta3^2
      - 4/15*c5
      - 31151/1440*c4
      + 22/9*c4*logm
      - 4187/216*pi^2
      + 7745/72*pi^2*logm
      - 353/18*pi^2*logm^2
      + 406/3*pi^2*log2
      - 1208/9*pi^2*log2*logm
      + 28/3*pi^2*log2*logm^2
      - 126*pi^2*log2^2
      + 4*pi^2*log2^2*logm
      + 77/6*pi^2*zeta3
      - 4*pi^2*zeta3*logm
      + 21/2*pi^2*zeta3*log2
      + 1/2*pi^2*c4
      + 494803/172800*pi^4
      + 529/540*pi^4*logm
      - 29/90*pi^4*log2
      - 41/270*pi^6
   )

   + (alphas/pi)^3*cf*ca^2*cl^2 * (
      - 156759121/746496
      + 3998761/15552*logm
      - 339361/2592*logm^2
      + 20353/648*logm^3
      - 847/216*logm^4
      + 18359/576*zeta5
      + 25/12*zeta5*logm
      + 987385/10368*zeta3
      - 2726/27*zeta3*logm
      + 341/12*zeta3*logm^2
      - 593/32*zeta3^2
      + 3998761/31104*lz
      - 339361/2592*lz*logm
      + 20353/432*lz*logm^2
      - 847/108*lz*logm^3
      + 25/24*lz*zeta5
      - 1363/27*lz*zeta3
      + 341/12*lz*zeta3*logm
      - 339361/10368*lz^2
      + 20353/864*lz^2*logm
      - 847/144*lz^2*logm^2
      + 341/48*lz^2*zeta3
      + 20353/5184*lz^3
      - 847/432*lz^3*logm
      - 847/3456*lz^4
      + 8689/62208*pi^2
      + 227/5184*pi^2*logm
      + 121/864*pi^2*logm^2
      + 227/10368*pi^2*lz
      + 121/864*pi^2*lz*logm
      + 121/3456*pi^2*lz^2
      + 14237/207360*pi^4
      - 5/1344*pi^6
      + 35/8*Zeta(7)
   )

   + (alphas/pi)^3*cf*ca^2*ch^2 * (
      - 272709269/1244160
      + 136651/324*logm
      - 20107/54*logm^2
      + 1451/9*logm^3
      - 121/4*logm^4
      - 218671/960*zeta5
      + 215/4*zeta5*logm
      + 150299/1920*zeta3
      - 7859/48*zeta3*logm
      + 121/4*zeta3*logm^2
      + 853/32*zeta3^2
      + 358/225*c5
      + 23437/2160*c4
      - 121/18*c4*logm
      - 34069/5184*pi^2
      + 14725/864*pi^2*logm
      + 1111/144*pi^2*logm^2
      - 895/36*pi^2*log2
      + 67*pi^2*log2*logm
      - 77/3*pi^2*log2*logm^2
      + 153/2*pi^2*log2^2
      - 77/3*pi^2*log2^2*logm
      - 77/9*pi^2*log2^3
      - 83/48*pi^2*zeta3
      - 51/2*pi^2*zeta3*logm
      - 133/8*pi^2*zeta3*log2
      - 19/24*pi^2*c4
      - 2959961/518400*pi^4
      + 5527/2160*pi^4*logm
      - 1669/2700*pi^4*log2
      + 19163/60480*pi^6
   )

   + (alphas/pi)^3*cf^2*tf*ch^2*sing * (
      + 18947/5400
      - 5771/400*zeta3
      + 131/135*c4
      - 1669/8100*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*cl^2 * (
      + 435985/2304
      - 12299/48*logm
      + 3581/24*logm^2
      - 797/18*logm^3
      + 5*logm^4
      + 41/3*zeta5
      - 20*zeta5*logm
      - 14695/144*zeta3
      + 103*zeta3*logm
      - 38*zeta3*logm^2
      + 6*zeta3^2
      - 12299/96*lz
      + 3581/24*lz*logm
      - 797/12*lz*logm^2
      + 10*lz*logm^3
      - 10*lz*zeta5
      + 103/2*lz*zeta3
      - 38*lz*zeta3*logm
      + 3581/96*lz^2
      - 797/24*lz^2*logm
      + 15/2*lz^2*logm^2
      - 19/2*lz^2*zeta3
      - 797/144*lz^3
      + 5/2*lz^3*logm
      + 5/16*lz^4
      - 67/576*pi^2
      - 19/144*pi^2*logm
      + 1/4*pi^2*logm^2
      + 1/12*pi^2*zeta3
      - 19/288*pi^2*lz
      + 1/4*pi^2*lz*logm
      + 1/16*pi^2*lz^2
      - 3/64*pi^4
      + 1/30*pi^4*logm
      + 1/60*pi^4*lz
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2 * (
      + 145867/6912
      + 1549/72*logm
      - 497/6*logm^2
      + 692/9*logm^3
      - 79/3*logm^4
      - 1625/12*zeta5
      + 3865/48*zeta3
      - 475/6*zeta3*logm
      - 2*zeta3*logm^2
      + 44/45*c5
      + 421/54*c4
      - 44/9*c4*logm
      + 5123/288*pi^2
      - 1411/72*pi^2*logm
      + 31/12*pi^2*logm^2
      - 268/9*pi^2*log2
      + 152/3*pi^2*log2*logm
      - 56/3*pi^2*log2*logm^2
      + 76/3*pi^2*log2^2
      - 56/3*pi^2*log2^2*logm
      - 56/9*pi^2*log2^3
      - 73/12*pi^2*zeta3
      - 37561/25920*pi^4
      + 322/135*pi^4*logm
      - 181/270*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*nh*tf*cl^2 * (
      - 1617545/2304
      + 39187/48*logm
      - 10139/24*logm^2
      + 235/2*logm^3
      - 49/3*logm^4
      - 129/4*zeta5
      + 140*zeta5*logm
      + 2501/6*zeta3
      - 1249/3*zeta3*logm
      + 122*zeta3*logm^2
      - 20*zeta3^2
      + 67637/144*lz
      - 13295/24*lz*logm
      + 3059/12*lz*logm^2
      - 54*lz*logm^3
      + 60*lz*zeta5
      - 1673/8*lz*zeta3
      + 146*lz*zeta3*logm
      - 7187/48*lz^2
      + 3767/24*lz^2*logm
      - 105/2*lz^2*logm^2
      + 73/2*lz^2*zeta3
      + 989/36*lz^3
      - 41/2*lz^3*logm
      - 85/32*lz^4
      - 4/15*c5
      + 17/12*c4
      - 2/3*c4*lz
      + 549/64*pi^2
      - 1219/144*pi^2*logm
      + 35/12*pi^2*logm^2
      - 25/12*pi^2*zeta3
      - 1337/288*pi^2*lz
      + 13/4*pi^2*lz*logm
      + 7/8*pi^2*lz^2
      + 2561/2880*pi^4
      - 19/30*pi^4*logm
      - 49/90*pi^4*log2
      - 41/180*pi^4*lz
      - 10/189*pi^6
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2 * (
      - 933373/172800
      + 8029/72*logm
      - 929/6*logm^2
      + 692/9*logm^3
      - 79/3*logm^4
      + 35/6*zeta5
      + 10853/600*zeta3
      - 259/6*zeta3*logm
      - 2*zeta3*logm^2
      + 8/15*c5
      - 104/45*c4
      - 44/9*c4*logm
      - 69647/2592*pi^2
      - 281/216*pi^2*logm
      + 319/12*pi^2*logm^2
      + 377/6*pi^2*log2
      + 64/9*pi^2*log2*logm
      - 56/3*pi^2*log2*logm^2
      - 23*pi^2*log2^2
      - 8*pi^2*log2^2*logm
      - 211/12*pi^2*zeta3
      + 24301/43200*pi^4
      - 98/135*pi^4*logm
      + 29/45*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*ca*cl^2 * (
      - 5380469/9216
      + 157093/192*logm
      - 47273/96*logm^2
      + 10651/72*logm^3
      - 55/4*logm^4
      + 1439/192*zeta5
      + 55/4*zeta5*logm
      + 329629/1152*zeta3
      - 2479/8*zeta3*logm
      + 219/2*zeta3*logm^2
      - 519/32*zeta3^2
      + 157093/384*lz
      - 47273/96*lz*logm
      + 10651/48*lz*logm^2
      - 55/2*lz*logm^3
      + 55/8*lz*zeta5
      - 2479/16*lz*zeta3
      + 219/2*lz*zeta3*logm
      - 47273/384*lz^2
      + 10651/96*lz^2*logm
      - 165/8*lz^2*logm^2
      + 219/8*lz^2*zeta3
      + 10651/576*lz^3
      - 55/8*lz^3*logm
      - 55/64*lz^4
      + 177/128*pi^2
      - 361/576*pi^2*logm
      - 11/16*pi^2*logm^2
      - 9/32*pi^2*zeta3
      - 361/1152*pi^2*lz
      - 11/16*pi^2*lz*logm
      - 11/64*pi^2*lz^2
      + 129/640*pi^4
      - 9/80*pi^4*logm
      - 9/160*pi^4*lz
      + 55/4032*pi^6
      - 105/4*Zeta(7)
   )

   + (alphas/pi)^3*cf^2*ca*ch^2 * (
      + 19379153/138240
      - 7001/18*logm
      + 7033/16*logm^2
      - 4943/18*logm^3
      + 869/12*logm^4
      + 551573/960*zeta5
      - 315/4*zeta5*logm
      - 134349/640*zeta3
      + 4501/12*zeta3*logm
      - 175/2*zeta3*logm^2
      - 1677/32*zeta3^2
      - 1393/450*c5
      - 10513/1080*c4
      + 103/9*c4*logm
      - 14987/768*pi^2
      - 1043/144*pi^2*logm
      - 1781/48*pi^2*logm^2
      - 9793/144*pi^2*log2
      - 57*pi^2*log2*logm
      + 226/3*pi^2*log2*logm^2
      - 769/8*pi^2*log2^2
      + 208/3*pi^2*log2^2*logm
      + 389/18*pi^2*log2^3
      - 2167/96*pi^2*zeta3
      + 38*pi^2*zeta3*logm
      + 28*pi^2*zeta3*log2
      + 4/3*pi^2*c4
      + 3816989/259200*pi^4
      - 18911/2160*pi^4*logm
      + 11749/5400*pi^4*log2
      - 4523/8640*pi^6
   )

   + (alphas/pi)^3*cf^3*cl^2 * (
      - 620875/768
      + 217057/192*logm
      - 1439/2*logm^2
      + 258*logm^3
      - 48*logm^4
      - 4771/32*zeta5
      + 315/2*zeta5*logm
      + 15295/32*zeta3
      - 488*zeta3*logm
      + 162*zeta3*logm^2
      - 495/16*zeta3^2
      + 217057/384*lz
      - 1439/2*lz*logm
      + 387*lz*logm^2
      - 96*lz*logm^3
      + 315/4*lz*zeta5
      - 244*lz*zeta3
      + 162*lz*zeta3*logm
      - 1439/8*lz^2
      + 387/2*lz^2*logm
      - 72*lz^2*logm^2
      + 81/2*lz^2*zeta3
      + 129/4*lz^3
      - 24*lz^3*logm
      - 3*lz^4
      + 1439/192*pi^2
      - 129/16*pi^2*logm
      + 3*pi^2*logm^2
      - 27/16*pi^2*zeta3
      - 129/32*pi^2*lz
      + 3*pi^2*lz*logm
      + 3/4*pi^2*lz^2
      + 479/480*pi^4
      - 27/40*pi^4*logm
      - 27/80*pi^4*lz
      - 5/96*pi^6
      + 105/2*Zeta(7)
   )

   + (alphas/pi)^3*cf^3*ch^2 * (
      - 23317/240
      + 25685/192*logm
      - 241/2*logm^2
      + 98*logm^3
      - 48*logm^4
      - 22177/160*zeta5
      + 5/2*zeta5*logm
      - 22271/160*zeta3
      - 77/2*zeta3*logm
      + 54*zeta3*logm^2
      + 139/16*zeta3^2
      - 13/75*c5
      - 359/15*c4
      + 4*c4*logm
      - 4591/144*pi^2
      + 2891/48*pi^2*logm
      + 27*pi^2*logm^2
      + 5651/24*pi^2*log2
      - 154*pi^2*log2*logm
      - 48*pi^2*log2*logm^2
      - 455/4*pi^2*log2^2
      - 36*pi^2*log2^2*logm
      - 9*pi^2*log2^3
      + 481/16*pi^2*zeta3
      + 2*pi^2*zeta3*logm
      + 21/2*pi^2*zeta3*log2
      + 1/2*pi^2*c4
      - 64457/14400*pi^4
      + 593/120*pi^4*logm
      - 1691/900*pi^4*log2
      - 565/6048*pi^6
   )

   + (alphas/pi)^3*z*cf*nl*tf^2*ch^2*sing * (
      - 8015/3456
      + 4609/2160*logm
      - 12341/20736*zeta3
      + 721/864*zeta3*logm
      + 28/27*lz
      - 16/27*lz*logm
      - 4/27*lz^2
      - 103/2592*c4
      + 5047/311040*pi^4
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2 * (
      + 7867/10935
      + 476/405*logm
      + 244/1215*logm^2
   )

   + (alphas/pi)^3*z*cf*nh*tf^2*ch^2*sing * (
      - 554/405
      + 4609/2160*logm
      + 613/324*zeta3
      + 721/864*zeta3*logm
      - 16/27*lz*logm
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*cl^2 * (
      + 108488/16875
      + 18424/3375*logm
      - 112/45*zeta3
      + 404/10125*lz
      - 1712/675*lz*logm
      - 64/135*lz^2
      + 16/45*lz^2*logm
      + 8/135*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2 * (
      + 1937539/1399680
      + 1597/11664*logm
      + 488/1215*logm^2
      - 38171/20736*zeta3
      + 1435/864*zeta3*logm
      - 205/2592*c4
      + 2009/62208*pi^4
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*cl^2 * (
      + 133/54
      + 18424/3375*logm
      - 46/81*lz
      - 1712/675*lz*logm
      + 16/45*lz^2*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2 * (
      + 1729337/459270
      - 60559/58320*logm
      + 244/1215*logm^2
      - 27479/11340*zeta3
      + 1435/864*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*ca*tf*ch^2*sing * (
      + 741406541/93139200
      - 50699/8640*logm
      - 2/9*zeta5
      + 4880348887/558835200*zeta3
      - 7931/3456*zeta3*logm
      - 103/27*lz
      + 44/27*lz*logm
      + 11/27*lz^2
      + 60373/181440*c4
      - 2042269/21772800*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2 * (
      - 1700533/699840
      - 3947/1215*logm
      - 1342/1215*logm^2
      + 57293/17280*zeta3
      - 59/24*zeta3*logm
      + 7/216*c4
      - 1111/25920*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*cl^2 * (
      - 90633587/3645000
      - 50666/3375*logm
      + 16/3*zeta3
      + 862109/162000*lz
      + 4708/675*lz*logm
      - 89/36*lz*zeta3
      - 35/324*lz^2
      - 44/45*lz^2*logm
      - 2/135*lz^3
      - 11/54*c4
      + 683/6480*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2 * (
      - 1930277857/301771008
      + 662309/233280*logm
      - 1342/1215*logm^2
      + 2/9*zeta5
      - 245534647/22353408*zeta3
      - 24281/3456*zeta3*logm
      - 53573/60480*c4
      + 1681829/7257600*pi^4
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2 * (
      + 11523007/2799360
      + 4283/9720*logm
      + 7381/4860*logm^2
      - 249959/1260*zeta5
      + 284605/13824*zeta3
      + 649/96*zeta3*logm
      + 7342/4725*c5
      + 387671/90720*c4
      - 8353199/10886400*pi^4
      + 48247/28350*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*tf*ch^2*sing * (
      - 135420827/6350400
      - 273362941/4233600*zeta3
      + 2/3*lz
      - 53849/11340*c4
      + 922669/680400*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2 * (
      - 547/288
      + 5017/270*logm
      + 591449/25920*zeta3
      - 1645/108*zeta3*logm
      - 7/108*c4
      - 3241/12960*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*cl^2 * (
      + 46585957/911250
      - 3814/225*zeta3
      - 76031/3375*lz
      + 529/90*lz*zeta3
      + 8881/2025*lz^2
      - 10/27*lz^3
      + 11/27*c4
      - 539/3240*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2 * (
      + 262994723/6350400
      + 5017/270*logm
      + 3774899027/12700800*zeta3
      - 1645/108*zeta3*logm
      + 230831/11340*c4
      - 3904687/680400*pi^4
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2 * (
      + 7154153/362880
      - 4543/90*logm
      + 534113/840*zeta5
      - 133683877/725760*zeta3
      + 18095/432*zeta3*logm
      - 808/175*c5
      - 167533/15120*c4
      + 5165857/1814400*pi^4
      - 10531/2100*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2 * (
      - 1078153/22680
      - 526903/1260*zeta5
      + 338857/3780*zeta3
      + 14264/4725*c5
      + 14366/2835*c4
      - 596653/680400*pi^4
      + 91349/28350*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf*nl*tf^2*ch^2*sing * (
      - 932671603/1045094400
      + 2719121/4354560*logm
      - 404537/1327104*zeta3
      + 10871/27648*zeta3*logm
      + 58/135*lz
      - 112/405*lz*logm
      - 28/405*lz^2
      - 1553/82944*c4
      + 76097/9953280*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2 * (
      + 1160846/3189375
      + 1594/70875*logm
      + 4892/14175*logm^2
      + 52/945*pi^2
      - 16/315*pi^2*logm
   )

   + (alphas/pi)^3*z^2*cf*nh*tf^2*ch^2*sing * (
      - 9691337/7698240
      + 2719121/4354560*logm
      + 5332631/3991680*zeta3
      + 10871/27648*zeta3*logm
      - 112/405*lz*logm
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*cl^2 * (
      - 572526347/486202500
      - 601819/1157625*logm
      + 8/15*zeta3
      + 185389/2315250*lz
      + 4232/11025*lz*logm
      + 26/315*lz^2
      - 8/105*lz^2*logm
      - 4/315*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2 * (
      + 467562187/209018880
      - 208273241/108864000*logm
      + 9784/14175*logm^2
      - 5520109/2211840*zeta3
      + 9107/9216*zeta3*logm
      - 1301/27648*c4
      - 52/945*pi^2
      + 16/315*pi^2*logm
      + 63749/3317760*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*cl^2 * (
      + 23897/202500
      - 601819/1157625*logm
      - 17/125*lz
      + 4232/11025*lz*logm
      + 8/225*lz^2
      - 8/105*lz^2*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2 * (
      + 5508511/962280
      - 1685773/870912*logm
      + 4892/14175*logm^2
      - 756733/166320*zeta3
      + 9107/9216*zeta3*logm
      - 64/4725*pi^2
      + 32/315*pi^2*logm
   )

   + (alphas/pi)^3*z^2*cf*ca*tf*ch^2*sing * (
      - 756469235429/116453376000
      - 29910331/17418240*logm
      - 2/21*zeta5
      + 153831628753/20127744000*zeta3
      - 119581/110592*zeta3*logm
      - 71/45*lz
      + 308/405*lz*logm
      + 77/405*lz^2
      - 521761/6451200*c4
      + 18672553/774144000*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2 * (
      - 142990215187/19595520000
      + 1039150031/81648000*logm
      - 26906/14175*logm^2
      + 970330331/58060800*zeta3
      - 110107/11520*zeta3*logm
      + 77/34560*c4
      - 5/27*pi^2
      + 4/45*pi^2*logm
      - 88/315*pi^2*log2
      + 16/105*pi^2*log2*logm
      + 8/105*pi^2*log2^2
      - 4536107/29030400*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*cl^2 * (
      + 340101824509/70013160000
      + 6620009/4630500*logm
      - 1253/5760*zeta3
      - 446803001/333396000*lz
      - 11638/11025*lz*logm
      + 275/288*lz*zeta3
      + 11999/88200*lz^2
      + 22/105*lz^2*logm
      - 1/60*lz^3
      + 7/144*c4
      - 19/384*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2 * (
      - 516179820270599/37661021798400
      + 3380144399/186624000*logm
      - 26906/14175*logm^2
      - 19/21*zeta5
      - 4224391295639/185980354560*zeta3
      - 754199/61440*zeta3*logm
      - 12242369/6451200*c4
      + 449/315*pi^2
      - 104/315*pi^2*logm
      - 512/315*pi^2*log2
      + 16/105*pi^2*log2*logm
      - 2/35*pi^2*zeta3
      + 28728583/51609600*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2 * (
      + 161946793409129/5604318720000
      - 11264296933/326592000*logm
      + 147983/56700*logm^2
      - 50101911/80080*zeta5
      + 2547618648103/27675648000*zeta3
      + 1211177/46080*zeta3*logm
      + 3356303/675675*c5
      + 66000600217/4151347200*c4
      + 391/1512*pi^2
      + 44/315*pi^2*logm
      + 46/63*pi^2*log2
      - 44/105*pi^2*log2*logm
      - 22/105*pi^2*log2^2
      - 51/140*pi^2*zeta3
      - 1496375636941/498161664000*pi^4
      + 84144737/16216200*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*tf*ch^2*sing * (
      - 586296554005333/3923023104000
      - 177295594511251/290594304000*zeta3
      - 181/405*lz
      - 5817169/129600*c4
      + 692402087/54432000*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2 * (
      - 91675111049/1959552000
      + 90101659/1166400*logm
      + 1182842807/9676800*zeta3
      - 1074607/17280*zeta3*logm
      - 77/17280*c4
      - 4163/9450*pi^2
      + 4/21*pi^2*logm
      + 176/315*pi^2*log2
      - 32/105*pi^2*log2*logm
      - 16/105*pi^2*log2^2
      - 990427/967680*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*cl^2 * (
      - 14092147351/1666980000
      + 1223273/705600*zeta3
      + 35011429/6945750*lz
      - 2291/1680*lz*zeta3
      - 322787/264600*lz^2
      + 5/42*lz^3
      - 7/72*c4
      + 343/8640*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2 * (
      + 578959630417099/2353813862400
      + 90101659/1166400*logm
      + 98269133456623/58118860800*zeta3
      - 1074607/17280*zeta3*logm
      + 4202689/36288*c4
      + 2743/4725*pi^2
      + 4/21*pi^2*logm
      - 128/315*pi^2*log2
      - 32/105*pi^2*log2*logm
      - 357256213/10886400*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2 * (
      + 569496607943371/2241727488000
      - 6902957567/32659200*logm
      + 259873013/90090*zeta5
      - 4111831716199/5031936000*zeta3
      + 11820677/69120*zeta3*logm
      - 1526842/75075*c5
      - 181087375123/4151347200*c4
      - 9721/18900*pi^2
      - 11/21*pi^2*logm
      + 1663/3150*pi^2*log2
      + 88/105*pi^2*log2*logm
      + 44/105*pi^2*log2^2
      + 19/35*pi^2*zeta3
      + 5152811528419/498161664000*pi^4
      - 5269751/225225*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2 * (
      - 2665924063087/13837824000
      - 545932253/180180*zeta5
      + 5181458689333/11860992000*zeta3
      + 14057944/675675*c5
      + 49086174689/2075673600*c4
      + 4721/2520*pi^2
      - 6263/1575*pi^2*log2
      + 1/35*pi^2*zeta3
      - 1294857996617/249080832000*pi^4
      + 105566299/4054050*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf*nl*tf^2*ch^2*sing * (
      - 1836193879687/4389396480000
      + 519513881/2612736000*logm
      - 52341457/265420800*zeta3
      + 1330021/5529600*zeta3*logm
      + 89533/425250*lz
      - 6172/42525*lz*logm
      - 1543/42525*lz^2
      - 190003/16588800*c4
      + 9310147/1990656000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2 * (
      + 4247346683/16409334375
      - 4585684/52093125*logm
      + 344984/1488375*logm^2
      + 416/8505*pi^2
      - 128/2835*pi^2*logm
   )

   + (alphas/pi)^3*z^3*cf*nh*tf^2*ch^2*sing * (
      - 268721854717/210161952000
      + 519513881/2612736000*logm
      + 1251670139/1037836800*zeta3
      + 1330021/5529600*zeta3*logm
      - 6172/42525*lz*logm
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*cl^2 * (
      + 113975257976/265831216875
      + 124811744/843908625*logm
      - 256/1215*zeta3
      - 6640016/168781725*lz
      - 348032/2679075*lz*logm
      - 256/8505*lz^2
      + 256/8505*lz^2*logm
      + 128/25515*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2 * (
      + 1435378072409/627056640000
      - 1246628375077/640120320000*logm
      + 689968/1488375*logm^2
      - 687039959/265420800*zeta3
      + 978439/1105920*zeta3*logm
      - 139777/3317760*c4
      - 416/8505*pi^2
      + 128/2835*pi^2*logm
      + 6849073/398131200*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*cl^2 * (
      - 12096596/156279375
      + 124811744/843908625*logm
      + 349984/4465125*lz
      - 348032/2679075*lz*logm
      - 32/1575*lz^2
      + 256/8505*lz^2*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2 * (
      + 620822283439/84064780800
      - 694040519/373248000*logm
      + 344984/1488375*logm^2
      - 12488711581/2075673600*zeta3
      + 978439/1105920*zeta3*logm
      - 512/42525*pi^2
      + 256/2835*pi^2*logm
   )

   + (alphas/pi)^3*z^3*cf*ca*tf*ch^2*sing * (
      - 10546467575523831349/273080837652480000
      - 5714652691/10450944000*logm
      - 16/315*zeta5
      + 1450943152166953883/66078819975168000*zeta3
      - 14630231/22118400*zeta3*logm
      - 47459/60750*lz
      + 16973/42525*lz*logm
      + 16973/170100*lz^2
      - 1839759227/2554675200*c4
      + 314430045907/1532805120000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2 * (
      - 24492785565590009/1075402137600000
      + 11593115194027/213373440000*logm
      - 1897412/1488375*logm^2
      + 15803001971/206438400*zeta3
      - 566787803/12902400*zeta3*logm
      - 10037/5529600*c4
      - 40/243*pi^2
      + 32/405*pi^2*logm
      - 704/2835*pi^2*log2
      + 128/945*pi^2*log2*logm
      + 64/945*pi^2*log2^2
      - 677425561/928972800*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*cl^2 * (
      - 281187306575291/42532994700000
      - 343232296/843908625*logm
      + 34868/42525*zeta3
      + 52442883671/45008460000*lz
      + 957088/2679075*lz*logm
      - 551/540*lz*zeta3
      - 544259/10716300*lz^2
      - 704/8505*lz^2*logm
      + 152/18225*lz^3
      - 17/810*c4
      + 6017/97200*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2 * (
      - 222704995906319359361/10407414146088960000
      + 151590618984347/2560481280000*logm
      - 1897412/1488375*logm^2
      - 1808/315*zeta5
      - 15877547992960379977/462551739826176000*zeta3
      - 7178152651/154828800*zeta3*logm
      - 268348136099/89413632000*c4
      + 3592/2835*pi^2
      - 832/2835*pi^2*logm
      - 4096/2835*pi^2*log2
      + 128/945*pi^2*log2*logm
      - 16/315*pi^2*zeta3
      + 1987880094451/2145927168000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2 * (
      + 3587186658011625237871/31371631158067200000
      - 126566609407321/853493760000*logm
      + 5217883/2976750*logm^2
      - 2036672866/425425*zeta5
      + 146536046379104801/144651386880000*zeta3
      + 6234665833/51609600*zeta3*logm
      + 2153582608/57432375*c5
      + 1004230252535603/7904165068800*c4
      + 391/1701*pi^2
      + 352/2835*pi^2*logm
      + 368/567*pi^2*log2
      - 352/945*pi^2*log2*logm
      - 176/945*pi^2*log2^2
      - 34/105*pi^2*zeta3
      - 123405795098917999/4742499041280000*pi^4
      + 976395122/24613875*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*tf*ch^2*sing * (
      - 80257146587756121521/88032638453760000
      - 993493369154623307/310520770560000*zeta3
      - 778/1575*lz
      - 7717611247/31933440*c4
      + 656006651227/9580032000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2 * (
      - 1487134345043183/5120962560000
      + 33064617943/62208000*logm
      + 1809675967121/2167603200*zeta3
      - 405607027/921600*zeta3*logm
      + 10037/2764800*c4
      - 74482/165375*pi^2
      + 32/189*pi^2*logm
      + 1408/2835*pi^2*log2
      - 256/945*pi^2*log2*logm
      - 128/945*pi^2*log2^2
      - 17009772547/2322432000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*cl^2 * (
      + 3151521833834/1329156084375
      - 115064/297675*zeta3
      - 7057880243/4219543125*lz
      + 121/210*lz*zeta3
      + 6246556/13395375*lz^2
      - 6448/127575*lz^3
      + 17/405*c4
      - 833/48600*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2 * (
      + 8703001204788139159/5868842563584000
      + 33064617943/62208000*logm
      + 4309905922418212913/434729078784000*zeta3
      - 405607027/921600*zeta3*logm
      + 108690294869/159667200*c4
      + 943076/1488375*pi^2
      + 32/189*pi^2*logm
      - 1024/2835*pi^2*log2
      - 256/945*pi^2*log2*logm
      - 263954842099/1368576000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2 * (
      + 204653026381115661127/89633231880192000
      - 17813085796781/12192768000*logm
      + 29795619332/1276275*zeta5
      - 4397047895848802561/650931240960000*zeta3
      + 4461677297/3686400*zeta3*logm
      - 447463552/2734875*c5
      - 7740168689928443/19760412672000*c4
      - 28444/55125*pi^2
      - 88/189*pi^2*logm
      + 320338/496125*pi^2*log2
      + 704/945*pi^2*log2*logm
      + 352/945*pi^2*log2^2
      + 152/315*pi^2*zeta3
      + 8362690542906803/94849980825600*pi^4
      - 11067375092/57432375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2 * (
      - 2597126144472169109/28010384962560000
      - 4748107396/182325*zeta5
      + 196937519163777467/40683202560000*zeta3
      + 10179138752/57432375*c5
      + 679754356812607/2470051584000*c4
      + 41581/22050*pi^2
      - 642892/165375*pi^2*log2
      + 8/315*pi^2*zeta3
      - 24198881997094531/296406190080000*pi^4
      + 39065187136/172297125*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf*nl*tf^2*ch^2*sing * (
      - 131519675613259/579400335360000
      + 2460910303/43110144000*logm
      - 3368281/23592960*zeta3
      + 50939/307200*zeta3*logm
      + 15052/127575*lz
      - 3616/42525*lz*logm
      - 904/42525*lz^2
      - 7277/921600*c4
      + 356573/110592000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2 * (
      + 2826122118476/14620716928125
      - 3722295848/46414974375*logm
      + 23383792/147349125*logm^2
      + 416/10395*pi^2
      - 128/3465*pi^2*logm
   )

   + (alphas/pi)^3*z^4*cf*nh*tf^2*ch^2*sing * (
      - 29491925346073/22417274880000
      + 2460910303/43110144000*logm
      + 167335651793/142331904000*zeta3
      + 50939/307200*zeta3*logm
      - 3616/42525*lz*logm
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*cl^2 * (
      - 3665418403084/17297932650075
      - 1547974696/24960941775*logm
      + 32/297*zeta3
      + 562538264/24960941775*lz
      + 437552/7203735*lz*logm
      + 92/6237*lz^2
      - 32/2079*lz^2*logm
      - 16/6237*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2 * (
      + 5213416411061/2299207680000
      - 1363896023939147/760462940160000*logm
      + 46767584/147349125*logm^2
      - 77613317/29491200*zeta3
      + 1262219/1474560*zeta3*logm
      - 180317/4423680*c4
      - 416/10395*pi^2
      + 128/3465*pi^2*logm
      + 8835533/530841600*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*cl^2 * (
      + 12068813/281302875
      - 1547974696/24960941775*logm
      - 284168/6251175*lz
      + 437552/7203735*lz*logm
      + 244/19845*lz^2
      - 32/2079*lz^2*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2 * (
      + 7128784479833/764225280000
      - 590888856583/344881152000*logm
      + 23383792/147349125*logm^2
      - 191001734419/24908083200*zeta3
      + 1262219/1474560*zeta3*logm
      - 512/51975*pi^2
      + 256/3465*pi^2*logm
   )

   + (alphas/pi)^3*z^4*cf*ca*tf*ch^2*sing * (
      - 420367598934006545141216177/2688609740844037570560000
      - 2460910303/15676416000*logm
      - 64/2079*zeta5
      + 6780430710444895811208731/66385425699852779520000*zeta3
      - 560329/1228800*zeta3*logm
      - 94142/212625*lz
      + 9944/42525*lz*logm
      + 2486/42525*lz^2
      - 196180518737999/111588212736000*c4
      + 6682156144670291/13390585528320000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2 * (
      - 57865433415274367/696860585164800
      + 180240277805790683/760462940160000*logm
      - 11691896/13395375*logm^2
      + 12239707864697/36787322880*zeta3
      - 18221998757/92897280*zeta3*logm
      - 124265/55738368*c4
      - 40/297*pi^2
      + 32/495*pi^2*logm
      - 64/315*pi^2*log2
      + 128/1155*pi^2*log2*logm
      + 64/1155*pi^2*log2^2
      - 1201754729377/367873228800*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*cl^2 * (
      + 2653997236405950311/230639102001000000
      + 386993674/2269176525*logm
      - 3388471/19958400*zeta3
      - 322634950431239/149765650650000*lz
      - 109388/654885*lz*logm
      + 13163/7200*lz*zeta3
      + 17169827/540280125*lz^2
      + 8/189*lz^2*logm
      - 169/31185*lz^3
      + 5/432*c4
      - 153581/1296000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2 * (
      - 4701850183483042883935997/99578138549779169280000
      + 146924454678534689/608370352128000*logm
      - 11691896/13395375*logm^2
      - 44816/2079*zeta5
      - 101540781986305737457493/4425695046656851968000*zeta3
      - 14752542559/74317824*zeta3*logm
      - 8134364950709/2479738060800*c4
      + 3592/3465*pi^2
      - 832/3465*pi^2*logm
      - 4096/3465*pi^2*log2
      + 128/1155*pi^2*log2*logm
      - 16/385*pi^2*zeta3
      + 222558002553287/178541140377600*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2 * (
      + 4291647321705164169896233/11704470388427980800000
      - 15838782794522461/24334814085120*logm
      + 16076357/13395375*logm^2
      - 2424263290963/72747675*zeta5
      + 205707357105356703917863/30276113879531520000*zeta3
      + 200441986327/371589120*zeta3*logm
      + 849195496208/3273645375*c5
      + 14836575655740826369/18021496356864000*c4
      + 391/2079*pi^2
      + 32/315*pi^2*logm
      + 368/693*pi^2*log2
      - 32/105*pi^2*log2*logm
      - 16/105*pi^2*log2^2
      - 102/385*pi^2*zeta3
      - 365520690083491844521/2162579562823680000*pi^4
      + 2730453825214/9820936125*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*tf*ch^2*sing * (
      - 5943902617081322831742527/1217667455092408320000
      - 1285611427419158284305841/90197589266104320000*zeta3
      - 1798232/4465125*lz
      - 3898841318786023/3487131648000*c4
      + 66280382824170071/209227898880000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2 * (
      - 6015756932558227177/3548827054080000
      + 147168555749017661/42247941120000*logm
      + 1141765959378727/214592716800*zeta3
      - 224204681453/77414400*zeta3*logm
      + 124265/27869184*c4
      - 6627374/16372125*pi^2
      + 32/231*pi^2*logm
      + 128/315*pi^2*log2
      - 256/1155*pi^2*log2*logm
      - 128/1155*pi^2*log2^2
      - 44384272672219/919683072000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*cl^2 * (
      - 4732422810292979/4612782040020000
      + 16745551/153679680*zeta3
      + 49021365563/61128837000*lz
      - 3463/11088*lz*zeta3
      - 52493839/216112050*lz^2
      + 878/31185*lz^3
      - 5/216*c4
      + 49/5184*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2 * (
      + 4394893328004571991117573/521857480753889280000
      + 147168555749017661/42247941120000*logm
      + 1153841870313259835065/20616591832252416*zeta3
      - 224204681453/77414400*zeta3*logm
      + 383039586775061/99632332800*c4
      + 879668/1488375*pi^2
      + 32/231*pi^2*logm
      - 1024/3465*pi^2*log2
      - 256/1155*pi^2*log2*logm
      - 6511585492480357/5977939968000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2 * (
      + 60575769222507064781622043/3576365952019660800000
      - 147161013073070141/15362887680000*logm
      + 35641446105172/218243025*zeta5
      - 789545590207768179563/16490258104320000*zeta3
      + 2466251495983/309657600*zeta3*logm
      - 1248360834208/1091215125*c5
      - 4399999024476875987/1501791363072000*c4
      - 682384/1488375*pi^2
      - 8/21*pi^2*logm
      + 3477374/5457375*pi^2*log2
      + 64/105*pi^2*log2*logm
      + 32/105*pi^2*log2^2
      + 152/385*pi^2*zeta3
      + 114937184817426637483/180214963568640000*pi^4
      - 4451051811464/3273645375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2 * (
      + 19794217769101233376811/1621934672117760000
      - 40166370934628/218243025*zeta5
      + 8561062047824892103933/194077653073920000*zeta3
      + 4093383020416/3273645375*c5
      + 11563418491120429553/4505374089216000*c4
      + 3665227/2182950*pi^2
      - 1686068/496125*pi^2*log2
      + 8/385*pi^2*zeta3
      - 478036578809736740441/540644890705920000*pi^4
      + 15784495567928/9820936125*pi^4*log2
   )
)


==> anc/PiVMS <==
NF/(16*pi^2)*(
   + ep^-1*cl^2 * (
      + 4/3
   )

   + ep^-1*ch^2 * (
      + 4/3
   )

   + cl^2 * (
      + 20/9
      - 8/3*logm
      - 4/3*lz
   )

   + ch^2 * (
      - 8/3*logm
   )

   + z*ch^2 * (
      + 16/15
   )

   + z^2*ch^2 * (
      + 16/35
   )

   + z^3*ch^2 * (
      + 256/945
   )

   + z^4*ch^2 * (
      + 128/693
   )

   + alphas/pi*ep^-1*cf*cl^2 * (
      + 1/2
   )

   + alphas/pi*ep^-1*cf*ch^2 * (
      + 1/2
   )

   + alphas/pi*cf*cl^2 * (
      + 55/12
      - 2*logm
      - 4*zeta3
      - lz
   )

   + alphas/pi*cf*ch^2 * (
      + 13/12
      + 2*logm
   )

   + alphas/pi*z*cf*ch^2 * (
      + 776/405
      + 16/5*logm
   )

   + alphas/pi*z^2*cf*ch^2 * (
      + 3932/4725
      + 96/35*logm
   )

   + alphas/pi*z^3*cf*ch^2 * (
      + 193264/496125
      + 256/105*logm
   )

   + alphas/pi*z^4*cf*ch^2 * (
      + 213784/1403325
      + 512/231*logm
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*ca*cl^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-2*cf*ca*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*ca*cl^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf*ca*ch^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf^2*cl^2 * (
      - 1/24
   )

   + (alphas/pi)^2*ep^-1*cf^2*ch^2 * (
      - 1/24
   )

   + (alphas/pi)^2*cf*nl*tf*cl^2 * (
      - 3701/648
      + 11/3*logm
      - 2/3*logm^2
      + 38/9*zeta3
      - 8/3*zeta3*logm
      + 11/6*lz
      - 2/3*lz*logm
      - 4/3*lz*zeta3
      - 1/6*lz^2
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2 * (
      + 361/648
      + 2/9*logm
      + 2/3*logm^2
   )

   + (alphas/pi)^2*cf*nh*tf*cl^2 * (
      + 295/648
      + 11/3*logm
      - 2/3*logm^2
      - 8/3*zeta3*logm
      - 2/3*lz*logm
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2 * (
      - 103/324
      + 2/9*logm
      + 2/3*logm^2
      + 7/16*zeta3
   )

   + (alphas/pi)^2*cf*ca*cl^2 * (
      + 44215/2592
      - 41/4*logm
      + 11/6*logm^2
      - 5/3*zeta5
      - 227/18*zeta3
      + 22/3*zeta3*logm
      - 41/8*lz
      + 11/6*lz*logm
      + 11/3*lz*zeta3
      + 11/24*lz^2
   )

   + (alphas/pi)^2*cf*ca*ch^2 * (
      - 5021/2592
      + 14/9*logm
      - 11/6*logm^2
      + 223/96*zeta3
   )

   + (alphas/pi)^2*cf^2*cl^2 * (
      - 143/72
      + 1/4*logm
      + 10*zeta5
      - 37/6*zeta3
      + 1/8*lz
   )

   + (alphas/pi)^2*cf^2*ch^2 * (
      + 97/72
      - 9/4*logm
      - 95/48*zeta3
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2 * (
      + 1207/1215
      + 472/1215*logm
      + 16/15*logm^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*cl^2 * (
      + 14012/10125
      - 352/675*lz
      + 8/135*lz^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2 * (
      - 10703/14580
      + 472/1215*logm
      + 16/15*logm^2
      + 203/216*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2 * (
      - 15871/2880
      + 194/243*logm
      - 44/15*logm^2
      + 8791/1920*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2 * (
      - 178457/12960
      + 182/135*logm
      + 24/5*logm^2
      + 100081/8640*zeta3
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2 * (
      + 290179/425250
      - 2936/14175*logm
      + 32/35*logm^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*cl^2 * (
      - 8188/128625
      + 1303/33075*lz
      - 2/315*lz^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2 * (
      - 547639/580608
      - 2936/14175*logm
      + 32/35*logm^2
      + 14203/18432*zeta3
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2 * (
      - 10667149201/653184000
      + 30754/14175*logm
      - 88/35*logm^2
      + 26650129/1935360*zeta3
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2 * (
      - 8149481507/65318400
      + 1924/1575*logm
      + 288/35*logm^2
      + 33560741/322560*zeta3
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2 * (
      + 11170412/17364375
      - 621472/1488375*logm
      + 256/315*logm^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*cl^2 * (
      + 46108232/4219543125
      - 105152/13395375*lz
      + 64/42525*lz^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2 * (
      - 192189289/163296000
      - 621472/1488375*logm
      + 256/315*logm^2
      + 12355/13824*zeta3
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2 * (
      - 103933187195197/1706987520000
      + 3825848/1488375*logm
      - 704/315*logm^2
      + 5226971021/103219200*zeta3
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2 * (
      - 6246265438283/8128512000
      + 8464/55125*logm
      + 384/35*logm^2
      + 33004109939/51609600*zeta3
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2 * (
      + 845079112/1326142125
      - 2164432/4209975*logm
      + 512/693*logm^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*cl^2 * (
      - 1081184084/374414126625
      + 259432/108056025*lz
      - 16/31185*lz^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2 * (
      - 355028586023/250822656000
      - 2164432/4209975*logm
      + 512/693*logm^2
      + 2522821/2359296*zeta3
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2 * (
      - 37350941351291681/158018273280000
      + 11395388/4209975*logm
      - 128/63*logm^2
      + 16060057767317/81749606400*zeta3
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2 * (
      - 2965413060031618363/675967057920000
      - 570464/467775*logm
      + 1024/77*logm^2
      + 16575833412563/4541644800*zeta3
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*cl^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*ch^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*cl^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*ch^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*cl^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*ch^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*cl^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*ch^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*cl^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*ch^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-1*cl^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch*cl*sing*d33FF/NF * (
      + 11/18
      - 4/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*cl^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*ch^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*cl^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*ch^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*cl^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*ch^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^3*cl^2 * (
      - 23/128
   )

   + (alphas/pi)^3*ep^-1*cf^3*ch^2 * (
      - 23/128
   )

   + (alphas/pi)^3*cl^2*sing*d33FF/NF * (
      + 431/108
      - 22/9*logm
      + 5*zeta5
      - 21/4*zeta3
      + 16/3*zeta3*logm
      - 8/3*zeta3^2
      - 11/9*lz
      + 8/3*lz*zeta3
      - 1/90*pi^4
   )

   + (alphas/pi)^3*ch*cl*sing*d33FF/NF * (
      + 103/54
      - 44/9*logm
      - 10/3*zeta5
      + 131/18*zeta3
      + 32/3*zeta3*logm
      - 1/45*pi^4
   )

   + (alphas/pi)^3*ch^2*sing*d33FF/NF * (
      + 2411/1260
      - 22/9*logm
      - 5/3*zeta5
      - 6779/280*zeta3
      + 16/3*zeta3*logm
      - 73/36*c4
      + 2189/4320*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*cl^2 * (
      + 196513/23328
      - 604/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      - 20/9*zeta5
      - 809/162*zeta3
      + 152/27*zeta3*logm
      - 16/9*zeta3*logm^2
      - 302/81*lz
      + 22/9*lz*logm
      - 4/9*lz*logm^2
      + 76/27*lz*zeta3
      - 16/9*lz*zeta3*logm
      + 11/18*lz^2
      - 2/9*lz^2*logm
      - 4/9*lz^2*zeta3
      - 1/27*lz^3
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2 * (
      + 17897/23328
      + 38/81*logm
      + 4/27*logm^2
      + 8/27*logm^3
      - 31/54*zeta3
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*cl^2 * (
      + 6625/11664
      - 542/81*logm
      + 44/9*logm^2
      - 16/27*logm^3
      - 11/27*zeta3
      + 152/27*zeta3*logm
      - 32/9*zeta3*logm^2
      + 22/9*lz*logm
      - 8/9*lz*logm^2
      - 16/9*lz*zeta3*logm
      - 2/9*lz^2*logm
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2 * (
      + 7043/11664
      - 37/162*logm
      + 8/27*logm^2
      + 16/27*logm^3
      - 127/108*zeta3
      + 7/12*zeta3*logm
      - 1/36*c4
      + 49/4320*pi^4
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*cl^2 * (
      - 5423/23328
      + 62/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      + 25/54*zeta3
      - 16/9*zeta3*logm^2
      - 4/9*lz*logm^2
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2 * (
      + 610843/816480
      - 113/162*logm
      + 4/27*logm^2
      + 8/27*logm^3
      - 661/945*zeta3
      + 7/12*zeta3*logm
   )

   + (alphas/pi)^3*cf*ca*nl*tf*cl^2 * (
      - 5559937/93312
      + 3880/81*logm
      - 259/18*logm^2
      + 44/27*logm^3
      + 515/27*zeta5
      - 20/9*zeta5*logm
      + 41575/1296*zeta3
      - 896/27*zeta3*logm
      + 88/9*zeta3*logm^2
      + 2/3*zeta3^2
      + 1940/81*lz
      - 259/18*lz*logm
      + 22/9*lz*logm^2
      - 10/9*lz*zeta5
      - 448/27*lz*zeta3
      + 88/9*lz*zeta3*logm
      - 259/72*lz^2
      + 11/9*lz^2*logm
      + 22/9*lz^2*zeta3
      + 11/54*lz^3
      - 11/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2 * (
      - 137657/93312
      - 817/162*logm
      + 79/54*logm^2
      - 44/27*logm^3
      - 3343/864*zeta3
      + 37/24*zeta3*logm
      - 25/216*c4
      + 353/5184*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*cl^2 * (
      + 134999/93312
      + 4097/162*logm
      - 259/18*logm^2
      + 44/27*logm^3
      - 20/9*zeta5*logm
      - 5/4*zeta3
      - 478/27*zeta3*logm
      + 88/9*zeta3*logm^2
      - 2/9*lz
      - 23/3*lz*logm
      + 22/9*lz*logm^2
      + 44/9*lz*zeta3*logm
      + 11/18*lz^2*logm
      - 1/9*c4
      + 47/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2 * (
      - 20108987/16329600
      - 1189/648*logm
      + 79/54*logm^2
      - 44/27*logm^3
      + 5/6*zeta5
      - 79649/75600*zeta3
      - 1/16*zeta3*logm
      - 11/540*c4
      + 1/8100*pi^4
   )

   + (alphas/pi)^3*cf*ca^2*cl^2 * (
      + 34499767/373248
      - 90445/1296*logm
      + 485/24*logm^2
      - 121/54*logm^3
      - 28295/864*zeta5
      + 55/9*zeta5*logm
      - 147473/2592*zeta3
      + 2737/54*zeta3*logm
      - 121/9*zeta3*logm^2
      + 55/6*zeta3^2
      - 90445/2592*lz
      + 485/24*lz*logm
      - 121/36*lz*logm^2
      + 55/18*lz*zeta5
      + 2737/108*lz*zeta3
      - 121/9*lz*zeta3*logm
      + 485/96*lz^2
      - 121/72*lz^2*logm
      - 121/36*lz^2*zeta3
      - 121/432*lz^3
      + 11/4320*pi^4
      - 35/12*Zeta(7)
   )

   + (alphas/pi)^3*cf*ca^2*ch^2 * (
      - 1163113/373248
      + 4415/324*logm
      - 461/108*logm^2
      + 121/54*logm^3
      + 23209/480*zeta5
      - 5837/384*zeta3
      - 935/96*zeta3*logm
      - 74/225*c5
      - 6997/4320*c4
      + 182893/518400*pi^4
      - 1093/2700*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*nl*tf*cl^2 * (
      - 7505/10368
      + 29/24*logm
      - 1/3*logm^2
      - 250/9*zeta5
      + 40/3*zeta5*logm
      + 1553/54*zeta3
      - 38/3*zeta3*logm
      - 4*zeta3^2
      + 29/48*lz
      - 1/3*lz*logm
      + 20/3*lz*zeta5
      - 19/3*lz*zeta3
      - 1/12*lz^2
      + 11/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2 * (
      + 16507/10368
      + 41/72*logm
      - 2*logm^2
      + 1093/432*zeta3
      - 13/12*zeta3*logm
      + 25/108*c4
      - 919/12960*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*cl^2 * (
      - 26945/10368
      - 103/24*logm
      - 1/3*logm^2
      + 40/3*zeta5*logm
      + 665/216*zeta3
      - 26/3*zeta3*logm
      + 13/48*lz
      + 2/3*lz*logm
      + 2/9*c4
      - 89/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2 * (
      - 2261597/259200
      + 41/72*logm
      - 2*logm^2
      - 123149/2700*zeta3
      - 13/12*zeta3*logm
      - 437/135*c4
      + 29737/32400*pi^4
   )

   + (alphas/pi)^3*cf^2*ca*cl^2 * (
      - 382033/20736
      + 127/24*logm
      - 11/24*logm^2
      + 9305/144*zeta5
      - 110/3*zeta5*logm
      - 46219/864*zeta3
      + 143/6*zeta3*logm
      + 127/48*lz
      - 11/24*lz*logm
      - 55/3*lz*zeta5
      + 143/12*lz*zeta3
      - 11/96*lz^2
      - 11/4320*pi^4
      + 35/2*Zeta(7)
   )

   + (alphas/pi)^3*cf^2*ca*ch^2 * (
      + 707191/103680
      - 2303/144*logm
      + 55/8*logm^2
      - 11807/80*zeta5
      + 868901/8640*zeta3
      + 407/48*zeta3*logm
      + 212/225*c5
      + 4891/720*c4
      - 153599/86400*pi^4
      + 1517/1350*pi^4*log2
   )

   + (alphas/pi)^3*cf^3*cl^2 * (
      - 31/192
      + 23/16*logm
      + 245/8*zeta5
      + 13/8*zeta3
      + 23/32*lz
      - 35*Zeta(7)
   )

   + (alphas/pi)^3*cf^3*ch^2 * (
      - 37441/8640
      + 157/16*logm
      + 3429/40*zeta5
      - 7549/80*zeta3
      - 128/225*c5
      - 1919/270*c4
      + 58001/32400*pi^4
      - 424/675*pi^4*log2
   )

   + (alphas/pi)^3*z*ch*cl*sing*d33FF/NF * (
      - 3425/324
      + 56/9*zeta3
      + 37/9*lz
      - 104/27*lz*zeta3
      + 28/1215*pi^4
   )

   + (alphas/pi)^3*z*ch^2*sing*d33FF/NF * (
      + 664837/160380
      - 2017831/53460*zeta3
      - 739/270*c4
      + 35/54*pi^4
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2 * (
      + 42173/32805
      + 3568/3645*logm
      + 944/3645*logm^2
      + 64/135*logm^3
      - 112/135*zeta3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*cl^2 * (
      + 1470184/1366875
      + 56048/30375*logm
      - 224/405*zeta3
      + 24208/91125*lz
      - 1408/2025*lz*logm
      - 56/405*lz^2
      + 32/405*lz^2*logm
      + 16/1215*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2 * (
      + 262877/262440
      - 3779/10935*logm
      + 1888/3645*logm^2
      + 128/135*logm^3
      - 38909/19440*zeta3
      + 203/162*zeta3*logm
      - 29/486*c4
      + 1421/58320*pi^4
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*cl^2 * (
      + 1427/2187
      + 56048/30375*logm
      - 92/729*lz
      - 1408/2025*lz*logm
      + 32/405*lz^2*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2 * (
      + 163868/98415
      - 14483/10935*logm
      + 944/3645*logm^2
      + 64/135*logm^3
      - 3287/2430*zeta3
      + 203/162*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2 * (
      - 13377067/4199040
      - 627893/58320*logm
      + 4204/3645*logm^2
      - 352/135*logm^3
      - 270937/34560*zeta3
      + 4183/1440*zeta3*logm
      - 4793/38880*c4
      + 549737/4665600*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*cl^2 * (
      - 34965241/6561000
      - 154132/30375*logm
      + 9317/4860*zeta3
      + 716839/1093500*lz
      + 3872/2025*lz*logm
      - 53/162*lz*zeta3
      + 7301/72900*lz^2
      - 88/405*lz^2*logm
      - 22/1215*lz^3
      - 11/243*c4
      + 251/29160*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2 * (
      - 8974914913/2829103200
      - 775451/174960*logm
      + 4204/3645*logm^2
      - 352/135*logm^3
      + 64/27*zeta5
      - 3967290241/209563200*zeta3
      - 7013/12960*zeta3*logm
      - 37543/34020*c4
      + 146477/510300*pi^4
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2 * (
      - 304386643/83980800
      + 1907981/77760*logm
      - 13597/3645*logm^2
      + 484/135*logm^3
      + 53545/168*zeta5
      - 297156607/2073600*zeta3
      - 96701/5760*zeta3*logm
      - 6542/2835*c5
      - 13569677/1088640*c4
      + 352194749/130636800*pi^4
      - 83311/34020*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2 * (
      + 168257/77760
      - 19801/1080*logm
      - 88/135*logm^2
      + 16/5*logm^3
      - 660115/31104*zeta3
      + 120817/6480*zeta3*logm
      + 4793/19440*c4
      + 546199/2332800*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*cl^2 * (
      + 36206876/4100625
      + 8732/3375*logm
      - 58993/12150*zeta3
      - 374396/273375*lz
      - 272/225*lz*logm
      + 529/405*lz*zeta3
      - 2842/18225*lz^2
      + 8/45*lz^2*logm
      + 44/1215*lz^3
      + 22/243*c4
      - 539/14580*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2 * (
      - 53113237/3572100
      - 228583/9720*logm
      - 88/135*logm^2
      + 16/5*logm^3
      - 42551329/595350*zeta3
      + 139087/6480*zeta3*logm
      - 29509/5670*c4
      + 503813/340200*pi^4
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2 * (
      - 103500329/10886400
      + 275503/8640*logm
      + 259/27*logm^2
      - 44/5*logm^3
      - 783929/756*zeta5
      + 11824588199/21772800*zeta3
      - 1489711/51840*zeta3*logm
      + 2204/315*c5
      + 6072193/181440*c4
      - 61205147/7257600*pi^4
      + 2935/378*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2 * (
      + 4124201/170100
      - 11207/288*logm
      - 206/45*logm^2
      + 24/5*logm^3
      + 135976/189*zeta5
      - 81560567/302400*zeta3
      + 100081/2880*zeta3*logm
      - 13504/2835*c5
      - 2323451/136080*c4
      + 66249947/16329600*pi^4
      - 48764/8505*pi^4*log2
   )

   + (alphas/pi)^3*z^2*ch*cl*sing*d33FF/NF * (
      - 36733853/1093500
      + 9068/2025*zeta3
      + 220802/18225*lz
      - 464/45*lz*zeta3
      + 8692/30375*pi^4
   )

   + (alphas/pi)^3*z^2*ch^2*sing*d33FF/NF * (
      + 5881974201847/523069747200
      + 796232393699/23247544320*zeta3
      + 97011619/43545600*c4
      - 745372259/1045094400*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2 * (
      + 15441973/19136250
      + 391358/637875*logm
      - 5872/42525*logm^2
      + 128/315*logm^3
      - 32/45*zeta3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*cl^2 * (
      - 5450114/40516875
      - 32752/385875*logm
      + 8/135*zeta3
      - 30418/10418625*lz
      + 5212/99225*lz*logm
      + 11/945*lz^2
      - 8/945*lz^2*logm
      - 4/2835*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2 * (
      + 95040709/62705664
      - 153560977/163296000*logm
      - 11744/42525*logm^2
      + 256/315*logm^3
      - 12159109/4644864*zeta3
      + 14203/13824*zeta3*logm
      - 2029/41472*c4
      + 99421/4976640*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*cl^2 * (
      + 6977/303750
      - 32752/385875*logm
      - 599/30375*lz
      + 5212/99225*lz*logm
      + 8/2025*lz^2
      - 8/945*lz^2*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2 * (
      + 1842464707/646652160
      - 676663/435456*logm
      - 5872/42525*logm^2
      + 128/315*logm^3
      - 2744471/1064448*zeta3
      + 14203/13824*zeta3*logm
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2 * (
      - 22559166733/16796160000
      - 12129601297/489888000*logm
      + 126256/42525*logm^2
      - 704/315*logm^3
      - 309132631/12902400*zeta3
      + 22668817/1451520*zeta3*logm
      - 520999/4354560*c4
      + 167529079/522547200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*cl^2 * (
      - 76131472673/30005640000
      + 90068/385875*logm
      + 19051/45360*zeta3
      + 61445851/250047000*lz
      - 14333/99225*lz*logm
      - 271/864*lz*zeta3
      + 175597/4762800*lz^2
      + 22/945*lz^2*logm
      - 43/11340*lz^3
      + 7/1296*c4
      + 3497/155520*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2 * (
      - 20427854209619/5649153269760
      - 36838508179/1959552000*logm
      + 126256/42525*logm^2
      - 704/315*logm^3
      + 362/63*zeta5
      - 29638030087837/697426329600*zeta3
      + 74270803/5806080*zeta3*logm
      - 31595849/11612160*c4
      + 968787977/1393459200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2 * (
      - 237501566974169/36212520960000
      + 126861510971/1959552000*logm
      - 251767/42525*logm^2
      + 968/315*logm^3
      + 649453787/360360*zeta5
      - 138284733633959/211341312000*zeta3
      - 293151419/5806080*zeta3*logm
      - 9162968/675675*c5
      - 1715021939/27799200*c4
      + 308483709539/23351328000*pi^4
      - 117177241/8108100*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2 * (
      + 357543003871/11757312000
      - 40270171951/244944000*logm
      - 4376/1575*logm^2
      + 192/35*logm^3
      - 36896356307/174182400*zeta3
      + 34224293/241920*zeta3*logm
      + 520999/2177280*c4
      + 598455689/261273600*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*cl^2 * (
      - 141864486223/105019740000
      - 101779/385875*logm
      + 74357/264600*zeta3
      + 211867/333396*lz
      + 2186/11025*lz*logm
      - 2291/15120*lz*zeta3
      - 126523/1190700*lz^2
      - 4/105*lz^2*logm
      + 43/5670*lz^3
      - 7/648*c4
      + 343/77760*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2 * (
      - 37320009196157/271593907200
      - 6825478687/39191040*logm
      - 4376/1575*logm^2
      + 192/35*logm^3
      - 5811074101069/6706022400*zeta3
      + 141371117/967680*zeta3*logm
      - 130387543/2177280*c4
      + 2218910663/130636800*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2 * (
      - 254200422088057/1176906931200
      + 87095720219/244944000*logm
      + 30124/1575*logm^2
      - 528/35*logm^3
      - 1209449929/180180*zeta5
      + 143639759446277/67060224000*zeta3
      - 72304441/241920*zeta3*logm
      + 94165256/2027025*c5
      + 1602883065143/12454041600*c4
      - 6707168298437/213497856000*pi^4
      + 641695511/12162150*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2 * (
      + 1560916977924001/2615348736000
      - 8128109603/10886400*logm
      - 4016/525*logm^2
      + 576/35*logm^3
      + 28637394/5005*zeta5
      - 866743989484157/1743565824000*zeta3
      + 33560741/53760*zeta3*logm
      - 78374896/2027025*c5
      - 66223407799/6227020800*c4
      - 455615418653/747242496000*pi^4
      - 290163788/6081075*pi^4*log2
   )

   + (alphas/pi)^3*z^3*ch*cl*sing*d33FF/NF * (
      - 296244609743/2500470000
      + 9703648/1488375*zeta3
      + 181270588/4465125*lz
      - 160288/4725*lz*zeta3
      + 2812504/2480625*pi^4
   )

   + (alphas/pi)^3*z^3*ch^2*sing*d33FF/NF * (
      + 7118016595194017/189731662848000
      + 343009147408727/1561577472000*zeta3
      + 22845879073/1524096000*c4
      - 787819133821/182891520000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2 * (
      + 31556642272/49228003125
      + 30961648/52093125*logm
      - 1242944/4465125*logm^2
      + 1024/2835*logm^3
      - 256/405*zeta3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*cl^2 * (
      + 114578264744/3987468253125
      + 184432928/12658629375*logm
      - 256/18225*zeta3
      - 5194816/12658629375*lz
      - 420608/40186125*lz*logm
      - 224/91125*lz^2
      + 256/127575*lz^2*logm
      + 128/382725*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2 * (
      + 60361465477/29393280000
      - 37155186557/30005640000*logm
      - 2485888/4465125*logm^2
      + 2048/2835*logm^3
      - 57669161/17418240*zeta3
      + 12355/10368*zeta3*logm
      - 1765/31104*c4
      + 17297/746496*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*cl^2 * (
      - 755792/93767625
      + 184432928/12658629375*logm
      + 431632/66976875*lz
      - 420608/40186125*lz*logm
      - 32/23625*lz^2
      + 256/127575*lz^2*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2 * (
      + 56877138427/12609717120
      - 224445289/122472000*logm
      - 1242944/4465125*logm^2
      + 1024/2835*logm^3
      - 6184964549/1556755200*zeta3
      + 12355/10368*zeta3*logm
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2 * (
      - 1475149211788337/6452412825600000
      - 107876453876029/1280240640000*logm
      + 15605792/4465125*logm^2
      - 5632/2835*logm^3
      - 561258009401/6193152000*zeta3
      + 719746763/11059200*zeta3*logm
      - 8529817/77414400*c4
      + 1510937903/1327104000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*cl^2 * (
      + 3370430882398273/637994920500000
      - 507190552/12658629375*logm
      - 1775983/10206000*zeta3
      - 22635964507/24111675000*lz
      + 1156672/40186125*lz*logm
      + 6217/8100*lz*zeta3
      - 28963/803722500*lz^2
      - 704/127575*lz^2*logm
      - 16/1913625*lz^3
      - 17/12150*c4
      - 75199/1458000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2 * (
      - 454880458419083629/5854170457175040000
      - 297995663849431/3840721920000*logm
      + 15605792/4465125*logm^2
      - 5632/2835*logm^3
      + 4448/315*zeta5
      - 43875740175477222611/433642256087040000*zeta3
      + 2050516289/33177600*zeta3*logm
      - 7110196837/1117670400*c4
      + 1068488091383/670602240000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2 * (
      + 719769197139499105799/11072340408729600000
      + 1167926630813087/5120962560000*logm
      - 28753364/4465125*logm^2
      + 7744/2835*logm^3
      + 240409697039/22972950*zeta5
      - 18203509261598866451/6323332055040000*zeta3
      - 57496681231/309657600*zeta3*logm
      - 13771367704/172297125*c5
      - 670931439078577/2258332876800*c4
      + 3971497861375921/64523796480000*pi^4
      - 44413927637/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2 * (
      + 983812946922223/4389396480000
      - 217698317175361/213373440000*logm
      - 299536/55125*logm^2
      + 256/35*logm^3
      - 28995540810097/21676032000*zeta3
      + 33098481779/38707200*zeta3*logm
      + 8529817/38707200*c4
      + 21972351293/1548288000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*cl^2 * (
      + 9823666659137/79749365062500
      + 35067272/468838125*logm
      - 61519/1428840*zeta3
      - 3395030363/63293146875*lz
      - 91712/1488375*lz*logm
      + 121/3150*lz*zeta3
      + 276692/40186125*lz^2
      + 64/4725*lz^2*logm
      + 32/1913625*lz^3
      + 17/6075*c4
      - 833/729000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2 * (
      - 2327115263308753/2489610816000
      - 6319823469083/6096384000*logm
      - 299536/55125*logm^2
      + 256/35*logm^3
      - 377837317054807/61471872000*zeta3
      + 33409827779/38707200*zeta3*logm
      - 16870125343/39916800*c4
      + 286864384271/2395008000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2 * (
      - 732946204901779682921/537799391281152000
      + 3864500052514417/1706987520000*logm
      + 1621724/55125*logm^2
      - 704/35*logm^3
      - 164881655909/3828825*zeta5
      + 100087308092213632873/9484998082560000*zeta3
      - 584962201091/309657600*zeta3*logm
      + 7402036192/24613875*c5
      + 2265724845443603/3387499315200*c4
      - 46055107339265209/290357084160000*pi^4
      + 180265104542/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2 * (
      + 64791939072296064833/12004450698240000
      - 83247087617/12042240*logm
      - 88168/6125*logm^2
      + 1152/35*logm^3
      + 476572709696/11486475*zeta5
      - 152847202936444153/26946017280000*zeta3
      + 33004109939/5734400*zeta3*logm
      - 48543035872/172297125*c5
      - 247002468953/1654052400*c4
      + 175808056237817/7939451520000*pi^4
      - 182874498536/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*ch*cl*sing*d33FF/NF * (
      - 3313632935498189/8861040562500
      + 26522368/893025*zeta3
      + 100805863762/781396875*lz
      - 1522816/14175*lz*zeta3
      + 232485824/66976875*pi^4
   )

   + (alphas/pi)^3*z^4*ch^2*sing*d33FF/NF * (
      + 529399654913333858090839/4081897379823943680000
      + 84428289080363359698947/100787589625282560000*zeta3
      - 136/91125*lz
      + 184976214493811/3218890752000*c4
      - 1261537454510467/77253378048000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2 * (
      + 667234795424/1253204308125
      + 2427756448/3978426375*logm
      - 4328864/12629925*logm^2
      + 2048/6237*logm^3
      - 512/891*zeta3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*cl^2 * (
      - 37694474248576/3892034846266875
      - 4324736336/1123242379875*logm
      + 64/13365*zeta3
      + 526579552/1123242379875*lz
      + 1037728/324168075*lz*logm
      + 1096/1403325*lz^2
      - 64/93555*lz^2*logm
      - 32/280665*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2 * (
      + 432564184014463/165542952960000
      - 143778598477/94810963968*logm
      - 8657728/12629925*logm^2
      + 4096/6237*logm^3
      - 44387709491/10899947520*zeta3
      + 2522821/1769472*zeta3*logm
      - 360403/5308416*c4
      + 17659747/637009920*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*cl^2 * (
      + 34568152/12658629375
      - 4324736336/1123242379875*logm
      - 681064/281302875*lz
      + 1037728/324168075*lz*logm
      + 488/893025*lz^2
      - 64/93555*lz^2*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2 * (
      + 270605350139987/40351094784000
      - 4400766606253/2069286912000*logm
      - 4328864/12629925*logm^2
      + 2048/6237*logm^3
      - 692437613459/119558799360*zeta3
      + 2522821/1769472*zeta3*logm
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2 * (
      + 2470070982166823017/597309072998400000
      - 37725504302295841/118513704960000*logm
      + 6622736/1804275*logm^2
      - 1024/567*logm^3
      - 3146994417526327/8828957491200*zeta3
      + 15924162317717/61312204800*zeta3*logm
      - 2069200171/20437401600*c4
      + 1288354688857/294298583040*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*cl^2 * (
      - 1665404093268283471/124545115080540000
      + 1081184084/102112943625*logm
      + 90199397/64152000*zeta3
      + 290372908200523/134789085585000*lz
      - 259432/29469825*lz*logm
      - 58193/32400*lz*zeta3
      + 75747817/24312605625*lz^2
      + 16/8505*lz^2*logm
      - 662/1403325*lz^3
      + 1/1944*c4
      + 699191/5832000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2 * (
      + 4076693750761425008915897/216048997032110161920000
      - 73667003507181667/237027409920000*logm
      + 6622736/1804275*logm^2
      - 1024/567*logm^3
      + 25408/693*zeta5
      - 6057352065467958268127/21773645455491072000*zeta3
      + 31367538023359/122624409600*zeta3*logm
      - 5079437872417/298896998400*c4
      + 603806730856391/143470559232000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2 * (
      + 1890270528083071670983183687/1213920785999816294400000
      + 4543784185979560601/5214603018240000*logm
      - 82503434/12629925*logm^2
      + 1408/567*logm^3
      + 5593363801118/93532725*zeta5
      - 14356366246539791627425411/1998223516049080320000*zeta3
      - 16060057767317/22295347200*zeta3*logm
      - 4512791972672/9820936125*c5
      - 68889910850230336793/64877386884710400*c4
      + 1401765535050243193001/7785286426165248000*pi^4
      - 14659863890116/29462808375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2 * (
      + 367248441428202521083/283906164326400000
      - 987324254596084841/168991764480000*logm
      - 544352/66825*logm^2
      + 2048/231*logm^3
      - 7579046612303/990904320*zeta3
      + 2369054737109/486604800*zeta3*logm
      + 2069200171/10218700800*c4
      + 14204709475283/175177728000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*cl^2 * (
      - 18172718866070023/311362787701350000
      - 3425804456/124804708875*logm
      + 34344517/3457792800*zeta3
      + 2350396652687/67394542792500*lz
      + 926848/36018675*lz*logm
      - 3463/249480*lz*zeta3
      - 37327579/4862521125*lz^2
      - 64/10395*lz^2*logm
      + 1324/1403325*lz^3
      - 1/972*c4
      + 49/116640*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2 * (
      - 1238453334120405110098249/223653206037381120000
      - 743615199867531157/126743823360000*logm
      - 544352/66825*logm^2
      + 2048/231*logm^3
      - 2700979154985278923783/73630685115187200*zeta3
      + 593824679771/121651200*zeta3*logm
      - 2391601045007/948879360*c4
      + 284617888774393/398529331200*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2 * (
      - 7529404475657498198617187659/1416240916999785676800000
      + 8950718837789388773/675967057920000*logm
      + 18449176/467775*logm^2
      - 512/21*logm^3
      - 169094614526984/654729075*zeta5
      + 1775983388579435017337141/25618250205757440000*zeta3
      - 50071350667853/4541644800*zeta3*logm
      + 5927657182976/3273645375*c5
      + 150853987410708328753/32438693442355200*c4
      - 22060794221193376773581/19463216065413120000*pi^4
      + 20846843102608/9820936125*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2 * (
      + 359753866350386757872033/10626057300418560000
      - 269559343681938833/5120962560000*logm
      - 570304/22275*logm^2
      + 4096/77*logm^3
      + 15604738152184/59520825*zeta5
      - 1068896561883385053954563/10407414146088960000*zeta3
      + 16575833412563/378470400*zeta3*logm
      - 17514775207168/9820936125*c5
      - 2049101914011949799/405483668029440*c4
      + 100109862435687089717/76028187755520000*pi^4
      - 9491657579312/4208972625*pi^4*log2
   )
)


==> anc/PiVOS <==
NF/(16*pi^2)*(
   + ep^-1*cl^2 * (
      + 4/3
   )

   + ep^-1*ch^2 * (
      + 4/3
   )

   + cl^2 * (
      + 20/9
      - 8/3*logm
      - 4/3*lz
   )

   + ch^2 * (
      - 8/3*logm
   )

   + z*ch^2 * (
      + 16/15
   )

   + z^2*ch^2 * (
      + 16/35
   )

   + z^3*ch^2 * (
      + 256/945
   )

   + z^4*ch^2 * (
      + 128/693
   )

   + alphas/pi*ep^-1*cf*cl^2 * (
      + 1/2
   )

   + alphas/pi*ep^-1*cf*ch^2 * (
      + 1/2
   )

   + alphas/pi*cf*cl^2 * (
      + 55/12
      - 2*logm
      - 4*zeta3
      - lz
   )

   + alphas/pi*cf*ch^2 * (
      + 13/12
      + 2*logm
   )

   + alphas/pi*z*cf*ch^2 * (
      + 776/405
      + 16/5*logm
   )

   + alphas/pi*z^2*cf*ch^2 * (
      + 3932/4725
      + 96/35*logm
   )

   + alphas/pi*z^3*cf*ch^2 * (
      + 193264/496125
      + 256/105*logm
   )

   + alphas/pi*z^4*cf*ch^2 * (
      + 213784/1403325
      + 512/231*logm
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nl*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*cl^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*nh*tf*ch^2 * (
      + 1/18
   )

   + (alphas/pi)^2*ep^-2*cf*ca*cl^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-2*cf*ca*ch^2 * (
      - 11/72
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nl*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*cl^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*nh*tf*ch^2 * (
      - 11/108
   )

   + (alphas/pi)^2*ep^-1*cf*ca*cl^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf*ca*ch^2 * (
      + 133/432
   )

   + (alphas/pi)^2*ep^-1*cf^2*cl^2 * (
      - 1/24
   )

   + (alphas/pi)^2*ep^-1*cf^2*ch^2 * (
      - 1/24
   )

   + (alphas/pi)^2*cf*nl*tf*cl^2 * (
      - 3701/648
      + 11/3*logm
      - 2/3*logm^2
      + 38/9*zeta3
      - 8/3*zeta3*logm
      + 11/6*lz
      - 2/3*lz*logm
      - 4/3*lz*zeta3
      - 1/6*lz^2
   )

   + (alphas/pi)^2*cf*nl*tf*ch^2 * (
      + 361/648
      + 2/9*logm
      + 2/3*logm^2
   )

   + (alphas/pi)^2*cf*nh*tf*cl^2 * (
      + 295/648
      + 11/3*logm
      - 2/3*logm^2
      - 8/3*zeta3*logm
      - 2/3*lz*logm
   )

   + (alphas/pi)^2*cf*nh*tf*ch^2 * (
      - 103/324
      + 2/9*logm
      + 2/3*logm^2
      + 7/16*zeta3
   )

   + (alphas/pi)^2*cf*ca*cl^2 * (
      + 44215/2592
      - 41/4*logm
      + 11/6*logm^2
      - 5/3*zeta5
      - 227/18*zeta3
      + 22/3*zeta3*logm
      - 41/8*lz
      + 11/6*lz*logm
      + 11/3*lz*zeta3
      + 11/24*lz^2
   )

   + (alphas/pi)^2*cf*ca*ch^2 * (
      - 5021/2592
      + 14/9*logm
      - 11/6*logm^2
      + 223/96*zeta3
   )

   + (alphas/pi)^2*cf^2*cl^2 * (
      - 143/72
      + 1/4*logm
      + 10*zeta5
      - 37/6*zeta3
      + 1/8*lz
   )

   + (alphas/pi)^2*cf^2*ch^2 * (
      + 97/72
      - 9/4*logm
      - 95/48*zeta3
   )

   + (alphas/pi)^2*z*cf*nl*tf*ch^2 * (
      + 1207/1215
      + 472/1215*logm
      + 16/15*logm^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*cl^2 * (
      + 14012/10125
      - 352/675*lz
      + 8/135*lz^2
   )

   + (alphas/pi)^2*z*cf*nh*tf*ch^2 * (
      - 10703/14580
      + 472/1215*logm
      + 16/15*logm^2
      + 203/216*zeta3
   )

   + (alphas/pi)^2*z*cf*ca*ch^2 * (
      - 15871/2880
      + 194/243*logm
      - 44/15*logm^2
      + 8791/1920*zeta3
   )

   + (alphas/pi)^2*z*cf^2*ch^2 * (
      - 178457/12960
      + 182/135*logm
      + 24/5*logm^2
      + 100081/8640*zeta3
   )

   + (alphas/pi)^2*z^2*cf*nl*tf*ch^2 * (
      + 290179/425250
      - 2936/14175*logm
      + 32/35*logm^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*cl^2 * (
      - 8188/128625
      + 1303/33075*lz
      - 2/315*lz^2
   )

   + (alphas/pi)^2*z^2*cf*nh*tf*ch^2 * (
      - 547639/580608
      - 2936/14175*logm
      + 32/35*logm^2
      + 14203/18432*zeta3
   )

   + (alphas/pi)^2*z^2*cf*ca*ch^2 * (
      - 10667149201/653184000
      + 30754/14175*logm
      - 88/35*logm^2
      + 26650129/1935360*zeta3
   )

   + (alphas/pi)^2*z^2*cf^2*ch^2 * (
      - 8149481507/65318400
      + 1924/1575*logm
      + 288/35*logm^2
      + 33560741/322560*zeta3
   )

   + (alphas/pi)^2*z^3*cf*nl*tf*ch^2 * (
      + 11170412/17364375
      - 621472/1488375*logm
      + 256/315*logm^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*cl^2 * (
      + 46108232/4219543125
      - 105152/13395375*lz
      + 64/42525*lz^2
   )

   + (alphas/pi)^2*z^3*cf*nh*tf*ch^2 * (
      - 192189289/163296000
      - 621472/1488375*logm
      + 256/315*logm^2
      + 12355/13824*zeta3
   )

   + (alphas/pi)^2*z^3*cf*ca*ch^2 * (
      - 103933187195197/1706987520000
      + 3825848/1488375*logm
      - 704/315*logm^2
      + 5226971021/103219200*zeta3
   )

   + (alphas/pi)^2*z^3*cf^2*ch^2 * (
      - 6246265438283/8128512000
      + 8464/55125*logm
      + 384/35*logm^2
      + 33004109939/51609600*zeta3
   )

   + (alphas/pi)^2*z^4*cf*nl*tf*ch^2 * (
      + 845079112/1326142125
      - 2164432/4209975*logm
      + 512/693*logm^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*cl^2 * (
      - 1081184084/374414126625
      + 259432/108056025*lz
      - 16/31185*lz^2
   )

   + (alphas/pi)^2*z^4*cf*nh*tf*ch^2 * (
      - 355028586023/250822656000
      - 2164432/4209975*logm
      + 512/693*logm^2
      + 2522821/2359296*zeta3
   )

   + (alphas/pi)^2*z^4*cf*ca*ch^2 * (
      - 37350941351291681/158018273280000
      + 11395388/4209975*logm
      - 128/63*logm^2
      + 16060057767317/81749606400*zeta3
   )

   + (alphas/pi)^2*z^4*cf^2*ch^2 * (
      - 2965413060031618363/675967057920000
      - 570464/467775*logm
      + 1024/77*logm^2
      + 16575833412563/4541644800*zeta3
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nl^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*cl^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh*nl*tf^2*ch^2 * (
      + 1/54
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*cl^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*nh^2*tf^2*ch^2 * (
      + 1/108
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nl*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*cl^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca*nh*tf*ch^2 * (
      - 11/216
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*cl^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-3*cf*ca^2*ch^2 * (
      + 121/1728
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nl^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*cl^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh*nl*tf^2*ch^2 * (
      - 11/324
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*cl^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*nh^2*tf^2*ch^2 * (
      - 11/648
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nl*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*cl^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca*nh*tf*ch^2 * (
      + 389/2592
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*cl^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf*ca^2*ch^2 * (
      - 2381/10368
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nl*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*cl^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*nh*tf*ch^2 * (
      + 7/288
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*cl^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-2*cf^2*ca*ch^2 * (
      + 11/576
   )

   + (alphas/pi)^3*ep^-1*cl^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch*cl*sing*d33FF/NF * (
      + 11/18
      - 4/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*ch^2*sing*d33FF/NF * (
      + 11/36
      - 2/3*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nl^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*cl^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh*nl*tf^2*ch^2 * (
      - 77/1944
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*cl^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*nh^2*tf^2*ch^2 * (
      - 77/3888
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nl*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*cl^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca*nh*tf*ch^2 * (
      - 769/15552
      - 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*cl^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf*ca^2*ch^2 * (
      + 5815/62208
      + 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nl*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*cl^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*nh*tf*ch^2 * (
      - 169/864
      + 11/36*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*cl^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^2*ca*ch^2 * (
      + 215/864
      - 11/72*zeta3
   )

   + (alphas/pi)^3*ep^-1*cf^3*cl^2 * (
      - 23/128
   )

   + (alphas/pi)^3*ep^-1*cf^3*ch^2 * (
      - 23/128
   )

   + (alphas/pi)^3*cl^2*sing*d33FF/NF * (
      + 431/108
      - 22/9*logm
      + 5*zeta5
      - 21/4*zeta3
      + 16/3*zeta3*logm
      - 8/3*zeta3^2
      - 11/9*lz
      + 8/3*lz*zeta3
      - 1/90*pi^4
   )

   + (alphas/pi)^3*ch*cl*sing*d33FF/NF * (
      + 103/54
      - 44/9*logm
      - 10/3*zeta5
      + 131/18*zeta3
      + 32/3*zeta3*logm
      - 1/45*pi^4
   )

   + (alphas/pi)^3*ch^2*sing*d33FF/NF * (
      + 2411/1260
      - 22/9*logm
      - 5/3*zeta5
      - 6779/280*zeta3
      + 16/3*zeta3*logm
      - 73/36*c4
      + 2189/4320*pi^4
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*cl^2 * (
      + 196513/23328
      - 604/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      - 20/9*zeta5
      - 809/162*zeta3
      + 152/27*zeta3*logm
      - 16/9*zeta3*logm^2
      - 302/81*lz
      + 22/9*lz*logm
      - 4/9*lz*logm^2
      + 76/27*lz*zeta3
      - 16/9*lz*zeta3*logm
      + 11/18*lz^2
      - 2/9*lz^2*logm
      - 4/9*lz^2*zeta3
      - 1/27*lz^3
   )

   + (alphas/pi)^3*cf*nl^2*tf^2*ch^2 * (
      + 17897/23328
      + 38/81*logm
      + 4/27*logm^2
      + 8/27*logm^3
      - 31/54*zeta3
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*cl^2 * (
      + 6625/11664
      - 542/81*logm
      + 44/9*logm^2
      - 16/27*logm^3
      - 11/27*zeta3
      + 152/27*zeta3*logm
      - 32/9*zeta3*logm^2
      + 22/9*lz*logm
      - 8/9*lz*logm^2
      - 16/9*lz*zeta3*logm
      - 2/9*lz^2*logm
   )

   + (alphas/pi)^3*cf*nh*nl*tf^2*ch^2 * (
      + 7043/11664
      - 37/162*logm
      + 8/27*logm^2
      + 16/27*logm^3
      - 127/108*zeta3
      + 7/12*zeta3*logm
      - 1/36*c4
      + 49/4320*pi^4
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*cl^2 * (
      - 5423/23328
      + 62/81*logm
      + 22/9*logm^2
      - 8/27*logm^3
      + 25/54*zeta3
      - 16/9*zeta3*logm^2
      - 4/9*lz*logm^2
   )

   + (alphas/pi)^3*cf*nh^2*tf^2*ch^2 * (
      + 610843/816480
      - 113/162*logm
      + 4/27*logm^2
      + 8/27*logm^3
      - 661/945*zeta3
      + 7/12*zeta3*logm
   )

   + (alphas/pi)^3*cf*ca*nl*tf*cl^2 * (
      - 5559937/93312
      + 3880/81*logm
      - 259/18*logm^2
      + 44/27*logm^3
      + 515/27*zeta5
      - 20/9*zeta5*logm
      + 41575/1296*zeta3
      - 896/27*zeta3*logm
      + 88/9*zeta3*logm^2
      + 2/3*zeta3^2
      + 1940/81*lz
      - 259/18*lz*logm
      + 22/9*lz*logm^2
      - 10/9*lz*zeta5
      - 448/27*lz*zeta3
      + 88/9*lz*zeta3*logm
      - 259/72*lz^2
      + 11/9*lz^2*logm
      + 22/9*lz^2*zeta3
      + 11/54*lz^3
      - 11/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nl*tf*ch^2 * (
      - 137657/93312
      - 817/162*logm
      + 79/54*logm^2
      - 44/27*logm^3
      - 3343/864*zeta3
      + 37/24*zeta3*logm
      - 25/216*c4
      + 353/5184*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*cl^2 * (
      + 134999/93312
      + 4097/162*logm
      - 259/18*logm^2
      + 44/27*logm^3
      - 20/9*zeta5*logm
      - 5/4*zeta3
      - 478/27*zeta3*logm
      + 88/9*zeta3*logm^2
      - 2/9*lz
      - 23/3*lz*logm
      + 22/9*lz*logm^2
      + 44/9*lz*zeta3*logm
      + 11/18*lz^2*logm
      - 1/9*c4
      + 47/2160*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ch^2 * (
      - 20108987/16329600
      - 1189/648*logm
      + 79/54*logm^2
      - 44/27*logm^3
      + 5/6*zeta5
      - 79649/75600*zeta3
      - 1/16*zeta3*logm
      - 11/540*c4
      + 1/8100*pi^4
   )

   + (alphas/pi)^3*cf*ca^2*cl^2 * (
      + 34499767/373248
      - 90445/1296*logm
      + 485/24*logm^2
      - 121/54*logm^3
      - 28295/864*zeta5
      + 55/9*zeta5*logm
      - 147473/2592*zeta3
      + 2737/54*zeta3*logm
      - 121/9*zeta3*logm^2
      + 55/6*zeta3^2
      - 90445/2592*lz
      + 485/24*lz*logm
      - 121/36*lz*logm^2
      + 55/18*lz*zeta5
      + 2737/108*lz*zeta3
      - 121/9*lz*zeta3*logm
      + 485/96*lz^2
      - 121/72*lz^2*logm
      - 121/36*lz^2*zeta3
      - 121/432*lz^3
      + 11/4320*pi^4
      - 35/12*Zeta(7)
   )

   + (alphas/pi)^3*cf*ca^2*ch^2 * (
      - 1163113/373248
      + 4415/324*logm
      - 461/108*logm^2
      + 121/54*logm^3
      + 23209/480*zeta5
      - 5837/384*zeta3
      - 935/96*zeta3*logm
      - 74/225*c5
      - 6997/4320*c4
      + 182893/518400*pi^4
      - 1093/2700*pi^4*log2
   )

   + (alphas/pi)^3*cf^2*nl*tf*cl^2 * (
      - 7505/10368
      + 29/24*logm
      - 1/3*logm^2
      - 250/9*zeta5
      + 40/3*zeta5*logm
      + 1553/54*zeta3
      - 38/3*zeta3*logm
      - 4*zeta3^2
      + 29/48*lz
      - 1/3*lz*logm
      + 20/3*lz*zeta5
      - 19/3*lz*zeta3
      - 1/12*lz^2
      + 11/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nl*tf*ch^2 * (
      + 16507/10368
      + 41/72*logm
      - 2*logm^2
      + 1093/432*zeta3
      - 13/12*zeta3*logm
      + 25/108*c4
      - 919/12960*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*cl^2 * (
      - 26945/10368
      - 103/24*logm
      - 1/3*logm^2
      + 40/3*zeta5*logm
      + 665/216*zeta3
      - 26/3*zeta3*logm
      + 13/48*lz
      + 2/3*lz*logm
      + 2/9*c4
      - 89/2160*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf*ch^2 * (
      - 2261597/259200
      + 41/72*logm
      - 2*logm^2
      - 123149/2700*zeta3
      - 13/12*zeta3*logm
      - 437/135*c4
      + 29737/32400*pi^4
   )

   + (alphas/pi)^3*cf^2*ca*cl^2 * (
      - 382033/20736
      + 127/24*logm
      - 11/24*logm^2
      + 9305/144*zeta5
      - 110/3*zeta5*logm
      - 46219/864*zeta3
      + 143/6*zeta3*logm
      + 127/48*lz
      - 11/24*lz*logm
      - 55/3*lz*zeta5
      + 143/12*lz*zeta3
      - 11/96*lz^2
      - 11/4320*pi^4
      + 35/2*Zeta(7)
   )

   + (alphas/pi)^3*cf^2*ca*ch^2 * (
      + 707191/103680
      - 2303/144*logm
      + 55/8*logm^2
      - 11807/80*zeta5
      + 868901/8640*zeta3
      + 407/48*zeta3*logm
      + 212/225*c5
      + 4891/720*c4
      - 153599/86400*pi^4
      + 1517/1350*pi^4*log2
   )

   + (alphas/pi)^3*cf^3*cl^2 * (
      - 31/192
      + 23/16*logm
      + 245/8*zeta5
      + 13/8*zeta3
      + 23/32*lz
      - 35*Zeta(7)
   )

   + (alphas/pi)^3*cf^3*ch^2 * (
      - 37441/8640
      + 157/16*logm
      + 3429/40*zeta5
      - 7549/80*zeta3
      - 128/225*c5
      - 1919/270*c4
      + 58001/32400*pi^4
      - 424/675*pi^4*log2
   )

   + (alphas/pi)^3*z*ch*cl*sing*d33FF/NF * (
      - 3425/324
      + 56/9*zeta3
      + 37/9*lz
      - 104/27*lz*zeta3
      + 28/1215*pi^4
   )

   + (alphas/pi)^3*z*ch^2*sing*d33FF/NF * (
      + 664837/160380
      - 2017831/53460*zeta3
      - 739/270*c4
      + 35/54*pi^4
   )

   + (alphas/pi)^3*z*cf*nl^2*tf^2*ch^2 * (
      + 42173/32805
      + 3568/3645*logm
      + 944/3645*logm^2
      + 64/135*logm^3
      - 112/135*zeta3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*cl^2 * (
      + 1470184/1366875
      + 56048/30375*logm
      - 224/405*zeta3
      + 24208/91125*lz
      - 1408/2025*lz*logm
      - 56/405*lz^2
      + 32/405*lz^2*logm
      + 16/1215*lz^3
   )

   + (alphas/pi)^3*z*cf*nh*nl*tf^2*ch^2 * (
      + 262877/262440
      - 3779/10935*logm
      + 1888/3645*logm^2
      + 128/135*logm^3
      - 38909/19440*zeta3
      + 203/162*zeta3*logm
      - 29/486*c4
      + 1421/58320*pi^4
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*cl^2 * (
      + 1427/2187
      + 56048/30375*logm
      - 92/729*lz
      - 1408/2025*lz*logm
      + 32/405*lz^2*logm
   )

   + (alphas/pi)^3*z*cf*nh^2*tf^2*ch^2 * (
      + 163868/98415
      - 14483/10935*logm
      + 944/3645*logm^2
      + 64/135*logm^3
      - 3287/2430*zeta3
      + 203/162*zeta3*logm
   )

   + (alphas/pi)^3*z*cf*ca*nl*tf*ch^2 * (
      - 13377067/4199040
      - 627893/58320*logm
      + 4204/3645*logm^2
      - 352/135*logm^3
      - 270937/34560*zeta3
      + 4183/1440*zeta3*logm
      - 4793/38880*c4
      + 549737/4665600*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*cl^2 * (
      - 34965241/6561000
      - 154132/30375*logm
      + 9317/4860*zeta3
      + 716839/1093500*lz
      + 3872/2025*lz*logm
      - 53/162*lz*zeta3
      + 7301/72900*lz^2
      - 88/405*lz^2*logm
      - 22/1215*lz^3
      - 11/243*c4
      + 251/29160*pi^4
   )

   + (alphas/pi)^3*z*cf*ca*nh*tf*ch^2 * (
      - 8974914913/2829103200
      - 775451/174960*logm
      + 4204/3645*logm^2
      - 352/135*logm^3
      + 64/27*zeta5
      - 3967290241/209563200*zeta3
      - 7013/12960*zeta3*logm
      - 37543/34020*c4
      + 146477/510300*pi^4
   )

   + (alphas/pi)^3*z*cf*ca^2*ch^2 * (
      - 304386643/83980800
      + 1907981/77760*logm
      - 13597/3645*logm^2
      + 484/135*logm^3
      + 53545/168*zeta5
      - 297156607/2073600*zeta3
      - 96701/5760*zeta3*logm
      - 6542/2835*c5
      - 13569677/1088640*c4
      + 352194749/130636800*pi^4
      - 83311/34020*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^2*nl*tf*ch^2 * (
      + 168257/77760
      - 19801/1080*logm
      - 88/135*logm^2
      + 16/5*logm^3
      - 660115/31104*zeta3
      + 120817/6480*zeta3*logm
      + 4793/19440*c4
      + 546199/2332800*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*cl^2 * (
      + 36206876/4100625
      + 8732/3375*logm
      - 58993/12150*zeta3
      - 374396/273375*lz
      - 272/225*lz*logm
      + 529/405*lz*zeta3
      - 2842/18225*lz^2
      + 8/45*lz^2*logm
      + 44/1215*lz^3
      + 22/243*c4
      - 539/14580*pi^4
   )

   + (alphas/pi)^3*z*cf^2*nh*tf*ch^2 * (
      - 53113237/3572100
      - 228583/9720*logm
      - 88/135*logm^2
      + 16/5*logm^3
      - 42551329/595350*zeta3
      + 139087/6480*zeta3*logm
      - 29509/5670*c4
      + 503813/340200*pi^4
   )

   + (alphas/pi)^3*z*cf^2*ca*ch^2 * (
      - 103500329/10886400
      + 275503/8640*logm
      + 259/27*logm^2
      - 44/5*logm^3
      - 783929/756*zeta5
      + 11824588199/21772800*zeta3
      - 1489711/51840*zeta3*logm
      + 2204/315*c5
      + 6072193/181440*c4
      - 61205147/7257600*pi^4
      + 2935/378*pi^4*log2
   )

   + (alphas/pi)^3*z*cf^3*ch^2 * (
      + 4124201/170100
      - 11207/288*logm
      - 206/45*logm^2
      + 24/5*logm^3
      + 135976/189*zeta5
      - 81560567/302400*zeta3
      + 100081/2880*zeta3*logm
      - 13504/2835*c5
      - 2323451/136080*c4
      + 66249947/16329600*pi^4
      - 48764/8505*pi^4*log2
   )

   + (alphas/pi)^3*z^2*ch*cl*sing*d33FF/NF * (
      - 36733853/1093500
      + 9068/2025*zeta3
      + 220802/18225*lz
      - 464/45*lz*zeta3
      + 8692/30375*pi^4
   )

   + (alphas/pi)^3*z^2*ch^2*sing*d33FF/NF * (
      + 5881974201847/523069747200
      + 796232393699/23247544320*zeta3
      + 97011619/43545600*c4
      - 745372259/1045094400*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nl^2*tf^2*ch^2 * (
      + 15441973/19136250
      + 391358/637875*logm
      - 5872/42525*logm^2
      + 128/315*logm^3
      - 32/45*zeta3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*cl^2 * (
      - 5450114/40516875
      - 32752/385875*logm
      + 8/135*zeta3
      - 30418/10418625*lz
      + 5212/99225*lz*logm
      + 11/945*lz^2
      - 8/945*lz^2*logm
      - 4/2835*lz^3
   )

   + (alphas/pi)^3*z^2*cf*nh*nl*tf^2*ch^2 * (
      + 95040709/62705664
      - 153560977/163296000*logm
      - 11744/42525*logm^2
      + 256/315*logm^3
      - 12159109/4644864*zeta3
      + 14203/13824*zeta3*logm
      - 2029/41472*c4
      + 99421/4976640*pi^4
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*cl^2 * (
      + 6977/303750
      - 32752/385875*logm
      - 599/30375*lz
      + 5212/99225*lz*logm
      + 8/2025*lz^2
      - 8/945*lz^2*logm
   )

   + (alphas/pi)^3*z^2*cf*nh^2*tf^2*ch^2 * (
      + 1842464707/646652160
      - 676663/435456*logm
      - 5872/42525*logm^2
      + 128/315*logm^3
      - 2744471/1064448*zeta3
      + 14203/13824*zeta3*logm
   )

   + (alphas/pi)^3*z^2*cf*ca*nl*tf*ch^2 * (
      - 22559166733/16796160000
      - 12129601297/489888000*logm
      + 126256/42525*logm^2
      - 704/315*logm^3
      - 309132631/12902400*zeta3
      + 22668817/1451520*zeta3*logm
      - 520999/4354560*c4
      + 167529079/522547200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*cl^2 * (
      - 76131472673/30005640000
      + 90068/385875*logm
      + 19051/45360*zeta3
      + 61445851/250047000*lz
      - 14333/99225*lz*logm
      - 271/864*lz*zeta3
      + 175597/4762800*lz^2
      + 22/945*lz^2*logm
      - 43/11340*lz^3
      + 7/1296*c4
      + 3497/155520*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca*nh*tf*ch^2 * (
      - 20427854209619/5649153269760
      - 36838508179/1959552000*logm
      + 126256/42525*logm^2
      - 704/315*logm^3
      + 362/63*zeta5
      - 29638030087837/697426329600*zeta3
      + 74270803/5806080*zeta3*logm
      - 31595849/11612160*c4
      + 968787977/1393459200*pi^4
   )

   + (alphas/pi)^3*z^2*cf*ca^2*ch^2 * (
      - 237501566974169/36212520960000
      + 126861510971/1959552000*logm
      - 251767/42525*logm^2
      + 968/315*logm^3
      + 649453787/360360*zeta5
      - 138284733633959/211341312000*zeta3
      - 293151419/5806080*zeta3*logm
      - 9162968/675675*c5
      - 1715021939/27799200*c4
      + 308483709539/23351328000*pi^4
      - 117177241/8108100*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^2*nl*tf*ch^2 * (
      + 357543003871/11757312000
      - 40270171951/244944000*logm
      - 4376/1575*logm^2
      + 192/35*logm^3
      - 36896356307/174182400*zeta3
      + 34224293/241920*zeta3*logm
      + 520999/2177280*c4
      + 598455689/261273600*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*cl^2 * (
      - 141864486223/105019740000
      - 101779/385875*logm
      + 74357/264600*zeta3
      + 211867/333396*lz
      + 2186/11025*lz*logm
      - 2291/15120*lz*zeta3
      - 126523/1190700*lz^2
      - 4/105*lz^2*logm
      + 43/5670*lz^3
      - 7/648*c4
      + 343/77760*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*nh*tf*ch^2 * (
      - 37320009196157/271593907200
      - 6825478687/39191040*logm
      - 4376/1575*logm^2
      + 192/35*logm^3
      - 5811074101069/6706022400*zeta3
      + 141371117/967680*zeta3*logm
      - 130387543/2177280*c4
      + 2218910663/130636800*pi^4
   )

   + (alphas/pi)^3*z^2*cf^2*ca*ch^2 * (
      - 254200422088057/1176906931200
      + 87095720219/244944000*logm
      + 30124/1575*logm^2
      - 528/35*logm^3
      - 1209449929/180180*zeta5
      + 143639759446277/67060224000*zeta3
      - 72304441/241920*zeta3*logm
      + 94165256/2027025*c5
      + 1602883065143/12454041600*c4
      - 6707168298437/213497856000*pi^4
      + 641695511/12162150*pi^4*log2
   )

   + (alphas/pi)^3*z^2*cf^3*ch^2 * (
      + 1560916977924001/2615348736000
      - 8128109603/10886400*logm
      - 4016/525*logm^2
      + 576/35*logm^3
      + 28637394/5005*zeta5
      - 866743989484157/1743565824000*zeta3
      + 33560741/53760*zeta3*logm
      - 78374896/2027025*c5
      - 66223407799/6227020800*c4
      - 455615418653/747242496000*pi^4
      - 290163788/6081075*pi^4*log2
   )

   + (alphas/pi)^3*z^3*ch*cl*sing*d33FF/NF * (
      - 296244609743/2500470000
      + 9703648/1488375*zeta3
      + 181270588/4465125*lz
      - 160288/4725*lz*zeta3
      + 2812504/2480625*pi^4
   )

   + (alphas/pi)^3*z^3*ch^2*sing*d33FF/NF * (
      + 7118016595194017/189731662848000
      + 343009147408727/1561577472000*zeta3
      + 22845879073/1524096000*c4
      - 787819133821/182891520000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nl^2*tf^2*ch^2 * (
      + 31556642272/49228003125
      + 30961648/52093125*logm
      - 1242944/4465125*logm^2
      + 1024/2835*logm^3
      - 256/405*zeta3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*cl^2 * (
      + 114578264744/3987468253125
      + 184432928/12658629375*logm
      - 256/18225*zeta3
      - 5194816/12658629375*lz
      - 420608/40186125*lz*logm
      - 224/91125*lz^2
      + 256/127575*lz^2*logm
      + 128/382725*lz^3
   )

   + (alphas/pi)^3*z^3*cf*nh*nl*tf^2*ch^2 * (
      + 60361465477/29393280000
      - 37155186557/30005640000*logm
      - 2485888/4465125*logm^2
      + 2048/2835*logm^3
      - 57669161/17418240*zeta3
      + 12355/10368*zeta3*logm
      - 1765/31104*c4
      + 17297/746496*pi^4
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*cl^2 * (
      - 755792/93767625
      + 184432928/12658629375*logm
      + 431632/66976875*lz
      - 420608/40186125*lz*logm
      - 32/23625*lz^2
      + 256/127575*lz^2*logm
   )

   + (alphas/pi)^3*z^3*cf*nh^2*tf^2*ch^2 * (
      + 56877138427/12609717120
      - 224445289/122472000*logm
      - 1242944/4465125*logm^2
      + 1024/2835*logm^3
      - 6184964549/1556755200*zeta3
      + 12355/10368*zeta3*logm
   )

   + (alphas/pi)^3*z^3*cf*ca*nl*tf*ch^2 * (
      - 1475149211788337/6452412825600000
      - 107876453876029/1280240640000*logm
      + 15605792/4465125*logm^2
      - 5632/2835*logm^3
      - 561258009401/6193152000*zeta3
      + 719746763/11059200*zeta3*logm
      - 8529817/77414400*c4
      + 1510937903/1327104000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*cl^2 * (
      + 3370430882398273/637994920500000
      - 507190552/12658629375*logm
      - 1775983/10206000*zeta3
      - 22635964507/24111675000*lz
      + 1156672/40186125*lz*logm
      + 6217/8100*lz*zeta3
      - 28963/803722500*lz^2
      - 704/127575*lz^2*logm
      - 16/1913625*lz^3
      - 17/12150*c4
      - 75199/1458000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca*nh*tf*ch^2 * (
      - 454880458419083629/5854170457175040000
      - 297995663849431/3840721920000*logm
      + 15605792/4465125*logm^2
      - 5632/2835*logm^3
      + 4448/315*zeta5
      - 43875740175477222611/433642256087040000*zeta3
      + 2050516289/33177600*zeta3*logm
      - 7110196837/1117670400*c4
      + 1068488091383/670602240000*pi^4
   )

   + (alphas/pi)^3*z^3*cf*ca^2*ch^2 * (
      + 719769197139499105799/11072340408729600000
      + 1167926630813087/5120962560000*logm
      - 28753364/4465125*logm^2
      + 7744/2835*logm^3
      + 240409697039/22972950*zeta5
      - 18203509261598866451/6323332055040000*zeta3
      - 57496681231/309657600*zeta3*logm
      - 13771367704/172297125*c5
      - 670931439078577/2258332876800*c4
      + 3971497861375921/64523796480000*pi^4
      - 44413927637/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^2*nl*tf*ch^2 * (
      + 983812946922223/4389396480000
      - 217698317175361/213373440000*logm
      - 299536/55125*logm^2
      + 256/35*logm^3
      - 28995540810097/21676032000*zeta3
      + 33098481779/38707200*zeta3*logm
      + 8529817/38707200*c4
      + 21972351293/1548288000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*cl^2 * (
      + 9823666659137/79749365062500
      + 35067272/468838125*logm
      - 61519/1428840*zeta3
      - 3395030363/63293146875*lz
      - 91712/1488375*lz*logm
      + 121/3150*lz*zeta3
      + 276692/40186125*lz^2
      + 64/4725*lz^2*logm
      + 32/1913625*lz^3
      + 17/6075*c4
      - 833/729000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*nh*tf*ch^2 * (
      - 2327115263308753/2489610816000
      - 6319823469083/6096384000*logm
      - 299536/55125*logm^2
      + 256/35*logm^3
      - 377837317054807/61471872000*zeta3
      + 33409827779/38707200*zeta3*logm
      - 16870125343/39916800*c4
      + 286864384271/2395008000*pi^4
   )

   + (alphas/pi)^3*z^3*cf^2*ca*ch^2 * (
      - 732946204901779682921/537799391281152000
      + 3864500052514417/1706987520000*logm
      + 1621724/55125*logm^2
      - 704/35*logm^3
      - 164881655909/3828825*zeta5
      + 100087308092213632873/9484998082560000*zeta3
      - 584962201091/309657600*zeta3*logm
      + 7402036192/24613875*c5
      + 2265724845443603/3387499315200*c4
      - 46055107339265209/290357084160000*pi^4
      + 180265104542/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^3*cf^3*ch^2 * (
      + 64791939072296064833/12004450698240000
      - 83247087617/12042240*logm
      - 88168/6125*logm^2
      + 1152/35*logm^3
      + 476572709696/11486475*zeta5
      - 152847202936444153/26946017280000*zeta3
      + 33004109939/5734400*zeta3*logm
      - 48543035872/172297125*c5
      - 247002468953/1654052400*c4
      + 175808056237817/7939451520000*pi^4
      - 182874498536/516891375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*ch*cl*sing*d33FF/NF * (
      - 3313632935498189/8861040562500
      + 26522368/893025*zeta3
      + 100805863762/781396875*lz
      - 1522816/14175*lz*zeta3
      + 232485824/66976875*pi^4
   )

   + (alphas/pi)^3*z^4*ch^2*sing*d33FF/NF * (
      + 529399654913333858090839/4081897379823943680000
      + 84428289080363359698947/100787589625282560000*zeta3
      - 136/91125*lz
      + 184976214493811/3218890752000*c4
      - 1261537454510467/77253378048000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nl^2*tf^2*ch^2 * (
      + 667234795424/1253204308125
      + 2427756448/3978426375*logm
      - 4328864/12629925*logm^2
      + 2048/6237*logm^3
      - 512/891*zeta3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*cl^2 * (
      - 37694474248576/3892034846266875
      - 4324736336/1123242379875*logm
      + 64/13365*zeta3
      + 526579552/1123242379875*lz
      + 1037728/324168075*lz*logm
      + 1096/1403325*lz^2
      - 64/93555*lz^2*logm
      - 32/280665*lz^3
   )

   + (alphas/pi)^3*z^4*cf*nh*nl*tf^2*ch^2 * (
      + 432564184014463/165542952960000
      - 143778598477/94810963968*logm
      - 8657728/12629925*logm^2
      + 4096/6237*logm^3
      - 44387709491/10899947520*zeta3
      + 2522821/1769472*zeta3*logm
      - 360403/5308416*c4
      + 17659747/637009920*pi^4
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*cl^2 * (
      + 34568152/12658629375
      - 4324736336/1123242379875*logm
      - 681064/281302875*lz
      + 1037728/324168075*lz*logm
      + 488/893025*lz^2
      - 64/93555*lz^2*logm
   )

   + (alphas/pi)^3*z^4*cf*nh^2*tf^2*ch^2 * (
      + 270605350139987/40351094784000
      - 4400766606253/2069286912000*logm
      - 4328864/12629925*logm^2
      + 2048/6237*logm^3
      - 692437613459/119558799360*zeta3
      + 2522821/1769472*zeta3*logm
   )

   + (alphas/pi)^3*z^4*cf*ca*nl*tf*ch^2 * (
      + 2470070982166823017/597309072998400000
      - 37725504302295841/118513704960000*logm
      + 6622736/1804275*logm^2
      - 1024/567*logm^3
      - 3146994417526327/8828957491200*zeta3
      + 15924162317717/61312204800*zeta3*logm
      - 2069200171/20437401600*c4
      + 1288354688857/294298583040*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*cl^2 * (
      - 1665404093268283471/124545115080540000
      + 1081184084/102112943625*logm
      + 90199397/64152000*zeta3
      + 290372908200523/134789085585000*lz
      - 259432/29469825*lz*logm
      - 58193/32400*lz*zeta3
      + 75747817/24312605625*lz^2
      + 16/8505*lz^2*logm
      - 662/1403325*lz^3
      + 1/1944*c4
      + 699191/5832000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca*nh*tf*ch^2 * (
      + 4076693750761425008915897/216048997032110161920000
      - 73667003507181667/237027409920000*logm
      + 6622736/1804275*logm^2
      - 1024/567*logm^3
      + 25408/693*zeta5
      - 6057352065467958268127/21773645455491072000*zeta3
      + 31367538023359/122624409600*zeta3*logm
      - 5079437872417/298896998400*c4
      + 603806730856391/143470559232000*pi^4
   )

   + (alphas/pi)^3*z^4*cf*ca^2*ch^2 * (
      + 1890270528083071670983183687/1213920785999816294400000
      + 4543784185979560601/5214603018240000*logm
      - 82503434/12629925*logm^2
      + 1408/567*logm^3
      + 5593363801118/93532725*zeta5
      - 14356366246539791627425411/1998223516049080320000*zeta3
      - 16060057767317/22295347200*zeta3*logm
      - 4512791972672/9820936125*c5
      - 68889910850230336793/64877386884710400*c4
      + 1401765535050243193001/7785286426165248000*pi^4
      - 14659863890116/29462808375*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^2*nl*tf*ch^2 * (
      + 367248441428202521083/283906164326400000
      - 987324254596084841/168991764480000*logm
      - 544352/66825*logm^2
      + 2048/231*logm^3
      - 7579046612303/990904320*zeta3
      + 2369054737109/486604800*zeta3*logm
      + 2069200171/10218700800*c4
      + 14204709475283/175177728000*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*cl^2 * (
      - 18172718866070023/311362787701350000
      - 3425804456/124804708875*logm
      + 34344517/3457792800*zeta3
      + 2350396652687/67394542792500*lz
      + 926848/36018675*lz*logm
      - 3463/249480*lz*zeta3
      - 37327579/4862521125*lz^2
      - 64/10395*lz^2*logm
      + 1324/1403325*lz^3
      - 1/972*c4
      + 49/116640*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*nh*tf*ch^2 * (
      - 1238453334120405110098249/223653206037381120000
      - 743615199867531157/126743823360000*logm
      - 544352/66825*logm^2
      + 2048/231*logm^3
      - 2700979154985278923783/73630685115187200*zeta3
      + 593824679771/121651200*zeta3*logm
      - 2391601045007/948879360*c4
      + 284617888774393/398529331200*pi^4
   )

   + (alphas/pi)^3*z^4*cf^2*ca*ch^2 * (
      - 7529404475657498198617187659/1416240916999785676800000
      + 8950718837789388773/675967057920000*logm
      + 18449176/467775*logm^2
      - 512/21*logm^3
      - 169094614526984/654729075*zeta5
      + 1775983388579435017337141/25618250205757440000*zeta3
      - 50071350667853/4541644800*zeta3*logm
      + 5927657182976/3273645375*c5
      + 150853987410708328753/32438693442355200*c4
      - 22060794221193376773581/19463216065413120000*pi^4
      + 20846843102608/9820936125*pi^4*log2
   )

   + (alphas/pi)^3*z^4*cf^3*ch^2 * (
      + 359753866350386757872033/10626057300418560000
      - 269559343681938833/5120962560000*logm
      - 570304/22275*logm^2
      + 4096/77*logm^3
      + 15604738152184/59520825*zeta5
      - 1068896561883385053954563/10407414146088960000*zeta3
      + 16575833412563/378470400*zeta3*logm
      - 17514775207168/9820936125*c5
      - 2049101914011949799/405483668029440*c4
      + 100109862435687089717/76028187755520000*pi^4
      - 9491657579312/4208972625*pi^4*log2
   )
)


==> anc/delta_kappa_MS <==
3*s^2/c^2*xt*(
    + 1

    + alphas/pi*cf * (
       + 3/2
       - 3*logm
       - 1/6*pi^2
   )

    + (alphas/pi)^2*cf*tf * (
       - 21/4*zeta3
   )

    + (alphas/pi)^2*cf*tf*nl * (
       - 25/16
       - 2/3*zeta3
       + 11/6*logm
       - logm^2
       + 7/36*pi^2
       - 1/9*pi^2*logm
   )

    + (alphas/pi)^2*cf*nh*tf * (
       + 229/48
       - 67/4*zeta3
       + 11/6*logm
       - logm^2
       + 27/2*ls2*sqrt3
       - 1/9*pi^2*logm
   )

    + (alphas/pi)^2*cf*ca * (
       + 1013/192
       - 61/6*zeta3
       + 12*a4
       - 163/24*logm
       + 11/4*logm^2
       + 1/2*log2^4
       + 117/16*ls2*sqrt3
       + 27/16*ls2^2
       - 73/144*pi^2
       + 11/36*pi^2*logm
       - 1/2*pi^2*log2^2
       + 127/2880*pi^4
       - 2/3*c4
   )

    + (alphas/pi)^2*cf^2 * (
       - 1591/576
       + 289/12*zeta3
       - 24*a4
       - 3/8*logm
       + 9/2*logm^2
       - log2^4
       - 117/8*ls2*sqrt3
       - 27/8*ls2^2
       - 259/432*pi^2
       + 1/2*pi^2*logm
       + pi^2*log2^2
       - 7/160*pi^4
       + 4/3*c4
   )

    + (alphas/pi)^3*cf*tf^2*nl * (
       + 35/6*zeta3
       + 8*a4
       - 7*logm*zeta3
       + 1/3*log2^4
       - 1/3*pi^2*log2^2
       - 49/360*pi^4
   )

    + (alphas/pi)^3*cf*tf^2*nl^2 * (
       + 5029/3888
       + 7/3*zeta3
       - 95/54*logm
       - 8/9*logm*zeta3
       + 11/9*logm^2
       - 4/9*logm^3
       - 245/972*pi^2
       + 7/27*pi^2*logm
       - 2/27*pi^2*logm^2
       - 19/1620*pi^4
   )

    + (alphas/pi)^3*cf*nh*tf^2 * (
       + 4/3
       - 20/3*zeta3
       - 7*logm*zeta3
   )

    + (alphas/pi)^3*cf*nh*tf^2*nl * (
       - 345827/1944
       + 2*T6p14ep0
       - 10/3*T6p13ep0
       + 1579/54*zeta3
       - 8*a4
       + 133/27*logm
       - 209/9*logm*zeta3
       + 22/9*logm^2
       - 8/9*logm^3
       - 1/3*log2^4
       + 27*ls3*sqrt3
       + 213/2*ls2*sqrt3
       + 18*ls2*sqrt3*logm
       - 27*ls2*sqrt3*log3
       + 3023/972*pi^2
       + 7/27*pi^2*logm
       - 4/27*pi^2*logm^2
       + 1/3*pi^2*log2^2
       + 3/2*pi^3*sqrt3
       - 97/360*pi^4
   )

    + (alphas/pi)^3*cf*nh^2*tf^2 * (
       - 221527/4860
       - 23/36*T6p9ep0
       + 4/9*T6p10ep0
       + 20279/3240*zeta3
       + 361/54*logm
       - 67/3*logm*zeta3
       + 11/9*logm^2
       - 4/9*logm^3
       + 53/4*ls3*sqrt3
       + 451/12*ls2*sqrt3
       + 18*ls2*sqrt3*logm
       - 53/4*ls2*sqrt3*log3
       + 1741/432*pi^2
       - 2/27*pi^2*logm^2
       + 53/72*pi^3*sqrt3
       + 233/3240*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf * (
       - 883/24*zeta3
       - 40*a4
       + 77/4*logm*zeta3
       - 5/3*log2^4
       + 5/3*pi^2*log2^2
       + 191/360*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/48
       + 1/4*T6p14ep0
       - 1/6*T6p13ep0
       - 131/216*zeta3
       + 3/2*ls2*sqrt3
       + 9/8*ls2^2
       + 31/432*pi^2
       + 13/720*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf*nl * (
       - 850799/7776
       + 1/4*T6p14ep1
       - 11/24*T6p14ep0
       - 1/6*T6p13ep1
       - 4/9*T6p13ep0
       - 1/12*T3L61ep1
       - 476/45*zeta5
       + 35521/1296*zeta3
       + 16/3*a5
       - 44/3*a4
       + 101/216*logm
       - 2*logm*T6p14ep0
       + 4/3*logm*T6p13ep0
       - 88/27*logm*zeta3
       + 16*logm*a4
       - 329/36*logm^2
       + 22/9*logm^3
       + 64/15*log2*a4
       - 11/18*log2^4
       + 2/3*log2^4*logm
       + 2/15*log2^5
       + 117/8*ls3*sqrt3
       + 615/16*ls2*sqrt3
       - 9/4*ls2*sqrt3*logm
       - 117/8*ls2*sqrt3*log3
       + 9/16*ls2^2
       - 27/4*ls2^2*logm
       + 15715/7776*pi^2
       - 95/324*pi^2*zeta3
       - 227/108*pi^2*logm
       + 11/27*pi^2*logm^2
       + 11/18*pi^2*log2^2
       - 2/3*pi^2*log2^2*logm
       - 14/135*pi^2*log2^3
       + 13/16*pi^3*sqrt3
       - 2893/6480*pi^4
       - 37/432*pi^4*logm
       + 49/540*pi^4*log2
       + 46/27*c4
       - 8/9*c4*logm
       - 8/45*c4*log2
   )

    + (alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 11063/64
       - 1/4*T7p8ep0
       - 1/8*T7p7ep0
       - 1/8*T7p5ep0
       - 29/48*T6p9ep0
       - 1/4*T6p13ep0
       - 17/8*T6p12ep0
       + 17/24*T6p11ep0
       + 83/24*T6p10ep0
       - 377/24*zeta5
       - 38779/864*zeta3
       + 69/16*ls3*sqrt3
       + 65/16*ls2*sqrt3
       - 69/16*ls2*sqrt3*log3
       + 15/8*ls2^2
       + 761/576*pi^2
       + 1/24*pi^2*zeta3
       + 23/96*pi^3*sqrt3
       + 7/45*pi^4
   )

    + (alphas/pi)^3*cf*ca*nh*tf * (
       + 544973153/746496
       - 7/24*T7p9ep0
       - 1/4*T7p8ep1
       + 7/8*T7p8ep0
       - 1/8*T7p7ep1
       + 11/16*T7p7ep0
       + 1/8*T7p6ep1
       - 1/8*T7p5ep1
       + 17/48*T7p5ep0
       + 1/12*T7p16ep0
       - 29/48*T6p9ep1
       - 37/288*T6p9ep0
       + 113/24*T6p18ep0
       + 61/24*T6p17ep0
       - 7/18*T6p16ep1
       - 5/2*T6p14ep0
       - 1/4*T6p13ep1
       + 109/24*T6p13ep0
       - 17/8*T6p12ep1
       - 3757/720*T6p12ep0
       + 17/24*T6p11ep1
       - 97/432*T6p11ep0
       + 83/24*T6p10ep1
       + 49/12*T6p10ep0
       + 5/18*T5p8ep1
       - 49/24*T5p11ep0
       + 3/8*T4LVB6ep1
       + 1/24*T4LT2ep2
       - 1/12*T3L61ep1
       + 18949/180*zeta5
       - 39574397/77760*zeta3
       - 1/18*zeta3^2
       - 192*a5
       - 152/3*a4
       - 75103/54*logm
       + 2*logm*T7p8ep0
       + logm*T7p7ep0
       + logm*T7p5ep0
       + 29/6*logm*T6p9ep0
       + 2*logm*T6p13ep0
       + 17*logm*T6p12ep0
       - 17/3*logm*T6p11ep0
       - 83/3*logm*T6p10ep0
       + 377/3*logm*zeta5
       + 11068/27*logm*zeta3
       + 16*logm*a4
       - 329/36*logm^2
       + 22/9*logm^3
       - 192/5*log2*a4
       - 19/9*log2^4
       + 2/3*log2^4*logm
       - 23/9*ls4pithird*sqrt3
       - 10627/160*ls3*sqrt3
       - 69/2*ls3*sqrt3*logm
       - 207/16*ls3*sqrt3*log3
       - 71977/288*ls2*sqrt3
       - 289/4*ls2*sqrt3*logm
       + 10627/160*ls2*sqrt3*log3
       + 69/2*ls2*sqrt3*log3*logm
       + 207/32*ls2*sqrt3*log3^2
       - 35/48*ls2^2
       - 51/4*ls2^2*logm
       - 529/72*pi*sqrt3*zeta3
       - 1915567/34560*pi^2
       - 121/72*pi^2*zeta3
       - 2459/216*pi^2*logm
       - 1/3*pi^2*logm*zeta3
       + 11/27*pi^2*logm^2
       + 19/9*pi^2*log2^2
       - 2/3*pi^2*log2^2*logm
       - 16/15*pi^2*log2^3
       + 23/48*pi^2*ls2*sqrt3
       - 10627/2880*pi^3*sqrt3
       - 23/12*pi^3*sqrt3*logm
       - 23/32*pi^3*sqrt3*log3
       + 978887/194400*pi^4
       - 2561/2160*pi^4*logm
       - 34/15*pi^4*log2
       - 1/1512*pi^6
       - 172/9*c4
       - 8/9*c4*logm
       + 8/5*c4*log2
       + 69/8*ls4*sqrt3
   )

    + (alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 51/4
       + 5/32*T7p11ep0
       - 5/32*T7p10ep0
       - 3/4*T6p14ep0
       + 1/2*T6p13ep0
       - 3/32*T6p12ep0
       + 1/32*T6p11ep0
       - 2929/576*zeta3
       + 27/32*ls3*sqrt3
       - 27/16*ls2*sqrt3
       - 27/32*ls2*sqrt3*log3
       - 189/64*ls2^2
       + 295/576*pi^2
       + 3/64*pi^3*sqrt3
       + 59/1920*pi^4
   )

    + (alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 21035831/147456
       - 3/16*T9p4ep0
       - 1/16*T9p3ep0
       + 1/16*T8p10ep0
       + 1/16*T7p9ep0
       + 5/32*T7p8ep0
       + 7/64*T7p7ep0
       - 7/32*T7p5ep0
       + 1/32*T7p14ep1
       + 5/32*T7p11ep1
       - 11/24*T7p11ep0
       - 5/32*T7p10ep1
       + 11/24*T7p10ep0
       + 15/16*T6p9ep0
       - 1/12*T6p18ep0
       - 21/64*T6p17ep0
       + 1/128*T6p16ep1
       - 3/4*T6p14ep1
       - 77/64*T6p14ep0
       + 1/2*T6p13ep1
       - 7/48*T6p13ep0
       - 3/32*T6p12ep1
       - 121/192*T6p12ep0
       + 1/32*T6p11ep1
       + 13/64*T6p11ep0
       - 51/16*T6p10ep0
       - 81/256*T5p8ep1
       + 541/1536*T5p11ep0
       - 32443/768*zeta5
       + 394607/13824*zeta3
       + 12*a5
       - 102*logm
       - 5/4*logm*T7p11ep0
       + 5/4*logm*T7p10ep0
       + 6*logm*T6p14ep0
       - 4*logm*T6p13ep0
       + 3/4*logm*T6p12ep0
       - 1/4*logm*T6p11ep0
       + 2929/72*logm*zeta3
       + 12/5*log2*a4
       - 1/2*ls4pithird*sqrt3
       + 1875/128*ls3*sqrt3
       - 27/4*ls3*sqrt3*logm
       - 81/32*ls3*sqrt3*log3
       - 685/2048*ls2*sqrt3
       + 27/2*ls2*sqrt3*logm
       - 1875/128*ls2*sqrt3*log3
       + 27/4*ls2*sqrt3*log3*logm
       + 81/64*ls2*sqrt3*log3^2
       - 45/128*ls2^2
       + 189/8*ls2^2*logm
       - 23/16*pi*sqrt3*zeta3
       + 9269/13824*pi^2
       + 1439/3456*pi^2*zeta3
       - 295/72*pi^2*logm
       + 1/15*pi^2*log2^3
       + 3/32*pi^2*ls2*sqrt3
       + 625/768*pi^3*sqrt3
       - 3/8*pi^3*sqrt3*logm
       - 9/64*pi^3*sqrt3*log3
       + 68491/276480*pi^4
       - 59/240*pi^4*logm
       + 53/480*pi^4*log2
       - 1/8*c4
       - 1/10*c4*log2
       + 27/16*ls4*sqrt3
   )

    + (alphas/pi)^3*cf*ca^2 * (
       - 821775334681/509607936
       - 1/32*T9p7ep0
       - 1/16*T9p6ep0
       + 1/16*T9p5ep0
       - 3/16*T9p4ep1
       - 13/16*T9p4ep0
       - 1/16*T9p3ep1
       - 25/48*T9p3ep0
       - 1/16*T8p9ep0
       + 3/32*T8p7ep0
       - 1/32*T8p4ep0
       - 1/16*T8p3ep0
       - 1/8*T8p2ep0
       + 1/16*T8p10ep1
       + 1/16*T7p9ep1
       + 7/96*T7p9ep0
       + 5/32*T7p8ep1
       - 9/64*T7p8ep0
       + 7/64*T7p7ep1
       + 15/8*T7p7ep0
       + 7/64*T7p6ep1
       - 7/32*T7p5ep1
       - 117/64*T7p5ep0
       - 1/8*T7p16ep0
       + 1/16*T7p15ep1
       + 1/32*T7p14ep2
       - 79/192*T7p14ep1
       + 5/32*T7p11ep2
       - 11/24*T7p11ep1
       - 497/288*T7p11ep0
       - 5/32*T7p10ep2
       + 11/24*T7p10ep1
       + 203/288*T7p10ep0
       + 15/16*T6p9ep1
       + 1477/1152*T6p9ep0
       + 5/32*T6p19ep2
       - 1/12*T6p18ep1
       - 113/576*T6p18ep0
       - 21/64*T6p17ep1
       - 231/64*T6p17ep0
       + 1/128*T6p16ep2
       + 187/768*T6p16ep1
       + 1/8*T6p15ep2
       - 3/4*T6p14ep2
       - 77/64*T6p14ep1
       + 6173/1152*T6p14ep0
       + 1/2*T6p13ep2
       - 7/48*T6p13ep1
       - 193/54*T6p13ep0
       - 3/32*T6p12ep2
       - 121/192*T6p12ep1
       + 2051/1152*T6p12ep0
       + 1/32*T6p11ep2
       + 13/64*T6p11ep1
       - 683/1152*T6p11ep0
       - 51/16*T6p10ep1
       - 821/72*T6p10ep0
       - 81/256*T5p8ep2
       + 1597/1536*T5p8ep1
       + 541/1536*T5p11ep1
       - 2021/2304*T5p11ep0
       - 1/16*T4LX2ep1
       - 3/16*T4LW5ep0
       + 9/64*T4LVB7ep1
       - 9/32*T4LVB6ep1
       - 119/576*T4LT4ep2
       - 9/512*T4LT3ep3
       - 1/16*T4LT2ep2
       - 27/8192*T4LBB2ep4
       + 11/48*T3L61ep1
       + 668877/28672*zeta7
       + 427492681/737280*zeta5
       + 9481644809/15925248*zeta3
       + 9/2560*zeta3*zeta5
       + 8886037/331776*zeta3^2
       - 992/3*a5
       + 229/3*a4
       + 61555045/55296*logm
       + 3/2*logm*T9p4ep0
       + 1/2*logm*T9p3ep0
       - 1/2*logm*T8p10ep0
       - 1/2*logm*T7p9ep0
       - 5/4*logm*T7p8ep0
       - 7/8*logm*T7p7ep0
       + 7/4*logm*T7p5ep0
       - 1/4*logm*T7p14ep1
       - 5/4*logm*T7p11ep1
       + 11/3*logm*T7p11ep0
       + 5/4*logm*T7p10ep1
       - 11/3*logm*T7p10ep0
       - 15/2*logm*T6p9ep0
       + 2/3*logm*T6p18ep0
       + 21/8*logm*T6p17ep0
       - 1/16*logm*T6p16ep1
       + 6*logm*T6p14ep1
       + 77/8*logm*T6p14ep0
       - 4*logm*T6p13ep1
       + 7/6*logm*T6p13ep0
       + 3/4*logm*T6p12ep1
       + 121/24*logm*T6p12ep0
       - 1/4*logm*T6p11ep1
       - 13/8*logm*T6p11ep0
       + 51/2*logm*T6p10ep0
       + 81/32*logm*T5p8ep1
       - 541/192*logm*T5p11ep0
       + 32443/96*logm*zeta5
       - 330191/1728*logm*zeta3
       - 96*logm*a5
       - 44*logm*a4
       + 60851/144*logm^2
       + 5*logm^2*T7p11ep0
       - 5*logm^2*T7p10ep0
       - 24*logm^2*T6p14ep0
       + 16*logm^2*T6p13ep0
       - 3*logm^2*T6p12ep0
       + logm^2*T6p11ep0
       - 2929/18*logm^2*zeta3
       - 121/36*logm^3
       - 1112/15*log2*a4
       - 96/5*log2*logm*a4
       + 229/72*log2^4
       - 11/6*log2^4*logm
       - 1/3*log2^5
       - 49/16*ls5pithird*sqrt3
       - 625/72*ls4pithird*sqrt3
       + 4*ls4pithird*sqrt3*logm
       + 3/2*ls4pithird*sqrt3*log3
       + 243/64*ls5p*sqrt3
       + 15041/256*ls3*sqrt3
       - 1875/16*ls3*sqrt3*logm
       + 27*ls3*sqrt3*logm^2
       - 5625/128*ls3*sqrt3*log3
       + 81/4*ls3*sqrt3*log3*logm
       + 243/64*ls3*sqrt3*log3^2
       + 95855/3072*ls2*sqrt3
       - 3/8*ls2*sqrt3*zeta3
       - 6179/256*ls2*sqrt3*logm
       - 54*ls2*sqrt3*logm^2
       - 15041/256*ls2*sqrt3*log3
       + 1875/16*ls2*sqrt3*log3*logm
       - 27*ls2*sqrt3*log3*logm^2
       + 5625/256*ls2*sqrt3*log3^2
       - 81/8*ls2*sqrt3*log3^2*logm
       - 81/64*ls2*sqrt3*log3^3
       + 16243/256*ls2^2
       - 27/8*ls2^2*logm
       - 189/2*ls2^2*logm^2
       - 14375/576*pi*sqrt3*zeta3
       + 23/2*pi*sqrt3*logm*zeta3
       + 69/16*pi*sqrt3*log3*zeta3
       - 81/16*pi*ls4p*sqrt3
       + 3771077797/127401984*pi^2
       + 2275/4096*pi^2*zeta5
       + 511235/442368*pi^2*zeta3
       + 1/1024*pi^2*zeta3^2
       - 1883/576*pi^2*logm
       - 1439/432*pi^2*logm*zeta3
       + 3419/216*pi^2*logm^2
       - 229/72*pi^2*log2^2
       + 11/6*pi^2*log2^2*logm
       - 203/135*pi^2*log2^3
       - 8/15*pi^2*log2^3*logm
       + 63/32*pi^2*ls3*sqrt3
       + 625/384*pi^2*ls2*sqrt3
       - 3/4*pi^2*ls2*sqrt3*logm
       - 9/32*pi^2*ls2*sqrt3*log3
       + 15041/4608*pi^3*sqrt3
       - 625/96*pi^3*sqrt3*logm
       + 3/2*pi^3*sqrt3*logm^2
       - 625/256*pi^3*sqrt3*log3
       + 9/8*pi^3*sqrt3*log3*logm
       + 27/128*pi^3*sqrt3*log3^2
       - 346212323/159252480*pi^4
       - 1681/61440*pi^4*zeta3
       - 8231/3840*pi^4*logm
       + 59/60*pi^4*logm^2
       - 13099/4320*pi^4*log2
       - 53/60*pi^4*log2*logm
       + 1/18*pi^5*sqrt3
       - 7632155/27869184*pi^6
       + 1/204800*pi^8
       + 7819/864*c4
       + 31/9*c4*logm
       + 139/45*c4*log2
       + 4/5*c4*log2*logm
       + 1875/64*ls4*sqrt3
       - 27/2*ls4*sqrt3*logm
       - 81/16*ls4*sqrt3*log3
       + 81/32*ls5*sqrt3
   )

    + (alphas/pi)^3*cf^2*tf * (
       - 21/4*zeta3
       - 48*a4
       + 63/4*logm*zeta3
       - 2*log2^4
       + 2*pi^2*log2^2
       + 5/12*pi^4
   )

    + (alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/24
       - 1/2*T6p14ep0
       + 1/3*T6p13ep0
       + 131/108*zeta3
       - 3*ls2*sqrt3
       - 9/4*ls2^2
       - 31/216*pi^2
       - 13/360*pi^4
   )

    + (alphas/pi)^3*cf^2*tf*nl * (
       + 254723/1296
       - 1/2*T6p14ep1
       + 11/12*T6p14ep0
       + 1/3*T6p13ep1
       + 8/9*T6p13ep0
       + 1/6*T3L61ep1
       + 2579/90*zeta5
       - 55009/648*zeta3
       - 32/3*a5
       + 88/3*a4
       + 3407/108*logm
       + 4*logm*T6p14ep0
       - 8/3*logm*T6p13ep0
       + 578/27*logm*zeta3
       - 32*logm*a4
       - 7/2*logm^2
       + 3*logm^3
       - 128/15*log2*a4
       + 11/9*log2^4
       - 4/3*log2^4*logm
       - 4/15*log2^5
       - 117/4*ls3*sqrt3
       - 615/8*ls2*sqrt3
       + 9/2*ls2*sqrt3*logm
       + 117/4*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 27/2*ls2^2*logm
       + 2939/3888*pi^2
       + 34/81*pi^2*zeta3
       - 47/162*pi^2*logm
       + 1/2*pi^2*logm^2
       - 11/9*pi^2*log2^2
       + 4/3*pi^2*log2^2*logm
       + 28/135*pi^2*log2^3
       - 13/8*pi^3*sqrt3
       + 5801/6480*pi^4
       + 83/360*pi^4*logm
       - 49/270*pi^4*log2
       - 92/27*c4
       + 16/9*c4*logm
       + 16/45*c4*log2
   )

    + (alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 4693/96
       - 19/24*T6p9ep0
       - 1/2*T6p11ep0
       + 4/3*T6p10ep0
       - 3/2*T5p11ep0
       - 137/48*zeta3
       + 21/8*ls3*sqrt3
       + 213/8*ls2*sqrt3
       - 21/8*ls2*sqrt3*log3
       - 51/2*ls2^2
       + 1373/288*pi^2
       + 7/48*pi^3*sqrt3
       - 59/216*pi^4
   )

    + (alphas/pi)^3*cf^2*nh*tf * (
       + 19605499/746496
       + 1/12*T7p5ep0
       - 1/6*T7p16ep0
       - 19/24*T6p9ep1
       + 385/144*T6p9ep0
       - 3/2*T6p18ep0
       - 11/6*T6p17ep0
       + 7/72*T6p16ep1
       + T6p14ep0
       - 7/6*T6p13ep0
       - 17/90*T6p12ep0
       - 1/2*T6p11ep1
       + 71/108*T6p11ep0
       + 4/3*T6p10ep1
       - 59/24*T6p10ep0
       - 415/144*T5p8ep1
       - 3/2*T5p11ep1
       + 161/32*T5p11ep0
       + 1/6*T3L61ep1
       + 12369/80*zeta5
       - 3276659/19440*zeta3
       + 208/3*a4
       - 22043/54*logm
       + 19/3*logm*T6p9ep0
       + 4*logm*T6p11ep0
       - 32/3*logm*T6p10ep0
       + 12*logm*T5p11ep0
       + 3679/36*logm*zeta3
       - 32*logm*a4
       - 7/2*logm^2
       + 3*logm^3
       + 26/9*log2^4
       - 4/3*log2^4*logm
       - 14/9*ls4pithird*sqrt3
       + 4987/80*ls3*sqrt3
       - 21*ls3*sqrt3*logm
       - 63/8*ls3*sqrt3*log3
       + 73903/384*ls2*sqrt3
       - 273*ls2*sqrt3*logm
       - 4987/80*ls2*sqrt3*log3
       + 21*ls2*sqrt3*log3*logm
       + 63/16*ls2*sqrt3*log3^2
       + 209/8*ls2^2
       + 399/2*ls2^2*logm
       - 161/36*pi*sqrt3*zeta3
       + 594871/19440*pi^2
       - 179/648*pi^2*zeta3
       - 6317/162*pi^2*logm
       + 1/2*pi^2*logm^2
       - 26/9*pi^2*log2^2
       + 4/3*pi^2*log2^2*logm
       + 7/24*pi^2*ls2*sqrt3
       + 4987/1440*pi^3*sqrt3
       - 7/6*pi^3*sqrt3*logm
       - 7/16*pi^3*sqrt3*log3
       - 314231/777600*pi^4
       + 2297/1080*pi^4*logm
       + 32/27*c4
       + 16/9*c4*logm
       + 21/4*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 985/32
       - 13/32*T7p11ep0
       + 13/32*T7p10ep0
       + 33/16*T6p14ep0
       - 11/8*T6p13ep0
       + 9/32*T6p12ep0
       - 3/32*T6p11ep0
       + 833/64*zeta3
       - 81/32*ls3*sqrt3
       + 69/16*ls2*sqrt3
       + 81/32*ls2*sqrt3*log3
       + 531/64*ls2^2
       - 737/576*pi^2
       - 9/64*pi^3*sqrt3
       - 211/2880*pi^4
   )

    + (alphas/pi)^3*cf^2*ca*ep^-1 * (
       + 368140325/1327104
       + 9/16*T9p4ep0
       + 3/16*T9p3ep0
       - 1/8*T8p10ep0
       - 1/4*T7p9ep0
       - 15/32*T7p8ep0
       - 17/64*T7p7ep0
       + 5/8*T7p5ep0
       + 1/16*T7p16ep0
       + 3/32*T7p14ep1
       - 13/32*T7p11ep1
       + 37/32*T7p11ep0
       + 13/32*T7p10ep1
       - 37/32*T7p10ep0
       - 49/16*T6p9ep0
       + 1/3*T6p18ep0
       + 57/64*T6p17ep0
       + 1/128*T6p16ep1
       + 33/16*T6p14ep1
       + 203/64*T6p14ep0
       - 11/8*T6p13ep1
       + 25/48*T6p13ep0
       + 9/32*T6p12ep1
       + 49/64*T6p12ep0
       - 3/32*T6p11ep1
       - 35/64*T6p11ep0
       + 75/8*T6p10ep0
       + 151/256*T5p8ep1
       - 553/512*T5p11ep0
       + 161499/1280*zeta5
       - 861017/13824*zeta3
       - 36*a5
       + 985/4*logm
       + 13/4*logm*T7p11ep0
       - 13/4*logm*T7p10ep0
       - 33/2*logm*T6p14ep0
       + 11*logm*T6p13ep0
       - 9/4*logm*T6p12ep0
       + 3/4*logm*T6p11ep0
       - 833/8*logm*zeta3
       - 36/5*log2*a4
       + 3/2*ls4pithird*sqrt3
       - 3951/128*ls3*sqrt3
       + 81/4*ls3*sqrt3*logm
       + 243/32*ls3*sqrt3*log3
       + 51547/2048*ls2*sqrt3
       - 69/2*ls2*sqrt3*logm
       + 3951/128*ls2*sqrt3*log3
       - 81/4*ls2*sqrt3*log3*logm
       - 243/64*ls2*sqrt3*log3^2
       - 3561/128*ls2^2
       - 531/8*ls2^2*logm
       + 69/16*pi*sqrt3*zeta3
       - 24359/9216*pi^2
       - 2353/3456*pi^2*zeta3
       + 737/72*pi^2*logm
       - 1/5*pi^2*log2^3
       - 9/32*pi^2*ls2*sqrt3
       - 439/256*pi^3*sqrt3
       + 9/8*pi^3*sqrt3*logm
       + 27/64*pi^3*sqrt3*log3
       - 95159/92160*pi^4
       + 211/360*pi^4*logm
       - 53/160*pi^4*log2
       + 1/24*c4
       + 3/10*c4*log2
       - 81/16*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^2*ca * (
       + 8106113444833/1528823808
       + 1/8*T9p7ep0
       + 3/16*T9p6ep0
       - 3/16*T9p5ep0
       + 9/16*T9p4ep1
       + 39/16*T9p4ep0
       + 3/16*T9p3ep1
       + 25/16*T9p3ep0
       + 1/8*T8p9ep0
       + 1/8*T8p8ep0
       + 13/32*T8p7ep0
       + 1/16*T8p6ep0
       + 3/32*T8p4ep0
       + 1/16*T8p3ep0
       + 1/16*T8p2ep0
       - 1/8*T8p10ep1
       + 1/24*T8p10ep0
       - 1/4*T7p9ep1
       - 3/8*T7p9ep0
       - 15/32*T7p8ep1
       + 39/64*T7p8ep0
       - 17/64*T7p7ep1
       - 617/96*T7p7ep0
       - 5/16*T7p6ep1
       + 5/8*T7p5ep1
       + 271/48*T7p5ep0
       + 1/16*T7p16ep1
       + 7/48*T7p16ep0
       + 3/32*T7p15ep1
       + 3/32*T7p14ep2
       + 49/192*T7p14ep1
       - 13/32*T7p11ep2
       + 37/32*T7p11ep1
       + 1063/192*T7p11ep0
       + 13/32*T7p10ep2
       - 37/32*T7p10ep1
       - 115/64*T7p10ep0
       - 49/16*T6p9ep1
       - 271/72*T6p9ep0
       - 11/32*T6p19ep2
       + 1/3*T6p18ep1
       + 1/9*T6p18ep0
       + 57/64*T6p17ep1
       + 403/32*T6p17ep0
       + 1/128*T6p16ep2
       - 1235/2304*T6p16ep1
       - 5/16*T6p15ep2
       + 33/16*T6p14ep2
       + 203/64*T6p14ep1
       - 11717/1152*T6p14ep0
       - 11/8*T6p13ep2
       + 25/48*T6p13ep1
       + 9347/1728*T6p13ep0
       + 9/32*T6p12ep2
       + 49/64*T6p12ep1
       - 2567/384*T6p12ep0
       - 3/32*T6p11ep2
       - 35/64*T6p11ep1
       + 273/128*T6p11ep0
       + 75/8*T6p10ep1
       + 4909/144*T6p10ep0
       + 151/256*T5p8ep2
       - 14221/4608*T5p8ep1
       - 553/512*T5p11ep1
       + 131/96*T5p11ep0
       + 3/16*T4LX2ep1
       - 45/64*T4LVB7ep1
       + 59/64*T4LVB6ep1
       + 103/192*T4LT4ep2
       + 27/512*T4LT3ep3
       + 11/48*T4LT2ep2
       + 81/8192*T4LBB2ep4
       - 13/48*T3L61ep1
       - 2006631/28672*zeta7
       - 1084385371/737280*zeta5
       - 37568392475/15925248*zeta3
       - 27/2560*zeta3*zeta5
       - 7229653/110592*zeta3^2
       + 2200/3*a5
       - 146/3*a4
       - 367061573/165888*logm
       - 9/2*logm*T9p4ep0
       - 3/2*logm*T9p3ep0
       + logm*T8p10ep0
       + 2*logm*T7p9ep0
       + 15/4*logm*T7p8ep0
       + 17/8*logm*T7p7ep0
       - 5*logm*T7p5ep0
       - 1/2*logm*T7p16ep0
       - 3/4*logm*T7p14ep1
       + 13/4*logm*T7p11ep1
       - 37/4*logm*T7p11ep0
       - 13/4*logm*T7p10ep1
       + 37/4*logm*T7p10ep0
       + 49/2*logm*T6p9ep0
       - 8/3*logm*T6p18ep0
       - 57/8*logm*T6p17ep0
       - 1/16*logm*T6p16ep1
       - 33/2*logm*T6p14ep1
       - 203/8*logm*T6p14ep0
       + 11*logm*T6p13ep1
       - 25/6*logm*T6p13ep0
       - 9/4*logm*T6p12ep1
       - 49/8*logm*T6p12ep0
       + 3/4*logm*T6p11ep1
       + 35/8*logm*T6p11ep0
       - 75*logm*T6p10ep0
       - 151/32*logm*T5p8ep1
       + 553/64*logm*T5p11ep0
       - 161499/160*logm*zeta5
       + 761129/1728*logm*zeta3
       + 288*logm*a5
       + 52*logm*a4
       - 15555/16*logm^2
       - 13*logm^2*T7p11ep0
       + 13*logm^2*T7p10ep0
       + 66*logm^2*T6p14ep0
       - 44*logm^2*T6p13ep0
       + 9*logm^2*T6p12ep0
       - 3*logm^2*T6p11ep0
       + 833/2*logm^2*zeta3
       - 33/4*logm^3
       + 488/3*log2*a4
       + 288/5*log2*logm*a4
       - 73/36*log2^4
       + 13/6*log2^4*logm
       + 2/3*log2^5
       + 147/16*ls5pithird*sqrt3
       + 439/24*ls4pithird*sqrt3
       - 12*ls4pithird*sqrt3*logm
       - 9/2*ls4pithird*sqrt3*log3
       - 729/64*ls5p*sqrt3
       - 27385/256*ls3*sqrt3
       + 3951/16*ls3*sqrt3*logm
       - 81*ls3*sqrt3*logm^2
       + 11853/128*ls3*sqrt3*log3
       - 243/4*ls3*sqrt3*log3*logm
       - 729/64*ls3*sqrt3*log3^2
       + 444943/4608*ls2*sqrt3
       + 9/8*ls2*sqrt3*zeta3
       - 43435/256*ls2*sqrt3*logm
       + 138*ls2*sqrt3*logm^2
       + 27385/256*ls2*sqrt3*log3
       - 3951/16*ls2*sqrt3*log3*logm
       + 81*ls2*sqrt3*log3*logm^2
       - 11853/256*ls2*sqrt3*log3^2
       + 243/8*ls2*sqrt3*log3^2*logm
       + 243/64*ls2*sqrt3*log3^3
       - 102613/768*ls2^2
       + 1839/8*ls2^2*logm
       + 531/2*ls2^2*logm^2
       + 10097/192*pi*sqrt3*zeta3
       - 69/2*pi*sqrt3*logm*zeta3
       - 207/16*pi*sqrt3*log3*zeta3
       + 243/16*pi*ls4p*sqrt3
       - 4747113893/42467328*pi^2
       - 6825/4096*pi^2*zeta5
       - 49835/16384*pi^2*zeta3
       - 3/1024*pi^2*zeta3^2
       + 260023/10368*pi^2*logm
       + 2353/432*pi^2*logm*zeta3
       - 3047/72*pi^2*logm^2
       + 73/36*pi^2*log2^2
       - 13/6*pi^2*log2^2*logm
       + 92/27*pi^2*log2^3
       + 8/5*pi^2*log2^3*logm
       - 189/32*pi^2*ls3*sqrt3
       - 439/128*pi^2*ls2*sqrt3
       + 9/4*pi^2*ls2*sqrt3*logm
       + 27/32*pi^2*ls2*sqrt3*log3
       - 27385/4608*pi^3*sqrt3
       + 439/32*pi^3*sqrt3*logm
       - 9/2*pi^3*sqrt3*logm^2
       + 1317/256*pi^3*sqrt3*log3
       - 27/8*pi^3*sqrt3*log3*logm
       - 81/128*pi^3*sqrt3*log3^2
       + 2318147113/159252480*pi^4
       + 1681/20480*pi^4*zeta3
       + 95483/11520*pi^4*logm
       - 211/90*pi^4*logm^2
       + 5137/864*pi^4*log2
       + 53/20*pi^4*log2*logm
       - 1/6*pi^5*sqrt3
       + 33337351/46448640*pi^6
       - 3/204800*pi^8
       - 17699/288*c4
       - 29/9*c4*logm
       - 61/9*c4*log2
       - 12/5*c4*log2*logm
       - 3951/64*ls4*sqrt3
       + 81/2*ls4*sqrt3*logm
       + 243/16*ls4*sqrt3*log3
       - 243/32*ls5*sqrt3
   )

    + (alphas/pi)^3*cf^3*ep^-2 * (
       + 169/16
       + 3/16*T7p11ep0
       - 3/16*T7p10ep0
       - 9/8*T6p14ep0
       + 3/4*T6p13ep0
       - 3/16*T6p12ep0
       + 1/16*T6p11ep0
       - 1639/288*zeta3
       + 27/16*ls3*sqrt3
       - 15/8*ls2*sqrt3
       - 27/16*ls2*sqrt3*log3
       - 153/32*ls2^2
       + 49/96*pi^2
       + 3/32*pi^3*sqrt3
       + 17/720*pi^4
   )

    + (alphas/pi)^3*cf^3*ep^-1 * (
       + 10504633/663552
       - 3/8*T9p4ep0
       - 1/8*T9p3ep0
       + 1/4*T7p9ep0
       + 5/16*T7p8ep0
       + 3/32*T7p7ep0
       - 3/8*T7p5ep0
       - 1/8*T7p16ep0
       - 5/16*T7p14ep1
       + 3/16*T7p11ep1
       - 23/48*T7p11ep0
       - 3/16*T7p10ep1
       + 23/48*T7p10ep0
       + 19/8*T6p9ep0
       - 1/3*T6p18ep0
       - 15/32*T6p17ep0
       - 3/64*T6p16ep1
       - 9/8*T6p14ep1
       - 49/32*T6p14ep0
       + 3/4*T6p13ep1
       - 11/24*T6p13ep0
       - 3/16*T6p12ep1
       + 95/96*T6p12ep0
       + 1/16*T6p11ep1
       + 9/32*T6p11ep0
       - 6*T6p10ep0
       + 11/128*T5p8ep1
       + 577/768*T5p11ep0
       - 160067/1920*zeta5
       + 71803/6912*zeta3
       + 24*a5
       - 169/2*logm
       - 3/2*logm*T7p11ep0
       + 3/2*logm*T7p10ep0
       + 9*logm*T6p14ep0
       - 6*logm*T6p13ep0
       + 3/2*logm*T6p12ep0
       - 1/2*logm*T6p11ep0
       + 1639/36*logm*zeta3
       + 24/5*log2*a4
       - ls4pithird*sqrt3
       + 201/64*ls3*sqrt3
       - 27/2*ls3*sqrt3*logm
       - 81/16*ls3*sqrt3*log3
       - 50177/1024*ls2*sqrt3
       + 15*ls2*sqrt3*logm
       - 201/64*ls2*sqrt3*log3
       + 27/2*ls2*sqrt3*log3*logm
       + 81/32*ls2*sqrt3*log3^2
       + 3651/64*ls2^2
       + 153/4*ls2^2*logm
       - 23/8*pi*sqrt3*zeta3
       + 36001/13824*pi^2
       - 175/576*pi^2*zeta3
       - 49/12*pi^2*logm
       + 2/15*pi^2*log2^3
       + 3/16*pi^2*ls2*sqrt3
       + 67/384*pi^3*sqrt3
       - 3/4*pi^3*sqrt3*logm
       - 9/32*pi^3*sqrt3*log3
       + 29699/27648*pi^4
       - 17/90*pi^4*logm
       + 53/240*pi^4*log2
       + 5/12*c4
       - 1/5*c4*log2
       + 27/8*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^3 * (
       - 3185679648331/764411904
       - 1/8*T9p7ep0
       - 1/8*T9p6ep0
       + 1/8*T9p5ep0
       - 3/8*T9p4ep1
       - 13/8*T9p4ep0
       - 1/8*T9p3ep1
       - 25/24*T9p3ep0
       - 9/16*T8p7ep0
       - 1/8*T8p6ep0
       - 1/16*T8p4ep0
       + 1/8*T8p3ep0
       + 3/8*T8p2ep0
       - 1/12*T8p10ep0
       + 1/4*T7p9ep1
       + 11/24*T7p9ep0
       + 5/16*T7p8ep1
       - 21/32*T7p8ep0
       + 3/32*T7p7ep1
       + 257/48*T7p7ep0
       + 3/16*T7p6ep1
       - 3/8*T7p5ep1
       - 191/48*T7p5ep0
       - 1/8*T7p16ep1
       + 5/24*T7p16ep0
       - 7/16*T7p15ep1
       - 5/16*T7p14ep2
       + 109/96*T7p14ep1
       + 3/16*T7p11ep2
       - 23/48*T7p11ep1
       - 1201/288*T7p11ep0
       - 3/16*T7p10ep2
       + 23/48*T7p10ep1
       + 223/288*T7p10ep0
       + 19/8*T6p9ep1
       + 691/288*T6p9ep0
       + 3/16*T6p19ep2
       - 1/3*T6p18ep1
       + 9/16*T6p18ep0
       - 15/32*T6p17ep1
       - 43/4*T6p17ep0
       - 3/64*T6p16ep2
       + 113/1152*T6p16ep1
       - 1/8*T6p15ep2
       - 9/8*T6p14ep2
       - 49/32*T6p14ep1
       - 629/576*T6p14ep0
       + 3/4*T6p13ep2
       - 11/24*T6p13ep1
       + 3005/864*T6p13ep0
       - 3/16*T6p12ep2
       + 95/96*T6p12ep1
       + 3599/576*T6p12ep0
       + 1/16*T6p11ep2
       + 9/32*T6p11ep1
       - 1091/576*T6p11ep0
       - 6*T6p10ep1
       - 1625/72*T6p10ep0
       + 11/128*T5p8ep2
       + 4639/2304*T5p8ep1
       + 577/768*T5p11ep1
       + 449/576*T5p11ep0
       - 1/8*T4LX2ep1
       + 27/32*T4LVB7ep1
       - 23/32*T4LVB6ep1
       - 47/288*T4LT4ep2
       - 9/256*T4LT3ep3
       - 5/24*T4LT2ep2
       - 27/4096*T4LBB2ep4
       - 3/8*T3L61ep1
       + 668877/14336*zeta7
       + 196274633/368640*zeta5
       + 20138875657/7962624*zeta3
       + 9/1280*zeta3*zeta5
       + 1512277/165888*zeta3^2
       - 144*a5
       - 208*a4
       - 10105033/82944*logm
       + 3*logm*T9p4ep0
       + logm*T9p3ep0
       - 2*logm*T7p9ep0
       - 5/2*logm*T7p8ep0
       - 3/4*logm*T7p7ep0
       + 3*logm*T7p5ep0
       + logm*T7p16ep0
       + 5/2*logm*T7p14ep1
       - 3/2*logm*T7p11ep1
       + 23/6*logm*T7p11ep0
       + 3/2*logm*T7p10ep1
       - 23/6*logm*T7p10ep0
       - 19*logm*T6p9ep0
       + 8/3*logm*T6p18ep0
       + 15/4*logm*T6p17ep0
       + 3/8*logm*T6p16ep1
       + 9*logm*T6p14ep1
       + 49/4*logm*T6p14ep0
       - 6*logm*T6p13ep1
       + 11/3*logm*T6p13ep0
       + 3/2*logm*T6p12ep1
       - 95/12*logm*T6p12ep0
       - 1/2*logm*T6p11ep1
       - 9/4*logm*T6p11ep0
       + 48*logm*T6p10ep0
       - 11/16*logm*T5p8ep1
       - 577/96*logm*T5p11ep0
       + 160067/240*logm*zeta5
       - 134227/864*logm*zeta3
       - 192*logm*a5
       + 72*logm*a4
       + 2659/8*logm^2
       + 6*logm^2*T7p11ep0
       - 6*logm^2*T7p10ep0
       - 36*logm^2*T6p14ep0
       + 24*logm^2*T6p13ep0
       - 6*logm^2*T6p12ep0
       + 2*logm^2*T6p11ep0
       - 1639/9*logm^2*zeta3
       - 9/2*logm^3
       - 144/5*log2*a4
       - 192/5*log2*logm*a4
       - 26/3*log2^4
       + 3*log2^4*logm
       - 49/8*ls5pithird*sqrt3
       - 67/36*ls4pithird*sqrt3
       + 8*ls4pithird*sqrt3*logm
       + 3*ls4pithird*sqrt3*log3
       + 243/32*ls5p*sqrt3
       - 2697/128*ls3*sqrt3
       - 201/8*ls3*sqrt3*logm
       + 54*ls3*sqrt3*logm^2
       - 603/64*ls3*sqrt3*log3
       + 81/2*ls3*sqrt3*log3*logm
       + 243/32*ls3*sqrt3*log3^2
       - 183127/576*ls2*sqrt3
       - 3/4*ls2*sqrt3*zeta3
       + 55793/128*ls2*sqrt3*logm
       - 60*ls2*sqrt3*logm^2
       + 2697/128*ls2*sqrt3*log3
       + 201/8*ls2*sqrt3*log3*logm
       - 54*ls2*sqrt3*log3*logm^2
       + 603/128*ls2*sqrt3*log3^2
       - 81/4*ls2*sqrt3*log3^2*logm
       - 81/32*ls2*sqrt3*log3^3
       + 5155/384*ls2^2
       - 1785/4*ls2^2*logm
       - 153*ls2^2*logm^2
       - 1541/288*pi*sqrt3*zeta3
       + 23*pi*sqrt3*logm*zeta3
       + 69/8*pi*sqrt3*log3*zeta3
       - 81/8*pi*ls4p*sqrt3
       + 4285070501/63700992*pi^2
       + 2275/2048*pi^2*zeta5
       + 1559555/221184*pi^2*zeta3
       + 1/512*pi^2*zeta3^2
       - 34081/1728*pi^2*logm
       + 175/72*pi^2*logm*zeta3
       + 187/12*pi^2*logm^2
       + 26/3*pi^2*log2^2
       - 3*pi^2*log2^2*logm
       - 4/5*pi^2*log2^3
       - 16/15*pi^2*log2^3*logm
       + 63/16*pi^2*ls3*sqrt3
       + 67/192*pi^2*ls2*sqrt3
       - 3/2*pi^2*ls2*sqrt3*logm
       - 9/16*pi^2*ls2*sqrt3*log3
       - 899/768*pi^3*sqrt3
       - 67/48*pi^3*sqrt3*logm
       + 3*pi^3*sqrt3*logm^2
       - 67/128*pi^3*sqrt3*log3
       + 9/4*pi^3*sqrt3*log3*logm
       + 27/64*pi^3*sqrt3*log3^2
       - 568808737/26542080*pi^4
       - 1681/30720*pi^4*zeta3
       - 146227/17280*pi^4*logm
       + 34/45*pi^4*logm^2
       + 19/80*pi^4*log2
       - 53/30*pi^4*log2*logm
       + 1/9*pi^5*sqrt3
       - 16237831/69672960*pi^6
       + 1/102400*pi^8
       + 37459/432*c4
       - 22/3*c4*logm
       + 6/5*c4*log2
       + 8/5*c4*log2*logm
       + 201/32*ls4*sqrt3
       - 27*ls4*sqrt3*logm
       - 81/8*ls4*sqrt3*log3
       + 81/16*ls5*sqrt3
   )

    + (MZ/mt)^2 * (
       + 1/3
       - 4/3*logMZ
       + 4/3*logm
       - 8/27*s^2
       + 8/9*s^2*logMZ
       - 8/9*s^2*logm
   )

    + (MZ/mt)^2*i * (
       + 4/9*s^2*pi
       - 16/27*s^4*pi
   )

    + (MZ/mt)^2*alphas/pi*cf * (
       + 11/6
       - 2*zeta3
       - logMZ
       - logm
       + 2/27*pi^2
       - 31/18*s^2
       + 4/3*s^2*zeta3
       + 2/3*s^2*logMZ
       + 2/3*s^2*logm
       - 2/27*s^2*pi^2
   )

    + (MZ/mt)^2*alphas/pi*cf*i * (
       + 1/3*s^2*pi
       - 4/9*s^4*pi
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*tf * (
       - 185/64
       + 385/1152*zeta3
       + 37/12*logMZ
       - logMZ^2
       - 37/12*logm
       + 2*logm*logMZ
       - logm^2
       + 1/4*pi^2
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*tf*nl * (
       - 140/81
       + 65/27*zeta3
       + 11/6*logMZ
       - 4/3*logMZ*zeta3
       - 1/3*logMZ^2
       - 1/18*logm
       - 1/3*logm^2
       - 11/108*pi^2
       + 4/81*pi^2*logm
       + 337/648*s^2
       - 46/27*s^2*zeta3
       - 11/9*s^2*logMZ
       + 8/9*s^2*logMZ*zeta3
       + 2/9*s^2*logMZ^2
       - 8/27*s^2*logm
       + 2/9*s^2*logm^2
       + 7/54*s^2*pi^2
       - 4/81*s^2*pi^2*logm
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*tf*nl*i * (
       - 11/18*s^2*pi
       + 4/9*s^2*pi*zeta3
       + 2/9*s^2*pi*logMZ
       + 22/27*s^4*pi
       - 16/27*s^4*pi*zeta3
       - 8/27*s^4*pi*logMZ
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*nh*tf * (
       - 2299/648
       + 9535/864*zeta3
       + 16/9*logm
       - 4/3*logm*zeta3
       - 2/3*logm*logMZ
       - 8*ls2*sqrt3
       + 4/81*pi^2*logm
       + 2335/648*s^2
       - 2431/216*s^2*zeta3
       - 41/27*s^2*logm
       + 8/9*s^2*logm*zeta3
       + 4/9*s^2*logm*logMZ
       + 8*s^2*ls2*sqrt3
       - 4/81*s^2*pi^2*logm
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*nh*tf*i * (
       + 2/9*s^2*pi*logm
       - 8/27*s^4*pi*logm
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*ca * (
       + 21587/3456
       - 5/6*zeta5
       - 6329/2304*zeta3
       - 41/8*logMZ
       + 11/3*logMZ*zeta3
       + 11/12*logMZ^2
       - 67/72*logm
       + 11/12*logm^2
       - 11/8*ls2*sqrt3
       + 3*ls2^2
       + 115/1944*pi^2
       - 11/81*pi^2*logm
       - 41/540*pi^4
       + 4/9*c4
       - 623/288*s^2
       + 5/9*s^2*zeta5
       - 197/432*s^2*zeta3
       + 41/12*s^2*logMZ
       - 22/9*s^2*logMZ*zeta3
       - 11/18*s^2*logMZ^2
       + 83/54*s^2*logm
       - 11/18*s^2*logm^2
       + 11/8*s^2*ls2*sqrt3
       - 3*s^2*ls2^2
       - 527/3888*s^2*pi^2
       + 11/81*s^2*pi^2*logm
       + 41/540*s^2*pi^4
       - 4/9*s^2*c4
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*ca*i * (
       + 41/24*s^2*pi
       - 11/9*s^2*pi*zeta3
       - 11/18*s^2*pi*logMZ
       - 41/18*s^4*pi
       + 44/27*s^4*pi*zeta3
       + 22/27*s^4*pi*logMZ
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf^2 * (
       + 1253/864
       + 5*zeta5
       - 1711/128*zeta3
       + 1/8*logMZ
       + 9/8*logm
       + 11/4*ls2*sqrt3
       - 6*ls2^2
       + 367/1296*pi^2
       + 107/810*pi^4
       - 8/9*c4
       - 883/576*s^2
       - 10/3*s^2*zeta5
       + 919/72*s^2*zeta3
       - 1/12*s^2*logMZ
       - 3/4*s^2*logm
       - 11/4*s^2*ls2*sqrt3
       + 6*s^2*ls2^2
       - 367/1296*s^2*pi^2
       - 107/810*s^2*pi^4
       + 8/9*s^2*c4
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf^2*i * (
       - 1/24*s^2*pi
       + 1/18*s^4*pi
   )

    + (MZ/mt)^2*(alphas/pi)^3*d33FF/nc * (
       + 1259/630
       + 10/3*zeta5
       - 92581/5040*zeta3
       - 4/3*zeta3^2
       - 73/3*a4
       - 11/9*logMZ
       + 8/3*logMZ*zeta3
       + 11/9*logm
       - 8/3*logm*zeta3
       - 73/72*log2^4
       + 73/72*pi^2*log2^2
       + 2237/8640*pi^4
       - 4684/2835*s^2
       - 20/9*s^2*zeta5
       + 27127/1260*s^2*zeta3
       + 8/9*s^2*zeta3^2
       + 292/9*s^2*a4
       + 22/27*s^2*logMZ
       - 16/9*s^2*logMZ*zeta3
       - 22/27*s^2*logm
       + 16/9*s^2*logm*zeta3
       + 73/54*s^2*log2^4
       - 73/54*s^2*pi^2*log2^2
       - 2237/6480*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*d33FF/nc*i * (
       + 11/27*s^2*pi
       - 8/9*s^2*pi*zeta3
       - 44/81*s^4*pi
       + 32/27*s^4*pi*zeta3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*tf^2*nl * (
       - 5623/2592
       + 19049/10368*zeta3
       - 55/108*a4
       - 25/18*logMZ
       + 11/6*logMZ^2
       - 4/9*logMZ^3
       - 355/144*logm
       + 385/864*logm*zeta3
       + 4/9*logm*logMZ
       - 41/18*logm^2
       + 4/3*logm^2*logMZ
       - 8/9*logm^3
       - 55/2592*log2^4
       - 11/24*pi^2
       + 1/3*pi^2*logMZ
       + 55/2592*pi^2*log2^2
       + 539/62208*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*tf^2*nl^2 * (
       + 27233/11664
       - 10/9*zeta5
       - 299/81*zeta3
       - 302/81*logMZ
       + 76/27*logMZ*zeta3
       + 11/9*logMZ^2
       - 8/9*logMZ^2*zeta3
       - 4/27*logMZ^3
       + 797/486*logm
       + 32/81*logm*zeta3
       - 1/27*logm^2
       - 4/27*logm^3
       - 23/4374*pi^2
       + 2/9*pi^2*zeta3
       + 1/9*pi^2*logMZ
       - 20/81*pi^2*logm
       + 8/243*pi^2*logm^2
       + 19/3645*pi^4
       - 44377/34992*s^2
       + 20/27*s^2*zeta5
       + 718/243*s^2*zeta3
       + 604/243*s^2*logMZ
       - 152/81*s^2*logMZ*zeta3
       - 22/27*s^2*logMZ^2
       + 16/27*s^2*logMZ^2*zeta3
       + 8/81*s^2*logMZ^3
       - 941/486*s^2*logm
       - 32/81*s^2*logm*zeta3
       - 16/81*s^2*logm^2
       + 8/81*s^2*logm^3
       - 845/8748*s^2*pi^2
       - 4/27*s^2*pi^2*zeta3
       - 2/27*s^2*pi^2*logMZ
       + 20/81*s^2*pi^2*logm
       - 8/243*s^2*pi^2*logm^2
       - 19/3645*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*tf^2*nl^2*i * (
       + 302/243*s^2*pi
       - 76/81*s^2*pi*zeta3
       - 22/27*s^2*pi*logMZ
       + 16/27*s^2*pi*logMZ*zeta3
       + 4/27*s^2*pi*logMZ^2
       - 1/81*s^2*pi^3
       - 1208/729*s^4*pi
       + 304/243*s^4*pi*zeta3
       + 88/81*s^4*pi*logMZ
       - 64/81*s^4*pi*logMZ*zeta3
       - 16/81*s^4*pi*logMZ^2
       + 4/243*s^4*pi^3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh*tf^2 * (
       - 5297/1620
       + 8999/6480*zeta3
       + 41/27*logMZ
       - 2321/432*logm
       + 385/864*logm*zeta3
       + 37/9*logm*logMZ
       - 4/3*logm*logMZ^2
       - 37/9*logm^2
       + 8/3*logm^2*logMZ
       - 4/3*logm^3
       + 1/3*pi^2*logm
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 4202677/46656
       - 80/27*T6p14ep0
       + 256/81*T6p13ep0
       + 181939/93312*zeta3
       - 1/9*a4
       - 3209/486*logm
       + 11615/648*logm*zeta3
       + 22/9*logm*logMZ
       - 16/9*logm*logMZ*zeta3
       - 4/9*logm*logMZ^2
       - 2/27*logm^2
       - 4/27*logm^3
       - 1/216*log2^4
       - 16*ls3*sqrt3
       - 1649/18*ls2*sqrt3
       - 32/3*ls2*sqrt3*logm
       + 16*ls2*sqrt3*log3
       - 21953/8748*pi^2
       - 11/81*pi^2*logm
       + 16/243*pi^2*logm^2
       + 1/216*pi^2*log2^2
       - 8/9*pi^3*sqrt3
       + 19769/233280*pi^4
       - 1572367/17496*s^2
       + 80/27*s^2*T6p14ep0
       - 256/81*s^2*T6p13ep0
       - 3037/1458*s^2*zeta3
       + 4/9*s^2*a4
       + 422/81*s^2*logm
       - 311/18*s^2*logm*zeta3
       - 44/27*s^2*logm*logMZ
       + 32/27*s^2*logm*logMZ*zeta3
       + 8/27*s^2*logm*logMZ^2
       - 32/81*s^2*logm^2
       + 8/81*s^2*logm^3
       + 1/54*s^2*log2^4
       + 16*s^2*ls3*sqrt3
       + 1649/18*s^2*ls2*sqrt3
       + 32/3*s^2*ls2*sqrt3*logm
       - 16*s^2*ls2*sqrt3*log3
       + 21953/8748*s^2*pi^2
       + 14/81*s^2*pi^2*logm
       - 16/243*s^2*pi^2*logm^2
       - 1/54*s^2*pi^2*log2^2
       + 8/9*s^2*pi^3*sqrt3
       - 5273/58320*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
       - 22/27*s^2*pi*logm
       + 16/27*s^2*pi*logm*zeta3
       + 8/27*s^2*pi*logm*logMZ
       + 88/81*s^4*pi*logm
       - 64/81*s^4*pi*logm*zeta3
       - 32/81*s^4*pi*logm*logMZ
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh^2*tf^2 * (
       - 3685579/58320
       + 179/81*T6p9ep0
       - 328/81*T6p10ep0
       + 789571/29160*zeta3
       - 1097/243*logm
       + 9535/648*logm*zeta3
       + 32/27*logm^2
       - 8/9*logm^2*zeta3
       - 4/9*logm^2*logMZ
       + 4/27*logm^3
       - 209/9*ls3*sqrt3
       - 4745/54*ls2*sqrt3
       - 32/3*ls2*sqrt3*logm
       + 209/9*ls2*sqrt3*log3
       - 10633/972*pi^2
       + 8/243*pi^2*logm^2
       - 209/162*pi^3*sqrt3
       + 997/7290*pi^4
       + 77562889/1224720*s^2
       - 179/81*s^2*T6p9ep0
       + 328/81*s^2*T6p10ep0
       - 1393753/51030*s^2*zeta3
       + 755/162*s^2*logm
       - 2431/162*s^2*logm*zeta3
       - 82/81*s^2*logm^2
       + 16/27*s^2*logm^2*zeta3
       + 8/27*s^2*logm^2*logMZ
       - 8/81*s^2*logm^3
       + 209/9*s^2*ls3*sqrt3
       + 4745/54*s^2*ls2*sqrt3
       + 32/3*s^2*ls2*sqrt3*logm
       - 209/9*s^2*ls2*sqrt3*log3
       + 10633/972*s^2*pi^2
       - 8/243*s^2*pi^2*logm^2
       + 209/162*s^2*pi^3*sqrt3
       - 997/7290*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh^2*tf^2*i * (
       + 4/27*s^2*pi*logm^2
       - 16/81*s^4*pi*logm^2
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*tf * (
       + 6133/3456
       + 5/12*zeta5
       + 65965/20736*zeta3
       + 3197/216*a4
       + 215/24*logMZ
       + logMZ*zeta3
       - 161/24*logMZ^2
       + 11/9*logMZ^3
       + 105/64*logm
       - 7691/3456*logm*zeta3
       + 19/9*logm*logMZ
       + 331/72*logm^2
       - 11/3*logm^2*logMZ
       + 22/9*logm^3
       + 3197/5184*log2^4
       + 161/96*pi^2
       - 11/12*pi^2*logMZ
       - 3197/5184*pi^2*log2^2
       - 23353/124416*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/27
       + 4/9*T6p14ep0
       - 8/27*T6p13ep0
       - 262/243*zeta3
       + 8/3*ls2*sqrt3
       + 2*ls2^2
       + 31/243*pi^2
       + 13/405*pi^4
       - 89/27*s^2
       - 4/9*s^2*T6p14ep0
       + 8/27*s^2*T6p13ep0
       + 262/243*s^2*zeta3
       - 8/3*s^2*ls2*sqrt3
       - 2*s^2*ls2^2
       - 31/243*s^2*pi^2
       - 13/405*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*tf*nl * (
       + 97579/15552
       + 4/9*T6p14ep1
       - 103/108*T6p14ep0
       - 8/27*T6p13ep1
       + 116/81*T6p13ep0
       - 4/27*T3L61ep1
       + 13943/810*zeta5
       + 524695/186624*zeta3
       + 1/3*zeta3^2
       - 128/9*a5
       - 1475/648*a4
       + 1940/81*logMZ
       - 10/9*logMZ*zeta5
       - 448/27*logMZ*zeta3
       - 259/36*logMZ^2
       + 44/9*logMZ^2*zeta3
       + 22/27*logMZ^3
       - 258703/7776*logm
       - 32/9*logm*T6p14ep0
       + 64/27*logm*T6p13ep0
       + 203135/15552*logm*zeta3
       - 101/108*logm^2
       + 22/27*logm^3
       - 128/45*log2*a4
       - 1475/15552*log2^4
       - 11/4*ls3*sqrt3
       - 409/36*ls2*sqrt3
       - 139/6*ls2*sqrt3*logm
       + 11/4*ls2*sqrt3*log3
       - 11/4*ls2^2
       - 12*ls2^2*logm
       - 12203/11664*pi^2
       - 1271/729*pi^2*zeta3
       - 11/18*pi^2*logMZ
       + 305/2916*pi^2*logm
       - 44/243*pi^2*logm^2
       + 1475/15552*pi^2*log2^2
       - 32/405*pi^2*log2^3
       - 11/72*pi^3*sqrt3
       + 538691/1866240*pi^4
       - 29/81*pi^4*logm
       - 98/405*pi^4*log2
       - 260/243*c4
       + 16/27*c4*logm
       + 16/135*c4*log2
       - 271519/17496*s^2
       - 4/9*s^2*T6p14ep1
       + 103/108*s^2*T6p14ep0
       + 8/27*s^2*T6p13ep1
       - 116/81*s^2*T6p13ep0
       + 4/27*s^2*T3L61ep1
       - 5684/405*s^2*zeta5
       + 57563/11664*s^2*zeta3
       - 2/9*s^2*zeta3^2
       + 128/9*s^2*a5
       + 50/27*s^2*a4
       - 3880/243*s^2*logMZ
       + 20/27*s^2*logMZ*zeta5
       + 896/81*s^2*logMZ*zeta3
       + 259/54*s^2*logMZ^2
       - 88/27*s^2*logMZ^2*zeta3
       - 44/81*s^2*logMZ^3
       + 8636/243*s^2*logm
       + 32/9*s^2*logm*T6p14ep0
       - 64/27*s^2*logm*T6p13ep0
       - 13871/972*s^2*logm*zeta3
       + 299/162*s^2*logm^2
       - 44/81*s^2*logm^3
       + 128/45*s^2*log2*a4
       + 25/324*s^2*log2^4
       + 11/4*s^2*ls3*sqrt3
       + 409/36*s^2*ls2*sqrt3
       + 139/6*s^2*ls2*sqrt3*logm
       - 11/4*s^2*ls2*sqrt3*log3
       + 11/4*s^2*ls2^2
       + 12*s^2*ls2^2*logm
       + 4799/2916*s^2*pi^2
       + 974/729*s^2*pi^2*zeta3
       + 11/27*s^2*pi^2*logMZ
       - 305/2916*s^2*pi^2*logm
       + 44/243*s^2*pi^2*logm^2
       - 25/324*s^2*pi^2*log2^2
       + 32/405*s^2*pi^2*log2^3
       + 11/72*s^2*pi^3*sqrt3
       - 1223/3888*s^2*pi^4
       + 29/81*s^2*pi^4*logm
       + 98/405*s^2*pi^4*log2
       + 260/243*s^2*c4
       - 16/27*s^2*c4*logm
       - 16/135*s^2*c4*log2
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*tf*nl*i * (
       - 1940/243*s^2*pi
       + 10/27*s^2*pi*zeta5
       + 448/81*s^2*pi*zeta3
       + 259/54*s^2*pi*logMZ
       - 88/27*s^2*pi*logMZ*zeta3
       - 22/27*s^2*pi*logMZ^2
       + 11/162*s^2*pi^3
       + 7760/729*s^4*pi
       - 40/81*s^4*pi*zeta5
       - 1792/243*s^4*pi*zeta3
       - 518/81*s^4*pi*logMZ
       + 352/81*s^4*pi*logMZ*zeta3
       + 88/81*s^4*pi*logMZ^2
       - 22/243*s^4*pi^3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 376139/4608
       + 5/36*T7p8ep0
       + 5/72*T7p7ep0
       + 1/9*T7p5ep0
       - 77/216*T6p9ep0
       + 1/24*T6p17ep0
       + 5/36*T6p13ep0
       + 103/36*T6p12ep0
       - 103/108*T6p11ep0
       + 17/27*T6p10ep0
       + 43/4*zeta5
       + 2449/1944*zeta3
       - 1019/48*ls3*sqrt3
       - 10819/288*ls2*sqrt3
       + 1019/48*ls2*sqrt3*log3
       + 49/24*ls2^2
       + 15065/10368*pi^2
       - 1/36*pi^2*zeta3
       - 1019/864*pi^3*sqrt3
       - 337/1620*pi^4
       - 376139/4608*s^2
       - 5/36*s^2*T7p8ep0
       - 5/72*s^2*T7p7ep0
       - 1/9*s^2*T7p5ep0
       + 77/216*s^2*T6p9ep0
       - 1/24*s^2*T6p17ep0
       - 5/36*s^2*T6p13ep0
       - 103/36*s^2*T6p12ep0
       + 103/108*s^2*T6p11ep0
       - 17/27*s^2*T6p10ep0
       - 43/4*s^2*zeta5
       - 2449/1944*s^2*zeta3
       + 1019/48*s^2*ls3*sqrt3
       + 10819/288*s^2*ls2*sqrt3
       - 1019/48*s^2*ls2*sqrt3*log3
       - 49/24*s^2*ls2^2
       - 15065/10368*s^2*pi^2
       + 1/36*s^2*pi^2*zeta3
       + 1019/864*s^2*pi^3*sqrt3
       + 337/1620*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*nh*tf * (
       - 35302909319/73483200
       + 1/18*T8p5ep0
       - 17/54*T7p9ep0
       + 5/36*T7p8ep1
       - 7/8*T7p8ep0
       + 5/72*T7p7ep1
       - 73/144*T7p7ep0
       - 1/12*T7p6ep1
       + 1/9*T7p5ep1
       - 25/72*T7p5ep0
       + 4/27*T7p16ep0
       + 25/72*T7p13ep0
       - 1/24*T7p12ep0
       - 77/216*T6p9ep1
       + 86/81*T6p9ep0
       + 37/27*T6p18ep0
       + 1/24*T6p17ep1
       - 25/1296*T6p17ep0
       - 59/648*T6p16ep1
       - 55/54*T6p14ep0
       + 5/36*T6p13ep1
       + 425/648*T6p13ep0
       + 103/36*T6p12ep1
       - 10003/810*T6p12ep0
       - 103/108*T6p11ep1
       + 2801/486*T6p11ep0
       + 17/27*T6p10ep1
       - 179/108*T6p10ep0
       + 461/1296*T5p8ep1
       + 3499/864*T5p11ep0
       - 1/4*T4LVB6ep1
       - 1/36*T4LT2ep2
       - 4/27*T3L61ep1
       - 428203/6480*zeta5
       + 655630103/3061800*zeta3
       + 1/27*zeta3^2
       + 128*a5
       - 52213/6480*a4
       - 2/9*logMZ
       - 9783359/15552*logm
       - 10/9*logm*T7p8ep0
       - 5/9*logm*T7p7ep0
       - 8/9*logm*T7p5ep0
       + 77/27*logm*T6p9ep0
       - 1/3*logm*T6p17ep0
       - 10/9*logm*T6p13ep0
       - 206/9*logm*T6p12ep0
       + 206/27*logm*T6p11ep0
       - 136/27*logm*T6p10ep0
       - 784/9*logm*zeta5
       - 837823/15552*logm*zeta3
       - 23/3*logm*logMZ
       + 44/9*logm*logMZ*zeta3
       + 11/9*logm*logMZ^2
       - 25/54*logm^2
       + 11/27*logm^3
       + 128/5*log2*a4
       - 52213/155520*log2^4
       + 1019/81*ls4pithird*sqrt3
       - 9221/360*ls3*sqrt3
       + 1019/6*ls3*sqrt3*logm
       + 1019/16*ls3*sqrt3*log3
       + 259789/10368*ls2*sqrt3
       + 11809/36*ls2*sqrt3*logm
       + 9221/360*ls2*sqrt3*log3
       - 1019/6*ls2*sqrt3*log3*logm
       - 1019/32*ls2*sqrt3*log3^2
       + 890/27*ls2^2
       - 37/3*ls2^2*logm
       + 23437/648*pi*sqrt3*zeta3
       - 22847/11520*pi^2
       + 2237/1944*pi^2*zeta3
       - 133945/11664*pi^2*logm
       + 2/9*pi^2*logm*zeta3
       - 44/243*pi^2*logm^2
       + 52213/155520*pi^2*log2^2
       + 32/45*pi^2*log2^3
       - 1019/432*pi^2*ls2*sqrt3
       - 9221/6480*pi^3*sqrt3
       + 1019/108*pi^3*sqrt3*logm
       + 1019/288*pi^3*sqrt3*log3
       - 24173369/11197440*pi^4
       + 211/135*pi^4*logm
       + 68/45*pi^4*log2
       + 1/2268*pi^6
       + 3004/243*c4
       + 16/27*c4*logm
       - 16/15*c4*log2
       + 140998538969/293932800*s^2
       - 1/18*s^2*T8p5ep0
       + 17/54*s^2*T7p9ep0
       - 5/36*s^2*T7p8ep1
       + 7/8*s^2*T7p8ep0
       - 5/72*s^2*T7p7ep1
       + 73/144*s^2*T7p7ep0
       + 1/12*s^2*T7p6ep1
       - 1/9*s^2*T7p5ep1
       + 25/72*s^2*T7p5ep0
       - 4/27*s^2*T7p16ep0
       - 25/72*s^2*T7p13ep0
       + 1/24*s^2*T7p12ep0
       + 77/216*s^2*T6p9ep1
       - 86/81*s^2*T6p9ep0
       - 37/27*s^2*T6p18ep0
       - 1/24*s^2*T6p17ep1
       + 25/1296*s^2*T6p17ep0
       + 59/648*s^2*T6p16ep1
       + 55/54*s^2*T6p14ep0
       - 5/36*s^2*T6p13ep1
       - 425/648*s^2*T6p13ep0
       - 103/36*s^2*T6p12ep1
       + 10003/810*s^2*T6p12ep0
       + 103/108*s^2*T6p11ep1
       - 2801/486*s^2*T6p11ep0
       - 17/27*s^2*T6p10ep1
       + 179/108*s^2*T6p10ep0
       - 461/1296*s^2*T5p8ep1
       - 3499/864*s^2*T5p11ep0
       + 1/4*s^2*T4LVB6ep1
       + 1/36*s^2*T4LT2ep2
       + 4/27*s^2*T3L61ep1
       + 423403/6480*s^2*zeta5
       - 2654949113/12247200*s^2*zeta3
       - 1/27*s^2*zeta3^2
       - 128*s^2*a5
       + 164/135*s^2*a4
       + 4/27*s^2*logMZ
       + 9871897/15552*s^2*logm
       + 10/9*s^2*logm*T7p8ep0
       + 5/9*s^2*logm*T7p7ep0
       + 8/9*s^2*logm*T7p5ep0
       - 77/27*s^2*logm*T6p9ep0
       + 1/3*s^2*logm*T6p17ep0
       + 10/9*s^2*logm*T6p13ep0
       + 206/9*s^2*logm*T6p12ep0
       - 206/27*s^2*logm*T6p11ep0
       + 136/27*s^2*logm*T6p10ep0
       + 2342/27*s^2*logm*zeta5
       + 98201/1944*s^2*logm*zeta3
       + 46/9*s^2*logm*logMZ
       - 88/27*s^2*logm*logMZ*zeta3
       - 22/27*s^2*logm*logMZ^2
       + 124/81*s^2*logm^2
       - 22/81*s^2*logm^3
       - 128/5*s^2*log2*a4
       + 41/810*s^2*log2^4
       - 1019/81*s^2*ls4pithird*sqrt3
       + 9221/360*s^2*ls3*sqrt3
       - 1019/6*s^2*ls3*sqrt3*logm
       - 1019/16*s^2*ls3*sqrt3*log3
       - 259789/10368*s^2*ls2*sqrt3
       - 11809/36*s^2*ls2*sqrt3*logm
       - 9221/360*s^2*ls2*sqrt3*log3
       + 1019/6*s^2*ls2*sqrt3*log3*logm
       + 1019/32*s^2*ls2*sqrt3*log3^2
       - 890/27*s^2*ls2^2
       + 37/3*s^2*ls2^2*logm
       - 23437/648*s^2*pi*sqrt3*zeta3
       + 22847/11520*s^2*pi^2
       - 2237/1944*s^2*pi^2*zeta3
       + 132757/11664*s^2*pi^2*logm
       - 2/9*s^2*pi^2*logm*zeta3
       + 44/243*s^2*pi^2*logm^2
       - 41/810*s^2*pi^2*log2^2
       - 32/45*s^2*pi^2*log2^3
       + 1019/432*s^2*pi^2*ls2*sqrt3
       + 9221/6480*s^2*pi^3*sqrt3
       - 1019/108*s^2*pi^3*sqrt3*logm
       - 1019/288*s^2*pi^3*sqrt3*log3
       + 15680513/6998400*s^2*pi^4
       - 211/135*s^2*pi^4*logm
       - 68/45*s^2*pi^4*log2
       - 1/2268*s^2*pi^6
       - 3004/243*s^2*c4
       - 16/27*s^2*c4*logm
       + 16/15*s^2*c4*log2
       - 1019/24*ls4*sqrt3
       + 1019/24*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*nh*tf*i * (
       + 2/27*s^2*pi
       + 23/9*s^2*pi*logm
       - 44/27*s^2*pi*logm*zeta3
       - 22/27*s^2*pi*logm*logMZ
       - 8/81*s^4*pi
       - 92/27*s^4*pi*logm
       + 176/81*s^4*pi*logm*zeta3
       + 88/81*s^4*pi*logm*logMZ
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 187/288
       + 1/16*T7p11ep0
       - 1/16*T7p10ep0
       - 3/16*T6p14ep0
       + 1/8*T6p13ep0
       - 1/6*T6p12ep0
       + 1/18*T6p11ep0
       - 6581/2592*zeta3
       + 3/2*ls3*sqrt3
       + 31/12*ls2*sqrt3
       - 3/2*ls2*sqrt3*log3
       - 17/16*ls2^2
       + 73/432*pi^2
       + 1/12*pi^3*sqrt3
       + 265/10368*pi^4
       - 187/288*s^2
       - 1/16*s^2*T7p11ep0
       + 1/16*s^2*T7p10ep0
       + 3/16*s^2*T6p14ep0
       - 1/8*s^2*T6p13ep0
       + 1/6*s^2*T6p12ep0
       - 1/18*s^2*T6p11ep0
       + 6581/2592*s^2*zeta3
       - 3/2*s^2*ls3*sqrt3
       - 31/12*s^2*ls2*sqrt3
       + 3/2*s^2*ls2*sqrt3*log3
       + 17/16*s^2*ls2^2
       - 73/432*s^2*pi^2
       - 1/12*s^2*pi^3*sqrt3
       - 265/10368*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 451175893/5971968
       + 1/8*T9p4ep0
       + 1/24*T9p3ep0
       + 1/9*T8p10ep0
       + 1/9*T7p9ep0
       + 5/36*T7p8ep0
       + 1/96*T7p7ep0
       + 5/24*T7p5ep0
       + 29/144*T7p14ep1
       + 1/16*T7p11ep1
       - 283/864*T7p11ep0
       - 1/16*T7p10ep1
       + 283/864*T7p10ep0
       - 193/432*T6p9ep0
       - 4/27*T6p18ep0
       + 19/96*T6p17ep0
       - 1/192*T6p16ep1
       - 3/16*T6p14ep1
       + 625/288*T6p14ep0
       + 1/8*T6p13ep1
       - 109/72*T6p13ep0
       - 1/6*T6p12ep1
       + 755/432*T6p12ep0
       + 1/18*T6p11ep1
       - 257/432*T6p11ep0
       + 697/432*T6p10ep0
       - 521/1152*T5p8ep1
       + 6269/6912*T5p11ep0
       + 98023/5760*zeta5
       + 1259543/62208*zeta3
       - 8*a5
       - 187/36*logm
       - 1/2*logm*T7p11ep0
       + 1/2*logm*T7p10ep0
       + 3/2*logm*T6p14ep0
       - logm*T6p13ep0
       + 4/3*logm*T6p12ep0
       - 4/9*logm*T6p11ep0
       + 6581/324*logm*zeta3
       - 8/5*log2*a4
       - 8/9*ls4pithird*sqrt3
       - 347/192*ls3*sqrt3
       - 12*ls3*sqrt3*logm
       - 9/2*ls3*sqrt3*log3
       - 8927/3072*ls2*sqrt3
       - 62/3*ls2*sqrt3*logm
       + 347/192*ls2*sqrt3*log3
       + 12*ls2*sqrt3*log3*logm
       + 9/4*ls2*sqrt3*log3^2
       + 43/192*ls2^2
       + 17/2*ls2^2*logm
       - 23/9*pi*sqrt3*zeta3
       - 729985/248832*pi^2
       + 2183/5184*pi^2*zeta3
       - 73/54*pi^2*logm
       - 2/45*pi^2*log2^3
       + 1/6*pi^2*ls2*sqrt3
       - 347/3456*pi^3*sqrt3
       - 2/3*pi^3*sqrt3*logm
       - 1/4*pi^3*sqrt3*log3
       - 13439/46080*pi^4
       - 265/1296*pi^4*logm
       - 53/720*pi^4*log2
       + 1/12*c4
       + 1/15*c4*log2
       + 451175893/5971968*s^2
       - 1/8*s^2*T9p4ep0
       - 1/24*s^2*T9p3ep0
       - 1/9*s^2*T8p10ep0
       - 1/9*s^2*T7p9ep0
       - 5/36*s^2*T7p8ep0
       - 1/96*s^2*T7p7ep0
       - 5/24*s^2*T7p5ep0
       - 29/144*s^2*T7p14ep1
       - 1/16*s^2*T7p11ep1
       + 283/864*s^2*T7p11ep0
       + 1/16*s^2*T7p10ep1
       - 283/864*s^2*T7p10ep0
       + 193/432*s^2*T6p9ep0
       + 4/27*s^2*T6p18ep0
       - 19/96*s^2*T6p17ep0
       + 1/192*s^2*T6p16ep1
       + 3/16*s^2*T6p14ep1
       - 625/288*s^2*T6p14ep0
       - 1/8*s^2*T6p13ep1
       + 109/72*s^2*T6p13ep0
       + 1/6*s^2*T6p12ep1
       - 755/432*s^2*T6p12ep0
       - 1/18*s^2*T6p11ep1
       + 257/432*s^2*T6p11ep0
       - 697/432*s^2*T6p10ep0
       + 521/1152*s^2*T5p8ep1
       - 6269/6912*s^2*T5p11ep0
       - 98023/5760*s^2*zeta5
       - 1259543/62208*s^2*zeta3
       + 8*s^2*a5
       + 187/36*s^2*logm
       + 1/2*s^2*logm*T7p11ep0
       - 1/2*s^2*logm*T7p10ep0
       - 3/2*s^2*logm*T6p14ep0
       + s^2*logm*T6p13ep0
       - 4/3*s^2*logm*T6p12ep0
       + 4/9*s^2*logm*T6p11ep0
       - 6581/324*s^2*logm*zeta3
       + 8/5*s^2*log2*a4
       + 8/9*s^2*ls4pithird*sqrt3
       + 347/192*s^2*ls3*sqrt3
       + 12*s^2*ls3*sqrt3*logm
       + 9/2*s^2*ls3*sqrt3*log3
       + 8927/3072*s^2*ls2*sqrt3
       + 62/3*s^2*ls2*sqrt3*logm
       - 347/192*s^2*ls2*sqrt3*log3
       - 12*s^2*ls2*sqrt3*log3*logm
       - 9/4*s^2*ls2*sqrt3*log3^2
       - 43/192*s^2*ls2^2
       - 17/2*s^2*ls2^2*logm
       + 23/9*s^2*pi*sqrt3*zeta3
       + 729985/248832*s^2*pi^2
       - 2183/5184*s^2*pi^2*zeta3
       + 73/54*s^2*pi^2*logm
       + 2/45*s^2*pi^2*log2^3
       - 1/6*s^2*pi^2*ls2*sqrt3
       + 347/3456*s^2*pi^3*sqrt3
       + 2/3*s^2*pi^3*sqrt3*logm
       + 1/4*s^2*pi^3*sqrt3*log3
       + 13439/46080*s^2*pi^4
       + 265/1296*s^2*pi^4*logm
       + 53/720*s^2*pi^4*log2
       - 1/12*s^2*c4
       - 1/15*s^2*c4*log2
       + 3*ls4*sqrt3
       - 3*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca^2 * (
       + 38576849462053/34398535680
       - 23/144*T9p7ep0
       + 1/36*T9p6ep0
       + 1/9*T9p5ep0
       + 1/8*T9p4ep1
       + 29/48*T9p4ep0
       + 1/24*T9p3ep1
       + 193/432*T9p3ep0
       + 1/36*T8p9ep0
       - 7/72*T8p7ep0
       - 1/6*T8p4ep0
       + 1/24*T8p3ep0
       + 1/4*T8p2ep0
       + 1/9*T8p10ep1
       - 121/432*T8p10ep0
       + 1/9*T7p9ep1
       - 211/432*T7p9ep0
       + 5/36*T7p8ep1
       - 17/72*T7p8ep0
       + 1/96*T7p7ep1
       - 967/1728*T7p7ep0
       - 5/96*T7p6ep1
       + 5/24*T7p5ep1
       + 13/108*T7p5ep0
       - 119/432*T7p16ep0
       - 1/48*T7p15ep1
       + 29/144*T7p14ep2
       - 415/864*T7p14ep1
       + 1/16*T7p11ep2
       - 283/864*T7p11ep1
       + 8249/10368*T7p11ep0
       - 1/16*T7p10ep2
       + 283/864*T7p10ep1
       - 5345/10368*T7p10ep0
       - 193/432*T6p9ep1
       + 9745/6912*T6p9ep0
       + 5/16*T6p19ep2
       - 4/27*T6p18ep1
       + 833/864*T6p18ep0
       + 19/96*T6p17ep1
       + 541/576*T6p17ep0
       - 1/192*T6p16ep2
       + 445/5184*T6p16ep1
       - 1/6*T6p15ep2
       - 3/16*T6p14ep2
       + 625/288*T6p14ep1
       - 88651/10368*T6p14ep0
       + 1/8*T6p13ep2
       - 109/72*T6p13ep1
       + 206147/31104*T6p13ep0
       - 1/6*T6p12ep2
       + 755/432*T6p12ep1
       - 15121/5184*T6p12ep0
       + 1/18*T6p11ep2
       - 257/432*T6p11ep1
       + 3581/2592*T6p11ep0
       + 697/432*T6p10ep1
       - 205/64*T6p10ep0
       - 521/1152*T5p8ep2
       + 10067/10368*T5p8ep1
       + 6269/6912*T5p11ep1
       + 64891/41472*T5p11ep0
       + 1/24*T4LX2ep1
       + 1/8*T4LW5ep0
       - 67/288*T4LVB7ep1
       + 11/48*T4LVB6ep1
       + 85/2592*T4LT4ep2
       + 3/256*T4LT3ep3
       + 1/12*T4LT2ep2
       + 9/4096*T4LBB2ep4
       + 11/27*T3L61ep1
       - 731597/43008*zeta7
       - 695072891/3317760*zeta5
       - 272283911719/358318080*zeta3
       - 3/1280*zeta3*zeta5
       - 12415871/1492992*zeta3^2
       + 1228/45*a5
       + 56407/12960*a4
       - 90445/2592*logMZ
       + 55/18*logMZ*zeta5
       + 2737/108*logMZ*zeta3
       + 485/48*logMZ^2
       - 121/18*logMZ^2*zeta3
       - 121/108*logMZ^3
       + 454901389/746496*logm
       - logm*T9p4ep0
       - 1/3*logm*T9p3ep0
       - 8/9*logm*T8p10ep0
       - 8/9*logm*T7p9ep0
       - 10/9*logm*T7p8ep0
       - 1/12*logm*T7p7ep0
       - 5/3*logm*T7p5ep0
       - 29/18*logm*T7p14ep1
       - 1/2*logm*T7p11ep1
       + 283/108*logm*T7p11ep0
       + 1/2*logm*T7p10ep1
       - 283/108*logm*T7p10ep0
       + 193/54*logm*T6p9ep0
       + 32/27*logm*T6p18ep0
       - 19/12*logm*T6p17ep0
       + 1/24*logm*T6p16ep1
       + 3/2*logm*T6p14ep1
       - 625/36*logm*T6p14ep0
       - logm*T6p13ep1
       + 109/9*logm*T6p13ep0
       + 4/3*logm*T6p12ep1
       - 755/54*logm*T6p12ep0
       - 4/9*logm*T6p11ep1
       + 257/54*logm*T6p11ep0
       - 697/54*logm*T6p10ep0
       + 521/144*logm*T5p8ep1
       - 6269/864*logm*T5p11ep0
       - 98023/720*logm*zeta5
       - 10850029/62208*logm*zeta3
       + 64*logm*a5
       + 10019/432*logm^2
       + 2*logm^2*T7p11ep0
       - 2*logm^2*T7p10ep0
       - 6*logm^2*T6p14ep0
       + 4*logm^2*T6p13ep0
       - 16/3*logm^2*T6p12ep0
       + 16/9*logm^2*T6p11ep0
       - 6581/81*logm^2*zeta3
       - 121/108*logm^3
       + 92/9*log2*a4
       + 64/5*log2*logm*a4
       + 56407/311040*log2^4
       + 134/675*log2^5
       - 49/9*ls5pithird*sqrt3
       + 347/324*ls4pithird*sqrt3
       + 64/9*ls4pithird*sqrt3*logm
       + 8/3*ls4pithird*sqrt3*log3
       + 27/4*ls5p*sqrt3
       - 3053/1152*ls3*sqrt3
       + 347/24*ls3*sqrt3*logm
       + 48*ls3*sqrt3*logm^2
       + 347/64*ls3*sqrt3*log3
       + 36*ls3*sqrt3*log3*logm
       + 27/4*ls3*sqrt3*log3^2
       - 5123201/165888*ls2*sqrt3
       - 2/3*ls2*sqrt3*zeta3
       + 3621/128*ls2*sqrt3*logm
       + 248/3*ls2*sqrt3*logm^2
       + 3053/1152*ls2*sqrt3*log3
       - 347/24*ls2*sqrt3*log3*logm
       - 48*ls2*sqrt3*log3*logm^2
       - 347/128*ls2*sqrt3*log3^2
       - 18*ls2*sqrt3*log3^2*logm
       - 9/4*ls2*sqrt3*log3^3
       - 11195/216*ls2^2
       - 307/24*ls2^2*logm
       - 34*ls2^2*logm^2
       + 7981/2592*pi*sqrt3*zeta3
       + 184/9*pi*sqrt3*logm*zeta3
       + 23/3*pi*sqrt3*log3*zeta3
       - 9*pi*ls4p*sqrt3
       - 5926166309/191102976*pi^2
       - 2275/6144*pi^2*zeta5
       - 2431817/1990656*pi^2*zeta3
       - 1/1536*pi^2*zeta3^2
       + 121/144*pi^2*logMZ
       + 2081515/93312*pi^2*logm
       - 2183/648*pi^2*logm*zeta3
       + 2749/486*pi^2*logm^2
       - 56407/311040*pi^2*log2^2
       - 19/405*pi^2*log2^3
       + 16/45*pi^2*log2^3*logm
       + 7/2*pi^2*ls3*sqrt3
       - 347/1728*pi^2*ls2*sqrt3
       - 4/3*pi^2*ls2*sqrt3*logm
       - 1/2*pi^2*ls2*sqrt3*log3
       - 3053/20736*pi^3*sqrt3
       + 347/432*pi^3*sqrt3*logm
       + 8/3*pi^3*sqrt3*logm^2
       + 347/1152*pi^3*sqrt3*log3
       + 2*pi^3*sqrt3*log3*logm
       + 3/8*pi^3*sqrt3*log3^2
       + 18074288717/3583180800*pi^4
       + 1681/92160*pi^4*zeta3
       + 135383/51840*pi^4*logm
       + 265/324*pi^4*logm^2
       - 6529/64800*pi^4*log2
       + 53/90*pi^4*log2*logm
       + 8/81*pi^5*sqrt3
       + 112469909/627056640*pi^6
       - 1/307200*pi^8
       - 96847/3888*c4
       - 62/27*c4*logm
       - 23/54*c4*log2
       - 8/15*c4*log2*logm
       - 7599037649057/6879707136*s^2
       + 23/144*s^2*T9p7ep0
       - 1/36*s^2*T9p6ep0
       - 1/9*s^2*T9p5ep0
       - 1/8*s^2*T9p4ep1
       - 29/48*s^2*T9p4ep0
       - 1/24*s^2*T9p3ep1
       - 193/432*s^2*T9p3ep0
       - 1/36*s^2*T8p9ep0
       + 7/72*s^2*T8p7ep0
       + 1/6*s^2*T8p4ep0
       - 1/24*s^2*T8p3ep0
       - 1/4*s^2*T8p2ep0
       - 1/9*s^2*T8p10ep1
       + 121/432*s^2*T8p10ep0
       - 1/9*s^2*T7p9ep1
       + 211/432*s^2*T7p9ep0
       - 5/36*s^2*T7p8ep1
       + 17/72*s^2*T7p8ep0
       - 1/96*s^2*T7p7ep1
       + 967/1728*s^2*T7p7ep0
       + 5/96*s^2*T7p6ep1
       - 5/24*s^2*T7p5ep1
       - 13/108*s^2*T7p5ep0
       + 119/432*s^2*T7p16ep0
       + 1/48*s^2*T7p15ep1
       - 29/144*s^2*T7p14ep2
       + 415/864*s^2*T7p14ep1
       - 1/16*s^2*T7p11ep2
       + 283/864*s^2*T7p11ep1
       - 8249/10368*s^2*T7p11ep0
       + 1/16*s^2*T7p10ep2
       - 283/864*s^2*T7p10ep1
       + 5345/10368*s^2*T7p10ep0
       + 193/432*s^2*T6p9ep1
       - 9745/6912*s^2*T6p9ep0
       - 5/16*s^2*T6p19ep2
       + 4/27*s^2*T6p18ep1
       - 833/864*s^2*T6p18ep0
       - 19/96*s^2*T6p17ep1
       - 541/576*s^2*T6p17ep0
       + 1/192*s^2*T6p16ep2
       - 445/5184*s^2*T6p16ep1
       + 1/6*s^2*T6p15ep2
       + 3/16*s^2*T6p14ep2
       - 625/288*s^2*T6p14ep1
       + 88651/10368*s^2*T6p14ep0
       - 1/8*s^2*T6p13ep2
       + 109/72*s^2*T6p13ep1
       - 206147/31104*s^2*T6p13ep0
       + 1/6*s^2*T6p12ep2
       - 755/432*s^2*T6p12ep1
       + 15121/5184*s^2*T6p12ep0
       - 1/18*s^2*T6p11ep2
       + 257/432*s^2*T6p11ep1
       - 3581/2592*s^2*T6p11ep0
       - 697/432*s^2*T6p10ep1
       + 205/64*s^2*T6p10ep0
       + 521/1152*s^2*T5p8ep2
       - 10067/10368*s^2*T5p8ep1
       - 6269/6912*s^2*T5p11ep1
       - 64891/41472*s^2*T5p11ep0
       - 1/24*s^2*T4LX2ep1
       - 1/8*s^2*T4LW5ep0
       + 67/288*s^2*T4LVB7ep1
       - 11/48*s^2*T4LVB6ep1
       - 85/2592*s^2*T4LT4ep2
       - 3/256*s^2*T4LT3ep3
       - 1/12*s^2*T4LT2ep2
       - 9/4096*s^2*T4LBB2ep4
       - 11/27*s^2*T3L61ep1
       + 2132071/129024*s^2*zeta7
       + 1623759/8192*s^2*zeta5
       + 54827119643/71663616*s^2*zeta3
       + 3/1280*s^2*zeta3*zeta5
       + 14696831/1492992*s^2*zeta3^2
       - 124/5*s^2*a5
       + 6997/270*s^2*a4
       + 90445/3888*s^2*logMZ
       - 55/27*s^2*logMZ*zeta5
       - 2737/162*s^2*logMZ*zeta3
       - 485/72*s^2*logMZ^2
       + 121/27*s^2*logMZ^2*zeta3
       + 121/162*s^2*logMZ^3
       - 458607733/746496*s^2*logm
       + s^2*logm*T9p4ep0
       + 1/3*s^2*logm*T9p3ep0
       + 8/9*s^2*logm*T8p10ep0
       + 8/9*s^2*logm*T7p9ep0
       + 10/9*s^2*logm*T7p8ep0
       + 1/12*s^2*logm*T7p7ep0
       + 5/3*s^2*logm*T7p5ep0
       + 29/18*s^2*logm*T7p14ep1
       + 1/2*s^2*logm*T7p11ep1
       - 283/108*s^2*logm*T7p11ep0
       - 1/2*s^2*logm*T7p10ep1
       + 283/108*s^2*logm*T7p10ep0
       - 193/54*s^2*logm*T6p9ep0
       - 32/27*s^2*logm*T6p18ep0
       + 19/12*s^2*logm*T6p17ep0
       - 1/24*s^2*logm*T6p16ep1
       - 3/2*s^2*logm*T6p14ep1
       + 625/36*s^2*logm*T6p14ep0
       + s^2*logm*T6p13ep1
       - 109/9*s^2*logm*T6p13ep0
       - 4/3*s^2*logm*T6p12ep1
       + 755/54*s^2*logm*T6p12ep0
       + 4/9*s^2*logm*T6p11ep1
       - 257/54*s^2*logm*T6p11ep0
       + 697/54*s^2*logm*T6p10ep0
       - 521/144*s^2*logm*T5p8ep1
       + 6269/864*s^2*logm*T5p11ep0
       + 98023/720*s^2*logm*zeta5
       + 1389233/7776*s^2*logm*zeta3
       - 64*s^2*logm*a5
       - 3899/162*s^2*logm^2
       - 2*s^2*logm^2*T7p11ep0
       + 2*s^2*logm^2*T7p10ep0
       + 6*s^2*logm^2*T6p14ep0
       - 4*s^2*logm^2*T6p13ep0
       + 16/3*s^2*logm^2*T6p12ep0
       - 16/9*s^2*logm^2*T6p11ep0
       + 6581/81*s^2*logm^2*zeta3
       + 121/162*s^2*logm^3
       - 92/9*s^2*log2*a4
       - 64/5*s^2*log2*logm*a4
       + 6997/6480*s^2*log2^4
       - 148/675*s^2*log2^5
       + 49/9*s^2*ls5pithird*sqrt3
       - 347/324*s^2*ls4pithird*sqrt3
       - 64/9*s^2*ls4pithird*sqrt3*logm
       - 8/3*s^2*ls4pithird*sqrt3*log3
       - 27/4*s^2*ls5p*sqrt3
       + 3053/1152*s^2*ls3*sqrt3
       - 347/24*s^2*ls3*sqrt3*logm
       - 48*s^2*ls3*sqrt3*logm^2
       - 347/64*s^2*ls3*sqrt3*log3
       - 36*s^2*ls3*sqrt3*log3*logm
       - 27/4*s^2*ls3*sqrt3*log3^2
       + 5123201/165888*s^2*ls2*sqrt3
       + 2/3*s^2*ls2*sqrt3*zeta3
       - 3621/128*s^2*ls2*sqrt3*logm
       - 248/3*s^2*ls2*sqrt3*logm^2
       - 3053/1152*s^2*ls2*sqrt3*log3
       + 347/24*s^2*ls2*sqrt3*log3*logm
       + 48*s^2*ls2*sqrt3*log3*logm^2
       + 347/128*s^2*ls2*sqrt3*log3^2
       + 18*s^2*ls2*sqrt3*log3^2*logm
       + 9/4*s^2*ls2*sqrt3*log3^3
       + 11195/216*s^2*ls2^2
       + 307/24*s^2*ls2^2*logm
       + 34*s^2*ls2^2*logm^2
       - 7981/2592*s^2*pi*sqrt3*zeta3
       - 184/9*s^2*pi*sqrt3*logm*zeta3
       - 23/3*s^2*pi*sqrt3*log3*zeta3
       + 9*s^2*pi*ls4p*sqrt3
       + 5765254949/191102976*s^2*pi^2
       + 2275/6144*s^2*pi^2*zeta5
       + 3546953/1990656*s^2*pi^2*zeta3
       + 1/1536*s^2*pi^2*zeta3^2
       - 121/216*s^2*pi^2*logMZ
       - 2081515/93312*s^2*pi^2*logm
       + 2183/648*s^2*pi^2*logm*zeta3
       - 2749/486*s^2*pi^2*logm^2
       - 6997/6480*s^2*pi^2*log2^2
       + 11/135*s^2*pi^2*log2^3
       - 16/45*s^2*pi^2*log2^3*logm
       - 7/2*s^2*pi^2*ls3*sqrt3
       + 347/1728*s^2*pi^2*ls2*sqrt3
       + 4/3*s^2*pi^2*ls2*sqrt3*logm
       + 1/2*s^2*pi^2*ls2*sqrt3*log3
       + 3053/20736*s^2*pi^3*sqrt3
       - 347/432*s^2*pi^3*sqrt3*logm
       - 8/3*s^2*pi^3*sqrt3*logm^2
       - 347/1152*s^2*pi^3*sqrt3*log3
       - 2*s^2*pi^3*sqrt3*log3*logm
       - 3/8*s^2*pi^3*sqrt3*log3^2
       - 18973563629/3583180800*s^2*pi^4
       - 1681/92160*s^2*pi^4*zeta3
       - 135383/51840*s^2*pi^4*logm
       - 265/324*s^2*pi^4*logm^2
       + 707/7200*s^2*pi^4*log2
       - 53/90*s^2*pi^4*log2*logm
       - 8/81*s^2*pi^5*sqrt3
       - 112469909/627056640*s^2*pi^6
       + 1/307200*s^2*pi^8
       + 96847/3888*s^2*c4
       + 62/27*s^2*c4*logm
       + 23/54*s^2*c4*log2
       + 8/15*s^2*c4*log2*logm
       - 347/96*ls4*sqrt3
       - 24*ls4*sqrt3*logm
       - 9*ls4*sqrt3*log3
       + 347/96*ls4*s^2*sqrt3
       + 24*ls4*s^2*sqrt3*logm
       + 9*ls4*s^2*sqrt3*log3
       + 9/2*ls5*sqrt3
       - 9/2*ls5*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca^2*i * (
       + 90445/7776*s^2*pi
       - 55/54*s^2*pi*zeta5
       - 2737/324*s^2*pi*zeta3
       - 485/72*s^2*pi*logMZ
       + 121/27*s^2*pi*logMZ*zeta3
       + 121/108*s^2*pi*logMZ^2
       - 121/1296*s^2*pi^3
       - 90445/5832*s^4*pi
       + 110/81*s^4*pi*zeta5
       + 2737/243*s^4*pi*zeta3
       + 485/54*s^4*pi*logMZ
       - 484/81*s^4*pi*logMZ*zeta3
       - 121/81*s^4*pi*logMZ^2
       + 121/972*s^4*pi^3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*tf * (
       - 5935/5184
       + 1471/1152*zeta3
       - 77/27*a4
       + 3/2*logMZ
       - 3*logMZ*zeta3
       + 25/8*logm
       + 3*logm*zeta3
       - 3*logm*logMZ
       + 3*logm^2
       - 77/648*log2^4
       + 77/648*pi^2*log2^2
       + 1417/38880*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 178/27
       - 8/9*T6p14ep0
       + 16/27*T6p13ep0
       + 524/243*zeta3
       - 16/3*ls2*sqrt3
       - 4*ls2^2
       - 62/243*pi^2
       - 26/405*pi^4
       + 178/27*s^2
       + 8/9*s^2*T6p14ep0
       - 16/27*s^2*T6p13ep0
       - 524/243*s^2*zeta3
       + 16/3*s^2*ls2*sqrt3
       + 4*s^2*ls2^2
       + 62/243*s^2*pi^2
       + 26/405*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*tf*nl * (
       - 425579/7776
       - 8/9*T6p14ep1
       + 103/54*T6p14ep0
       + 16/27*T6p13ep1
       - 232/81*T6p13ep0
       + 8/27*T3L61ep1
       - 13193/405*zeta5
       + 5728985/93312*zeta3
       - 2*zeta3^2
       + 256/9*a5
       + 1475/324*a4
       + 29/48*logMZ
       + 20/3*logMZ*zeta5
       - 19/3*logMZ*zeta3
       - 1/6*logMZ^2
       + 73315/1296*logm
       + 64/9*logm*T6p14ep0
       - 128/27*logm*T6p13ep0
       - 246815/7776*logm*zeta3
       + logm^2
       + 256/45*log2*a4
       + 1475/7776*log2^4
       + 11/2*ls3*sqrt3
       + 409/18*ls2*sqrt3
       + 139/3*ls2*sqrt3*logm
       - 11/2*ls2*sqrt3*log3
       + 11/2*ls2^2
       + 24*ls2^2*logm
       + 5581/3888*pi^2
       + 814/729*pi^2*zeta3
       + 2315/972*pi^2*logm
       - 1475/7776*pi^2*log2^2
       + 64/405*pi^2*log2^3
       + 11/36*pi^3*sqrt3
       - 547811/933120*pi^4
       + 838/1215*pi^4*logm
       + 196/405*pi^4*log2
       + 520/243*c4
       - 32/27*c4*logm
       - 32/135*c4*log2
       + 68821/1296*s^2
       + 8/9*s^2*T6p14ep1
       - 103/54*s^2*T6p14ep0
       - 16/27*s^2*T6p13ep1
       + 232/81*s^2*T6p13ep0
       - 8/27*s^2*T3L61ep1
       + 11318/405*s^2*zeta5
       - 324797/5832*s^2*zeta3
       + 4/3*s^2*zeta3^2
       - 256/9*s^2*a5
       - 100/27*s^2*a4
       - 29/72*s^2*logMZ
       - 40/9*s^2*logMZ*zeta5
       + 38/9*s^2*logMZ*zeta3
       + 1/9*s^2*logMZ^2
       - 8035/144*s^2*logm
       - 64/9*s^2*logm*T6p14ep0
       + 128/27*s^2*logm*T6p13ep0
       + 15575/486*s^2*logm*zeta3
       - 2/3*s^2*logm^2
       - 256/45*s^2*log2*a4
       - 25/162*s^2*log2^4
       - 11/2*s^2*ls3*sqrt3
       - 409/18*s^2*ls2*sqrt3
       - 139/3*s^2*ls2*sqrt3*logm
       + 11/2*s^2*ls2*sqrt3*log3
       - 11/2*s^2*ls2^2
       - 24*s^2*ls2^2*logm
       - 5527/3888*s^2*pi^2
       - 814/729*s^2*pi^2*zeta3
       - 2315/972*s^2*pi^2*logm
       + 25/162*s^2*pi^2*log2^2
       - 64/405*s^2*pi^2*log2^3
       - 11/36*s^2*pi^3*sqrt3
       + 242/405*s^2*pi^4
       - 838/1215*s^2*pi^4*logm
       - 196/405*s^2*pi^4*log2
       - 520/243*s^2*c4
       + 32/27*s^2*c4*logm
       + 32/135*s^2*c4*log2
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*tf*nl*i * (
       - 29/144*s^2*pi
       - 20/9*s^2*pi*zeta5
       + 19/9*s^2*pi*zeta3
       + 1/9*s^2*pi*logMZ
       + 29/108*s^4*pi
       + 80/27*s^4*pi*zeta5
       - 76/27*s^4*pi*zeta3
       - 4/27*s^4*pi*logMZ
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 6073/216
       - 5/54*T6p9ep0
       - 4/3*T6p12ep0
       + 20/27*T6p11ep0
       + 20/27*T6p10ep0
       + 8/9*T5p11ep0
       - 13447/972*zeta3
       + 71/6*ls3*sqrt3
       + 431/18*ls2*sqrt3
       - 71/6*ls2*sqrt3*log3
       + 14/3*ls2^2
       - 97/72*pi^2
       + 71/108*pi^3*sqrt3
       + 253/1620*pi^4
       + 6073/216*s^2
       + 5/54*s^2*T6p9ep0
       + 4/3*s^2*T6p12ep0
       - 20/27*s^2*T6p11ep0
       - 20/27*s^2*T6p10ep0
       - 8/9*s^2*T5p11ep0
       + 13447/972*s^2*zeta3
       - 71/6*s^2*ls3*sqrt3
       - 431/18*s^2*ls2*sqrt3
       + 71/6*s^2*ls2*sqrt3*log3
       - 14/3*s^2*ls2^2
       + 97/72*s^2*pi^2
       - 71/108*s^2*pi^3*sqrt3
       - 253/1620*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*nh*tf * (
       - 26328943013/83980800
       + 16/27*T7p5ep0
       - 8/27*T7p16ep0
       - 5/54*T6p9ep1
       + 1015/648*T6p9ep0
       + 35/108*T6p18ep0
       - 295/162*T6p17ep0
       - 62/81*T6p16ep1
       + 46/27*T6p14ep0
       - 209/81*T6p13ep0
       - 4/3*T6p12ep1
       + 2227/1620*T6p12ep0
       + 20/27*T6p11ep1
       - 926/243*T6p11ep0
       + 20/27*T6p10ep1
       - 140/27*T6p10ep0
       + 73/81*T5p8ep1
       + 8/9*T5p11ep1
       - 1573/108*T5p11ep0
       + 8/27*T3L61ep1
       - 4970/81*zeta5
       + 98478857/437400*zeta3
       + 12656/405*a4
       + 13/48*logMZ
       + 293335/1296*logm
       + 20/27*logm*T6p9ep0
       + 32/3*logm*T6p12ep0
       - 160/27*logm*T6p11ep0
       - 160/27*logm*T6p10ep0
       - 64/9*logm*T5p11ep0
       + 20/3*logm*zeta5
       + 714241/7776*logm*zeta3
       + 2/3*logm*logMZ
       + 1/6*logm^2
       + 1582/1215*log2^4
       - 568/81*ls4pithird*sqrt3
       + 23407/360*ls3*sqrt3
       - 284/3*ls3*sqrt3*logm
       - 71/2*ls3*sqrt3*log3
       + 881/8*ls2*sqrt3
       - 1691/9*ls2*sqrt3*logm
       - 23407/360*ls2*sqrt3*log3
       + 284/3*ls2*sqrt3*log3*logm
       + 71/4*ls2*sqrt3*log3^2
       - 4835/36*ls2^2
       - 136/3*ls2^2*logm
       - 1633/81*pi*sqrt3*zeta3
       + 42768961/1399680*pi^2
       - 359/243*pi^2*zeta3
       + 10807/972*pi^2*logm
       - 1582/1215*pi^2*log2^2
       + 71/54*pi^2*ls2*sqrt3
       + 23407/6480*pi^3*sqrt3
       - 142/27*pi^3*sqrt3*logm
       - 71/36*pi^3*sqrt3*log3
       - 259603/174960*pi^4
       - 1304/1215*pi^4*logm
       + 728/243*c4
       - 32/27*c4*logm
       + 26866114277/83980800*s^2
       - 16/27*s^2*T7p5ep0
       + 8/27*s^2*T7p16ep0
       + 5/54*s^2*T6p9ep1
       - 1015/648*s^2*T6p9ep0
       - 35/108*s^2*T6p18ep0
       + 295/162*s^2*T6p17ep0
       + 62/81*s^2*T6p16ep1
       - 46/27*s^2*T6p14ep0
       + 209/81*s^2*T6p13ep0
       + 4/3*s^2*T6p12ep1
       - 2227/1620*s^2*T6p12ep0
       - 20/27*s^2*T6p11ep1
       + 926/243*s^2*T6p11ep0
       - 20/27*s^2*T6p10ep1
       + 140/27*s^2*T6p10ep0
       - 73/81*s^2*T5p8ep1
       - 8/9*s^2*T5p11ep1
       + 1573/108*s^2*T5p11ep0
       - 8/27*s^2*T3L61ep1
       + 4970/81*s^2*zeta5
       - 153088951/874800*s^2*zeta3
       + 6752/135*s^2*a4
       - 13/72*s^2*logMZ
       - 97793/432*s^2*logm
       - 20/27*s^2*logm*T6p9ep0
       - 32/3*s^2*logm*T6p12ep0
       + 160/27*s^2*logm*T6p11ep0
       + 160/27*s^2*logm*T6p10ep0
       + 64/9*s^2*logm*T5p11ep0
       - 40/9*s^2*logm*zeta5
       - 45193/486*s^2*logm*zeta3
       - 4/9*s^2*logm*logMZ
       - 1/9*s^2*logm^2
       + 844/405*s^2*log2^4
       + 568/81*s^2*ls4pithird*sqrt3
       - 23407/360*s^2*ls3*sqrt3
       + 284/3*s^2*ls3*sqrt3*logm
       + 71/2*s^2*ls3*sqrt3*log3
       - 881/8*s^2*ls2*sqrt3
       + 1691/9*s^2*ls2*sqrt3*logm
       + 23407/360*s^2*ls2*sqrt3*log3
       - 284/3*s^2*ls2*sqrt3*log3*logm
       - 71/4*s^2*ls2*sqrt3*log3^2
       + 4835/36*s^2*ls2^2
       + 136/3*s^2*ls2^2*logm
       + 1633/81*s^2*pi*sqrt3*zeta3
       - 42768961/1399680*s^2*pi^2
       + 359/243*s^2*pi^2*zeta3
       - 10807/972*s^2*pi^2*logm
       - 844/405*s^2*pi^2*log2^2
       - 71/54*s^2*pi^2*ls2*sqrt3
       - 23407/6480*s^2*pi^3*sqrt3
       + 142/27*s^2*pi^3*sqrt3*logm
       + 71/36*s^2*pi^3*sqrt3*log3
       + 464753/874800*s^2*pi^4
       + 1304/1215*s^2*pi^4*logm
       - 728/243*s^2*c4
       + 32/27*s^2*c4*logm
       + 71/3*ls4*sqrt3
       - 71/3*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*nh*tf*i * (
       - 13/144*s^2*pi
       - 2/9*s^2*pi*logm
       + 13/108*s^4*pi
       + 8/27*s^4*pi*logm
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       + 3263/288
       - 11/144*T7p11ep0
       + 11/144*T7p10ep0
       + 11/48*T6p14ep0
       - 11/72*T6p13ep0
       + 1/2*T6p12ep0
       - 1/6*T6p11ep0
       + 349/96*zeta3
       - 9/2*ls3*sqrt3
       - 109/12*ls2*sqrt3
       + 9/2*ls2*sqrt3*log3
       + 35/16*ls2^2
       - 65/1296*pi^2
       - 1/4*pi^3*sqrt3
       - 2231/51840*pi^4
       - 3263/288*s^2
       + 11/144*s^2*T7p11ep0
       - 11/144*s^2*T7p10ep0
       - 11/48*s^2*T6p14ep0
       + 11/72*s^2*T6p13ep0
       - 1/2*s^2*T6p12ep0
       + 1/6*s^2*T6p11ep0
       - 349/96*s^2*zeta3
       + 9/2*s^2*ls3*sqrt3
       + 109/12*s^2*ls2*sqrt3
       - 9/2*s^2*ls2*sqrt3*log3
       - 35/16*s^2*ls2^2
       + 65/1296*s^2*pi^2
       + 1/4*s^2*pi^3*sqrt3
       + 2231/51840*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       + 664280879/5971968
       - 3/8*T9p4ep0
       - 1/8*T9p3ep0
       - 2/9*T8p10ep0
       - 4/9*T7p9ep0
       - 17/36*T7p8ep0
       + 5/96*T7p7ep0
       - 5/8*T7p5ep0
       + 1/9*T7p16ep0
       - 59/144*T7p14ep1
       - 11/144*T7p11ep1
       + 19/32*T7p11ep0
       + 11/144*T7p10ep1
       - 19/32*T7p10ep0
       + 95/72*T6p9ep0
       + 16/27*T6p18ep0
       - 65/96*T6p17ep0
       + 1/576*T6p16ep1
       + 11/48*T6p14ep1
       - 1811/288*T6p14ep0
       - 11/72*T6p13ep1
       + 857/216*T6p13ep0
       + 1/2*T6p12ep1
       - 151/24*T6p12ep0
       - 1/6*T6p11ep1
       + 19/9*T6p11ep0
       - 41/9*T6p10ep0
       + 1267/1152*T5p8ep1
       - 1655/768*T5p11ep0
       - 106559/1920*zeta5
       - 2425045/62208*zeta3
       + 24*a5
       - 3263/36*logm
       + 11/18*logm*T7p11ep0
       - 11/18*logm*T7p10ep0
       - 11/6*logm*T6p14ep0
       + 11/9*logm*T6p13ep0
       - 4*logm*T6p12ep0
       + 4/3*logm*T6p11ep0
       - 349/12*logm*zeta3
       + 24/5*log2*a4
       + 8/3*ls4pithird*sqrt3
       + 731/64*ls3*sqrt3
       + 36*ls3*sqrt3*logm
       + 27/2*ls3*sqrt3*log3
       + 110959/9216*ls2*sqrt3
       + 218/3*ls2*sqrt3*logm
       - 731/64*ls2*sqrt3*log3
       - 36*ls2*sqrt3*log3*logm
       - 27/4*ls2*sqrt3*log3^2
       - 2525/192*ls2^2
       - 35/2*ls2^2*logm
       + 23/3*pi*sqrt3*zeta3
       + 1547423/248832*pi^2
       - 2525/5184*pi^2*zeta3
       + 65/162*pi^2*logm
       + 2/15*pi^2*log2^3
       - 1/2*pi^2*ls2*sqrt3
       + 731/1152*pi^3*sqrt3
       + 2*pi^3*sqrt3*logm
       + 3/4*pi^3*sqrt3*log3
       + 274813/414720*pi^4
       + 2231/6480*pi^4*logm
       + 53/240*pi^4*log2
       - 11/108*c4
       - 1/5*c4*log2
       - 664280879/5971968*s^2
       + 3/8*s^2*T9p4ep0
       + 1/8*s^2*T9p3ep0
       + 2/9*s^2*T8p10ep0
       + 4/9*s^2*T7p9ep0
       + 17/36*s^2*T7p8ep0
       - 5/96*s^2*T7p7ep0
       + 5/8*s^2*T7p5ep0
       - 1/9*s^2*T7p16ep0
       + 59/144*s^2*T7p14ep1
       + 11/144*s^2*T7p11ep1
       - 19/32*s^2*T7p11ep0
       - 11/144*s^2*T7p10ep1
       + 19/32*s^2*T7p10ep0
       - 95/72*s^2*T6p9ep0
       - 16/27*s^2*T6p18ep0
       + 65/96*s^2*T6p17ep0
       - 1/576*s^2*T6p16ep1
       - 11/48*s^2*T6p14ep1
       + 1811/288*s^2*T6p14ep0
       + 11/72*s^2*T6p13ep1
       - 857/216*s^2*T6p13ep0
       - 1/2*s^2*T6p12ep1
       + 151/24*s^2*T6p12ep0
       + 1/6*s^2*T6p11ep1
       - 19/9*s^2*T6p11ep0
       + 41/9*s^2*T6p10ep0
       - 1267/1152*s^2*T5p8ep1
       + 1655/768*s^2*T5p11ep0
       + 106559/1920*s^2*zeta5
       + 2425045/62208*s^2*zeta3
       - 24*s^2*a5
       + 3263/36*s^2*logm
       - 11/18*s^2*logm*T7p11ep0
       + 11/18*s^2*logm*T7p10ep0
       + 11/6*s^2*logm*T6p14ep0
       - 11/9*s^2*logm*T6p13ep0
       + 4*s^2*logm*T6p12ep0
       - 4/3*s^2*logm*T6p11ep0
       + 349/12*s^2*logm*zeta3
       - 24/5*s^2*log2*a4
       - 8/3*s^2*ls4pithird*sqrt3
       - 731/64*s^2*ls3*sqrt3
       - 36*s^2*ls3*sqrt3*logm
       - 27/2*s^2*ls3*sqrt3*log3
       - 110959/9216*s^2*ls2*sqrt3
       - 218/3*s^2*ls2*sqrt3*logm
       + 731/64*s^2*ls2*sqrt3*log3
       + 36*s^2*ls2*sqrt3*log3*logm
       + 27/4*s^2*ls2*sqrt3*log3^2
       + 2525/192*s^2*ls2^2
       + 35/2*s^2*ls2^2*logm
       - 23/3*s^2*pi*sqrt3*zeta3
       - 1547423/248832*s^2*pi^2
       + 2525/5184*s^2*pi^2*zeta3
       - 65/162*s^2*pi^2*logm
       - 2/15*s^2*pi^2*log2^3
       + 1/2*s^2*pi^2*ls2*sqrt3
       - 731/1152*s^2*pi^3*sqrt3
       - 2*s^2*pi^3*sqrt3*logm
       - 3/4*s^2*pi^3*sqrt3*log3
       - 274813/414720*s^2*pi^4
       - 2231/6480*s^2*pi^4*logm
       - 53/240*s^2*pi^4*log2
       + 11/108*s^2*c4
       + 1/5*s^2*c4*log2
       - 9*ls4*sqrt3
       + 9*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*ca * (
       - 116294129786351/34398535680
       + 23/36*T9p7ep0
       - 1/12*T9p6ep0
       - 1/3*T9p5ep0
       - 3/8*T9p4ep1
       - 29/16*T9p4ep0
       - 1/8*T9p3ep1
       - 193/144*T9p3ep0
       - 1/18*T8p9ep0
       - 1/18*T8p8ep0
       - 5/24*T8p7ep0
       + 1/9*T8p6ep0
       + 1/2*T8p4ep0
       - 1/24*T8p3ep0
       - 37/72*T8p2ep0
       - 2/9*T8p10ep1
       + 65/108*T8p10ep0
       - 4/9*T7p9ep1
       + 47/24*T7p9ep0
       - 17/36*T7p8ep1
       + 23/24*T7p8ep0
       + 5/96*T7p7ep1
       + 2573/1728*T7p7ep0
       + 1/16*T7p6ep1
       - 5/8*T7p5ep1
       - 157/432*T7p5ep0
       + 1/9*T7p16ep1
       + 13/27*T7p16ep0
       + 1/4*T7p15ep1
       - 59/144*T7p14ep2
       + 683/864*T7p14ep1
       - 11/144*T7p11ep2
       + 19/32*T7p11ep1
       - 23167/10368*T7p11ep0
       + 11/144*T7p10ep2
       - 19/32*T7p10ep1
       + 7279/10368*T7p10ep0
       + 95/72*T6p9ep1
       - 18991/5184*T6p9ep0
       - 103/144*T6p19ep2
       + 16/27*T6p18ep1
       - 4939/1728*T6p18ep0
       - 65/96*T6p17ep1
       - 19817/5184*T6p17ep0
       + 1/576*T6p16ep2
       - 3119/5184*T6p16ep1
       + 11/18*T6p15ep2
       + 11/48*T6p14ep2
       - 1811/288*T6p14ep1
       + 219233/10368*T6p14ep0
       - 11/72*T6p13ep2
       + 857/216*T6p13ep1
       - 274457/15552*T6p13ep0
       + 1/2*T6p12ep2
       - 151/24*T6p12ep1
       + 12619/1080*T6p12ep0
       - 1/6*T6p11ep2
       + 19/9*T6p11ep1
       - 430/81*T6p11ep0
       - 41/9*T6p10ep1
       + 12491/1296*T6p10ep0
       + 1267/1152*T5p8ep2
       - 23809/10368*T5p8ep1
       - 1655/768*T5p11ep1
       - 68051/13824*T5p11ep0
       - 1/8*T4LX2ep1
       + 41/96*T4LVB7ep1
       - 203/288*T4LVB6ep1
       - 13/96*T4LT4ep2
       - 9/256*T4LT3ep3
       - 7/24*T4LT2ep2
       - 27/4096*T4LBB2ep4
       - 22/27*T3L61ep1
       + 794317/14336*zeta7
       + 1091566193/3317760*zeta5
       + 960309824021/358318080*zeta3
       + 9/1280*zeta3*zeta5
       + 5895253/165888*zeta3^2
       + 20548/135*a5
       + 34399/2160*a4
       + 127/48*logMZ
       - 55/3*logMZ*zeta5
       + 143/12*logMZ*zeta3
       - 11/48*logMZ^2
       - 666671855/746496*logm
       + 3*logm*T9p4ep0
       + logm*T9p3ep0
       + 16/9*logm*T8p10ep0
       + 32/9*logm*T7p9ep0
       + 34/9*logm*T7p8ep0
       - 5/12*logm*T7p7ep0
       + 5*logm*T7p5ep0
       - 8/9*logm*T7p16ep0
       + 59/18*logm*T7p14ep1
       + 11/18*logm*T7p11ep1
       - 19/4*logm*T7p11ep0
       - 11/18*logm*T7p10ep1
       + 19/4*logm*T7p10ep0
       - 95/9*logm*T6p9ep0
       - 128/27*logm*T6p18ep0
       + 65/12*logm*T6p17ep0
       - 1/72*logm*T6p16ep1
       - 11/6*logm*T6p14ep1
       + 1811/36*logm*T6p14ep0
       + 11/9*logm*T6p13ep1
       - 857/27*logm*T6p13ep0
       - 4*logm*T6p12ep1
       + 151/3*logm*T6p12ep0
       + 4/3*logm*T6p11ep1
       - 152/9*logm*T6p11ep0
       + 328/9*logm*T6p10ep0
       - 1267/144*logm*T5p8ep1
       + 1655/96*logm*T5p11ep0
       + 106559/240*logm*zeta5
       + 10854025/31104*logm*zeta3
       - 192*logm*a5
       + 51713/144*logm^2
       - 22/9*logm^2*T7p11ep0
       + 22/9*logm^2*T7p10ep0
       + 22/3*logm^2*T6p14ep0
       - 44/9*logm^2*T6p13ep0
       + 16*logm^2*T6p12ep0
       - 16/3*logm^2*T6p11ep0
       + 349/3*logm^2*zeta3
       + 892/45*log2*a4
       - 192/5*log2*logm*a4
       + 34399/51840*log2^4
       - 896/2025*log2^5
       + 49/3*ls5pithird*sqrt3
       - 731/108*ls4pithird*sqrt3
       - 64/3*ls4pithird*sqrt3*logm
       - 8*ls4pithird*sqrt3*log3
       - 81/4*ls5p*sqrt3
       + 291481/5760*ls3*sqrt3
       - 731/8*ls3*sqrt3*logm
       - 144*ls3*sqrt3*logm^2
       - 2193/64*ls3*sqrt3*log3
       - 108*ls3*sqrt3*log3*logm
       - 81/4*ls3*sqrt3*log3^2
       + 19991539/165888*ls2*sqrt3
       + 2*ls2*sqrt3*zeta3
       - 122575/1152*ls2*sqrt3*logm
       - 872/3*ls2*sqrt3*logm^2
       - 291481/5760*ls2*sqrt3*log3
       + 731/8*ls2*sqrt3*log3*logm
       + 144*ls2*sqrt3*log3*logm^2
       + 2193/128*ls2*sqrt3*log3^2
       + 54*ls2*sqrt3*log3^2*logm
       + 27/4*ls2*sqrt3*log3^3
       + 9583/54*ls2^2
       + 3053/24*ls2^2*logm
       + 70*ls2^2*logm^2
       - 16813/864*pi*sqrt3*zeta3
       - 184/3*pi*sqrt3*logm*zeta3
       - 23*pi*sqrt3*log3*zeta3
       + 27*pi*ls4p*sqrt3
       + 343435349249/2866544640*pi^2
       + 2275/2048*pi^2*zeta5
       + 3530057/663552*pi^2*zeta3
       + 1/512*pi^2*zeta3^2
       - 524461/10368*pi^2*logm
       + 2525/648*pi^2*logm*zeta3
       - 130/81*pi^2*logm^2
       - 34399/51840*pi^2*log2^2
       + 313/243*pi^2*log2^3
       - 16/15*pi^2*log2^3*logm
       - 21/2*pi^2*ls3*sqrt3
       + 731/576*pi^2*ls2*sqrt3
       + 4*pi^2*ls2*sqrt3*logm
       + 3/2*pi^2*ls2*sqrt3*log3
       + 291481/103680*pi^3*sqrt3
       - 731/144*pi^3*sqrt3*logm
       - 8*pi^3*sqrt3*logm^2
       - 731/384*pi^3*sqrt3*log3
       - 6*pi^3*sqrt3*log3*logm
       - 9/8*pi^3*sqrt3*log3^2
       - 77930240903/3583180800*pi^4
       - 1681/30720*pi^4*zeta3
       - 899767/155520*pi^4*logm
       - 2231/1620*pi^4*logm^2
       + 625961/194400*pi^4*log2
       - 53/30*pi^4*log2*logm
       - 8/27*pi^5*sqrt3
       - 31807879/69672960*pi^6
       + 1/102400*pi^8
       + 409093/3888*c4
       + 110/27*c4*logm
       - 223/270*c4*log2
       + 8/5*c4*log2*logm
       + 116272476978671/34398535680*s^2
       - 23/36*s^2*T9p7ep0
       + 1/12*s^2*T9p6ep0
       + 1/3*s^2*T9p5ep0
       + 3/8*s^2*T9p4ep1
       + 29/16*s^2*T9p4ep0
       + 1/8*s^2*T9p3ep1
       + 193/144*s^2*T9p3ep0
       + 1/18*s^2*T8p9ep0
       + 1/18*s^2*T8p8ep0
       + 5/24*s^2*T8p7ep0
       - 1/9*s^2*T8p6ep0
       - 1/2*s^2*T8p4ep0
       + 1/24*s^2*T8p3ep0
       + 37/72*s^2*T8p2ep0
       + 2/9*s^2*T8p10ep1
       - 65/108*s^2*T8p10ep0
       + 4/9*s^2*T7p9ep1
       - 47/24*s^2*T7p9ep0
       + 17/36*s^2*T7p8ep1
       - 23/24*s^2*T7p8ep0
       - 5/96*s^2*T7p7ep1
       - 2573/1728*s^2*T7p7ep0
       - 1/16*s^2*T7p6ep1
       + 5/8*s^2*T7p5ep1
       + 157/432*s^2*T7p5ep0
       - 1/9*s^2*T7p16ep1
       - 13/27*s^2*T7p16ep0
       - 1/4*s^2*T7p15ep1
       + 59/144*s^2*T7p14ep2
       - 683/864*s^2*T7p14ep1
       + 11/144*s^2*T7p11ep2
       - 19/32*s^2*T7p11ep1
       + 23167/10368*s^2*T7p11ep0
       - 11/144*s^2*T7p10ep2
       + 19/32*s^2*T7p10ep1
       - 7279/10368*s^2*T7p10ep0
       - 95/72*s^2*T6p9ep1
       + 18991/5184*s^2*T6p9ep0
       + 103/144*s^2*T6p19ep2
       - 16/27*s^2*T6p18ep1
       + 4939/1728*s^2*T6p18ep0
       + 65/96*s^2*T6p17ep1
       + 19817/5184*s^2*T6p17ep0
       - 1/576*s^2*T6p16ep2
       + 3119/5184*s^2*T6p16ep1
       - 11/18*s^2*T6p15ep2
       - 11/48*s^2*T6p14ep2
       + 1811/288*s^2*T6p14ep1
       - 219233/10368*s^2*T6p14ep0
       + 11/72*s^2*T6p13ep2
       - 857/216*s^2*T6p13ep1
       + 274457/15552*s^2*T6p13ep0
       - 1/2*s^2*T6p12ep2
       + 151/24*s^2*T6p12ep1
       - 12619/1080*s^2*T6p12ep0
       + 1/6*s^2*T6p11ep2
       - 19/9*s^2*T6p11ep1
       + 430/81*s^2*T6p11ep0
       + 41/9*s^2*T6p10ep1
       - 12491/1296*s^2*T6p10ep0
       - 1267/1152*s^2*T5p8ep2
       + 23809/10368*s^2*T5p8ep1
       + 1655/768*s^2*T5p11ep1
       + 68051/13824*s^2*T5p11ep0
       + 1/8*s^2*T4LX2ep1
       - 41/96*s^2*T4LVB7ep1
       + 203/288*s^2*T4LVB6ep1
       + 13/96*s^2*T4LT4ep2
       + 9/256*s^2*T4LT3ep3
       + 7/24*s^2*T4LT2ep2
       + 27/4096*s^2*T4LBB2ep4
       + 22/27*s^2*T3L61ep1
       - 2257511/43008*s^2*zeta7
       - 184983421/663552*s^2*zeta5
       - 987065839061/358318080*s^2*zeta3
       - 9/1280*s^2*zeta3*zeta5
       - 5895253/165888*s^2*zeta3^2
       - 7852/45*s^2*a5
       - 4891/45*s^2*a4
       - 127/72*s^2*logMZ
       + 110/9*s^2*logMZ*zeta5
       - 143/18*s^2*logMZ*zeta3
       + 11/72*s^2*logMZ^2
       + 666398111/746496*s^2*logm
       - 3*s^2*logm*T9p4ep0
       - s^2*logm*T9p3ep0
       - 16/9*s^2*logm*T8p10ep0
       - 32/9*s^2*logm*T7p9ep0
       - 34/9*s^2*logm*T7p8ep0
       + 5/12*s^2*logm*T7p7ep0
       - 5*s^2*logm*T7p5ep0
       + 8/9*s^2*logm*T7p16ep0
       - 59/18*s^2*logm*T7p14ep1
       - 11/18*s^2*logm*T7p11ep1
       + 19/4*s^2*logm*T7p11ep0
       + 11/18*s^2*logm*T7p10ep1
       - 19/4*s^2*logm*T7p10ep0
       + 95/9*s^2*logm*T6p9ep0
       + 128/27*s^2*logm*T6p18ep0
       - 65/12*s^2*logm*T6p17ep0
       + 1/72*s^2*logm*T6p16ep1
       + 11/6*s^2*logm*T6p14ep1
       - 1811/36*s^2*logm*T6p14ep0
       - 11/9*s^2*logm*T6p13ep1
       + 857/27*s^2*logm*T6p13ep0
       + 4*s^2*logm*T6p12ep1
       - 151/3*s^2*logm*T6p12ep0
       - 4/3*s^2*logm*T6p11ep1
       + 152/9*s^2*logm*T6p11ep0
       - 328/9*s^2*logm*T6p10ep0
       + 1267/144*s^2*logm*T5p8ep1
       - 1655/96*s^2*logm*T5p11ep0
       - 106559/240*s^2*logm*zeta5
       - 2727193/7776*s^2*logm*zeta3
       + 192*s^2*logm*a5
       - 25939/72*s^2*logm^2
       + 22/9*s^2*logm^2*T7p11ep0
       - 22/9*s^2*logm^2*T7p10ep0
       - 22/3*s^2*logm^2*T6p14ep0
       + 44/9*s^2*logm^2*T6p13ep0
       - 16*s^2*logm^2*T6p12ep0
       + 16/3*s^2*logm^2*T6p11ep0
       - 349/3*s^2*logm^2*zeta3
       - 892/45*s^2*log2*a4
       + 192/5*s^2*log2*logm*a4
       - 4891/1080*s^2*log2^4
       + 424/675*s^2*log2^5
       - 49/3*s^2*ls5pithird*sqrt3
       + 731/108*s^2*ls4pithird*sqrt3
       + 64/3*s^2*ls4pithird*sqrt3*logm
       + 8*s^2*ls4pithird*sqrt3*log3
       + 81/4*s^2*ls5p*sqrt3
       - 291481/5760*s^2*ls3*sqrt3
       + 731/8*s^2*ls3*sqrt3*logm
       + 144*s^2*ls3*sqrt3*logm^2
       + 2193/64*s^2*ls3*sqrt3*log3
       + 108*s^2*ls3*sqrt3*log3*logm
       + 81/4*s^2*ls3*sqrt3*log3^2
       - 19991539/165888*s^2*ls2*sqrt3
       - 2*s^2*ls2*sqrt3*zeta3
       + 122575/1152*s^2*ls2*sqrt3*logm
       + 872/3*s^2*ls2*sqrt3*logm^2
       + 291481/5760*s^2*ls2*sqrt3*log3
       - 731/8*s^2*ls2*sqrt3*log3*logm
       - 144*s^2*ls2*sqrt3*log3*logm^2
       - 2193/128*s^2*ls2*sqrt3*log3^2
       - 54*s^2*ls2*sqrt3*log3^2*logm
       - 27/4*s^2*ls2*sqrt3*log3^3
       - 9583/54*s^2*ls2^2
       - 3053/24*s^2*ls2^2*logm
       - 70*s^2*ls2^2*logm^2
       + 16813/864*s^2*pi*sqrt3*zeta3
       + 184/3*s^2*pi*sqrt3*logm*zeta3
       + 23*s^2*pi*sqrt3*log3*zeta3
       - 27*s^2*pi*ls4p*sqrt3
       - 343380606209/2866544640*s^2*pi^2
       - 2275/2048*s^2*pi^2*zeta5
       - 3530057/663552*s^2*pi^2*zeta3
       - 1/512*s^2*pi^2*zeta3^2
       + 524461/10368*s^2*pi^2*logm
       - 2525/648*s^2*pi^2*logm*zeta3
       + 130/81*s^2*pi^2*logm^2
       + 4891/1080*s^2*pi^2*log2^2
       - 647/405*s^2*pi^2*log2^3
       + 16/15*s^2*pi^2*log2^3*logm
       + 21/2*s^2*pi^2*ls3*sqrt3
       - 731/576*s^2*pi^2*ls2*sqrt3
       - 4*s^2*pi^2*ls2*sqrt3*logm
       - 3/2*s^2*pi^2*ls2*sqrt3*log3
       - 291481/103680*s^2*pi^3*sqrt3
       + 731/144*s^2*pi^3*sqrt3*logm
       + 8*s^2*pi^3*sqrt3*logm^2
       + 731/384*s^2*pi^3*sqrt3*log3
       + 6*s^2*pi^3*sqrt3*log3*logm
       + 9/8*s^2*pi^3*sqrt3*log3^2
       + 81318526919/3583180800*s^2*pi^4
       + 1681/30720*s^2*pi^4*zeta3
       + 899767/155520*s^2*pi^4*logm
       + 2231/1620*s^2*pi^4*logm^2
       - 221489/64800*s^2*pi^4*log2
       + 53/30*s^2*pi^4*log2*logm
       + 8/27*s^2*pi^5*sqrt3
       + 31807879/69672960*s^2*pi^6
       - 1/102400*s^2*pi^8
       - 409093/3888*s^2*c4
       - 110/27*s^2*c4*logm
       + 223/270*s^2*c4*log2
       - 8/5*s^2*c4*log2*logm
       + 731/32*ls4*sqrt3
       + 72*ls4*sqrt3*logm
       + 27*ls4*sqrt3*log3
       - 731/32*ls4*s^2*sqrt3
       - 72*ls4*s^2*sqrt3*logm
       - 27*ls4*s^2*sqrt3*log3
       - 27/2*ls5*sqrt3
       + 27/2*ls5*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*ca*i * (
       - 127/144*s^2*pi
       + 55/9*s^2*pi*zeta5
       - 143/36*s^2*pi*zeta3
       + 11/72*s^2*pi*logMZ
       + 127/108*s^4*pi
       - 220/27*s^4*pi*zeta5
       + 143/27*s^4*pi*zeta3
       - 11/54*s^4*pi*logMZ
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^3*ep^-2 * (
       - 3637/144
       - 7/72*T7p11ep0
       + 7/72*T7p10ep0
       + 7/24*T6p14ep0
       - 7/36*T6p13ep0
       - 1/3*T6p12ep0
       + 1/9*T6p11ep0
       + 3739/1296*zeta3
       + 3*ls3*sqrt3
       + 47/6*ls2*sqrt3
       - 3*ls2*sqrt3*log3
       - 1/8*ls2^2
       - 373/648*pi^2
       + 1/6*pi^3*sqrt3
       - 419/25920*pi^4
       + 3637/144*s^2
       + 7/72*s^2*T7p11ep0
       - 7/72*s^2*T7p10ep0
       - 7/24*s^2*T6p14ep0
       + 7/36*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep0
       - 3739/1296*s^2*zeta3
       - 3*s^2*ls3*sqrt3
       - 47/6*s^2*ls2*sqrt3
       + 3*s^2*ls2*sqrt3*log3
       + 1/8*s^2*ls2^2
       + 373/648*s^2*pi^2
       - 1/6*s^2*pi^3*sqrt3
       + 419/25920*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^3*ep^-1 * (
       + 2939147/36864
       + 1/4*T9p4ep0
       + 1/12*T9p3ep0
       + 4/9*T7p9ep0
       + 7/18*T7p8ep0
       - 7/48*T7p7ep0
       + 5/12*T7p5ep0
       - 2/9*T7p16ep0
       + 1/72*T7p14ep1
       - 7/72*T7p11ep1
       + 53/432*T7p11ep0
       + 7/72*T7p10ep1
       - 53/432*T7p10ep0
       - 23/27*T6p9ep0
       - 16/27*T6p18ep0
       + 9/16*T6p17ep0
       + 5/288*T6p16ep1
       + 7/24*T6p14ep1
       + 187/48*T6p14ep0
       - 7/36*T6p13ep1
       - 203/108*T6p13ep0
       - 1/3*T6p12ep1
       + 151/27*T6p12ep0
       + 1/9*T6p11ep1
       - 199/108*T6p11ep0
       + 287/108*T6p10ep0
       - 25/64*T5p8ep1
       + 2357/3456*T5p11ep0
       + 123631/2880*zeta5
       - 387/128*zeta3
       - 16*a5
       + 3637/18*logm
       + 7/9*logm*T7p11ep0
       - 7/9*logm*T7p10ep0
       - 7/3*logm*T6p14ep0
       + 14/9*logm*T6p13ep0
       + 8/3*logm*T6p12ep0
       - 8/9*logm*T6p11ep0
       - 3739/162*logm*zeta3
       - 16/5*log2*a4
       - 16/9*ls4pithird*sqrt3
       - 1499/96*ls3*sqrt3
       - 24*ls3*sqrt3*logm
       - 9*ls3*sqrt3*log3
       - 57397/4608*ls2*sqrt3
       - 188/3*ls2*sqrt3*logm
       + 1499/96*ls2*sqrt3*log3
       + 24*ls2*sqrt3*log3*logm
       + 9/2*ls2*sqrt3*log3^2
       + 813/32*ls2^2
       + ls2^2*logm
       - 46/9*pi*sqrt3*zeta3
       - 3239/4608*pi^2
       - 1841/2592*pi^2*zeta3
       + 373/81*pi^2*logm
       - 4/45*pi^2*log2^3
       + 1/3*pi^2*ls2*sqrt3
       - 1499/1728*pi^3*sqrt3
       - 4/3*pi^3*sqrt3*logm
       - 1/2*pi^3*sqrt3*log3
       - 32911/207360*pi^4
       + 419/3240*pi^4*logm
       - 53/360*pi^4*log2
       - 7/54*c4
       + 2/15*c4*log2
       - 2939147/36864*s^2
       - 1/4*s^2*T9p4ep0
       - 1/12*s^2*T9p3ep0
       - 4/9*s^2*T7p9ep0
       - 7/18*s^2*T7p8ep0
       + 7/48*s^2*T7p7ep0
       - 5/12*s^2*T7p5ep0
       + 2/9*s^2*T7p16ep0
       - 1/72*s^2*T7p14ep1
       + 7/72*s^2*T7p11ep1
       - 53/432*s^2*T7p11ep0
       - 7/72*s^2*T7p10ep1
       + 53/432*s^2*T7p10ep0
       + 23/27*s^2*T6p9ep0
       + 16/27*s^2*T6p18ep0
       - 9/16*s^2*T6p17ep0
       - 5/288*s^2*T6p16ep1
       - 7/24*s^2*T6p14ep1
       - 187/48*s^2*T6p14ep0
       + 7/36*s^2*T6p13ep1
       + 203/108*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep1
       - 151/27*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep1
       + 199/108*s^2*T6p11ep0
       - 287/108*s^2*T6p10ep0
       + 25/64*s^2*T5p8ep1
       - 2357/3456*s^2*T5p11ep0
       - 123631/2880*s^2*zeta5
       + 387/128*s^2*zeta3
       + 16*s^2*a5
       - 3637/18*s^2*logm
       - 7/9*s^2*logm*T7p11ep0
       + 7/9*s^2*logm*T7p10ep0
       + 7/3*s^2*logm*T6p14ep0
       - 14/9*s^2*logm*T6p13ep0
       - 8/3*s^2*logm*T6p12ep0
       + 8/9*s^2*logm*T6p11ep0
       + 3739/162*s^2*logm*zeta3
       + 16/5*s^2*log2*a4
       + 16/9*s^2*ls4pithird*sqrt3
       + 1499/96*s^2*ls3*sqrt3
       + 24*s^2*ls3*sqrt3*logm
       + 9*s^2*ls3*sqrt3*log3
       + 57397/4608*s^2*ls2*sqrt3
       + 188/3*s^2*ls2*sqrt3*logm
       - 1499/96*s^2*ls2*sqrt3*log3
       - 24*s^2*ls2*sqrt3*log3*logm
       - 9/2*s^2*ls2*sqrt3*log3^2
       - 813/32*s^2*ls2^2
       - s^2*ls2^2*logm
       + 46/9*s^2*pi*sqrt3*zeta3
       + 3239/4608*s^2*pi^2
       + 1841/2592*s^2*pi^2*zeta3
       - 373/81*s^2*pi^2*logm
       + 4/45*s^2*pi^2*log2^3
       - 1/3*s^2*pi^2*ls2*sqrt3
       + 1499/1728*s^2*pi^3*sqrt3
       + 4/3*s^2*pi^3*sqrt3*logm
       + 1/2*s^2*pi^3*sqrt3*log3
       + 32911/207360*s^2*pi^4
       - 419/3240*s^2*pi^4*logm
       + 53/360*s^2*pi^4*log2
       + 7/54*s^2*c4
       - 2/15*s^2*c4*log2
       + 6*ls4*sqrt3
       - 6*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^3 * (
       + 2804253070603/1146617856
       - 23/36*T9p7ep0
       + 1/18*T9p6ep0
       + 2/9*T9p5ep0
       + 1/4*T9p4ep1
       + 29/24*T9p4ep0
       + 1/12*T9p3ep1
       + 193/216*T9p3ep0
       + 13/36*T8p7ep0
       - 2/9*T8p6ep0
       - 1/3*T8p4ep0
       - 1/12*T8p3ep0
       + 1/36*T8p2ep0
       - 1/12*T8p10ep0
       + 4/9*T7p9ep1
       - 53/27*T7p9ep0
       + 7/18*T7p8ep1
       - 35/36*T7p8ep0
       - 7/48*T7p7ep1
       - 71/96*T7p7ep0
       + 1/12*T7p6ep1
       + 5/12*T7p5ep1
       + 53/216*T7p5ep0
       - 2/9*T7p16ep1
       + 5/36*T7p16ep0
       - 5/12*T7p15ep1
       + 1/72*T7p14ep2
       + 49/144*T7p14ep1
       - 7/72*T7p11ep2
       + 53/432*T7p11ep1
       + 247/192*T7p11ep0
       + 7/72*T7p10ep2
       - 53/432*T7p10ep1
       + 379/576*T7p10ep0
       - 23/27*T6p9ep1
       + 8747/5184*T6p9ep0
       + 1/8*T6p19ep2
       - 16/27*T6p18ep1
       + 1607/864*T6p18ep0
       + 9/16*T6p17ep1
       + 10079/2592*T6p17ep0
       + 5/288*T6p16ep2
       + 743/864*T6p16ep1
       - 4/9*T6p15ep2
       + 7/24*T6p14ep2
       + 187/48*T6p14ep1
       - 1553/192*T6p14ep0
       - 7/36*T6p13ep2
       - 203/108*T6p13ep1
       + 1265/144*T6p13ep0
       - 1/3*T6p12ep2
       + 151/27*T6p12ep1
       - 75823/6480*T6p12ep0
       + 1/9*T6p11ep2
       - 199/108*T6p11ep1
       + 3299/648*T6p11ep0
       + 287/108*T6p10ep1
       - 8377/1296*T6p10ep0
       - 25/64*T5p8ep2
       + 1225/1728*T5p8ep1
       + 2357/3456*T5p11ep1
       + 74371/20736*T5p11ep0
       + 1/12*T4LX2ep1
       + 11/144*T4LVB7ep1
       + 71/144*T4LVB6ep1
       + 133/1296*T4LT4ep2
       + 3/128*T4LT3ep3
       + 1/4*T4LT2ep2
       + 9/2048*T4LBB2ep4
       - 348399/7168*zeta7
       + 408299141/1658880*zeta5
       - 155555386861/59719680*zeta3
       - 3/640*zeta3*zeta5
       - 9730559/746496*zeta3^2
       - 55832/135*a5
       - 39901/810*a4
       + 23/32*logMZ
       - 2961755/4608*logm
       - 2*logm*T9p4ep0
       - 2/3*logm*T9p3ep0
       - 32/9*logm*T7p9ep0
       - 28/9*logm*T7p8ep0
       + 7/6*logm*T7p7ep0
       - 10/3*logm*T7p5ep0
       + 16/9*logm*T7p16ep0
       - 1/9*logm*T7p14ep1
       + 7/9*logm*T7p11ep1
       - 53/54*logm*T7p11ep0
       - 7/9*logm*T7p10ep1
       + 53/54*logm*T7p10ep0
       + 184/27*logm*T6p9ep0
       + 128/27*logm*T6p18ep0
       - 9/2*logm*T6p17ep0
       - 5/36*logm*T6p16ep1
       - 7/3*logm*T6p14ep1
       - 187/6*logm*T6p14ep0
       + 14/9*logm*T6p13ep1
       + 406/27*logm*T6p13ep0
       + 8/3*logm*T6p12ep1
       - 1208/27*logm*T6p12ep0
       - 8/9*logm*T6p11ep1
       + 398/27*logm*T6p11ep0
       - 574/27*logm*T6p10ep0
       + 25/8*logm*T5p8ep1
       - 2357/432*logm*T5p11ep0
       - 123631/360*logm*zeta5
       + 387/16*logm*zeta3
       + 128*logm*a5
       - 7274/9*logm^2
       - 28/9*logm^2*T7p11ep0
       + 28/9*logm^2*T7p10ep0
       + 28/3*logm^2*T6p14ep0
       - 56/9*logm^2*T6p13ep0
       - 32/3*logm^2*T6p12ep0
       + 32/9*logm^2*T6p11ep0
       + 7478/81*logm^2*zeta3
       - 1208/15*log2*a4
       + 128/5*log2*logm*a4
       - 39901/19440*log2^4
       + 184/2025*log2^5
       - 98/9*ls5pithird*sqrt3
       + 1499/162*ls4pithird*sqrt3
       + 128/9*ls4pithird*sqrt3*logm
       + 16/3*ls4pithird*sqrt3*log3
       + 27/2*ls5p*sqrt3
       - 260951/2880*ls3*sqrt3
       + 1499/12*ls3*sqrt3*logm
       + 96*ls3*sqrt3*logm^2
       + 1499/32*ls3*sqrt3*log3
       + 72*ls3*sqrt3*log3*logm
       + 27/2*ls3*sqrt3*log3^2
       - 360931/3072*ls2*sqrt3
       - 4/3*ls2*sqrt3*zeta3
       + 57397/576*ls2*sqrt3*logm
       + 752/3*ls2*sqrt3*logm^2
       + 260951/2880*ls2*sqrt3*log3
       - 1499/12*ls2*sqrt3*log3*logm
       - 96*ls2*sqrt3*log3*logm^2
       - 1499/64*ls2*sqrt3*log3^2
       - 36*ls2*sqrt3*log3^2*logm
       - 9/2*ls2*sqrt3*log3^3
       - 2657/18*ls2^2
       - 813/4*ls2^2*logm
       - 4*ls2^2*logm^2
       + 34477/1296*pi*sqrt3*zeta3
       + 368/9*pi*sqrt3*logm*zeta3
       + 46/3*pi*sqrt3*log3*zeta3
       - 18*pi*ls4p*sqrt3
       - 50563206713/477757440*pi^2
       - 2275/3072*pi^2*zeta5
       - 1508681/995328*pi^2*zeta3
       - 1/768*pi^2*zeta3^2
       + 3239/576*pi^2*logm
       + 1841/324*pi^2*logm*zeta3
       - 1492/81*pi^2*logm^2
       + 39901/19440*pi^2*log2^2
       - 2902/1215*pi^2*log2^3
       + 32/45*pi^2*log2^3*logm
       + 7*pi^2*ls3*sqrt3
       - 1499/864*pi^2*ls2*sqrt3
       - 8/3*pi^2*ls2*sqrt3*logm
       - pi^2*ls2*sqrt3*log3
       - 260951/51840*pi^3*sqrt3
       + 1499/216*pi^3*sqrt3*logm
       + 16/3*pi^3*sqrt3*logm^2
       + 1499/576*pi^3*sqrt3*log3
       + 4*pi^3*sqrt3*log3*logm
       + 3/4*pi^3*sqrt3*log3^2
       + 42764519149/1791590400*pi^4
       + 1681/46080*pi^4*zeta3
       + 32911/25920*pi^4*logm
       - 419/810*pi^4*logm^2
       - 586787/97200*pi^4*log2
       + 53/45*pi^4*log2*logm
       + 16/81*pi^5*sqrt3
       + 46425749/313528320*pi^6
       - 1/153600*pi^8
       - 215399/1944*c4
       + 28/27*c4*logm
       + 151/45*c4*log2
       - 16/15*c4*log2*logm
       - 14027171260727/5733089280*s^2
       + 23/36*s^2*T9p7ep0
       - 1/18*s^2*T9p6ep0
       - 2/9*s^2*T9p5ep0
       - 1/4*s^2*T9p4ep1
       - 29/24*s^2*T9p4ep0
       - 1/12*s^2*T9p3ep1
       - 193/216*s^2*T9p3ep0
       - 13/36*s^2*T8p7ep0
       + 2/9*s^2*T8p6ep0
       + 1/3*s^2*T8p4ep0
       + 1/12*s^2*T8p3ep0
       - 1/36*s^2*T8p2ep0
       + 1/12*s^2*T8p10ep0
       - 4/9*s^2*T7p9ep1
       + 53/27*s^2*T7p9ep0
       - 7/18*s^2*T7p8ep1
       + 35/36*s^2*T7p8ep0
       + 7/48*s^2*T7p7ep1
       + 71/96*s^2*T7p7ep0
       - 1/12*s^2*T7p6ep1
       - 5/12*s^2*T7p5ep1
       - 53/216*s^2*T7p5ep0
       + 2/9*s^2*T7p16ep1
       - 5/36*s^2*T7p16ep0
       + 5/12*s^2*T7p15ep1
       - 1/72*s^2*T7p14ep2
       - 49/144*s^2*T7p14ep1
       + 7/72*s^2*T7p11ep2
       - 53/432*s^2*T7p11ep1
       - 247/192*s^2*T7p11ep0
       - 7/72*s^2*T7p10ep2
       + 53/432*s^2*T7p10ep1
       - 379/576*s^2*T7p10ep0
       + 23/27*s^2*T6p9ep1
       - 8747/5184*s^2*T6p9ep0
       - 1/8*s^2*T6p19ep2
       + 16/27*s^2*T6p18ep1
       - 1607/864*s^2*T6p18ep0
       - 9/16*s^2*T6p17ep1
       - 10079/2592*s^2*T6p17ep0
       - 5/288*s^2*T6p16ep2
       - 743/864*s^2*T6p16ep1
       + 4/9*s^2*T6p15ep2
       - 7/24*s^2*T6p14ep2
       - 187/48*s^2*T6p14ep1
       + 1553/192*s^2*T6p14ep0
       + 7/36*s^2*T6p13ep2
       + 203/108*s^2*T6p13ep1
       - 1265/144*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep2
       - 151/27*s^2*T6p12ep1
       + 75823/6480*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep2
       + 199/108*s^2*T6p11ep1
       - 3299/648*s^2*T6p11ep0
       - 287/108*s^2*T6p10ep1
       + 8377/1296*s^2*T6p10ep0
       + 25/64*s^2*T5p8ep2
       - 1225/1728*s^2*T5p8ep1
       - 2357/3456*s^2*T5p11ep1
       - 74371/20736*s^2*T5p11ep0
       - 1/12*s^2*T4LX2ep1
       - 11/144*s^2*T4LVB7ep1
       - 71/144*s^2*T4LVB6ep1
       - 133/1296*s^2*T4LT4ep2
       - 3/128*s^2*T4LT3ep3
       - 1/4*s^2*T4LT2ep2
       - 9/2048*s^2*T4LBB2ep4
       + 919757/21504*s^2*zeta7
       - 477032837/1658880*s^2*zeta5
       + 157823649517/59719680*s^2*zeta3
       + 3/640*s^2*zeta3*zeta5
       + 9730559/746496*s^2*zeta3^2
       + 20168/45*s^2*a5
       + 15352/135*s^2*a4
       - 23/48*s^2*logMZ
       + 2954219/4608*s^2*logm
       + 2*s^2*logm*T9p4ep0
       + 2/3*s^2*logm*T9p3ep0
       + 32/9*s^2*logm*T7p9ep0
       + 28/9*s^2*logm*T7p8ep0
       - 7/6*s^2*logm*T7p7ep0
       + 10/3*s^2*logm*T7p5ep0
       - 16/9*s^2*logm*T7p16ep0
       + 1/9*s^2*logm*T7p14ep1
       - 7/9*s^2*logm*T7p11ep1
       + 53/54*s^2*logm*T7p11ep0
       + 7/9*s^2*logm*T7p10ep1
       - 53/54*s^2*logm*T7p10ep0
       - 184/27*s^2*logm*T6p9ep0
       - 128/27*s^2*logm*T6p18ep0
       + 9/2*s^2*logm*T6p17ep0
       + 5/36*s^2*logm*T6p16ep1
       + 7/3*s^2*logm*T6p14ep1
       + 187/6*s^2*logm*T6p14ep0
       - 14/9*s^2*logm*T6p13ep1
       - 406/27*s^2*logm*T6p13ep0
       - 8/3*s^2*logm*T6p12ep1
       + 1208/27*s^2*logm*T6p12ep0
       + 8/9*s^2*logm*T6p11ep1
       - 398/27*s^2*logm*T6p11ep0
       + 574/27*s^2*logm*T6p10ep0
       - 25/8*s^2*logm*T5p8ep1
       + 2357/432*s^2*logm*T5p11ep0
       + 123631/360*s^2*logm*zeta5
       - 387/16*s^2*logm*zeta3
       - 128*s^2*logm*a5
       + 7274/9*s^2*logm^2
       + 28/9*s^2*logm^2*T7p11ep0
       - 28/9*s^2*logm^2*T7p10ep0
       - 28/3*s^2*logm^2*T6p14ep0
       + 56/9*s^2*logm^2*T6p13ep0
       + 32/3*s^2*logm^2*T6p12ep0
       - 32/9*s^2*logm^2*T6p11ep0
       - 7478/81*s^2*logm^2*zeta3
       + 1208/15*s^2*log2*a4
       - 128/5*s^2*log2*logm*a4
       + 1919/405*s^2*log2^4
       - 256/675*s^2*log2^5
       + 98/9*s^2*ls5pithird*sqrt3
       - 1499/162*s^2*ls4pithird*sqrt3
       - 128/9*s^2*ls4pithird*sqrt3*logm
       - 16/3*s^2*ls4pithird*sqrt3*log3
       - 27/2*s^2*ls5p*sqrt3
       + 260951/2880*s^2*ls3*sqrt3
       - 1499/12*s^2*ls3*sqrt3*logm
       - 96*s^2*ls3*sqrt3*logm^2
       - 1499/32*s^2*ls3*sqrt3*log3
       - 72*s^2*ls3*sqrt3*log3*logm
       - 27/2*s^2*ls3*sqrt3*log3^2
       + 360931/3072*s^2*ls2*sqrt3
       + 4/3*s^2*ls2*sqrt3*zeta3
       - 57397/576*s^2*ls2*sqrt3*logm
       - 752/3*s^2*ls2*sqrt3*logm^2
       - 260951/2880*s^2*ls2*sqrt3*log3
       + 1499/12*s^2*ls2*sqrt3*log3*logm
       + 96*s^2*ls2*sqrt3*log3*logm^2
       + 1499/64*s^2*ls2*sqrt3*log3^2
       + 36*s^2*ls2*sqrt3*log3^2*logm
       + 9/2*s^2*ls2*sqrt3*log3^3
       + 2657/18*s^2*ls2^2
       + 813/4*s^2*ls2^2*logm
       + 4*s^2*ls2^2*logm^2
       - 34477/1296*s^2*pi*sqrt3*zeta3
       - 368/9*s^2*pi*sqrt3*logm*zeta3
       - 46/3*s^2*pi*sqrt3*log3*zeta3
       + 18*s^2*pi*ls4p*sqrt3
       + 50563206713/477757440*s^2*pi^2
       + 2275/3072*s^2*pi^2*zeta5
       + 1508681/995328*s^2*pi^2*zeta3
       + 1/768*s^2*pi^2*zeta3^2
       - 3239/576*s^2*pi^2*logm
       - 1841/324*s^2*pi^2*logm*zeta3
       + 1492/81*s^2*pi^2*logm^2
       - 1919/405*s^2*pi^2*log2^2
       + 1162/405*s^2*pi^2*log2^3
       - 32/45*s^2*pi^2*log2^3*logm
       - 7*s^2*pi^2*ls3*sqrt3
       + 1499/864*s^2*pi^2*ls2*sqrt3
       + 8/3*s^2*pi^2*ls2*sqrt3*logm
       + s^2*pi^2*ls2*sqrt3*log3
       + 260951/51840*s^2*pi^3*sqrt3
       - 1499/216*s^2*pi^3*sqrt3*logm
       - 16/3*s^2*pi^3*sqrt3*logm^2
       - 1499/576*s^2*pi^3*sqrt3*log3
       - 4*s^2*pi^3*sqrt3*log3*logm
       - 3/4*s^2*pi^3*sqrt3*log3^2
       - 44004784621/1791590400*s^2*pi^4
       - 1681/46080*s^2*pi^4*zeta3
       - 32911/25920*s^2*pi^4*logm
       + 419/810*s^2*pi^4*logm^2
       + 208763/32400*s^2*pi^4*log2
       - 53/45*s^2*pi^4*log2*logm
       - 16/81*s^2*pi^5*sqrt3
       - 46425749/313528320*s^2*pi^6
       + 1/153600*s^2*pi^8
       + 215399/1944*s^2*c4
       - 28/27*s^2*c4*logm
       - 151/45*s^2*c4*log2
       + 16/15*s^2*c4*log2*logm
       - 1499/48*ls4*sqrt3
       - 48*ls4*sqrt3*logm
       - 18*ls4*sqrt3*log3
       + 1499/48*ls4*s^2*sqrt3
       + 48*ls4*s^2*sqrt3*logm
       + 18*ls4*s^2*sqrt3*log3
       + 9*ls5*sqrt3
       - 9*ls5*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^3*i * (
       - 23/96*s^2*pi
       + 23/72*s^4*pi
   )

    + (MZ/mt)^4 * (
       - 2/5
       + 37/45*s^2
       - 1/2*s^4
   )

    + (MZ/mt)^4*alphas/pi*cf * (
       + 2069/3240
       - 6/5*logm
       - 1/12*pi^2
       - 12419/9720*s^2
       + 37/15*s^2*logm
       + 1/6*s^2*pi^2
       + 23/48*s^4
       - 3/2*s^4*logm
       - 1/12*s^4*pi^2
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*tf * (
       + 471631/4976640
       + 5215/221184*zeta3
       - 7/81*logMZ
       + 7/81*logm
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*tf*nl * (
       - 2095/15552
       - 1/3*zeta3
       + 3689/4860*logm
       - 2/5*logm^2
       + 17/1296*pi^2
       - 1/18*pi^2*logm
       + 35633/116640*s^2
       + 2/3*s^2*zeta3
       - 22409/14580*s^2*logm
       + 37/45*s^2*logm^2
       - 17/648*s^2*pi^2
       + 1/9*s^2*pi^2*logm
       - 407/1728*s^4
       - 1/3*s^4*zeta3
       + 53/72*s^4*logm
       - 1/2*s^4*logm^2
       + 17/1296*s^4*pi^2
       - 1/18*s^4*pi^2*logm
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*nh*tf * (
       - 669324529/373248000
       + 1612733/221184*zeta3
       - 88/675*logMZ
       + 4/135*logMZ^2
       + 21613/24300*logm
       - 8/135*logm*logMZ
       - 10/27*logm^2
       - 139/24*ls2*sqrt3
       - 1/135*pi^2
       - 1/18*pi^2*logm
       + 32856311/8748000*s^2
       - 18827/1296*s^2*zeta3
       + 176/2025*s^2*logMZ
       - 8/405*s^2*logMZ^2
       - 118381/72900*s^2*logm
       + 16/405*s^2*logm*logMZ
       + 65/81*s^2*logm^2
       + 139/12*s^2*ls2*sqrt3
       + 2/405*s^2*pi^2
       + 1/9*s^2*pi^2*logm
       - 3239/1728*s^4
       + 194/27*s^4*zeta3
       + 53/72*s^4*logm
       - 1/2*s^4*logm^2
       - 139/24*s^4*ls2*sqrt3
       - 1/18*s^4*pi^2*logm
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*nh*tf*i * (
       + 88/2025*s^2*pi
       - 8/405*s^2*pi*logMZ
       + 8/405*s^2*pi*logm
       - 352/6075*s^4*pi
       + 32/1215*s^4*pi*logMZ
       - 32/1215*s^4*pi*logm
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*ca * (
       + 6080861/4976640
       + 277859/368640*zeta3
       - 54187/19440*logm
       + 11/10*logm^2
       - 245/192*ls2*sqrt3
       + 27/16*ls2^2
       - 11941/62208*pi^2
       + 11/72*pi^2*logm
       + 3/320*pi^4
       - 270253/207360*s^2
       - 87893/34560*s^2*zeta3
       + 66083/11664*s^2*logm
       - 407/180*s^2*logm^2
       + 245/96*s^2*ls2*sqrt3
       - 27/8*s^2*ls2^2
       + 11941/31104*s^2*pi^2
       - 11/36*s^2*pi^2*logm
       - 3/160*s^2*pi^4
       + 92141/82944*s^4
       + 769/864*s^4*zeta3
       - 835/288*s^4*logm
       + 11/8*s^4*logm^2
       - 245/192*s^4*ls2*sqrt3
       + 27/16*s^4*ls2^2
       - 11941/62208*s^4*pi^2
       + 11/72*s^4*pi^2*logm
       + 3/320*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf^2 * (
       + 607553/829440
       - 354659/184320*zeta3
       + 3851/1080*logm
       - 9/5*logm^2
       + 245/96*ls2*sqrt3
       - 27/8*ls2^2
       - 6059/155520*pi^2
       - 1/4*pi^2*logm
       + 1/288*pi^4
       + 1353743/311040*s^2
       - 48961/51840*s^2*zeta3
       - 2926/405*s^2*logm
       + 37/10*s^2*logm^2
       - 245/48*s^2*ls2*sqrt3
       + 27/4*s^2*ls2^2
       + 6059/77760*s^2*pi^2
       + 1/2*s^2*pi^2*logm
       - 1/144*s^2*pi^4
       - 42661/41472*s^4
       - 71/144*s^4*zeta3
       + 7/2*s^4*logm
       - 9/4*s^4*logm^2
       + 245/96*s^4*ls2*sqrt3
       - 27/8*s^4*ls2^2
       - 6059/155520*s^4*pi^2
       - 1/4*s^4*pi^2*logm
       + 1/288*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*d33FF/nc * (
       + 590053/320760
       - 2350471/427680*zeta3
       - 739/90*a4
       - 37/36*logMZ
       + 26/27*logMZ*zeta3
       + 37/36*logm
       - 26/27*logm*zeta3
       - 739/2160*log2^4
       + 739/2160*pi^2*log2^2
       + 1519/19440*pi^4
       - 7745473/3849120*s^2
       + 2267311/320760*s^2*zeta3
       + 1478/135*s^2*a4
       + 37/36*s^2*logMZ
       - 26/27*s^2*logMZ*zeta3
       - 37/36*s^2*logm
       + 26/27*s^2*logm*zeta3
       + 739/1620*s^2*log2^4
       - 739/1620*s^2*pi^2*log2^2
       - 511/4860*s^2*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*d33FF/nc*i * (
       + 37/72*s^2*pi
       - 13/27*s^2*pi*zeta3
       - 74/81*s^4*pi
       + 208/243*s^4*pi*zeta3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*tf^2*nl * (
       + 19243621/89579520
       - 78071/3981312*zeta3
       - 745/20736*a4
       - 181/1944*logMZ
       + 1/81*logMZ^2
       + 819151/3732480*logm
       + 5215/165888*logm*zeta3
       - 34/243*logm*logMZ
       + 31/243*logm^2
       - 745/497664*log2^4
       - 1/324*pi^2
       + 745/497664*pi^2*log2^2
       + 7301/11943936*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 702739/4199040
       + 337/810*zeta3
       - 583/11664*logm
       - 4/9*logm*zeta3
       + 3689/7290*logm^2
       - 8/45*logm^3
       + 1199/38880*pi^2
       + 17/972*pi^2*logm
       - 1/27*pi^2*logm^2
       - 19/3240*pi^4
       + 2276429/6298560*s^2
       - 344/405*s^2*zeta3
       + 12323/87480*s^2*logm
       + 8/9*s^2*logm*zeta3
       - 22409/21870*s^2*logm^2
       + 148/405*s^2*logm^3
       - 1199/19440*s^2*pi^2
       - 17/486*s^2*pi^2*logm
       + 2/27*s^2*pi^2*logm^2
       + 19/1620*s^2*pi^4
       - 8953/31104*s^4
       + 40/81*s^4*zeta3
       - 197/1296*s^4*logm
       - 4/9*s^4*logm*zeta3
       + 53/108*s^4*logm^2
       - 2/9*s^4*logm^3
       + 1199/38880*s^4*pi^2
       + 17/972*s^4*pi^2*logm
       - 1/27*s^4*pi^2*logm^2
       - 19/3240*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh*tf^2 * (
       - 107589743/408240000
       + 134051/2177280*zeta3
       - 4/27*a4
       + 56291/182250*logMZ
       - 7/54*logMZ*zeta3
       - 77/675*logMZ^2
       + 4/135*logMZ^3
       - 5676739/31104000*logm
       + 26719/165888*logm*zeta3
       + 686/6075*logm*logMZ
       - 4/45*logm*logMZ^2
       + 7/6075*logm^2
       + 4/45*logm^2*logMZ
       - 4/135*logm^3
       - 1/162*log2^4
       + 77/2700*pi^2
       - 1/45*pi^2*logMZ
       + 1/45*pi^2*logm
       + 1/162*pi^2*log2^2
       + 49/19440*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 2335415120873/33592320000
       - 47/27*T6p14ep0
       + 109/54*T6p13ep0
       - 29961461/3981312*zeta3
       - 3355/20736*a4
       + 6052/91125*logMZ
       - 28/405*logMZ^2
       + 16/1215*logMZ^3
       - 665620273/279936000*logm
       + 1539005/165888*logm*zeta3
       - 8/225*logm*logMZ
       + 20353/18225*logm^2
       - 16/405*logm^2*logMZ
       - 80/243*logm^3
       - 3355/497664*log2^4
       - 139/12*ls3*sqrt3
       - 120311/2160*ls2*sqrt3
       - 139/18*ls2*sqrt3*logm
       + 139/12*ls2*sqrt3*log3
       - 191527/116640*pi^2
       - 4/405*pi^2*logMZ
       + 17/972*pi^2*logm
       - 2/27*pi^2*logm^2
       + 3355/497664*pi^2*log2^2
       - 139/216*pi^3*sqrt3
       + 960623/11943936*pi^4
       - 54618894041/393660000*s^2
       + 94/27*s^2*T6p14ep0
       - 109/27*s^2*T6p13ep0
       + 344953/23328*s^2*zeta3
       + 58/243*s^2*a4
       - 12104/273375*s^2*logMZ
       + 56/1215*s^2*logMZ^2
       - 32/3645*s^2*logMZ^3
       + 16161391/3280500*s^2*logm
       - 17963/972*s^2*logm*zeta3
       + 16/675*s^2*logm*logMZ
       - 115861/54675*s^2*logm^2
       + 32/1215*s^2*logm^2*logMZ
       + 520/729*s^2*logm^3
       + 29/2916*s^2*log2^4
       + 139/6*s^2*ls3*sqrt3
       + 120311/1080*s^2*ls2*sqrt3
       + 139/9*s^2*ls2*sqrt3*logm
       - 139/6*s^2*ls2*sqrt3*log3
       + 192871/58320*s^2*pi^2
       + 8/1215*s^2*pi^2*logMZ
       - 17/486*s^2*pi^2*logm
       + 4/27*s^2*pi^2*logm^2
       - 29/2916*s^2*pi^2*log2^2
       + 139/108*s^2*pi^3*sqrt3
       - 55781/349920*s^2*pi^4
       + 5384483/77760*s^4
       - 47/27*s^4*T6p14ep0
       + 109/54*s^4*T6p13ep0
       - 389/54*s^4*zeta3
       - 1613/648*s^4*logm
       + 740/81*s^4*logm*zeta3
       + 53/54*s^4*logm^2
       - 4/9*s^4*logm^3
       - 139/12*s^4*ls3*sqrt3
       - 120311/2160*s^4*ls2*sqrt3
       - 139/18*s^4*ls2*sqrt3*logm
       + 139/12*s^4*ls2*sqrt3*log3
       - 193543/116640*s^4*pi^2
       + 17/972*s^4*pi^2*logm
       - 2/27*s^4*pi^2*logm^2
       - 139/216*s^4*pi^3*sqrt3
       + 151/1944*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
       - 6052/273375*s^2*pi
       + 56/1215*s^2*pi*logMZ
       - 16/1215*s^2*pi*logMZ^2
       + 8/675*s^2*pi*logm
       + 16/1215*s^2*pi*logm^2
       + 4/3645*s^2*pi^3
       + 24208/820125*s^4*pi
       - 224/3645*s^4*pi*logMZ
       + 64/3645*s^4*pi*logMZ^2
       - 32/2025*s^4*pi*logm
       - 64/3645*s^4*pi*logm^2
       - 16/10935*s^4*pi^3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh^2*tf^2 * (
       - 155660191/5511240
       + 581/216*T6p9ep0
       - 115/27*T6p10ep0
       + 11477723/725760*zeta3
       - 23/729*logMZ
       - 624204529/279936000*logm
       + 1612733/165888*logm*zeta3
       - 352/2025*logm*logMZ
       + 16/405*logm*logMZ^2
       + 24781/36450*logm^2
       - 32/405*logm^2*logMZ
       - 56/405*logm^3
       - 823/24*ls3*sqrt3
       - 249161/2160*ls2*sqrt3
       - 139/18*ls2*sqrt3*logm
       + 823/24*ls2*sqrt3*log3
       - 109757/7776*pi^2
       - 4/405*pi^2*logm
       - 1/27*pi^2*logm^2
       - 823/432*pi^3*sqrt3
       + 3707/19440*pi^4
       + 1074614411/18895680*s^2
       - 581/108*s^2*T6p9ep0
       + 230/27*s^2*T6p10ep0
       - 928811/29160*s^2*zeta3
       + 46/2187*s^2*logMZ
       + 30970061/6561000*s^2*logm
       - 18827/972*s^2*logm*zeta3
       + 704/6075*s^2*logm*logMZ
       - 32/1215*s^2*logm*logMZ^2
       - 124717/109350*s^2*logm^2
       + 64/1215*s^2*logm^2*logMZ
       + 412/1215*s^2*logm^3
       + 823/12*s^2*ls3*sqrt3
       + 249161/1080*s^2*ls2*sqrt3
       + 139/9*s^2*ls2*sqrt3*logm
       - 823/12*s^2*ls2*sqrt3*log3
       + 109757/3888*s^2*pi^2
       + 8/1215*s^2*pi^2*logm
       + 2/27*s^2*pi^2*logm^2
       + 823/216*s^2*pi^3*sqrt3
       - 3707/9720*s^2*pi^4
       - 4448089/155520*s^4
       + 581/216*s^4*T6p9ep0
       - 115/27*s^4*T6p10ep0
       + 62359/3888*s^4*zeta3
       - 3029/1296*s^4*logm
       + 776/81*s^4*logm*zeta3
       + 53/108*s^4*logm^2
       - 2/9*s^4*logm^3
       - 823/24*s^4*ls3*sqrt3
       - 249161/2160*s^4*ls2*sqrt3
       - 139/18*s^4*ls2*sqrt3*logm
       + 823/24*s^4*ls2*sqrt3*log3
       - 109757/7776*s^4*pi^2
       - 1/27*s^4*pi^2*logm^2
       - 823/432*s^4*pi^3*sqrt3
       + 3707/19440*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh^2*tf^2*i * (
       + 23/2187*s^2*pi
       + 352/6075*s^2*pi*logm
       - 32/1215*s^2*pi*logm*logMZ
       + 32/1215*s^2*pi*logm^2
       - 92/6561*s^4*pi
       - 1408/18225*s^4*pi*logm
       + 128/3645*s^4*pi*logm*logMZ
       - 128/3645*s^4*pi*logm^2
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*tf * (
       - 43277893/48988800
       + 73522331/87091200*zeta3
       + 87479/103680*a4
       + 3983/15552*logMZ
       - 13/128*logMZ*zeta3
       - 11/324*logMZ^2
       - 9011621/14929920*logm
       + 10027/663552*logm*zeta3
       + 187/486*logm*logMZ
       - 341/972*logm^2
       + 87479/2488320*log2^4
       + 11/1296*pi^2
       - 87479/2488320*pi^2*log2^2
       - 2432321/298598400*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/48
       + 1/4*T6p14ep0
       - 1/6*T6p13ep0
       - 131/216*zeta3
       + 3/2*ls2*sqrt3
       + 9/8*ls2^2
       + 31/432*pi^2
       + 13/720*pi^4
       - 89/24*s^2
       - 1/2*s^2*T6p14ep0
       + 1/3*s^2*T6p13ep0
       + 131/108*s^2*zeta3
       - 3*s^2*ls2*sqrt3
       - 9/4*s^2*ls2^2
       - 31/216*s^2*pi^2
       - 13/360*s^2*pi^4
       + 89/48*s^4
       + 1/4*s^4*T6p14ep0
       - 1/6*s^4*T6p13ep0
       - 131/216*s^4*zeta3
       + 3/2*s^4*ls2*sqrt3
       + 9/8*s^4*ls2^2
       + 31/432*s^4*pi^2
       + 13/720*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*tf*nl * (
       + 652168513/26873856
       + 1/4*T6p14ep1
       - 1/216*T6p14ep0
       - 1/6*T6p13ep1
       + 227/432*T6p13ep0
       - 1/12*T3L61ep1
       - 1663/360*zeta5
       - 10175641/1105920*zeta3
       - 10693/34560*a4
       - 537443/46080*logm
       - 2*logm*T6p14ep0
       + 4/3*logm*T6p13ep0
       + 457799/55296*logm*zeta3
       - 54673/14580*logm^2
       + 44/45*logm^3
       - 10693/829440*log2^4
       - 245/96*ls3*sqrt3
       - 133501/17280*ls2*sqrt3
       - 1973/144*ls2*sqrt3*logm
       + 245/96*ls2*sqrt3*log3
       + 5/16*ls2^2
       - 27/4*ls2^2*logm
       - 48671/93312*pi^2
       - 95/324*pi^2*zeta3
       - 44209/46656*pi^2*logm
       + 11/54*pi^2*logm^2
       + 10693/829440*pi^2*log2^2
       - 245/1728*pi^3*sqrt3
       + 11014069/99532800*pi^4
       - 19/144*pi^4*logm
       - 32/243*c4
       - 38583859/787320*s^2
       - 1/2*s^2*T6p14ep1
       + 1/108*s^2*T6p14ep0
       + 1/3*s^2*T6p13ep1
       - 227/216*s^2*T6p13ep0
       + 1/6*s^2*T3L61ep1
       + 1663/180*s^2*zeta5
       + 12845803/622080*s^2*zeta3
       + 4793/9720*s^2*a4
       + 34552247/1399680*s^2*logm
       + 4*s^2*logm*T6p14ep0
       - 8/3*s^2*logm*T6p13ep0
       - 466709/25920*s^2*logm*zeta3
       + 83353/10935*s^2*logm^2
       - 814/405*s^2*logm^3
       + 4793/233280*s^2*log2^4
       + 245/48*s^2*ls3*sqrt3
       + 133501/8640*s^2*ls2*sqrt3
       + 1973/72*s^2*ls2*sqrt3*logm
       - 245/48*s^2*ls2*sqrt3*log3
       - 5/8*s^2*ls2^2
       + 27/2*s^2*ls2^2*logm
       + 48671/46656*s^2*pi^2
       + 95/162*s^2*pi^2*zeta3
       + 44209/23328*s^2*pi^2*logm
       - 11/27*s^2*pi^2*logm^2
       - 4793/233280*s^2*pi^2*log2^2
       + 245/864*s^2*pi^3*sqrt3
       - 6825977/27993600*s^2*pi^4
       + 19/72*s^2*pi^4*logm
       + 64/243*s^2*c4
       + 3081631/124416*s^4
       + 1/4*s^4*T6p14ep1
       - 1/216*s^4*T6p14ep0
       - 1/6*s^4*T6p13ep1
       + 227/432*s^4*T6p13ep0
       - 1/12*s^4*T3L61ep1
       - 1663/360*s^4*zeta5
       - 376031/38880*s^4*zeta3
       - 712015/62208*s^4*logm
       - 2*s^4*logm*T6p14ep0
       + 4/3*s^4*logm*T6p13ep0
       + 5677/648*s^4*logm*zeta3
       - 211/54*s^4*logm^2
       + 11/9*s^4*logm^3
       - 245/96*s^4*ls3*sqrt3
       - 133501/17280*s^4*ls2*sqrt3
       - 1973/144*s^4*ls2*sqrt3*logm
       + 245/96*s^4*ls2*sqrt3*log3
       + 5/16*s^4*ls2^2
       - 27/4*s^4*ls2^2*logm
       - 48671/93312*s^4*pi^2
       - 95/324*s^4*pi^2*zeta3
       - 44209/46656*s^4*pi^2*logm
       + 11/54*s^4*pi^2*logm^2
       - 245/1728*s^4*pi^3*sqrt3
       + 8717/77760*s^4*pi^4
       - 19/144*s^4*pi^4*logm
       - 32/243*s^4*c4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 52082513/165888
       - 11/144*T7p8ep0
       - 11/288*T7p7ep0
       + 11/144*T7p5ep0
       - 1865/1296*T6p9ep0
       + 11/96*T6p17ep0
       - 11/144*T6p13ep0
       + 59/48*T6p12ep0
       - 59/144*T6p11ep0
       + 1829/324*T6p10ep0
       + 55/72*zeta5
       - 894239/15552*zeta3
       - 12365/576*ls3*sqrt3
       - 125567/3456*ls2*sqrt3
       + 12365/576*ls2*sqrt3*log3
       + 75/32*ls2^2
       + 1207927/373248*pi^2
       - 12365/10368*pi^3*sqrt3
       - 32857/233280*pi^4
       - 52082513/82944*s^2
       + 11/72*s^2*T7p8ep0
       + 11/144*s^2*T7p7ep0
       - 11/72*s^2*T7p5ep0
       + 1865/648*s^2*T6p9ep0
       - 11/48*s^2*T6p17ep0
       + 11/72*s^2*T6p13ep0
       - 59/24*s^2*T6p12ep0
       + 59/72*s^2*T6p11ep0
       - 1829/162*s^2*T6p10ep0
       - 55/36*s^2*zeta5
       + 894239/7776*s^2*zeta3
       + 12365/288*s^2*ls3*sqrt3
       + 125567/1728*s^2*ls2*sqrt3
       - 12365/288*s^2*ls2*sqrt3*log3
       - 75/16*s^2*ls2^2
       - 1207927/186624*s^2*pi^2
       + 12365/5184*s^2*pi^3*sqrt3
       + 32857/116640*s^2*pi^4
       + 52082513/165888*s^4
       - 11/144*s^4*T7p8ep0
       - 11/288*s^4*T7p7ep0
       + 11/144*s^4*T7p5ep0
       - 1865/1296*s^4*T6p9ep0
       + 11/96*s^4*T6p17ep0
       - 11/144*s^4*T6p13ep0
       + 59/48*s^4*T6p12ep0
       - 59/144*s^4*T6p11ep0
       + 1829/324*s^4*T6p10ep0
       + 55/72*s^4*zeta5
       - 894239/15552*s^4*zeta3
       - 12365/576*s^4*ls3*sqrt3
       - 125567/3456*s^4*ls2*sqrt3
       + 12365/576*s^4*ls2*sqrt3*log3
       + 75/32*s^4*ls2^2
       + 1207927/373248*s^4*pi^2
       - 12365/10368*s^4*pi^3*sqrt3
       - 32857/233280*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*nh*tf * (
       + 3120048466699501/7242504192000
       + 11/72*T8p5ep0
       + 179/432*T7p9ep0
       - 11/144*T7p8ep1
       + 67/576*T7p8ep0
       - 11/288*T7p7ep1
       + 19/128*T7p7ep0
       + 11/144*T7p5ep1
       - 181/576*T7p5ep0
       + 1/12*T7p16ep0
       + 307/288*T7p13ep0
       - 19/144*T7p12ep0
       - 1865/1296*T6p9ep1
       + 15277/2592*T6p9ep0
       + 4141/972*T6p18ep0
       + 11/96*T6p17ep1
       - 4265/10368*T6p17ep0
       - 97/162*T6p16ep1
       - 1619/432*T6p14ep0
       - 11/144*T6p13ep1
       + 99341/15552*T6p13ep0
       + 59/48*T6p12ep1
       - 1391303/181440*T6p12ep0
       - 59/144*T6p11ep1
       + 24163/15552*T6p11ep0
       + 1829/324*T6p10ep1
       - 15517/2592*T6p10ep0
       + 1451/2592*T5p8ep1
       + 117/32*T5p11ep0
       - 1/12*T3L61ep1
       + 170867/3888*zeta5
       - 161697031268579/965667225600*zeta3
       - 3200773/806400*a4
       + 716839/4374000*logMZ
       - 53/648*logMZ*zeta3
       + 7301/145800*logMZ^2
       - 22/1215*logMZ^3
       - 560456010373/223948800*logm
       + 11/18*logm*T7p8ep0
       + 11/36*logm*T7p7ep0
       - 11/18*logm*T7p5ep0
       + 1865/162*logm*T6p9ep0
       - 11/12*logm*T6p17ep0
       + 11/18*logm*T6p13ep0
       - 59/6*logm*T6p12ep0
       + 59/18*logm*T6p11ep0
       - 3658/81*logm*T6p10ep0
       - 55/9*logm*zeta5
       + 867032735/1990656*logm*zeta3
       + 27547/72900*logm*logMZ
       - 22/405*logm*logMZ^2
       - 24365/5832*logm^2
       + 22/135*logm^2*logMZ
       + 1078/1215*logm^3
       - 3200773/19353600*log2^4
       + 12365/972*ls4pithird*sqrt3
       - 10791581/80640*ls3*sqrt3
       + 12365/72*ls3*sqrt3*logm
       + 12365/192*ls3*sqrt3*log3
       - 13778759/41472*ls2*sqrt3
       + 67003/216*ls2*sqrt3*logm
       + 10791581/80640*ls2*sqrt3*log3
       - 12365/72*ls2*sqrt3*log3*logm
       - 12365/384*ls2*sqrt3*log3^2
       + 107557/3456*ls2^2
       - 33/2*ls2^2*logm
       + 284395/7776*pi*sqrt3*zeta3
       - 95424431/4147200*pi^2
       - 3511/17496*pi^2*zeta3
       + 11/810*pi^2*logMZ
       - 1528093/58320*pi^2*logm
       + 11/54*pi^2*logm^2
       + 3200773/19353600*pi^2*log2^2
       - 12365/5184*pi^2*ls2*sqrt3
       - 10791581/1451520*pi^3*sqrt3
       + 12365/1296*pi^3*sqrt3*logm
       + 12365/3456*pi^3*sqrt3*log3
       + 8904002533/12541132800*pi^4
       + 66443/58320*pi^4*logm
       - 158/243*c4
       - 1563296334875881/1810626048000*s^2
       - 11/36*s^2*T8p5ep0
       - 179/216*s^2*T7p9ep0
       + 11/72*s^2*T7p8ep1
       - 67/288*s^2*T7p8ep0
       + 11/144*s^2*T7p7ep1
       - 19/64*s^2*T7p7ep0
       - 11/72*s^2*T7p5ep1
       + 181/288*s^2*T7p5ep0
       - 1/6*s^2*T7p16ep0
       - 307/144*s^2*T7p13ep0
       + 19/72*s^2*T7p12ep0
       + 1865/648*s^2*T6p9ep1
       - 15277/1296*s^2*T6p9ep0
       - 4141/486*s^2*T6p18ep0
       - 11/48*s^2*T6p17ep1
       + 4265/5184*s^2*T6p17ep0
       + 97/81*s^2*T6p16ep1
       + 1619/216*s^2*T6p14ep0
       + 11/72*s^2*T6p13ep1
       - 99341/7776*s^2*T6p13ep0
       - 59/24*s^2*T6p12ep1
       + 1391303/90720*s^2*T6p12ep0
       + 59/72*s^2*T6p11ep1
       - 24163/7776*s^2*T6p11ep0
       - 1829/162*s^2*T6p10ep1
       + 15517/1296*s^2*T6p10ep0
       - 1451/1296*s^2*T5p8ep1
       - 117/16*s^2*T5p11ep0
       + 1/6*s^2*T3L61ep1
       - 85939/972*s^2*zeta5
       + 9837321806/29469825*s^2*zeta3
       + 473/105*s^2*a4
       - 716839/6561000*s^2*logMZ
       + 53/972*s^2*logMZ*zeta3
       - 7301/218700*s^2*logMZ^2
       + 44/3645*s^2*logMZ^3
       + 17516531843/3499200*s^2*logm
       - 11/9*s^2*logm*T7p8ep0
       - 11/18*s^2*logm*T7p7ep0
       + 11/9*s^2*logm*T7p5ep0
       - 1865/81*s^2*logm*T6p9ep0
       + 11/6*s^2*logm*T6p17ep0
       - 11/9*s^2*logm*T6p13ep0
       + 59/3*s^2*logm*T6p12ep0
       - 59/9*s^2*logm*T6p11ep0
       + 7316/81*s^2*logm*T6p10ep0
       + 110/9*s^2*logm*zeta5
       - 22618969/25920*s^2*logm*zeta3
       - 27547/109350*s^2*logm*logMZ
       + 44/1215*s^2*logm*logMZ^2
       + 115297/14580*s^2*logm^2
       - 44/405*s^2*logm^2*logMZ
       - 7106/3645*s^2*logm^3
       + 473/2520*s^2*log2^4
       - 12365/486*s^2*ls4pithird*sqrt3
       + 10791581/40320*s^2*ls3*sqrt3
       - 12365/36*s^2*ls3*sqrt3*logm
       - 12365/96*s^2*ls3*sqrt3*log3
       + 13778759/20736*s^2*ls2*sqrt3
       - 67003/108*s^2*ls2*sqrt3*logm
       - 10791581/40320*s^2*ls2*sqrt3*log3
       + 12365/36*s^2*ls2*sqrt3*log3*logm
       + 12365/192*s^2*ls2*sqrt3*log3^2
       - 107557/1728*s^2*ls2^2
       + 33*s^2*ls2^2*logm
       - 284395/3888*s^2*pi*sqrt3*zeta3
       + 2575525109/55987200*s^2*pi^2
       + 3511/8748*s^2*pi^2*zeta3
       - 11/1215*s^2*pi^2*logMZ
       + 1528621/29160*s^2*pi^2*logm
       - 11/27*s^2*pi^2*logm^2
       - 473/2520*s^2*pi^2*log2^2
       + 12365/2592*s^2*pi^2*ls2*sqrt3
       + 10791581/725760*s^2*pi^3*sqrt3
       - 12365/648*s^2*pi^3*sqrt3*logm
       - 12365/1728*s^2*pi^3*sqrt3*log3
       - 16863797/12247200*s^2*pi^4
       - 66443/29160*s^2*pi^4*logm
       + 316/243*s^2*c4
       + 162603404305/376233984*s^4
       + 11/72*s^4*T8p5ep0
       + 179/432*s^4*T7p9ep0
       - 11/144*s^4*T7p8ep1
       + 67/576*s^4*T7p8ep0
       - 11/288*s^4*T7p7ep1
       + 19/128*s^4*T7p7ep0
       + 11/144*s^4*T7p5ep1
       - 181/576*s^4*T7p5ep0
       + 1/12*s^4*T7p16ep0
       + 307/288*s^4*T7p13ep0
       - 19/144*s^4*T7p12ep0
       - 1865/1296*s^4*T6p9ep1
       + 15277/2592*s^4*T6p9ep0
       + 4141/972*s^4*T6p18ep0
       + 11/96*s^4*T6p17ep1
       - 4265/10368*s^4*T6p17ep0
       - 97/162*s^4*T6p16ep1
       - 1619/432*s^4*T6p14ep0
       - 11/144*s^4*T6p13ep1
       + 99341/15552*s^4*T6p13ep0
       + 59/48*s^4*T6p12ep1
       - 1391303/181440*s^4*T6p12ep0
       - 59/144*s^4*T6p11ep1
       + 24163/15552*s^4*T6p11ep0
       + 1829/324*s^4*T6p10ep1
       - 15517/2592*s^4*T6p10ep0
       + 1451/2592*s^4*T5p8ep1
       + 117/32*s^4*T5p11ep0
       - 1/12*s^4*T3L61ep1
       + 85555/1944*s^4*zeta5
       - 3241241413/19595520*s^4*zeta3
       - 77831489/31104*s^4*logm
       + 11/18*s^4*logm*T7p8ep0
       + 11/36*s^4*logm*T7p7ep0
       - 11/18*s^4*logm*T7p5ep0
       + 1865/162*s^4*logm*T6p9ep0
       - 11/12*s^4*logm*T6p17ep0
       + 11/18*s^4*logm*T6p13ep0
       - 59/6*s^4*logm*T6p12ep0
       + 59/18*s^4*logm*T6p11ep0
       - 3658/81*s^4*logm*T6p10ep0
       - 55/9*s^4*logm*zeta5
       + 424123/972*s^4*logm*zeta3
       - 211/54*s^4*logm^2
       + 11/9*s^4*logm^3
       + 12365/972*s^4*ls4pithird*sqrt3
       - 10791581/80640*s^4*ls3*sqrt3
       + 12365/72*s^4*ls3*sqrt3*logm
       + 12365/192*s^4*ls3*sqrt3*log3
       - 13778759/41472*s^4*ls2*sqrt3
       + 67003/216*s^4*ls2*sqrt3*logm
       + 10791581/80640*s^4*ls2*sqrt3*log3
       - 12365/72*s^4*ls2*sqrt3*log3*logm
       - 12365/384*s^4*ls2*sqrt3*log3^2
       + 107557/3456*s^4*ls2^2
       - 33/2*s^4*ls2^2*logm
       + 284395/7776*s^4*pi*sqrt3*zeta3
       - 171670523/7464960*s^4*pi^2
       - 3511/17496*s^4*pi^2*zeta3
       - 305777/11664*s^4*pi^2*logm
       + 11/54*s^4*pi^2*logm^2
       - 12365/5184*s^4*pi^2*ls2*sqrt3
       - 10791581/1451520*s^4*pi^3*sqrt3
       + 12365/1296*s^4*pi^3*sqrt3*logm
       + 12365/3456*s^4*pi^3*sqrt3*log3
       + 1016819/1530900*s^4*pi^4
       + 66443/58320*s^4*pi^4*logm
       - 158/243*s^4*c4
       - 12365/288*ls4*sqrt3
       + 12365/144*ls4*s^2*sqrt3
       - 12365/288*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*nh*tf*i * (
       - 716839/13122000*s^2*pi
       + 53/1944*s^2*pi*zeta3
       - 7301/218700*s^2*pi*logMZ
       + 22/1215*s^2*pi*logMZ^2
       - 27547/218700*s^2*pi*logm
       + 44/1215*s^2*pi*logm*logMZ
       - 22/405*s^2*pi*logm^2
       - 11/7290*s^2*pi^3
       + 716839/9841500*s^4*pi
       - 53/1458*s^4*pi*zeta3
       + 7301/164025*s^4*pi*logMZ
       - 88/3645*s^4*pi*logMZ^2
       + 27547/164025*s^4*pi*logm
       - 176/3645*s^4*pi*logm*logMZ
       + 88/1215*s^4*pi*logm^2
       + 22/10935*s^4*pi^3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/128
       + 3/32*T7p11ep0
       - 3/32*T7p10ep0
       - 9/32*T6p14ep0
       + 3/16*T6p13ep0
       - 3/32*T6p12ep0
       + 1/32*T6p11ep0
       - 127/36*zeta3
       + 27/32*ls3*sqrt3
       + 3/4*ls2*sqrt3
       - 27/32*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 43/128*pi^2
       + 3/64*pi^3*sqrt3
       + 37/1152*pi^4
       - 943/64*s^2
       - 3/16*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep0
       + 9/16*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep0
       + 3/16*s^2*T6p12ep0
       - 1/16*s^2*T6p11ep0
       + 127/18*s^2*zeta3
       - 27/16*s^2*ls3*sqrt3
       - 3/2*s^2*ls2*sqrt3
       + 27/16*s^2*ls2*sqrt3*log3
       + 9/4*s^2*ls2^2
       - 43/64*s^2*pi^2
       - 3/32*s^2*pi^3*sqrt3
       - 37/576*s^2*pi^4
       + 943/128*s^4
       + 3/32*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep0
       - 9/32*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep0
       - 127/36*s^4*zeta3
       + 27/32*s^4*ls3*sqrt3
       + 3/4*s^4*ls2*sqrt3
       - 27/32*s^4*ls2*sqrt3*log3
       - 9/8*s^4*ls2^2
       + 43/128*s^4*pi^2
       + 3/64*s^4*pi^3*sqrt3
       + 37/1152*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 10140661/442368
       + 1/16*T8p10ep0
       + 1/16*T7p9ep0
       - 7/96*T7p8ep0
       - 5/96*T7p7ep0
       + 19/96*T7p5ep0
       + 5/64*T7p14ep1
       + 3/32*T7p11ep1
       - 2921/6912*T7p11ep0
       - 3/32*T7p10ep1
       + 2921/6912*T7p10ep0
       - 3953/10368*T6p9ep0
       - 1/12*T6p18ep0
       + 1/4*T6p17ep0
       - 9/32*T6p14ep1
       + 7/256*T6p14ep0
       + 3/16*T6p13ep1
       - 61/128*T6p13ep0
       - 3/32*T6p12ep1
       - 29/1152*T6p12ep0
       + 1/32*T6p11ep1
       + 5/3456*T6p11ep0
       + 281/162*T6p10ep0
       - 29/128*T5p8ep1
       + 263/768*T5p11ep0
       - 16561/1920*zeta5
       + 219955/124416*zeta3
       - 943/16*logm
       - 3/4*logm*T7p11ep0
       + 3/4*logm*T7p10ep0
       + 9/4*logm*T6p14ep0
       - 3/2*logm*T6p13ep0
       + 3/4*logm*T6p12ep0
       - 1/4*logm*T6p11ep0
       + 254/9*logm*zeta3
       - 1/2*ls4pithird*sqrt3
       + 1909/288*ls3*sqrt3
       - 27/4*ls3*sqrt3*logm
       - 81/32*ls3*sqrt3*log3
       + 326419/27648*ls2*sqrt3
       - 6*ls2*sqrt3*logm
       - 1909/288*ls2*sqrt3*log3
       + 27/4*ls2*sqrt3*log3*logm
       + 81/64*ls2*sqrt3*log3^2
       - 951/256*ls2^2
       + 9*ls2^2*logm
       - 23/16*pi*sqrt3*zeta3
       - 9221633/2985984*pi^2
       + 83/288*pi^2*zeta3
       - 43/16*pi^2*logm
       + 3/32*pi^2*ls2*sqrt3
       + 1909/5184*pi^3*sqrt3
       - 3/8*pi^3*sqrt3*logm
       - 9/64*pi^3*sqrt3*log3
       - 986203/7464960*pi^4
       - 37/144*pi^4*logm
       + 10140661/221184*s^2
       - 1/8*s^2*T8p10ep0
       - 1/8*s^2*T7p9ep0
       + 7/48*s^2*T7p8ep0
       + 5/48*s^2*T7p7ep0
       - 19/48*s^2*T7p5ep0
       - 5/32*s^2*T7p14ep1
       - 3/16*s^2*T7p11ep1
       + 2921/3456*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep1
       - 2921/3456*s^2*T7p10ep0
       + 3953/5184*s^2*T6p9ep0
       + 1/6*s^2*T6p18ep0
       - 1/2*s^2*T6p17ep0
       + 9/16*s^2*T6p14ep1
       - 7/128*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep1
       + 61/64*s^2*T6p13ep0
       + 3/16*s^2*T6p12ep1
       + 29/576*s^2*T6p12ep0
       - 1/16*s^2*T6p11ep1
       - 5/1728*s^2*T6p11ep0
       - 281/81*s^2*T6p10ep0
       + 29/64*s^2*T5p8ep1
       - 263/384*s^2*T5p11ep0
       + 16561/960*s^2*zeta5
       - 219955/62208*s^2*zeta3
       + 943/8*s^2*logm
       + 3/2*s^2*logm*T7p11ep0
       - 3/2*s^2*logm*T7p10ep0
       - 9/2*s^2*logm*T6p14ep0
       + 3*s^2*logm*T6p13ep0
       - 3/2*s^2*logm*T6p12ep0
       + 1/2*s^2*logm*T6p11ep0
       - 508/9*s^2*logm*zeta3
       + s^2*ls4pithird*sqrt3
       - 1909/144*s^2*ls3*sqrt3
       + 27/2*s^2*ls3*sqrt3*logm
       + 81/16*s^2*ls3*sqrt3*log3
       - 326419/13824*s^2*ls2*sqrt3
       + 12*s^2*ls2*sqrt3*logm
       + 1909/144*s^2*ls2*sqrt3*log3
       - 27/2*s^2*ls2*sqrt3*log3*logm
       - 81/32*s^2*ls2*sqrt3*log3^2
       + 951/128*s^2*ls2^2
       - 18*s^2*ls2^2*logm
       + 23/8*s^2*pi*sqrt3*zeta3
       + 9221633/1492992*s^2*pi^2
       - 83/144*s^2*pi^2*zeta3
       + 43/8*s^2*pi^2*logm
       - 3/16*s^2*pi^2*ls2*sqrt3
       - 1909/2592*s^2*pi^3*sqrt3
       + 3/4*s^2*pi^3*sqrt3*logm
       + 9/32*s^2*pi^3*sqrt3*log3
       + 986203/3732480*s^2*pi^4
       + 37/72*s^2*pi^4*logm
       - 10140661/442368*s^4
       + 1/16*s^4*T8p10ep0
       + 1/16*s^4*T7p9ep0
       - 7/96*s^4*T7p8ep0
       - 5/96*s^4*T7p7ep0
       + 19/96*s^4*T7p5ep0
       + 5/64*s^4*T7p14ep1
       + 3/32*s^4*T7p11ep1
       - 2921/6912*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep1
       + 2921/6912*s^4*T7p10ep0
       - 3953/10368*s^4*T6p9ep0
       - 1/12*s^4*T6p18ep0
       + 1/4*s^4*T6p17ep0
       - 9/32*s^4*T6p14ep1
       + 7/256*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep1
       - 61/128*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep1
       - 29/1152*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep1
       + 5/3456*s^4*T6p11ep0
       + 281/162*s^4*T6p10ep0
       - 29/128*s^4*T5p8ep1
       + 263/768*s^4*T5p11ep0
       - 16561/1920*s^4*zeta5
       + 219955/124416*s^4*zeta3
       - 943/16*s^4*logm
       - 3/4*s^4*logm*T7p11ep0
       + 3/4*s^4*logm*T7p10ep0
       + 9/4*s^4*logm*T6p14ep0
       - 3/2*s^4*logm*T6p13ep0
       + 3/4*s^4*logm*T6p12ep0
       - 1/4*s^4*logm*T6p11ep0
       + 254/9*s^4*logm*zeta3
       - 1/2*s^4*ls4pithird*sqrt3
       + 1909/288*s^4*ls3*sqrt3
       - 27/4*s^4*ls3*sqrt3*logm
       - 81/32*s^4*ls3*sqrt3*log3
       + 326419/27648*s^4*ls2*sqrt3
       - 6*s^4*ls2*sqrt3*logm
       - 1909/288*s^4*ls2*sqrt3*log3
       + 27/4*s^4*ls2*sqrt3*log3*logm
       + 81/64*s^4*ls2*sqrt3*log3^2
       - 951/256*s^4*ls2^2
       + 9*s^4*ls2^2*logm
       - 23/16*s^4*pi*sqrt3*zeta3
       - 9221633/2985984*s^4*pi^2
       + 83/288*s^4*pi^2*zeta3
       - 43/16*s^4*pi^2*logm
       + 3/32*s^4*pi^2*ls2*sqrt3
       + 1909/5184*s^4*pi^3*sqrt3
       - 3/8*s^4*pi^3*sqrt3*logm
       - 9/64*s^4*pi^3*sqrt3*log3
       - 986203/7464960*s^4*pi^4
       - 37/144*s^4*pi^4*logm
       + 27/16*ls4*sqrt3
       - 27/8*ls4*s^2*sqrt3
       + 27/16*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca^2 * (
       + 66100444857077/94058496000
       - 17/288*T9p7ep0
       - 1/32*T9p6ep0
       + 1/16*T9p5ep0
       + 221/1152*T9p4ep0
       + 1607/10368*T9p3ep0
       - 1/32*T8p9ep0
       - 7/64*T8p7ep0
       + 11/288*T8p4ep0
       + 2/9*T8p2ep0
       + 1/16*T8p10ep1
       - 1/128*T8p10ep0
       + 1/16*T7p9ep1
       + 557/1728*T7p9ep0
       - 7/96*T7p8ep1
       + 397/1728*T7p8ep0
       - 5/96*T7p7ep1
       + 1387/4608*T7p7ep0
       - 19/576*T7p6ep1
       + 19/96*T7p5ep1
       + 773/6912*T7p5ep0
       - 133/1152*T7p16ep0
       + 19/288*T7p15ep1
       + 5/64*T7p14ep2
       - 743/2304*T7p14ep1
       + 3/32*T7p11ep2
       - 2921/6912*T7p11ep1
       + 280913/414720*T7p11ep0
       - 3/32*T7p10ep2
       + 2921/6912*T7p10ep1
       - 518513/414720*T7p10ep0
       - 3953/10368*T6p9ep1
       + 1790137/4147200*T6p9ep0
       + 3/32*T6p19ep2
       - 1/12*T6p18ep1
       + 787/82944*T6p18ep0
       + 1/4*T6p17ep1
       + 2551/10368*T6p17ep0
       - 5207/82944*T6p16ep1
       + 3/32*T6p15ep2
       - 9/32*T6p14ep2
       + 7/256*T6p14ep1
       - 10775/9216*T6p14ep0
       + 3/16*T6p13ep2
       - 61/128*T6p13ep1
       + 890089/1036800*T6p13ep0
       - 3/32*T6p12ep2
       - 29/1152*T6p12ep1
       - 1076207/580608*T6p12ep0
       + 1/32*T6p11ep2
       + 5/3456*T6p11ep1
       + 372017/622080*T6p11ep0
       + 281/162*T6p10ep1
       + 1965223/1036800*T6p10ep0
       - 29/128*T5p8ep2
       + 124187/165888*T5p8ep1
       + 263/768*T5p11ep1
       + 265147/331776*T5p11ep0
       - 37/288*T4LVB7ep1
       + 29/288*T4LVB6ep1
       - 7/144*T4LT4ep2
       + 19/576*T4LT2ep2
       + 11/48*T3L61ep1
       + 2463990631/17418240*zeta5
       - 142617317577661/250822656000*zeta3
       - 5153/10368*zeta3^2
       - 149986/945*a5
       + 58747193/9676800*a4
       + 2618139239/14929920*logm
       - 1/2*logm*T8p10ep0
       - 1/2*logm*T7p9ep0
       + 7/12*logm*T7p8ep0
       + 5/12*logm*T7p7ep0
       - 19/12*logm*T7p5ep0
       - 5/8*logm*T7p14ep1
       - 3/4*logm*T7p11ep1
       + 2921/864*logm*T7p11ep0
       + 3/4*logm*T7p10ep1
       - 2921/864*logm*T7p10ep0
       + 3953/1296*logm*T6p9ep0
       + 2/3*logm*T6p18ep0
       - 2*logm*T6p17ep0
       + 9/4*logm*T6p14ep1
       - 7/32*logm*T6p14ep0
       - 3/2*logm*T6p13ep1
       + 61/16*logm*T6p13ep0
       + 3/4*logm*T6p12ep1
       + 29/144*logm*T6p12ep0
       - 1/4*logm*T6p11ep1
       - 5/432*logm*T6p11ep0
       - 1124/81*logm*T6p10ep0
       + 29/16*logm*T5p8ep1
       - 263/96*logm*T5p11ep0
       + 16561/240*logm*zeta5
       - 168279241/9953280*logm*zeta3
       + 28193081/116640*logm^2
       + 3*logm^2*T7p11ep0
       - 3*logm^2*T7p10ep0
       - 9*logm^2*T6p14ep0
       + 6*logm^2*T6p13ep0
       - 3*logm^2*T6p12ep0
       + logm^2*T6p11ep0
       - 1016/9*logm^2*zeta3
       - 121/90*logm^3
       - 2957/90*log2*a4
       + 58747193/232243200*log2^4
       - 10513/226800*log2^5
       - 49/16*ls5pithird*sqrt3
       - 1909/486*ls4pithird*sqrt3
       + 4*ls4pithird*sqrt3*logm
       + 3/2*ls4pithird*sqrt3*log3
       + 243/64*ls5p*sqrt3
       + 26749567/403200*ls3*sqrt3
       - 1909/36*ls3*sqrt3*logm
       + 27*ls3*sqrt3*logm^2
       - 1909/96*ls3*sqrt3*log3
       + 81/4*ls3*sqrt3*log3*logm
       + 243/64*ls3*sqrt3*log3^2
       + 4725769999/33177600*ls2*sqrt3
       - 3/8*ls2*sqrt3*zeta3
       - 310249/3456*ls2*sqrt3*logm
       + 24*ls2*sqrt3*logm^2
       - 26749567/403200*ls2*sqrt3*log3
       + 1909/36*ls2*sqrt3*log3*logm
       - 27*ls2*sqrt3*log3*logm^2
       + 1909/192*ls2*sqrt3*log3^2
       - 81/8*ls2*sqrt3*log3^2*logm
       - 81/64*ls2*sqrt3*log3^3
       + 1991357/138240*ls2^2
       + 753/32*ls2^2*logm
       - 36*ls2^2*logm^2
       - 43907/3888*pi*sqrt3*zeta3
       + 23/2*pi*sqrt3*logm*zeta3
       + 69/16*pi*sqrt3*log3*zeta3
       - 81/16*pi*ls4p*sqrt3
       + 1697102783/1791590400*pi^2
       - 6210175/2239488*pi^2*zeta3
       + 1058711/41472*pi^2*logm
       - 83/36*pi^2*logm*zeta3
       + 4523/432*pi^2*logm^2
       - 58747193/232243200*pi^2*log2^2
       - 113681/136080*pi^2*log2^3
       + 63/32*pi^2*ls3*sqrt3
       + 1909/2592*pi^2*ls2*sqrt3
       - 3/4*pi^2*ls2*sqrt3*logm
       - 9/32*pi^2*ls2*sqrt3*log3
       + 26749567/7257600*pi^3*sqrt3
       - 1909/648*pi^3*sqrt3*logm
       + 3/2*pi^3*sqrt3*logm^2
       - 1909/1728*pi^3*sqrt3*log3
       + 9/8*pi^3*sqrt3*log3*logm
       + 27/128*pi^3*sqrt3*log3^2
       + 36517516933/7166361600*pi^4
       + 954127/933120*pi^4*logm
       + 37/36*pi^4*logm^2
       - 20428531/10886400*pi^4*log2
       + 1/18*pi^5*sqrt3
       + 54857/1088640*pi^6
       - 1275079/77760*c4
       + 2957/2160*c4*log2
       - 158234100157249/112870195200*s^2
       + 17/144*s^2*T9p7ep0
       + 1/16*s^2*T9p6ep0
       - 1/8*s^2*T9p5ep0
       - 221/576*s^2*T9p4ep0
       - 1607/5184*s^2*T9p3ep0
       + 1/16*s^2*T8p9ep0
       + 7/32*s^2*T8p7ep0
       - 11/144*s^2*T8p4ep0
       - 4/9*s^2*T8p2ep0
       - 1/8*s^2*T8p10ep1
       + 1/64*s^2*T8p10ep0
       - 1/8*s^2*T7p9ep1
       - 557/864*s^2*T7p9ep0
       + 7/48*s^2*T7p8ep1
       - 397/864*s^2*T7p8ep0
       + 5/48*s^2*T7p7ep1
       - 1387/2304*s^2*T7p7ep0
       + 19/288*s^2*T7p6ep1
       - 19/48*s^2*T7p5ep1
       - 773/3456*s^2*T7p5ep0
       + 133/576*s^2*T7p16ep0
       - 19/144*s^2*T7p15ep1
       - 5/32*s^2*T7p14ep2
       + 743/1152*s^2*T7p14ep1
       - 3/16*s^2*T7p11ep2
       + 2921/3456*s^2*T7p11ep1
       - 280913/207360*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep2
       - 2921/3456*s^2*T7p10ep1
       + 518513/207360*s^2*T7p10ep0
       + 3953/5184*s^2*T6p9ep1
       - 1790137/2073600*s^2*T6p9ep0
       - 3/16*s^2*T6p19ep2
       + 1/6*s^2*T6p18ep1
       - 787/41472*s^2*T6p18ep0
       - 1/2*s^2*T6p17ep1
       - 2551/5184*s^2*T6p17ep0
       + 5207/41472*s^2*T6p16ep1
       - 3/16*s^2*T6p15ep2
       + 9/16*s^2*T6p14ep2
       - 7/128*s^2*T6p14ep1
       + 10775/4608*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep2
       + 61/64*s^2*T6p13ep1
       - 890089/518400*s^2*T6p13ep0
       + 3/16*s^2*T6p12ep2
       + 29/576*s^2*T6p12ep1
       + 1076207/290304*s^2*T6p12ep0
       - 1/16*s^2*T6p11ep2
       - 5/1728*s^2*T6p11ep1
       - 372017/311040*s^2*T6p11ep0
       - 281/81*s^2*T6p10ep1
       - 1965223/518400*s^2*T6p10ep0
       + 29/64*s^2*T5p8ep2
       - 124187/82944*s^2*T5p8ep1
       - 263/384*s^2*T5p11ep1
       - 265147/165888*s^2*T5p11ep0
       + 37/144*s^2*T4LVB7ep1
       - 29/144*s^2*T4LVB6ep1
       + 7/72*s^2*T4LT4ep2
       - 19/288*s^2*T4LT2ep2
       - 11/24*s^2*T3L61ep1
       - 3004957519/8709120*s^2*zeta5
       + 910338699217/783820800*s^2*zeta3
       + 5153/5184*s^2*zeta3^2
       + 212459/567*s^2*a5
       + 13569677/272160*s^2*a4
       - 1324127113/3732480*s^2*logm
       + s^2*logm*T8p10ep0
       + s^2*logm*T7p9ep0
       - 7/6*s^2*logm*T7p8ep0
       - 5/6*s^2*logm*T7p7ep0
       + 19/6*s^2*logm*T7p5ep0
       + 5/4*s^2*logm*T7p14ep1
       + 3/2*s^2*logm*T7p11ep1
       - 2921/432*s^2*logm*T7p11ep0
       - 3/2*s^2*logm*T7p10ep1
       + 2921/432*s^2*logm*T7p10ep0
       - 3953/648*s^2*logm*T6p9ep0
       - 4/3*s^2*logm*T6p18ep0
       + 4*s^2*logm*T6p17ep0
       - 9/2*s^2*logm*T6p14ep1
       + 7/16*s^2*logm*T6p14ep0
       + 3*s^2*logm*T6p13ep1
       - 61/8*s^2*logm*T6p13ep0
       - 3/2*s^2*logm*T6p12ep1
       - 29/72*s^2*logm*T6p12ep0
       + 1/2*s^2*logm*T6p11ep1
       + 5/216*s^2*logm*T6p11ep0
       + 2248/81*s^2*logm*T6p10ep0
       - 29/8*s^2*logm*T5p8ep1
       + 263/48*s^2*logm*T5p11ep0
       - 16561/120*s^2*logm*zeta5
       + 11698669/311040*s^2*logm*zeta3
       - 169233233/349920*s^2*logm^2
       - 6*s^2*logm^2*T7p11ep0
       + 6*s^2*logm^2*T7p10ep0
       + 18*s^2*logm^2*T6p14ep0
       - 12*s^2*logm^2*T6p13ep0
       + 6*s^2*logm^2*T6p12ep0
       - 2*s^2*logm^2*T6p11ep0
       + 2032/9*s^2*logm^2*zeta3
       + 4477/1620*s^2*logm^3
       + 2957/45*s^2*log2*a4
       + 13569677/6531840*s^2*log2^4
       - 3271/8505*s^2*log2^5
       + 49/8*s^2*ls5pithird*sqrt3
       + 1909/243*s^2*ls4pithird*sqrt3
       - 8*s^2*ls4pithird*sqrt3*logm
       - 3*s^2*ls4pithird*sqrt3*log3
       - 243/32*s^2*ls5p*sqrt3
       - 26749567/201600*s^2*ls3*sqrt3
       + 1909/18*s^2*ls3*sqrt3*logm
       - 54*s^2*ls3*sqrt3*logm^2
       + 1909/48*s^2*ls3*sqrt3*log3
       - 81/2*s^2*ls3*sqrt3*log3*logm
       - 243/32*s^2*ls3*sqrt3*log3^2
       - 4725769999/16588800*s^2*ls2*sqrt3
       + 3/4*s^2*ls2*sqrt3*zeta3
       + 310249/1728*s^2*ls2*sqrt3*logm
       - 48*s^2*ls2*sqrt3*logm^2
       + 26749567/201600*s^2*ls2*sqrt3*log3
       - 1909/18*s^2*ls2*sqrt3*log3*logm
       + 54*s^2*ls2*sqrt3*log3*logm^2
       - 1909/96*s^2*ls2*sqrt3*log3^2
       + 81/4*s^2*ls2*sqrt3*log3^2*logm
       + 81/32*s^2*ls2*sqrt3*log3^3
       - 1991357/69120*s^2*ls2^2
       - 753/16*s^2*ls2^2*logm
       + 72*s^2*ls2^2*logm^2
       + 43907/1944*s^2*pi*sqrt3*zeta3
       - 23*s^2*pi*sqrt3*logm*zeta3
       - 69/8*s^2*pi*sqrt3*log3*zeta3
       + 81/8*s^2*pi*ls4p*sqrt3
       - 1697102783/895795200*s^2*pi^2
       + 6210175/1119744*s^2*pi^2*zeta3
       - 1058711/20736*s^2*pi^2*logm
       + 83/18*s^2*pi^2*logm*zeta3
       - 4523/216*s^2*pi^2*logm^2
       - 13569677/6531840*s^2*pi^2*log2^2
       + 251711/102060*s^2*pi^2*log2^3
       - 63/16*s^2*pi^2*ls3*sqrt3
       - 1909/1296*s^2*pi^2*ls2*sqrt3
       + 3/2*s^2*pi^2*ls2*sqrt3*logm
       + 9/16*s^2*pi^2*ls2*sqrt3*log3
       - 26749567/3628800*s^2*pi^3*sqrt3
       + 1909/324*s^2*pi^3*sqrt3*logm
       - 3*s^2*pi^3*sqrt3*logm^2
       + 1909/864*s^2*pi^3*sqrt3*log3
       - 9/4*s^2*pi^3*sqrt3*log3*logm
       - 27/64*s^2*pi^3*sqrt3*log3^2
       - 24022254581/2239488000*s^2*pi^4
       - 954127/466560*s^2*pi^4*logm
       - 37/18*s^2*pi^4*logm^2
       + 13791919/3265920*s^2*pi^4*log2
       - 1/9*s^2*pi^5*sqrt3
       - 54857/544320*s^2*pi^6
       + 1275079/38880*s^2*c4
       - 2957/1080*s^2*c4*log2
       + 52767427588427/75246796800*s^4
       - 17/288*s^4*T9p7ep0
       - 1/32*s^4*T9p6ep0
       + 1/16*s^4*T9p5ep0
       + 221/1152*s^4*T9p4ep0
       + 1607/10368*s^4*T9p3ep0
       - 1/32*s^4*T8p9ep0
       - 7/64*s^4*T8p7ep0
       + 11/288*s^4*T8p4ep0
       + 2/9*s^4*T8p2ep0
       + 1/16*s^4*T8p10ep1
       - 1/128*s^4*T8p10ep0
       + 1/16*s^4*T7p9ep1
       + 557/1728*s^4*T7p9ep0
       - 7/96*s^4*T7p8ep1
       + 397/1728*s^4*T7p8ep0
       - 5/96*s^4*T7p7ep1
       + 1387/4608*s^4*T7p7ep0
       - 19/576*s^4*T7p6ep1
       + 19/96*s^4*T7p5ep1
       + 773/6912*s^4*T7p5ep0
       - 133/1152*s^4*T7p16ep0
       + 19/288*s^4*T7p15ep1
       + 5/64*s^4*T7p14ep2
       - 743/2304*s^4*T7p14ep1
       + 3/32*s^4*T7p11ep2
       - 2921/6912*s^4*T7p11ep1
       + 280913/414720*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep2
       + 2921/6912*s^4*T7p10ep1
       - 518513/414720*s^4*T7p10ep0
       - 3953/10368*s^4*T6p9ep1
       + 1790137/4147200*s^4*T6p9ep0
       + 3/32*s^4*T6p19ep2
       - 1/12*s^4*T6p18ep1
       + 787/82944*s^4*T6p18ep0
       + 1/4*s^4*T6p17ep1
       + 2551/10368*s^4*T6p17ep0
       - 5207/82944*s^4*T6p16ep1
       + 3/32*s^4*T6p15ep2
       - 9/32*s^4*T6p14ep2
       + 7/256*s^4*T6p14ep1
       - 10775/9216*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep2
       - 61/128*s^4*T6p13ep1
       + 890089/1036800*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep2
       - 29/1152*s^4*T6p12ep1
       - 1076207/580608*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep2
       + 5/3456*s^4*T6p11ep1
       + 372017/622080*s^4*T6p11ep0
       + 281/162*s^4*T6p10ep1
       + 1965223/1036800*s^4*T6p10ep0
       - 29/128*s^4*T5p8ep2
       + 124187/165888*s^4*T5p8ep1
       + 263/768*s^4*T5p11ep1
       + 265147/331776*s^4*T5p11ep0
       - 37/288*s^4*T4LVB7ep1
       + 29/288*s^4*T4LVB6ep1
       - 7/144*s^4*T4LT4ep2
       + 19/576*s^4*T4LT2ep2
       + 11/48*s^4*T3L61ep1
       + 363189817/2488320*s^4*zeta5
       - 55726114561/97977600*s^4*zeta3
       - 5153/10368*s^4*zeta3^2
       - 2957/18*s^4*a5
       + 87257551/497664*s^4*logm
       - 1/2*s^4*logm*T8p10ep0
       - 1/2*s^4*logm*T7p9ep0
       + 7/12*s^4*logm*T7p8ep0
       + 5/12*s^4*logm*T7p7ep0
       - 19/12*s^4*logm*T7p5ep0
       - 5/8*s^4*logm*T7p14ep1
       - 3/4*s^4*logm*T7p11ep1
       + 2921/864*s^4*logm*T7p11ep0
       + 3/4*s^4*logm*T7p10ep1
       - 2921/864*s^4*logm*T7p10ep0
       + 3953/1296*s^4*logm*T6p9ep0
       + 2/3*s^4*logm*T6p18ep0
       - 2*s^4*logm*T6p17ep0
       + 9/4*s^4*logm*T6p14ep1
       - 7/32*s^4*logm*T6p14ep0
       - 3/2*s^4*logm*T6p13ep1
       + 61/16*s^4*logm*T6p13ep0
       + 3/4*s^4*logm*T6p12ep1
       + 29/144*s^4*logm*T6p12ep0
       - 1/4*s^4*logm*T6p11ep1
       - 5/432*s^4*logm*T6p11ep0
       - 1124/81*s^4*logm*T6p10ep0
       + 29/16*s^4*logm*T5p8ep1
       - 263/96*s^4*logm*T5p11ep0
       + 16561/240*s^4*logm*zeta5
       - 270709/15552*s^4*logm*zeta3
       + 418397/1728*s^4*logm^2
       + 3*s^4*logm^2*T7p11ep0
       - 3*s^4*logm^2*T7p10ep0
       - 9*s^4*logm^2*T6p14ep0
       + 6*s^4*logm^2*T6p13ep0
       - 3*s^4*logm^2*T6p12ep0
       + s^4*logm^2*T6p11ep0
       - 1016/9*s^4*logm^2*zeta3
       - 121/72*s^4*logm^3
       - 2957/90*s^4*log2*a4
       - 49/16*s^4*ls5pithird*sqrt3
       - 1909/486*s^4*ls4pithird*sqrt3
       + 4*s^4*ls4pithird*sqrt3*logm
       + 3/2*s^4*ls4pithird*sqrt3*log3
       + 243/64*s^4*ls5p*sqrt3
       + 26749567/403200*s^4*ls3*sqrt3
       - 1909/36*s^4*ls3*sqrt3*logm
       + 27*s^4*ls3*sqrt3*logm^2
       - 1909/96*s^4*ls3*sqrt3*log3
       + 81/4*s^4*ls3*sqrt3*log3*logm
       + 243/64*s^4*ls3*sqrt3*log3^2
       + 4725769999/33177600*s^4*ls2*sqrt3
       - 3/8*s^4*ls2*sqrt3*zeta3
       - 310249/3456*s^4*ls2*sqrt3*logm
       + 24*s^4*ls2*sqrt3*logm^2
       - 26749567/403200*s^4*ls2*sqrt3*log3
       + 1909/36*s^4*ls2*sqrt3*log3*logm
       - 27*s^4*ls2*sqrt3*log3*logm^2
       + 1909/192*s^4*ls2*sqrt3*log3^2
       - 81/8*s^4*ls2*sqrt3*log3^2*logm
       - 81/64*s^4*ls2*sqrt3*log3^3
       + 1991357/138240*s^4*ls2^2
       + 753/32*s^4*ls2^2*logm
       - 36*s^4*ls2^2*logm^2
       - 43907/3888*s^4*pi*sqrt3*zeta3
       + 23/2*s^4*pi*sqrt3*logm*zeta3
       + 69/16*s^4*pi*sqrt3*log3*zeta3
       - 81/16*s^4*pi*ls4p*sqrt3
       + 1697102783/1791590400*s^4*pi^2
       - 6210175/2239488*s^4*pi^2*zeta3
       + 1058711/41472*s^4*pi^2*logm
       - 83/36*s^4*pi^2*logm*zeta3
       + 4523/432*s^4*pi^2*logm^2
       - 2957/3240*s^4*pi^2*log2^3
       + 63/32*s^4*pi^2*ls3*sqrt3
       + 1909/2592*s^4*pi^2*ls2*sqrt3
       - 3/4*s^4*pi^2*ls2*sqrt3*logm
       - 9/32*s^4*pi^2*ls2*sqrt3*log3
       + 26749567/7257600*s^4*pi^3*sqrt3
       - 1909/648*s^4*pi^3*sqrt3*logm
       + 3/2*s^4*pi^3*sqrt3*logm^2
       - 1909/1728*s^4*pi^3*sqrt3*log3
       + 9/8*s^4*pi^3*sqrt3*log3*logm
       + 27/128*s^4*pi^3*sqrt3*log3^2
       + 161111887087/31352832000*s^4*pi^4
       + 954127/933120*s^4*pi^4*logm
       + 37/36*s^4*pi^4*logm^2
       - 197761/103680*s^4*pi^4*log2
       + 1/18*s^4*pi^5*sqrt3
       + 54857/1088640*s^4*pi^6
       - 1275079/77760*s^4*c4
       + 2957/2160*s^4*c4*log2
       + 1909/144*ls4*sqrt3
       - 27/2*ls4*sqrt3*logm
       - 81/16*ls4*sqrt3*log3
       - 1909/72*ls4*s^2*sqrt3
       + 27*ls4*s^2*sqrt3*logm
       + 81/8*ls4*s^2*sqrt3*log3
       + 1909/144*ls4*s^4*sqrt3
       - 27/2*ls4*s^4*sqrt3*logm
       - 81/16*ls4*s^4*sqrt3*log3
       + 81/32*ls5*sqrt3
       - 81/16*ls5*s^2*sqrt3
       + 81/32*ls5*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*tf * (
       + 4744891/34836480
       + 24853951/7741440*zeta3
       + 24967/4320*a4
       + 1109/2592*logMZ
       - 235/576*logMZ*zeta3
       - 453169/1658880*logm
       + 11765/24576*logm*zeta3
       - 7/27*logm*logMZ
       + 7/27*logm^2
       + 24967/103680*log2^4
       - 24967/103680*pi^2*log2^2
       - 378173/6220800*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/24
       - 1/2*T6p14ep0
       + 1/3*T6p13ep0
       + 131/108*zeta3
       - 3*ls2*sqrt3
       - 9/4*ls2^2
       - 31/216*pi^2
       - 13/360*pi^4
       + 89/12*s^2
       + s^2*T6p14ep0
       - 2/3*s^2*T6p13ep0
       - 131/54*s^2*zeta3
       + 6*s^2*ls2*sqrt3
       + 9/2*s^2*ls2^2
       + 31/108*s^2*pi^2
       + 13/180*s^2*pi^4
       - 89/24*s^4
       - 1/2*s^4*T6p14ep0
       + 1/3*s^4*T6p13ep0
       + 131/108*s^4*zeta3
       - 3*s^4*ls2*sqrt3
       - 9/4*s^4*ls2^2
       - 31/216*s^4*pi^2
       - 13/360*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*tf*nl * (
       - 386735657/7464960
       - 1/2*T6p14ep1
       + 1/108*T6p14ep0
       + 1/3*T6p13ep1
       - 227/216*T6p13ep0
       + 1/6*T3L61ep1
       + 1169/90*zeta5
       + 80970337/4976640*zeta3
       + 10693/17280*a4
       + 2041649/69120*logm
       + 4*logm*T6p14ep0
       - 8/3*logm*T6p13ep0
       - 2000227/138240*logm*zeta3
       + 4661/1080*logm^2
       - 6/5*logm^3
       + 10693/414720*log2^4
       + 245/48*ls3*sqrt3
       + 133501/8640*ls2*sqrt3
       + 1973/72*ls2*sqrt3*logm
       - 245/48*ls2*sqrt3*log3
       - 5/8*ls2^2
       + 27/2*ls2^2*logm
       + 9313933/6998400*pi^2
       + 163/324*pi^2*zeta3
       + 145411/116640*pi^2*logm
       - 1/4*pi^2*logm^2
       - 10693/414720*pi^2*log2^2
       + 245/864*pi^3*sqrt3
       - 11606197/49766400*pi^4
       + 317/1080*pi^4*logm
       + 64/243*c4
       + 6174197/62208*s^2
       + s^2*T6p14ep1
       - 1/54*s^2*T6p14ep0
       - 2/3*s^2*T6p13ep1
       + 227/108*s^2*T6p13ep0
       - 1/3*s^2*T3L61ep1
       - 1169/45*s^2*zeta5
       - 18886753/933120*s^2*zeta3
       - 4793/4860*s^2*a4
       - 3982753/77760*s^2*logm
       - 8*s^2*logm*T6p14ep0
       + 16/3*s^2*logm*T6p13ep0
       + 879263/38880*s^2*logm*zeta3
       - 28403/3240*s^2*logm^2
       + 37/15*s^2*logm^3
       - 4793/116640*s^2*log2^4
       - 245/24*s^2*ls3*sqrt3
       - 133501/4320*s^2*ls2*sqrt3
       - 1973/36*s^2*ls2*sqrt3*logm
       + 245/24*s^2*ls2*sqrt3*log3
       + 5/4*s^2*ls2^2
       - 27*s^2*ls2^2*logm
       - 9313933/3499200*s^2*pi^2
       - 163/162*s^2*pi^2*zeta3
       - 145411/58320*s^2*pi^2*logm
       + 1/2*s^2*pi^2*logm^2
       + 4793/116640*s^2*pi^2*log2^2
       - 245/432*s^2*pi^3*sqrt3
       + 5026601/13996800*s^2*pi^4
       - 317/540*s^2*pi^4*logm
       - 128/243*s^2*c4
       - 92949469/1866240*s^4
       - 1/2*s^4*T6p14ep1
       + 1/108*s^4*T6p14ep0
       + 1/3*s^4*T6p13ep1
       - 227/216*s^4*T6p13ep0
       + 1/6*s^4*T3L61ep1
       + 1169/90*s^4*zeta5
       + 115559/9720*s^4*zeta3
       + 844073/31104*s^4*logm
       + 4*s^4*logm*T6p14ep0
       - 8/3*s^4*logm*T6p13ep0
       - 463/36*s^4*logm*zeta3
       + 71/16*s^4*logm^2
       - 3/2*s^4*logm^3
       + 245/48*s^4*ls3*sqrt3
       + 133501/8640*s^4*ls2*sqrt3
       + 1973/72*s^4*ls2*sqrt3*logm
       - 245/48*s^4*ls2*sqrt3*log3
       - 5/8*s^4*ls2^2
       + 27/2*s^4*ls2^2*logm
       + 9313933/6998400*s^4*pi^2
       + 163/324*s^4*pi^2*zeta3
       + 145411/116640*s^4*pi^2*logm
       - 1/4*s^4*pi^2*logm^2
       + 245/864*s^4*pi^3*sqrt3
       - 43/216*s^4*pi^4
       + 317/1080*s^4*pi^4*logm
       + 64/243*s^4*c4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 27247/576
       + 209/1296*T6p9ep0
       - 143/216*T6p12ep0
       + 47/108*T6p11ep0
       - 49/162*T6p10ep0
       + 139/216*T5p11ep0
       - 1267/2592*zeta3
       + 65/9*ls3*sqrt3
       + 5383/432*ls2*sqrt3
       - 65/9*ls2*sqrt3*log3
       + 119/24*ls2^2
       - 67337/46656*pi^2
       + 65/162*pi^3*sqrt3
       + 13373/116640*pi^4
       + 27247/288*s^2
       - 209/648*s^2*T6p9ep0
       + 143/108*s^2*T6p12ep0
       - 47/54*s^2*T6p11ep0
       + 49/81*s^2*T6p10ep0
       - 139/108*s^2*T5p11ep0
       + 1267/1296*s^2*zeta3
       - 130/9*s^2*ls3*sqrt3
       - 5383/216*s^2*ls2*sqrt3
       + 130/9*s^2*ls2*sqrt3*log3
       - 119/12*s^2*ls2^2
       + 67337/23328*s^2*pi^2
       - 65/81*s^2*pi^3*sqrt3
       - 13373/58320*s^2*pi^4
       - 27247/576*s^4
       + 209/1296*s^4*T6p9ep0
       - 143/216*s^4*T6p12ep0
       + 47/108*s^4*T6p11ep0
       - 49/162*s^4*T6p10ep0
       + 139/216*s^4*T5p11ep0
       - 1267/2592*s^4*zeta3
       + 65/9*s^4*ls3*sqrt3
       + 5383/432*s^4*ls2*sqrt3
       - 65/9*s^4*ls2*sqrt3*log3
       + 119/24*s^4*ls2^2
       - 67337/46656*s^4*pi^2
       + 65/162*s^4*pi^3*sqrt3
       + 13373/116640*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*nh*tf * (
       - 48575138634139/102876480000
       + 59/108*T7p5ep0
       - 1/6*T7p16ep0
       + 209/1296*T6p9ep1
       - 13831/2880*T6p9ep0
       + 74647/38880*T6p18ep0
       - 1541/972*T6p17ep0
       - 37/144*T6p16ep1
       + 85/108*T6p14ep0
       - 1223/486*T6p13ep0
       - 143/216*T6p12ep1
       - 19805/18144*T6p12ep0
       + 47/108*T6p11ep1
       + 4147/3888*T6p11ep0
       - 49/162*T6p10ep1
       + 1187/240*T6p10ep0
       + 587/864*T5p8ep1
       + 139/216*T5p11ep1
       - 3637/1728*T5p11ep0
       + 1/6*T3L61ep1
       - 1329101/38880*zeta5
       + 4061448241769/21946982400*zeta3
       + 8387923/90720*a4
       - 93599/273375*logMZ
       + 529/1620*logMZ*zeta3
       - 1421/18225*logMZ^2
       + 44/1215*logMZ^3
       + 418193994383/1119744000*logm
       - 209/162*logm*T6p9ep0
       + 143/27*logm*T6p12ep0
       - 94/27*logm*T6p11ep0
       + 196/81*logm*T6p10ep0
       - 139/27*logm*T5p11ep0
       + 14394109/663552*logm*zeta3
       - 2666/18225*logm*logMZ
       - 8/405*logm*logMZ^2
       + 661931/145800*logm^2
       - 28/405*logm^2*logMZ
       - 1394/1215*logm^3
       + 8387923/2177280*log2^4
       - 1040/243*ls4pithird*sqrt3
       + 499753/3360*ls3*sqrt3
       - 520/9*ls3*sqrt3*logm
       - 65/3*ls3*sqrt3*log3
       + 184966829/518400*ls2*sqrt3
       - 12275/108*ls2*sqrt3*logm
       - 499753/3360*ls2*sqrt3*log3
       + 520/9*ls2*sqrt3*log3*logm
       + 65/6*ls2*sqrt3*log3^2
       - 24905/864*ls2^2
       - 265/6*ls2^2*logm
       - 2990/243*pi*sqrt3*zeta3
       + 517823711/18662400*pi^2
       - 17233/34992*pi^2*zeta3
       - 11/405*pi^2*logMZ
       + 1354217/116640*pi^2*logm
       - 1/4*pi^2*logm^2
       - 8387923/2177280*pi^2*log2^2
       + 65/81*pi^2*ls2*sqrt3
       + 499753/60480*pi^3*sqrt3
       - 260/81*pi^3*sqrt3*logm
       - 65/54*pi^3*sqrt3*log3
       - 735724013/391910400*pi^4
       - 26611/29160*pi^4*logm
       + 728/243*c4
       + 1190435067629837/1234517760000*s^2
       - 59/54*s^2*T7p5ep0
       + 1/3*s^2*T7p16ep0
       - 209/648*s^2*T6p9ep1
       + 13831/1440*s^2*T6p9ep0
       - 74647/19440*s^2*T6p18ep0
       + 1541/486*s^2*T6p17ep0
       + 37/72*s^2*T6p16ep1
       - 85/54*s^2*T6p14ep0
       + 1223/243*s^2*T6p13ep0
       + 143/108*s^2*T6p12ep1
       + 19805/9072*s^2*T6p12ep0
       - 47/54*s^2*T6p11ep1
       - 4147/1944*s^2*T6p11ep0
       + 49/81*s^2*T6p10ep1
       - 1187/120*s^2*T6p10ep0
       - 587/432*s^2*T5p8ep1
       - 139/108*s^2*T5p11ep1
       + 3637/864*s^2*T5p11ep0
       - 1/3*s^2*T3L61ep1
       + 1329101/19440*s^2*zeta5
       - 8446114039/34292160*s^2*zeta3
       + 175514/8505*s^2*a4
       + 187198/820125*s^2*logMZ
       - 529/2430*s^2*logMZ*zeta3
       + 2842/54675*s^2*logMZ^2
       - 88/3645*s^2*logMZ^3
       - 38762025019/52488000*s^2*logm
       + 209/81*s^2*logm*T6p9ep0
       - 286/27*s^2*logm*T6p12ep0
       + 188/27*s^2*logm*T6p11ep0
       - 392/81*s^2*logm*T6p10ep0
       + 278/27*s^2*logm*T5p11ep0
       - 647701/12960*s^2*logm*zeta3
       + 5332/54675*s^2*logm*logMZ
       + 16/1215*s^2*logm*logMZ^2
       - 3899797/437400*s^2*logm^2
       + 56/1215*s^2*logm^2*logMZ
       + 8863/3645*s^2*logm^3
       + 87757/102060*s^2*log2^4
       + 2080/243*s^2*ls4pithird*sqrt3
       - 499753/1680*s^2*ls3*sqrt3
       + 1040/9*s^2*ls3*sqrt3*logm
       + 130/3*s^2*ls3*sqrt3*log3
       - 184966829/259200*s^2*ls2*sqrt3
       + 12275/54*s^2*ls2*sqrt3*logm
       + 499753/1680*s^2*ls2*sqrt3*log3
       - 1040/9*s^2*ls2*sqrt3*log3*logm
       - 65/3*s^2*ls2*sqrt3*log3^2
       + 24905/432*s^2*ls2^2
       + 265/3*s^2*ls2^2*logm
       + 5980/243*s^2*pi*sqrt3*zeta3
       - 1552743581/27993600*s^2*pi^2
       + 17233/17496*s^2*pi^2*zeta3
       + 22/1215*s^2*pi^2*logMZ
       - 1353833/58320*s^2*pi^2*logm
       + 1/2*s^2*pi^2*logm^2
       - 87757/102060*s^2*pi^2*log2^2
       - 130/81*s^2*pi^2*ls2*sqrt3
       - 499753/30240*s^2*pi^3*sqrt3
       + 520/81*s^2*pi^3*sqrt3*logm
       + 65/27*s^2*pi^3*sqrt3*log3
       + 2602297/1959552*s^2*pi^4
       + 26611/14580*s^2*pi^4*logm
       - 1456/243*s^2*c4
       - 754466097323/1567641600*s^4
       + 59/108*s^4*T7p5ep0
       - 1/6*s^4*T7p16ep0
       + 209/1296*s^4*T6p9ep1
       - 13831/2880*s^4*T6p9ep0
       + 74647/38880*s^4*T6p18ep0
       - 1541/972*s^4*T6p17ep0
       - 37/144*s^4*T6p16ep1
       + 85/108*s^4*T6p14ep0
       - 1223/486*s^4*T6p13ep0
       - 143/216*s^4*T6p12ep1
       - 19805/18144*s^4*T6p12ep0
       + 47/108*s^4*T6p11ep1
       + 4147/3888*s^4*T6p11ep0
       - 49/162*s^4*T6p10ep1
       + 1187/240*s^4*T6p10ep0
       + 587/864*s^4*T5p8ep1
       + 139/216*s^4*T5p11ep1
       - 3637/1728*s^4*T5p11ep0
       + 1/6*s^4*T3L61ep1
       - 1329101/38880*s^4*zeta5
       + 1266925993/9797760*s^4*zeta3
       + 11539097/31104*s^4*logm
       - 209/162*s^4*logm*T6p9ep0
       + 143/27*s^4*logm*T6p12ep0
       - 94/27*s^4*logm*T6p11ep0
       + 196/81*s^4*logm*T6p10ep0
       - 139/27*s^4*logm*T5p11ep0
       + 1888/81*s^4*logm*zeta3
       + 71/16*s^4*logm^2
       - 3/2*s^4*logm^3
       - 1040/243*s^4*ls4pithird*sqrt3
       + 499753/3360*s^4*ls3*sqrt3
       - 520/9*s^4*ls3*sqrt3*logm
       - 65/3*s^4*ls3*sqrt3*log3
       + 184966829/518400*s^4*ls2*sqrt3
       - 12275/108*s^4*ls2*sqrt3*logm
       - 499753/3360*s^4*ls2*sqrt3*log3
       + 520/9*s^4*ls2*sqrt3*log3*logm
       + 65/6*s^4*ls2*sqrt3*log3^2
       - 24905/864*s^4*ls2^2
       - 265/6*s^4*ls2^2*logm
       - 2990/243*s^4*pi*sqrt3*zeta3
       + 34497329/1244160*s^4*pi^2
       - 17233/34992*s^4*pi^2*zeta3
       + 1353641/116640*s^4*pi^2*logm
       - 1/4*s^4*pi^2*logm^2
       + 65/81*s^4*pi^2*ls2*sqrt3
       + 499753/60480*s^4*pi^3*sqrt3
       - 260/81*s^4*pi^3*sqrt3*logm
       - 65/54*s^4*pi^3*sqrt3*log3
       - 76998017/97977600*s^4*pi^4
       - 26611/29160*s^4*pi^4*logm
       + 728/243*s^4*c4
       + 130/9*ls4*sqrt3
       - 260/9*ls4*s^2*sqrt3
       + 130/9*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*nh*tf*i * (
       + 93599/820125*s^2*pi
       - 529/4860*s^2*pi*zeta3
       + 2842/54675*s^2*pi*logMZ
       - 44/1215*s^2*pi*logMZ^2
       + 2666/54675*s^2*pi*logm
       + 16/1215*s^2*pi*logm*logMZ
       + 28/1215*s^2*pi*logm^2
       + 11/3645*s^2*pi^3
       - 374396/2460375*s^4*pi
       + 529/3645*s^4*pi*zeta3
       - 11368/164025*s^4*pi*logMZ
       + 176/3645*s^4*pi*logMZ^2
       - 10664/164025*s^4*pi*logm
       - 64/3645*s^4*pi*logm*logMZ
       - 112/3645*s^4*pi*logm^2
       - 44/10935*s^4*pi^3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/128
       - 7/32*T7p11ep0
       + 7/32*T7p10ep0
       + 21/32*T6p14ep0
       - 7/16*T6p13ep0
       + 9/32*T6p12ep0
       - 3/32*T6p11ep0
       + 267/32*zeta3
       - 81/32*ls3*sqrt3
       - 3*ls2*sqrt3
       + 81/32*ls2*sqrt3*log3
       + 45/16*ls2^2
       - 865/1152*pi^2
       - 9/64*pi^3*sqrt3
       - 223/2880*pi^4
       + 1873/64*s^2
       + 7/16*s^2*T7p11ep0
       - 7/16*s^2*T7p10ep0
       - 21/16*s^2*T6p14ep0
       + 7/8*s^2*T6p13ep0
       - 9/16*s^2*T6p12ep0
       + 3/16*s^2*T6p11ep0
       - 267/16*s^2*zeta3
       + 81/16*s^2*ls3*sqrt3
       + 6*s^2*ls2*sqrt3
       - 81/16*s^2*ls2*sqrt3*log3
       - 45/8*s^2*ls2^2
       + 865/576*s^2*pi^2
       + 9/32*s^2*pi^3*sqrt3
       + 223/1440*s^2*pi^4
       - 1873/128*s^4
       - 7/32*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep0
       + 21/32*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep0
       + 267/32*s^4*zeta3
       - 81/32*s^4*ls3*sqrt3
       - 3*s^4*ls2*sqrt3
       + 81/32*s^4*ls2*sqrt3*log3
       + 45/16*s^4*ls2^2
       - 865/1152*s^4*pi^2
       - 9/64*s^4*pi^3*sqrt3
       - 223/2880*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 24632431/1327104
       - 1/8*T8p10ep0
       - 1/4*T7p9ep0
       + 73/288*T7p8ep0
       + 17/72*T7p7ep0
       - 95/144*T7p5ep0
       + 1/16*T7p16ep0
       - 5/64*T7p14ep1
       - 7/32*T7p11ep1
       + 2617/2304*T7p11ep0
       + 7/32*T7p10ep1
       - 2617/2304*T7p10ep0
       + 1987/1728*T6p9ep0
       + 1/3*T6p18ep0
       - 43/48*T6p17ep0
       + 1/64*T6p16ep1
       + 21/32*T6p14ep1
       - 403/768*T6p14ep0
       - 7/16*T6p13ep1
       + 1787/1152*T6p13ep0
       + 9/32*T6p12ep1
       - 671/3456*T6p12ep0
       - 3/32*T6p11ep1
       + 35/384*T6p11ep0
       - 793/144*T6p10ep0
       + 13/32*T5p8ep1
       - 1103/3456*T5p11ep0
       + 69317/2880*zeta5
       + 1209439/124416*zeta3
       + 1873/16*logm
       + 7/4*logm*T7p11ep0
       - 7/4*logm*T7p10ep0
       - 21/4*logm*T6p14ep0
       + 7/2*logm*T6p13ep0
       - 9/4*logm*T6p12ep0
       + 3/4*logm*T6p11ep0
       - 267/4*logm*zeta3
       + 3/2*ls4pithird*sqrt3
       - 3223/192*ls3*sqrt3
       + 81/4*ls3*sqrt3*logm
       + 243/32*ls3*sqrt3*log3
       - 186943/4608*ls2*sqrt3
       + 24*ls2*sqrt3*logm
       + 3223/192*ls2*sqrt3*log3
       - 81/4*ls2*sqrt3*log3*logm
       - 243/64*ls2*sqrt3*log3^2
       - 111/256*ls2^2
       - 45/2*ls2^2*logm
       + 69/16*pi*sqrt3*zeta3
       + 8428019/995328*pi^2
       - 67/192*pi^2*zeta3
       + 865/144*pi^2*logm
       - 9/32*pi^2*ls2*sqrt3
       - 3223/3456*pi^3*sqrt3
       + 9/8*pi^3*sqrt3*logm
       + 27/64*pi^3*sqrt3*log3
       + 690353/2488320*pi^4
       + 223/360*pi^4*logm
       - 1/6*c4
       + 24632431/663552*s^2
       + 1/4*s^2*T8p10ep0
       + 1/2*s^2*T7p9ep0
       - 73/144*s^2*T7p8ep0
       - 17/36*s^2*T7p7ep0
       + 95/72*s^2*T7p5ep0
       - 1/8*s^2*T7p16ep0
       + 5/32*s^2*T7p14ep1
       + 7/16*s^2*T7p11ep1
       - 2617/1152*s^2*T7p11ep0
       - 7/16*s^2*T7p10ep1
       + 2617/1152*s^2*T7p10ep0
       - 1987/864*s^2*T6p9ep0
       - 2/3*s^2*T6p18ep0
       + 43/24*s^2*T6p17ep0
       - 1/32*s^2*T6p16ep1
       - 21/16*s^2*T6p14ep1
       + 403/384*s^2*T6p14ep0
       + 7/8*s^2*T6p13ep1
       - 1787/576*s^2*T6p13ep0
       - 9/16*s^2*T6p12ep1
       + 671/1728*s^2*T6p12ep0
       + 3/16*s^2*T6p11ep1
       - 35/192*s^2*T6p11ep0
       + 793/72*s^2*T6p10ep0
       - 13/16*s^2*T5p8ep1
       + 1103/1728*s^2*T5p11ep0
       - 69317/1440*s^2*zeta5
       - 1209439/62208*s^2*zeta3
       - 1873/8*s^2*logm
       - 7/2*s^2*logm*T7p11ep0
       + 7/2*s^2*logm*T7p10ep0
       + 21/2*s^2*logm*T6p14ep0
       - 7*s^2*logm*T6p13ep0
       + 9/2*s^2*logm*T6p12ep0
       - 3/2*s^2*logm*T6p11ep0
       + 267/2*s^2*logm*zeta3
       - 3*s^2*ls4pithird*sqrt3
       + 3223/96*s^2*ls3*sqrt3
       - 81/2*s^2*ls3*sqrt3*logm
       - 243/16*s^2*ls3*sqrt3*log3
       + 186943/2304*s^2*ls2*sqrt3
       - 48*s^2*ls2*sqrt3*logm
       - 3223/96*s^2*ls2*sqrt3*log3
       + 81/2*s^2*ls2*sqrt3*log3*logm
       + 243/32*s^2*ls2*sqrt3*log3^2
       + 111/128*s^2*ls2^2
       + 45*s^2*ls2^2*logm
       - 69/8*s^2*pi*sqrt3*zeta3
       - 8428019/497664*s^2*pi^2
       + 67/96*s^2*pi^2*zeta3
       - 865/72*s^2*pi^2*logm
       + 9/16*s^2*pi^2*ls2*sqrt3
       + 3223/1728*s^2*pi^3*sqrt3
       - 9/4*s^2*pi^3*sqrt3*logm
       - 27/32*s^2*pi^3*sqrt3*log3
       - 690353/1244160*s^2*pi^4
       - 223/180*s^2*pi^4*logm
       + 1/3*s^2*c4
       - 24632431/1327104*s^4
       - 1/8*s^4*T8p10ep0
       - 1/4*s^4*T7p9ep0
       + 73/288*s^4*T7p8ep0
       + 17/72*s^4*T7p7ep0
       - 95/144*s^4*T7p5ep0
       + 1/16*s^4*T7p16ep0
       - 5/64*s^4*T7p14ep1
       - 7/32*s^4*T7p11ep1
       + 2617/2304*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep1
       - 2617/2304*s^4*T7p10ep0
       + 1987/1728*s^4*T6p9ep0
       + 1/3*s^4*T6p18ep0
       - 43/48*s^4*T6p17ep0
       + 1/64*s^4*T6p16ep1
       + 21/32*s^4*T6p14ep1
       - 403/768*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep1
       + 1787/1152*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep1
       - 671/3456*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep1
       + 35/384*s^4*T6p11ep0
       - 793/144*s^4*T6p10ep0
       + 13/32*s^4*T5p8ep1
       - 1103/3456*s^4*T5p11ep0
       + 69317/2880*s^4*zeta5
       + 1209439/124416*s^4*zeta3
       + 1873/16*s^4*logm
       + 7/4*s^4*logm*T7p11ep0
       - 7/4*s^4*logm*T7p10ep0
       - 21/4*s^4*logm*T6p14ep0
       + 7/2*s^4*logm*T6p13ep0
       - 9/4*s^4*logm*T6p12ep0
       + 3/4*s^4*logm*T6p11ep0
       - 267/4*s^4*logm*zeta3
       + 3/2*s^4*ls4pithird*sqrt3
       - 3223/192*s^4*ls3*sqrt3
       + 81/4*s^4*ls3*sqrt3*logm
       + 243/32*s^4*ls3*sqrt3*log3
       - 186943/4608*s^4*ls2*sqrt3
       + 24*s^4*ls2*sqrt3*logm
       + 3223/192*s^4*ls2*sqrt3*log3
       - 81/4*s^4*ls2*sqrt3*log3*logm
       - 243/64*s^4*ls2*sqrt3*log3^2
       - 111/256*s^4*ls2^2
       - 45/2*s^4*ls2^2*logm
       + 69/16*s^4*pi*sqrt3*zeta3
       + 8428019/995328*s^4*pi^2
       - 67/192*s^4*pi^2*zeta3
       + 865/144*s^4*pi^2*logm
       - 9/32*s^4*pi^2*ls2*sqrt3
       - 3223/3456*s^4*pi^3*sqrt3
       + 9/8*s^4*pi^3*sqrt3*logm
       + 27/64*s^4*pi^3*sqrt3*log3
       + 690353/2488320*s^4*pi^4
       + 223/360*s^4*pi^4*logm
       - 1/6*s^4*c4
       - 81/16*ls4*sqrt3
       + 81/8*ls4*s^2*sqrt3
       - 81/16*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*ca * (
       - 1318555232070469/752467968000
       + 17/72*T9p7ep0
       + 3/32*T9p6ep0
       - 3/16*T9p5ep0
       - 221/384*T9p4ep0
       - 1607/3456*T9p3ep0
       + 1/16*T8p9ep0
       + 1/16*T8p8ep0
       + 409/576*T8p7ep0
       + 1/16*T8p6ep0
       - 11/96*T8p4ep0
       - 53/36*T8p2ep0
       - 1/8*T8p10ep1
       + 43/864*T8p10ep0
       - 1/4*T7p9ep1
       - 1033/864*T7p9ep0
       + 73/288*T7p8ep1
       - 2101/3456*T7p8ep0
       + 17/72*T7p7ep1
       - 15391/13824*T7p7ep0
       + 19/144*T7p6ep1
       - 95/144*T7p5ep1
       - 569/1728*T7p5ep0
       + 1/16*T7p16ep1
       + 253/432*T7p16ep0
       - 11/144*T7p15ep1
       - 5/64*T7p14ep2
       - 301/6912*T7p14ep1
       - 7/32*T7p11ep2
       + 2617/2304*T7p11ep1
       - 210863/138240*T7p11ep0
       + 7/32*T7p10ep2
       - 2617/2304*T7p10ep1
       + 143461/46080*T7p10ep0
       + 1987/1728*T6p9ep1
       - 149519/345600*T6p9ep0
       - 5/32*T6p19ep2
       + 1/3*T6p18ep1
       - 220547/1036800*T6p18ep0
       - 43/48*T6p17ep1
       - 245317/207360*T6p17ep0
       + 1/64*T6p16ep2
       + 24413/414720*T6p16ep1
       - 7/32*T6p15ep2
       + 21/32*T6p14ep2
       - 403/768*T6p14ep1
       + 2875291/414720*T6p14ep0
       - 7/16*T6p13ep2
       + 1787/1152*T6p13ep1
       - 1261231/388800*T6p13ep0
       + 9/32*T6p12ep2
       - 671/3456*T6p12ep1
       + 17655637/2903040*T6p12ep0
       - 3/32*T6p11ep2
       + 35/384*T6p11ep1
       - 1154021/622080*T6p11ep0
       - 793/144*T6p10ep1
       - 2390303/259200*T6p10ep0
       + 13/32*T5p8ep2
       - 223193/829440*T5p8ep1
       - 1103/3456*T5p11ep1
       - 18557/4096*T5p11ep0
       + 85/144*T4LVB7ep1
       - 1/2*T4LVB6ep1
       + 1/8*T4LT4ep2
       - 95/864*T4LT2ep2
       - 31/48*T3L61ep1
       - 12356596279/29030400*zeta5
       + 218591743076647/125411328000*zeta3
       - 12281/5184*zeta3^2
       + 866113/1890*a5
       - 53510143/14515200*a4
       + 52905485/331776*logm
       + logm*T8p10ep0
       + 2*logm*T7p9ep0
       - 73/36*logm*T7p8ep0
       - 17/9*logm*T7p7ep0
       + 95/18*logm*T7p5ep0
       - 1/2*logm*T7p16ep0
       + 5/8*logm*T7p14ep1
       + 7/4*logm*T7p11ep1
       - 2617/288*logm*T7p11ep0
       - 7/4*logm*T7p10ep1
       + 2617/288*logm*T7p10ep0
       - 1987/216*logm*T6p9ep0
       - 8/3*logm*T6p18ep0
       + 43/6*logm*T6p17ep0
       - 1/8*logm*T6p16ep1
       - 21/4*logm*T6p14ep1
       + 403/96*logm*T6p14ep0
       + 7/2*logm*T6p13ep1
       - 1787/144*logm*T6p13ep0
       - 9/4*logm*T6p12ep1
       + 671/432*logm*T6p12ep0
       + 3/4*logm*T6p11ep1
       - 35/48*logm*T6p11ep0
       + 793/18*logm*T6p10ep0
       - 13/4*logm*T5p8ep1
       + 1103/432*logm*T5p11ep0
       - 69317/360*logm*zeta5
       - 681311899/9953280*logm*zeta3
       - 2086747/4320*logm^2
       - 7*logm^2*T7p11ep0
       + 7*logm^2*T7p10ep0
       + 21*logm^2*T6p14ep0
       - 14*logm^2*T6p13ep0
       + 9*logm^2*T6p12ep0
       - 3*logm^2*T6p11ep0
       + 267*logm^2*zeta3
       + 33/10*logm^3
       + 1039/10*log2*a4
       - 53510143/348364800*log2^4
       + 57871/113400*log2^5
       + 147/16*ls5pithird*sqrt3
       + 3223/324*ls4pithird*sqrt3
       - 12*ls4pithird*sqrt3*logm
       - 9/2*ls4pithird*sqrt3*log3
       - 729/64*ls5p*sqrt3
       - 64864343/322560*ls3*sqrt3
       + 3223/24*ls3*sqrt3*logm
       - 81*ls3*sqrt3*logm^2
       + 3223/64*ls3*sqrt3*log3
       - 243/4*ls3*sqrt3*log3*logm
       - 729/64*ls3*sqrt3*log3^2
       - 547050907/1228800*ls2*sqrt3
       + 9/8*ls2*sqrt3*zeta3
       + 44837/144*ls2*sqrt3*logm
       - 96*ls2*sqrt3*logm^2
       + 64864343/322560*ls2*sqrt3*log3
       - 3223/24*ls2*sqrt3*log3*logm
       + 81*ls2*sqrt3*log3*logm^2
       - 3223/128*ls2*sqrt3*log3^2
       + 243/8*ls2*sqrt3*log3^2*logm
       + 243/64*ls2*sqrt3*log3^3
       - 21841/15360*ls2^2
       + 669/32*ls2^2*logm
       + 90*ls2^2*logm^2
       + 74129/2592*pi*sqrt3*zeta3
       - 69/2*pi*sqrt3*logm*zeta3
       - 207/16*pi*sqrt3*log3*zeta3
       + 243/16*pi*ls4p*sqrt3
       + 1057420871/74649600*pi^2
       + 2065037/248832*pi^2*zeta3
       - 128284619/1866240*pi^2*logm
       + 67/24*pi^2*logm*zeta3
       - 3361/144*pi^2*logm^2
       + 53510143/348364800*pi^2*log2^2
       + 6925/3402*pi^2*log2^3
       - 189/32*pi^2*ls3*sqrt3
       - 3223/1728*pi^2*ls2*sqrt3
       + 9/4*pi^2*ls2*sqrt3*logm
       + 27/32*pi^2*ls2*sqrt3*log3
       - 64864343/5806080*pi^3*sqrt3
       + 3223/432*pi^3*sqrt3*logm
       - 9/2*pi^3*sqrt3*logm^2
       + 3223/1152*pi^3*sqrt3*log3
       - 27/8*pi^3*sqrt3*log3*logm
       - 81/128*pi^3*sqrt3*log3^2
       - 50035796717/3583180800*pi^4
       - 137113/62208*pi^4*logm
       - 223/90*pi^4*logm^2
       + 58917899/10886400*pi^4*log2
       - 1/6*pi^5*sqrt3
       - 263311/2177280*pi^6
       + 150839/2880*c4
       + 4/3*c4*logm
       - 1039/240*c4*log2
       + 53100012123073/15049359360*s^2
       - 17/36*s^2*T9p7ep0
       - 3/16*s^2*T9p6ep0
       + 3/8*s^2*T9p5ep0
       + 221/192*s^2*T9p4ep0
       + 1607/1728*s^2*T9p3ep0
       - 1/8*s^2*T8p9ep0
       - 1/8*s^2*T8p8ep0
       - 409/288*s^2*T8p7ep0
       - 1/8*s^2*T8p6ep0
       + 11/48*s^2*T8p4ep0
       + 53/18*s^2*T8p2ep0
       + 1/4*s^2*T8p10ep1
       - 43/432*s^2*T8p10ep0
       + 1/2*s^2*T7p9ep1
       + 1033/432*s^2*T7p9ep0
       - 73/144*s^2*T7p8ep1
       + 2101/1728*s^2*T7p8ep0
       - 17/36*s^2*T7p7ep1
       + 15391/6912*s^2*T7p7ep0
       - 19/72*s^2*T7p6ep1
       + 95/72*s^2*T7p5ep1
       + 569/864*s^2*T7p5ep0
       - 1/8*s^2*T7p16ep1
       - 253/216*s^2*T7p16ep0
       + 11/72*s^2*T7p15ep1
       + 5/32*s^2*T7p14ep2
       + 301/3456*s^2*T7p14ep1
       + 7/16*s^2*T7p11ep2
       - 2617/1152*s^2*T7p11ep1
       + 210863/69120*s^2*T7p11ep0
       - 7/16*s^2*T7p10ep2
       + 2617/1152*s^2*T7p10ep1
       - 143461/23040*s^2*T7p10ep0
       - 1987/864*s^2*T6p9ep1
       + 149519/172800*s^2*T6p9ep0
       + 5/16*s^2*T6p19ep2
       - 2/3*s^2*T6p18ep1
       + 220547/518400*s^2*T6p18ep0
       + 43/24*s^2*T6p17ep1
       + 245317/103680*s^2*T6p17ep0
       - 1/32*s^2*T6p16ep2
       - 24413/207360*s^2*T6p16ep1
       + 7/16*s^2*T6p15ep2
       - 21/16*s^2*T6p14ep2
       + 403/384*s^2*T6p14ep1
       - 2875291/207360*s^2*T6p14ep0
       + 7/8*s^2*T6p13ep2
       - 1787/576*s^2*T6p13ep1
       + 1261231/194400*s^2*T6p13ep0
       - 9/16*s^2*T6p12ep2
       + 671/1728*s^2*T6p12ep1
       - 17655637/1451520*s^2*T6p12ep0
       + 3/16*s^2*T6p11ep2
       - 35/192*s^2*T6p11ep1
       + 1154021/311040*s^2*T6p11ep0
       + 793/72*s^2*T6p10ep1
       + 2390303/129600*s^2*T6p10ep0
       - 13/16*s^2*T5p8ep2
       + 223193/414720*s^2*T5p8ep1
       + 1103/1728*s^2*T5p11ep1
       + 18557/2048*s^2*T5p11ep0
       - 85/72*s^2*T4LVB7ep1
       + s^2*T4LVB6ep1
       - 1/4*s^2*T4LT4ep2
       + 95/432*s^2*T4LT2ep2
       + 31/24*s^2*T3L61ep1
       + 17020865399/14515200*s^2*zeta5
       - 2816907516113/783820800*s^2*zeta3
       + 12281/2592*s^2*zeta3^2
       - 74273/63*s^2*a5
       - 6072193/45360*s^2*a4
       - 419467687/1244160*s^2*logm
       - 2*s^2*logm*T8p10ep0
       - 4*s^2*logm*T7p9ep0
       + 73/18*s^2*logm*T7p8ep0
       + 34/9*s^2*logm*T7p7ep0
       - 95/9*s^2*logm*T7p5ep0
       + s^2*logm*T7p16ep0
       - 5/4*s^2*logm*T7p14ep1
       - 7/2*s^2*logm*T7p11ep1
       + 2617/144*s^2*logm*T7p11ep0
       + 7/2*s^2*logm*T7p10ep1
       - 2617/144*s^2*logm*T7p10ep0
       + 1987/108*s^2*logm*T6p9ep0
       + 16/3*s^2*logm*T6p18ep0
       - 43/3*s^2*logm*T6p17ep0
       + 1/4*s^2*logm*T6p16ep1
       + 21/2*s^2*logm*T6p14ep1
       - 403/48*s^2*logm*T6p14ep0
       - 7*s^2*logm*T6p13ep1
       + 1787/72*s^2*logm*T6p13ep0
       + 9/2*s^2*logm*T6p12ep1
       - 671/216*s^2*logm*T6p12ep0
       - 3/2*s^2*logm*T6p11ep1
       + 35/24*s^2*logm*T6p11ep0
       - 793/9*s^2*logm*T6p10ep0
       + 13/2*s^2*logm*T5p8ep1
       - 1103/216*s^2*logm*T5p11ep0
       + 69317/180*s^2*logm*zeta5
       + 47081591/311040*s^2*logm*zeta3
       + 2505479/2592*s^2*logm^2
       + 14*s^2*logm^2*T7p11ep0
       - 14*s^2*logm^2*T7p10ep0
       - 42*s^2*logm^2*T6p14ep0
       + 28*s^2*logm^2*T6p13ep0
       - 18*s^2*logm^2*T6p12ep0
       + 6*s^2*logm^2*T6p11ep0
       - 534*s^2*logm^2*zeta3
       - 407/60*s^2*logm^3
       - 1039/5*s^2*log2*a4
       - 6072193/1088640*s^2*log2^4
       + 1102/945*s^2*log2^5
       - 147/8*s^2*ls5pithird*sqrt3
       - 3223/162*s^2*ls4pithird*sqrt3
       + 24*s^2*ls4pithird*sqrt3*logm
       + 9*s^2*ls4pithird*sqrt3*log3
       + 729/32*s^2*ls5p*sqrt3
       + 64864343/161280*s^2*ls3*sqrt3
       - 3223/12*s^2*ls3*sqrt3*logm
       + 162*s^2*ls3*sqrt3*logm^2
       - 3223/32*s^2*ls3*sqrt3*log3
       + 243/2*s^2*ls3*sqrt3*log3*logm
       + 729/32*s^2*ls3*sqrt3*log3^2
       + 547050907/614400*s^2*ls2*sqrt3
       - 9/4*s^2*ls2*sqrt3*zeta3
       - 44837/72*s^2*ls2*sqrt3*logm
       + 192*s^2*ls2*sqrt3*logm^2
       - 64864343/161280*s^2*ls2*sqrt3*log3
       + 3223/12*s^2*ls2*sqrt3*log3*logm
       - 162*s^2*ls2*sqrt3*log3*logm^2
       + 3223/64*s^2*ls2*sqrt3*log3^2
       - 243/4*s^2*ls2*sqrt3*log3^2*logm
       - 243/32*s^2*ls2*sqrt3*log3^3
       + 21841/7680*s^2*ls2^2
       - 669/16*s^2*ls2^2*logm
       - 180*s^2*ls2^2*logm^2
       - 74129/1296*s^2*pi*sqrt3*zeta3
       + 69*s^2*pi*sqrt3*logm*zeta3
       + 207/8*s^2*pi*sqrt3*log3*zeta3
       - 243/8*s^2*pi*ls4p*sqrt3
       - 1057420871/37324800*s^2*pi^2
       - 2065037/124416*s^2*pi^2*zeta3
       + 128284619/933120*s^2*pi^2*logm
       - 67/12*s^2*pi^2*logm*zeta3
       + 3361/72*s^2*pi^2*logm^2
       + 6072193/1088640*s^2*pi^2*log2^2
       - 87497/11340*s^2*pi^2*log2^3
       + 189/16*s^2*pi^2*ls3*sqrt3
       + 3223/864*s^2*pi^2*ls2*sqrt3
       - 9/2*s^2*pi^2*ls2*sqrt3*logm
       - 27/16*s^2*pi^2*ls2*sqrt3*log3
       + 64864343/2903040*s^2*pi^3*sqrt3
       - 3223/216*s^2*pi^3*sqrt3*logm
       + 9*s^2*pi^3*sqrt3*logm^2
       - 3223/576*s^2*pi^3*sqrt3*log3
       + 27/4*s^2*pi^3*sqrt3*log3*logm
       + 81/64*s^2*pi^3*sqrt3*log3^2
       + 65673600739/2239488000*s^2*pi^4
       + 137113/31104*s^2*pi^4*logm
       + 223/45*s^2*pi^4*logm^2
       - 4851061/362880*s^2*pi^4*log2
       + 1/3*s^2*pi^5*sqrt3
       + 263311/1088640*s^2*pi^6
       - 150839/1440*s^2*c4
       - 8/3*s^2*c4*logm
       + 1039/120*s^2*c4*log2
       - 265380828236357/150493593600*s^4
       + 17/72*s^4*T9p7ep0
       + 3/32*s^4*T9p6ep0
       - 3/16*s^4*T9p5ep0
       - 221/384*s^4*T9p4ep0
       - 1607/3456*s^4*T9p3ep0
       + 1/16*s^4*T8p9ep0
       + 1/16*s^4*T8p8ep0
       + 409/576*s^4*T8p7ep0
       + 1/16*s^4*T8p6ep0
       - 11/96*s^4*T8p4ep0
       - 53/36*s^4*T8p2ep0
       - 1/8*s^4*T8p10ep1
       + 43/864*s^4*T8p10ep0
       - 1/4*s^4*T7p9ep1
       - 1033/864*s^4*T7p9ep0
       + 73/288*s^4*T7p8ep1
       - 2101/3456*s^4*T7p8ep0
       + 17/72*s^4*T7p7ep1
       - 15391/13824*s^4*T7p7ep0
       + 19/144*s^4*T7p6ep1
       - 95/144*s^4*T7p5ep1
       - 569/1728*s^4*T7p5ep0
       + 1/16*s^4*T7p16ep1
       + 253/432*s^4*T7p16ep0
       - 11/144*s^4*T7p15ep1
       - 5/64*s^4*T7p14ep2
       - 301/6912*s^4*T7p14ep1
       - 7/32*s^4*T7p11ep2
       + 2617/2304*s^4*T7p11ep1
       - 210863/138240*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep2
       - 2617/2304*s^4*T7p10ep1
       + 143461/46080*s^4*T7p10ep0
       + 1987/1728*s^4*T6p9ep1
       - 149519/345600*s^4*T6p9ep0
       - 5/32*s^4*T6p19ep2
       + 1/3*s^4*T6p18ep1
       - 220547/1036800*s^4*T6p18ep0
       - 43/48*s^4*T6p17ep1
       - 245317/207360*s^4*T6p17ep0
       + 1/64*s^4*T6p16ep2
       + 24413/414720*s^4*T6p16ep1
       - 7/32*s^4*T6p15ep2
       + 21/32*s^4*T6p14ep2
       - 403/768*s^4*T6p14ep1
       + 2875291/414720*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep2
       + 1787/1152*s^4*T6p13ep1
       - 1261231/388800*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep2
       - 671/3456*s^4*T6p12ep1
       + 17655637/2903040*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep2
       + 35/384*s^4*T6p11ep1
       - 1154021/622080*s^4*T6p11ep0
       - 793/144*s^4*T6p10ep1
       - 2390303/259200*s^4*T6p10ep0
       + 13/32*s^4*T5p8ep2
       - 223193/829440*s^4*T5p8ep1
       - 1103/3456*s^4*T5p11ep1
       - 18557/4096*s^4*T5p11ep0
       + 85/144*s^4*T4LVB7ep1
       - 1/2*s^4*T4LVB6ep1
       + 1/8*s^4*T4LT4ep2
       - 95/864*s^4*T4LT2ep2
       - 31/48*s^4*T3L61ep1
       - 2073184657/4147200*s^4*zeta5
       + 2745959986919/1567641600*s^4*zeta3
       - 12281/5184*s^4*zeta3^2
       + 1039/2*s^4*a5
       + 82571123/497664*s^4*logm
       + s^4*logm*T8p10ep0
       + 2*s^4*logm*T7p9ep0
       - 73/36*s^4*logm*T7p8ep0
       - 17/9*s^4*logm*T7p7ep0
       + 95/18*s^4*logm*T7p5ep0
       - 1/2*s^4*logm*T7p16ep0
       + 5/8*s^4*logm*T7p14ep1
       + 7/4*s^4*logm*T7p11ep1
       - 2617/288*s^4*logm*T7p11ep0
       - 7/4*s^4*logm*T7p10ep1
       + 2617/288*s^4*logm*T7p10ep0
       - 1987/216*s^4*logm*T6p9ep0
       - 8/3*s^4*logm*T6p18ep0
       + 43/6*s^4*logm*T6p17ep0
       - 1/8*s^4*logm*T6p16ep1
       - 21/4*s^4*logm*T6p14ep1
       + 403/96*s^4*logm*T6p14ep0
       + 7/2*s^4*logm*T6p13ep1
       - 1787/144*s^4*logm*T6p13ep0
       - 9/4*s^4*logm*T6p12ep1
       + 671/432*s^4*logm*T6p12ep0
       + 3/4*s^4*logm*T6p11ep1
       - 35/48*s^4*logm*T6p11ep0
       + 793/18*s^4*logm*T6p10ep0
       - 13/4*s^4*logm*T5p8ep1
       + 1103/432*s^4*logm*T5p11ep0
       - 69317/360*s^4*logm*zeta5
       - 1139797/15552*s^4*logm*zeta3
       - 30983/64*s^4*logm^2
       - 7*s^4*logm^2*T7p11ep0
       + 7*s^4*logm^2*T7p10ep0
       + 21*s^4*logm^2*T6p14ep0
       - 14*s^4*logm^2*T6p13ep0
       + 9*s^4*logm^2*T6p12ep0
       - 3*s^4*logm^2*T6p11ep0
       + 267*s^4*logm^2*zeta3
       + 33/8*s^4*logm^3
       + 1039/10*s^4*log2*a4
       + 147/16*s^4*ls5pithird*sqrt3
       + 3223/324*s^4*ls4pithird*sqrt3
       - 12*s^4*ls4pithird*sqrt3*logm
       - 9/2*s^4*ls4pithird*sqrt3*log3
       - 729/64*s^4*ls5p*sqrt3
       - 64864343/322560*s^4*ls3*sqrt3
       + 3223/24*s^4*ls3*sqrt3*logm
       - 81*s^4*ls3*sqrt3*logm^2
       + 3223/64*s^4*ls3*sqrt3*log3
       - 243/4*s^4*ls3*sqrt3*log3*logm
       - 729/64*s^4*ls3*sqrt3*log3^2
       - 547050907/1228800*s^4*ls2*sqrt3
       + 9/8*s^4*ls2*sqrt3*zeta3
       + 44837/144*s^4*ls2*sqrt3*logm
       - 96*s^4*ls2*sqrt3*logm^2
       + 64864343/322560*s^4*ls2*sqrt3*log3
       - 3223/24*s^4*ls2*sqrt3*log3*logm
       + 81*s^4*ls2*sqrt3*log3*logm^2
       - 3223/128*s^4*ls2*sqrt3*log3^2
       + 243/8*s^4*ls2*sqrt3*log3^2*logm
       + 243/64*s^4*ls2*sqrt3*log3^3
       - 21841/15360*s^4*ls2^2
       + 669/32*s^4*ls2^2*logm
       + 90*s^4*ls2^2*logm^2
       + 74129/2592*s^4*pi*sqrt3*zeta3
       - 69/2*s^4*pi*sqrt3*logm*zeta3
       - 207/16*s^4*pi*sqrt3*log3*zeta3
       + 243/16*s^4*pi*ls4p*sqrt3
       + 1057420871/74649600*s^4*pi^2
       + 2065037/248832*s^4*pi^2*zeta3
       - 128284619/1866240*s^4*pi^2*logm
       + 67/24*s^4*pi^2*logm*zeta3
       - 3361/144*s^4*pi^2*logm^2
       + 1039/360*s^4*pi^2*log2^3
       - 189/32*s^4*pi^2*ls3*sqrt3
       - 3223/1728*s^4*pi^2*ls2*sqrt3
       + 9/4*s^4*pi^2*ls2*sqrt3*logm
       + 27/32*s^4*pi^2*ls2*sqrt3*log3
       - 64864343/5806080*s^4*pi^3*sqrt3
       + 3223/432*s^4*pi^3*sqrt3*logm
       - 9/2*s^4*pi^3*sqrt3*logm^2
       + 3223/1152*s^4*pi^3*sqrt3*log3
       - 27/8*s^4*pi^3*sqrt3*log3*logm
       - 81/128*s^4*pi^3*sqrt3*log3^2
       - 437681352253/31352832000*s^4*pi^4
       - 137113/62208*s^4*pi^4*logm
       - 223/90*s^4*pi^4*logm^2
       + 69547/11520*s^4*pi^4*log2
       - 1/6*s^4*pi^5*sqrt3
       - 263311/2177280*s^4*pi^6
       + 150839/2880*s^4*c4
       + 4/3*s^4*c4*logm
       - 1039/240*s^4*c4*log2
       - 3223/96*ls4*sqrt3
       + 81/2*ls4*sqrt3*logm
       + 243/16*ls4*sqrt3*log3
       + 3223/48*ls4*s^2*sqrt3
       - 81*ls4*s^2*sqrt3*logm
       - 243/8*ls4*s^2*sqrt3*log3
       - 3223/96*ls4*s^4*sqrt3
       + 81/2*ls4*s^4*sqrt3*logm
       + 243/16*ls4*s^4*sqrt3*log3
       - 243/32*ls5*sqrt3
       + 243/16*ls5*s^2*sqrt3
       - 243/32*ls5*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/64
       + 1/16*T7p11ep0
       - 1/16*T7p10ep0
       - 3/16*T6p14ep0
       + 1/8*T6p13ep0
       - 3/16*T6p12ep0
       + 1/16*T6p11ep0
       - 371/144*zeta3
       + 27/16*ls3*sqrt3
       + 3*ls2*sqrt3
       - 27/16*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 91/576*pi^2
       + 3/32*pi^3*sqrt3
       + 19/720*pi^4
       + 13/32*s^2
       - 1/8*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep0
       + 3/8*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep0
       + 3/8*s^2*T6p12ep0
       - 1/8*s^2*T6p11ep0
       + 371/72*s^2*zeta3
       - 27/8*s^2*ls3*sqrt3
       - 6*s^2*ls2*sqrt3
       + 27/8*s^2*ls2*sqrt3*log3
       + 9/4*s^2*ls2^2
       - 91/288*s^2*pi^2
       - 3/16*s^2*pi^3*sqrt3
       - 19/360*s^2*pi^4
       - 13/64*s^4
       + 1/16*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep0
       - 3/16*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep0
       - 371/144*s^4*zeta3
       + 27/16*s^4*ls3*sqrt3
       + 3*s^4*ls2*sqrt3
       - 27/16*s^4*ls2*sqrt3*log3
       - 9/8*s^4*ls2^2
       + 91/576*s^4*pi^2
       + 3/32*s^4*pi^3*sqrt3
       + 19/720*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^3*ep^-1 * (
       + 85476397/663552
       + 1/4*T7p9ep0
       - 31/144*T7p8ep0
       - 19/72*T7p7ep0
       + 19/36*T7p5ep0
       - 1/8*T7p16ep0
       - 5/32*T7p14ep1
       + 1/16*T7p11ep1
       - 2009/3456*T7p11ep0
       - 1/16*T7p10ep1
       + 2009/3456*T7p10ep0
       - 251/324*T6p9ep0
       - 1/3*T6p18ep0
       + 19/24*T6p17ep0
       - 1/32*T6p16ep1
       - 3/16*T6p14ep1
       + 361/384*T6p14ep0
       + 1/8*T6p13ep1
       - 689/576*T6p13ep0
       - 3/16*T6p12ep1
       + 845/1728*T6p12ep0
       + 1/16*T6p11ep1
       - 325/1728*T6p11ep0
       + 2641/648*T6p10ep0
       + 3/32*T5p8ep1
       - 79/108*T5p11ep0
       - 9817/720*zeta5
       - 61087/2304*zeta3
       + 13/8*logm
       - 1/2*logm*T7p11ep0
       + 1/2*logm*T7p10ep0
       + 3/2*logm*T6p14ep0
       - logm*T6p13ep0
       + 3/2*logm*T6p12ep0
       - 1/2*logm*T6p11ep0
       + 371/18*logm*zeta3
       - ls4pithird*sqrt3
       + 2033/288*ls3*sqrt3
       - 27/2*ls3*sqrt3*logm
       - 81/16*ls3*sqrt3*log3
       + 117205/3456*ls2*sqrt3
       - 24*ls2*sqrt3*logm
       - 2033/288*ls2*sqrt3*log3
       + 27/2*ls2*sqrt3*log3*logm
       + 81/32*ls2*sqrt3*log3^2
       + 2013/128*ls2^2
       + 9*ls2^2*logm
       - 23/8*pi*sqrt3*zeta3
       - 6840791/1492992*pi^2
       - 131/288*pi^2*zeta3
       - 91/72*pi^2*logm
       + 3/16*pi^2*ls2*sqrt3
       + 2033/5184*pi^3*sqrt3
       - 3/4*pi^3*sqrt3*logm
       - 9/32*pi^3*sqrt3*log3
       - 98653/3732480*pi^4
       - 19/90*pi^4*logm
       + 1/3*c4
       - 85476397/331776*s^2
       - 1/2*s^2*T7p9ep0
       + 31/72*s^2*T7p8ep0
       + 19/36*s^2*T7p7ep0
       - 19/18*s^2*T7p5ep0
       + 1/4*s^2*T7p16ep0
       + 5/16*s^2*T7p14ep1
       - 1/8*s^2*T7p11ep1
       + 2009/1728*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep1
       - 2009/1728*s^2*T7p10ep0
       + 251/162*s^2*T6p9ep0
       + 2/3*s^2*T6p18ep0
       - 19/12*s^2*T6p17ep0
       + 1/16*s^2*T6p16ep1
       + 3/8*s^2*T6p14ep1
       - 361/192*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep1
       + 689/288*s^2*T6p13ep0
       + 3/8*s^2*T6p12ep1
       - 845/864*s^2*T6p12ep0
       - 1/8*s^2*T6p11ep1
       + 325/864*s^2*T6p11ep0
       - 2641/324*s^2*T6p10ep0
       - 3/16*s^2*T5p8ep1
       + 79/54*s^2*T5p11ep0
       + 9817/360*s^2*zeta5
       + 61087/1152*s^2*zeta3
       - 13/4*s^2*logm
       + s^2*logm*T7p11ep0
       - s^2*logm*T7p10ep0
       - 3*s^2*logm*T6p14ep0
       + 2*s^2*logm*T6p13ep0
       - 3*s^2*logm*T6p12ep0
       + s^2*logm*T6p11ep0
       - 371/9*s^2*logm*zeta3
       + 2*s^2*ls4pithird*sqrt3
       - 2033/144*s^2*ls3*sqrt3
       + 27*s^2*ls3*sqrt3*logm
       + 81/8*s^2*ls3*sqrt3*log3
       - 117205/1728*s^2*ls2*sqrt3
       + 48*s^2*ls2*sqrt3*logm
       + 2033/144*s^2*ls2*sqrt3*log3
       - 27*s^2*ls2*sqrt3*log3*logm
       - 81/16*s^2*ls2*sqrt3*log3^2
       - 2013/64*s^2*ls2^2
       - 18*s^2*ls2^2*logm
       + 23/4*s^2*pi*sqrt3*zeta3
       + 6840791/746496*s^2*pi^2
       + 131/144*s^2*pi^2*zeta3
       + 91/36*s^2*pi^2*logm
       - 3/8*s^2*pi^2*ls2*sqrt3
       - 2033/2592*s^2*pi^3*sqrt3
       + 3/2*s^2*pi^3*sqrt3*logm
       + 9/16*s^2*pi^3*sqrt3*log3
       + 98653/1866240*s^2*pi^4
       + 19/45*s^2*pi^4*logm
       - 2/3*s^2*c4
       + 85476397/663552*s^4
       + 1/4*s^4*T7p9ep0
       - 31/144*s^4*T7p8ep0
       - 19/72*s^4*T7p7ep0
       + 19/36*s^4*T7p5ep0
       - 1/8*s^4*T7p16ep0
       - 5/32*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep1
       - 2009/3456*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep1
       + 2009/3456*s^4*T7p10ep0
       - 251/324*s^4*T6p9ep0
       - 1/3*s^4*T6p18ep0
       + 19/24*s^4*T6p17ep0
       - 1/32*s^4*T6p16ep1
       - 3/16*s^4*T6p14ep1
       + 361/384*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep1
       - 689/576*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep1
       + 845/1728*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep1
       - 325/1728*s^4*T6p11ep0
       + 2641/648*s^4*T6p10ep0
       + 3/32*s^4*T5p8ep1
       - 79/108*s^4*T5p11ep0
       - 9817/720*s^4*zeta5
       - 61087/2304*s^4*zeta3
       + 13/8*s^4*logm
       - 1/2*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep0
       + 3/2*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep0
       + 371/18*s^4*logm*zeta3
       - s^4*ls4pithird*sqrt3
       + 2033/288*s^4*ls3*sqrt3
       - 27/2*s^4*ls3*sqrt3*logm
       - 81/16*s^4*ls3*sqrt3*log3
       + 117205/3456*s^4*ls2*sqrt3
       - 24*s^4*ls2*sqrt3*logm
       - 2033/288*s^4*ls2*sqrt3*log3
       + 27/2*s^4*ls2*sqrt3*log3*logm
       + 81/32*s^4*ls2*sqrt3*log3^2
       + 2013/128*s^4*ls2^2
       + 9*s^4*ls2^2*logm
       - 23/8*s^4*pi*sqrt3*zeta3
       - 6840791/1492992*s^4*pi^2
       - 131/288*s^4*pi^2*zeta3
       - 91/72*s^4*pi^2*logm
       + 3/16*s^4*pi^2*ls2*sqrt3
       + 2033/5184*s^4*pi^3*sqrt3
       - 3/4*s^4*pi^3*sqrt3*logm
       - 9/32*s^4*pi^3*sqrt3*log3
       - 98653/3732480*s^4*pi^4
       - 19/90*s^4*pi^4*logm
       + 1/3*s^4*c4
       + 27/8*ls4*sqrt3
       - 27/4*ls4*s^2*sqrt3
       + 27/8*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^3 * (
       + 85702297707679/125411328000
       - 17/72*T9p7ep0
       - 1/16*T9p6ep0
       + 1/8*T9p5ep0
       + 221/576*T9p4ep0
       + 1607/5184*T9p3ep0
       - 301/288*T8p7ep0
       - 1/8*T8p6ep0
       + 11/144*T8p4ep0
       + 37/18*T8p2ep0
       - 59/864*T8p10ep0
       + 1/4*T7p9ep1
       + 119/108*T7p9ep0
       - 31/144*T7p8ep1
       + 19/64*T7p8ep0
       - 19/72*T7p7ep1
       + 7069/6912*T7p7ep0
       - 19/144*T7p6ep1
       + 19/36*T7p5ep1
       + 365/1728*T7p5ep0
       - 1/8*T7p16ep1
       - 613/864*T7p16ep0
       - 1/9*T7p15ep1
       - 5/32*T7p14ep2
       + 4759/3456*T7p14ep1
       + 1/16*T7p11ep2
       - 2009/3456*T7p11ep1
       + 70763/207360*T7p11ep0
       - 1/16*T7p10ep2
       + 2009/3456*T7p10ep1
       - 254123/207360*T7p10ep0
       - 251/324*T6p9ep1
       - 893023/1036800*T6p9ep0
       - 1/3*T6p18ep1
       + 25109/64800*T6p18ep0
       + 19/24*T6p17ep1
       + 47759/34560*T6p17ep0
       - 1/32*T6p16ep2
       + 3073/23040*T6p16ep1
       - 1/16*T6p15ep2
       - 3/16*T6p14ep2
       + 361/384*T6p14ep1
       - 1905541/207360*T6p14ep0
       + 1/8*T6p13ep2
       - 689/576*T6p13ep1
       + 2374657/777600*T6p13ep0
       - 3/16*T6p12ep2
       + 845/1728*T6p12ep1
       - 6893567/1451520*T6p12ep0
       + 1/16*T6p11ep2
       - 325/1728*T6p11ep1
       + 409987/311040*T6p11ep0
       + 2641/648*T6p10ep1
       + 938461/86400*T6p10ep0
       + 3/32*T5p8ep2
       - 339559/138240*T5p8ep1
       - 79/108*T5p11ep1
       + 972823/165888*T5p11ep0
       - 2/3*T4LVB7ep1
       + 43/72*T4LVB6ep1
       - 1/72*T4LT4ep2
       + 19/216*T4LT2ep2
       + 3/8*T3L61ep1
       + 10686203807/43545600*zeta5
       - 1726515260833/1492992000*zeta3
       - 169/324*zeta3^2
       - 88723/315*a5
       - 30682859/1814400*a4
       - 858329887/829440*logm
       - 2*logm*T7p9ep0
       + 31/18*logm*T7p8ep0
       + 19/9*logm*T7p7ep0
       - 38/9*logm*T7p5ep0
       + logm*T7p16ep0
       + 5/4*logm*T7p14ep1
       - 1/2*logm*T7p11ep1
       + 2009/432*logm*T7p11ep0
       + 1/2*logm*T7p10ep1
       - 2009/432*logm*T7p10ep0
       + 502/81*logm*T6p9ep0
       + 8/3*logm*T6p18ep0
       - 19/3*logm*T6p17ep0
       + 1/4*logm*T6p16ep1
       + 3/2*logm*T6p14ep1
       - 361/48*logm*T6p14ep0
       - logm*T6p13ep1
       + 689/72*logm*T6p13ep0
       + 3/2*logm*T6p12ep1
       - 845/216*logm*T6p12ep0
       - 1/2*logm*T6p11ep1
       + 325/216*logm*T6p11ep0
       - 2641/81*logm*T6p10ep0
       - 3/4*logm*T5p8ep1
       + 158/27*logm*T5p11ep0
       + 9817/90*logm*zeta5
       + 38031703/184320*logm*zeta3
       + 953/720*logm^2
       + 2*logm^2*T7p11ep0
       - 2*logm^2*T7p10ep0
       - 6*logm^2*T6p14ep0
       + 4*logm^2*T6p13ep0
       - 6*logm^2*T6p12ep0
       + 2*logm^2*T6p11ep0
       - 742/9*logm^2*zeta3
       - 9/5*logm^3
       - 3437/45*log2*a4
       - 30682859/43545600*log2^4
       - 877/1050*log2^5
       - 49/8*ls5pithird*sqrt3
       - 2033/486*ls4pithird*sqrt3
       + 8*ls4pithird*sqrt3*logm
       + 3*ls4pithird*sqrt3*log3
       + 243/32*ls5p*sqrt3
       + 110325179/806400*ls3*sqrt3
       - 2033/36*ls3*sqrt3*logm
       + 54*ls3*sqrt3*logm^2
       - 2033/96*ls3*sqrt3*log3
       + 81/2*ls3*sqrt3*log3*logm
       + 243/32*ls3*sqrt3*log3^2
       + 5318834491/16588800*ls2*sqrt3
       - 3/4*ls2*sqrt3*zeta3
       - 227795/864*ls2*sqrt3*logm
       + 96*ls2*sqrt3*logm^2
       - 110325179/806400*ls2*sqrt3*log3
       + 2033/36*ls2*sqrt3*log3*logm
       - 54*ls2*sqrt3*log3*logm^2
       + 2033/192*ls2*sqrt3*log3^2
       - 81/4*ls2*sqrt3*log3^2*logm
       - 81/32*ls2*sqrt3*log3^3
       - 757229/13824*ls2^2
       - 2175/16*ls2^2*logm
       - 36*ls2^2*logm^2
       - 46759/3888*pi*sqrt3*zeta3
       + 23*pi*sqrt3*logm*zeta3
       + 69/8*pi*sqrt3*log3*zeta3
       - 81/8*pi*ls4p*sqrt3
       - 33882427433/746496000*pi^2
       - 3035143/1119744*pi^2*zeta3
       + 34415653/933120*pi^2*logm
       + 131/36*pi^2*logm*zeta3
       + 337/72*pi^2*logm^2
       + 30682859/43545600*pi^2*log2^2
       - 8273/11340*pi^2*log2^3
       + 63/16*pi^2*ls3*sqrt3
       + 2033/2592*pi^2*ls2*sqrt3
       - 3/2*pi^2*ls2*sqrt3*logm
       - 9/16*pi^2*ls2*sqrt3*log3
       + 110325179/14515200*pi^3*sqrt3
       - 2033/648*pi^3*sqrt3*logm
       + 3*pi^3*sqrt3*logm^2
       - 2033/1728*pi^3*sqrt3*log3
       + 9/4*pi^3*sqrt3*log3*logm
       + 27/64*pi^3*sqrt3*log3^2
       + 1562887253/223948800*pi^4
       + 103513/466560*pi^4*logm
       + 38/45*pi^4*logm^2
       - 6020279/1814400*pi^4*log2
       + 1/9*pi^5*sqrt3
       + 102107/1088640*pi^6
       - 304499/7776*c4
       - 8/3*c4*logm
       + 3437/1080*c4*log2
       - 17352853121291/12541132800*s^2
       + 17/36*s^2*T9p7ep0
       + 1/8*s^2*T9p6ep0
       - 1/4*s^2*T9p5ep0
       - 221/288*s^2*T9p4ep0
       - 1607/2592*s^2*T9p3ep0
       + 301/144*s^2*T8p7ep0
       + 1/4*s^2*T8p6ep0
       - 11/72*s^2*T8p4ep0
       - 37/9*s^2*T8p2ep0
       + 59/432*s^2*T8p10ep0
       - 1/2*s^2*T7p9ep1
       - 119/54*s^2*T7p9ep0
       + 31/72*s^2*T7p8ep1
       - 19/32*s^2*T7p8ep0
       + 19/36*s^2*T7p7ep1
       - 7069/3456*s^2*T7p7ep0
       + 19/72*s^2*T7p6ep1
       - 19/18*s^2*T7p5ep1
       - 365/864*s^2*T7p5ep0
       + 1/4*s^2*T7p16ep1
       + 613/432*s^2*T7p16ep0
       + 2/9*s^2*T7p15ep1
       + 5/16*s^2*T7p14ep2
       - 4759/1728*s^2*T7p14ep1
       - 1/8*s^2*T7p11ep2
       + 2009/1728*s^2*T7p11ep1
       - 70763/103680*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep2
       - 2009/1728*s^2*T7p10ep1
       + 254123/103680*s^2*T7p10ep0
       + 251/162*s^2*T6p9ep1
       + 893023/518400*s^2*T6p9ep0
       + 2/3*s^2*T6p18ep1
       - 25109/32400*s^2*T6p18ep0
       - 19/12*s^2*T6p17ep1
       - 47759/17280*s^2*T6p17ep0
       + 1/16*s^2*T6p16ep2
       - 3073/11520*s^2*T6p16ep1
       + 1/8*s^2*T6p15ep2
       + 3/8*s^2*T6p14ep2
       - 361/192*s^2*T6p14ep1
       + 1905541/103680*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep2
       + 689/288*s^2*T6p13ep1
       - 2374657/388800*s^2*T6p13ep0
       + 3/8*s^2*T6p12ep2
       - 845/864*s^2*T6p12ep1
       + 6893567/725760*s^2*T6p12ep0
       - 1/8*s^2*T6p11ep2
       + 325/864*s^2*T6p11ep1
       - 409987/155520*s^2*T6p11ep0
       - 2641/324*s^2*T6p10ep1
       - 938461/43200*s^2*T6p10ep0
       - 3/16*s^2*T5p8ep2
       + 339559/69120*s^2*T5p8ep1
       + 79/54*s^2*T5p11ep1
       - 972823/82944*s^2*T5p11ep0
       + 4/3*s^2*T4LVB7ep1
       - 43/36*s^2*T4LVB6ep1
       + 1/36*s^2*T4LT4ep2
       - 19/108*s^2*T4LT2ep2
       - 3/4*s^2*T3L61ep1
       - 18695790287/21772800*s^2*zeta5
       + 306509750773/130636800*s^2*zeta3
       + 169/162*s^2*zeta3^2
       + 487078/567*s^2*a5
       + 2323451/34020*s^2*a4
       + 86565739/41472*s^2*logm
       + 4*s^2*logm*T7p9ep0
       - 31/9*s^2*logm*T7p8ep0
       - 38/9*s^2*logm*T7p7ep0
       + 76/9*s^2*logm*T7p5ep0
       - 2*s^2*logm*T7p16ep0
       - 5/2*s^2*logm*T7p14ep1
       + s^2*logm*T7p11ep1
       - 2009/216*s^2*logm*T7p11ep0
       - s^2*logm*T7p10ep1
       + 2009/216*s^2*logm*T7p10ep0
       - 1004/81*s^2*logm*T6p9ep0
       - 16/3*s^2*logm*T6p18ep0
       + 38/3*s^2*logm*T6p17ep0
       - 1/2*s^2*logm*T6p16ep1
       - 3*s^2*logm*T6p14ep1
       + 361/24*s^2*logm*T6p14ep0
       + 2*s^2*logm*T6p13ep1
       - 689/36*s^2*logm*T6p13ep0
       - 3*s^2*logm*T6p12ep1
       + 845/108*s^2*logm*T6p12ep0
       + s^2*logm*T6p11ep1
       - 325/108*s^2*logm*T6p11ep0
       + 5282/81*s^2*logm*T6p10ep0
       + 3/2*s^2*logm*T5p8ep1
       - 316/27*s^2*logm*T5p11ep0
       - 9817/45*s^2*logm*zeta5
       - 7379401/17280*s^2*logm*zeta3
       - 6317/2160*s^2*logm^2
       - 4*s^2*logm^2*T7p11ep0
       + 4*s^2*logm^2*T7p10ep0
       + 12*s^2*logm^2*T6p14ep0
       - 8*s^2*logm^2*T6p13ep0
       + 12*s^2*logm^2*T6p12ep0
       - 4*s^2*logm^2*T6p11ep0
       + 1484/9*s^2*logm^2*zeta3
       + 37/10*s^2*logm^3
       + 6874/45*s^2*log2*a4
       + 2323451/816480*s^2*log2^4
       - 6752/8505*s^2*log2^5
       + 49/4*s^2*ls5pithird*sqrt3
       + 2033/243*s^2*ls4pithird*sqrt3
       - 16*s^2*ls4pithird*sqrt3*logm
       - 6*s^2*ls4pithird*sqrt3*log3
       - 243/16*s^2*ls5p*sqrt3
       - 110325179/403200*s^2*ls3*sqrt3
       + 2033/18*s^2*ls3*sqrt3*logm
       - 108*s^2*ls3*sqrt3*logm^2
       + 2033/48*s^2*ls3*sqrt3*log3
       - 81*s^2*ls3*sqrt3*log3*logm
       - 243/16*s^2*ls3*sqrt3*log3^2
       - 5318834491/8294400*s^2*ls2*sqrt3
       + 3/2*s^2*ls2*sqrt3*zeta3
       + 227795/432*s^2*ls2*sqrt3*logm
       - 192*s^2*ls2*sqrt3*logm^2
       + 110325179/403200*s^2*ls2*sqrt3*log3
       - 2033/18*s^2*ls2*sqrt3*log3*logm
       + 108*s^2*ls2*sqrt3*log3*logm^2
       - 2033/96*s^2*ls2*sqrt3*log3^2
       + 81/2*s^2*ls2*sqrt3*log3^2*logm
       + 81/16*s^2*ls2*sqrt3*log3^3
       + 757229/6912*s^2*ls2^2
       + 2175/8*s^2*ls2^2*logm
       + 72*s^2*ls2^2*logm^2
       + 46759/1944*s^2*pi*sqrt3*zeta3
       - 46*s^2*pi*sqrt3*logm*zeta3
       - 69/4*s^2*pi*sqrt3*log3*zeta3
       + 81/4*s^2*pi*ls4p*sqrt3
       + 33882427433/373248000*s^2*pi^2
       + 3035143/559872*s^2*pi^2*zeta3
       - 34415653/466560*s^2*pi^2*logm
       - 131/18*s^2*pi^2*logm*zeta3
       - 337/36*s^2*pi^2*logm^2
       - 2323451/816480*s^2*pi^2*log2^2
       + 284051/51030*s^2*pi^2*log2^3
       - 63/8*s^2*pi^2*ls3*sqrt3
       - 2033/1296*s^2*pi^2*ls2*sqrt3
       + 3*s^2*pi^2*ls2*sqrt3*logm
       + 9/8*s^2*pi^2*ls2*sqrt3*log3
       - 110325179/7257600*s^2*pi^3*sqrt3
       + 2033/324*s^2*pi^3*sqrt3*logm
       - 6*s^2*pi^3*sqrt3*logm^2
       + 2033/864*s^2*pi^3*sqrt3*log3
       - 9/2*s^2*pi^3*sqrt3*log3*logm
       - 27/32*s^2*pi^3*sqrt3*log3^2
       - 5337640259/373248000*s^2*pi^4
       - 103513/233280*s^2*pi^4*logm
       - 76/45*s^2*pi^4*logm^2
       + 16075711/1632960*s^2*pi^4*log2
       - 2/9*s^2*pi^5*sqrt3
       - 102107/544320*s^2*pi^6
       + 304499/3888*s^2*c4
       + 16/3*s^2*c4*logm
       - 3437/540*s^2*c4*log2
       + 17302174939403/25082265600*s^4
       - 17/72*s^4*T9p7ep0
       - 1/16*s^4*T9p6ep0
       + 1/8*s^4*T9p5ep0
       + 221/576*s^4*T9p4ep0
       + 1607/5184*s^4*T9p3ep0
       - 301/288*s^4*T8p7ep0
       - 1/8*s^4*T8p6ep0
       + 11/144*s^4*T8p4ep0
       + 37/18*s^4*T8p2ep0
       - 59/864*s^4*T8p10ep0
       + 1/4*s^4*T7p9ep1
       + 119/108*s^4*T7p9ep0
       - 31/144*s^4*T7p8ep1
       + 19/64*s^4*T7p8ep0
       - 19/72*s^4*T7p7ep1
       + 7069/6912*s^4*T7p7ep0
       - 19/144*s^4*T7p6ep1
       + 19/36*s^4*T7p5ep1
       + 365/1728*s^4*T7p5ep0
       - 1/8*s^4*T7p16ep1
       - 613/864*s^4*T7p16ep0
       - 1/9*s^4*T7p15ep1
       - 5/32*s^4*T7p14ep2
       + 4759/3456*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep2
       - 2009/3456*s^4*T7p11ep1
       + 70763/207360*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep2
       + 2009/3456*s^4*T7p10ep1
       - 254123/207360*s^4*T7p10ep0
       - 251/324*s^4*T6p9ep1
       - 893023/1036800*s^4*T6p9ep0
       - 1/3*s^4*T6p18ep1
       + 25109/64800*s^4*T6p18ep0
       + 19/24*s^4*T6p17ep1
       + 47759/34560*s^4*T6p17ep0
       - 1/32*s^4*T6p16ep2
       + 3073/23040*s^4*T6p16ep1
       - 1/16*s^4*T6p15ep2
       - 3/16*s^4*T6p14ep2
       + 361/384*s^4*T6p14ep1
       - 1905541/207360*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep2
       - 689/576*s^4*T6p13ep1
       + 2374657/777600*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep2
       + 845/1728*s^4*T6p12ep1
       - 6893567/1451520*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep2
       - 325/1728*s^4*T6p11ep1
       + 409987/311040*s^4*T6p11ep0
       + 2641/648*s^4*T6p10ep1
       + 938461/86400*s^4*T6p10ep0
       + 3/32*s^4*T5p8ep2
       - 339559/138240*s^4*T5p8ep1
       - 79/108*s^4*T5p11ep1
       + 972823/165888*s^4*T5p11ep0
       - 2/3*s^4*T4LVB7ep1
       + 43/72*s^4*T4LVB6ep1
       - 1/72*s^4*T4LT4ep2
       + 19/216*s^4*T4LT2ep2
       + 3/8*s^4*T3L61ep1
       + 2297864441/6220800*s^4*zeta5
       - 300637389949/261273600*s^4*zeta3
       - 169/324*s^4*zeta3^2
       - 3437/9*s^4*a5
       - 86296771/82944*s^4*logm
       - 2*s^4*logm*T7p9ep0
       + 31/18*s^4*logm*T7p8ep0
       + 19/9*s^4*logm*T7p7ep0
       - 38/9*s^4*logm*T7p5ep0
       + s^4*logm*T7p16ep0
       + 5/4*s^4*logm*T7p14ep1
       - 1/2*s^4*logm*T7p11ep1
       + 2009/432*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep1
       - 2009/432*s^4*logm*T7p10ep0
       + 502/81*s^4*logm*T6p9ep0
       + 8/3*s^4*logm*T6p18ep0
       - 19/3*s^4*logm*T6p17ep0
       + 1/4*s^4*logm*T6p16ep1
       + 3/2*s^4*logm*T6p14ep1
       - 361/48*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep1
       + 689/72*s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep1
       - 845/216*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep1
       + 325/216*s^4*logm*T6p11ep0
       - 2641/81*s^4*logm*T6p10ep0
       - 3/4*s^4*logm*T5p8ep1
       + 158/27*s^4*logm*T5p11ep0
       + 9817/90*s^4*logm*zeta5
       + 60661/288*s^4*logm*zeta3
       + 59/32*s^4*logm^2
       + 2*s^4*logm^2*T7p11ep0
       - 2*s^4*logm^2*T7p10ep0
       - 6*s^4*logm^2*T6p14ep0
       + 4*s^4*logm^2*T6p13ep0
       - 6*s^4*logm^2*T6p12ep0
       + 2*s^4*logm^2*T6p11ep0
       - 742/9*s^4*logm^2*zeta3
       - 9/4*s^4*logm^3
       - 3437/45*s^4*log2*a4
       - 49/8*s^4*ls5pithird*sqrt3
       - 2033/486*s^4*ls4pithird*sqrt3
       + 8*s^4*ls4pithird*sqrt3*logm
       + 3*s^4*ls4pithird*sqrt3*log3
       + 243/32*s^4*ls5p*sqrt3
       + 110325179/806400*s^4*ls3*sqrt3
       - 2033/36*s^4*ls3*sqrt3*logm
       + 54*s^4*ls3*sqrt3*logm^2
       - 2033/96*s^4*ls3*sqrt3*log3
       + 81/2*s^4*ls3*sqrt3*log3*logm
       + 243/32*s^4*ls3*sqrt3*log3^2
       + 5318834491/16588800*s^4*ls2*sqrt3
       - 3/4*s^4*ls2*sqrt3*zeta3
       - 227795/864*s^4*ls2*sqrt3*logm
       + 96*s^4*ls2*sqrt3*logm^2
       - 110325179/806400*s^4*ls2*sqrt3*log3
       + 2033/36*s^4*ls2*sqrt3*log3*logm
       - 54*s^4*ls2*sqrt3*log3*logm^2
       + 2033/192*s^4*ls2*sqrt3*log3^2
       - 81/4*s^4*ls2*sqrt3*log3^2*logm
       - 81/32*s^4*ls2*sqrt3*log3^3
       - 757229/13824*s^4*ls2^2
       - 2175/16*s^4*ls2^2*logm
       - 36*s^4*ls2^2*logm^2
       - 46759/3888*s^4*pi*sqrt3*zeta3
       + 23*s^4*pi*sqrt3*logm*zeta3
       + 69/8*s^4*pi*sqrt3*log3*zeta3
       - 81/8*s^4*pi*ls4p*sqrt3
       - 33882427433/746496000*s^4*pi^2
       - 3035143/1119744*s^4*pi^2*zeta3
       + 34415653/933120*s^4*pi^2*logm
       + 131/36*s^4*pi^2*logm*zeta3
       + 337/72*s^4*pi^2*logm^2
       - 3437/1620*s^4*pi^2*log2^3
       + 63/16*s^4*pi^2*ls3*sqrt3
       + 2033/2592*s^4*pi^2*ls2*sqrt3
       - 3/2*s^4*pi^2*ls2*sqrt3*logm
       - 9/16*s^4*pi^2*ls2*sqrt3*log3
       + 110325179/14515200*s^4*pi^3*sqrt3
       - 2033/648*s^4*pi^3*sqrt3*logm
       + 3*s^4*pi^3*sqrt3*logm^2
       - 2033/1728*s^4*pi^3*sqrt3*log3
       + 9/4*s^4*pi^3*sqrt3*log3*logm
       + 27/64*s^4*pi^3*sqrt3*log3^2
       + 106790449679/15676416000*s^4*pi^4
       + 103513/466560*s^4*pi^4*logm
       + 38/45*s^4*pi^4*logm^2
       - 230401/51840*s^4*pi^4*log2
       + 1/9*s^4*pi^5*sqrt3
       + 102107/1088640*s^4*pi^6
       - 304499/7776*s^4*c4
       - 8/3*s^4*c4*logm
       + 3437/1080*s^4*c4*log2
       + 2033/144*ls4*sqrt3
       - 27*ls4*sqrt3*logm
       - 81/8*ls4*sqrt3*log3
       - 2033/72*ls4*s^2*sqrt3
       + 54*ls4*s^2*sqrt3*logm
       + 81/4*ls4*s^2*sqrt3*log3
       + 2033/144*ls4*s^4*sqrt3
       - 27*ls4*s^4*sqrt3*logm
       - 81/8*ls4*s^4*sqrt3*log3
       + 81/16*ls5*sqrt3
       - 81/8*ls5*s^2*sqrt3
       + 81/16*ls5*s^4*sqrt3
   )

    + (MZ/mt)^6 * (
       - 13/105
       + 8/21*s^2
       - 2/5*s^4
       + 2/15*s^6
   )

    + (MZ/mt)^6*alphas/pi*cf * (
       + 13619/50400
       - 26/35*logm
       - 1/45*pi^2
       - 11359/14175*s^2
       + 16/7*s^2*logm
       + 1/15*s^2*pi^2
       + 23/30*s^4
       - 12/5*s^4*logm
       - 1/15*s^4*pi^2
       - 23/90*s^6
       + 4/5*s^6*logm
       + 1/45*s^6*pi^2
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*tf * (
       + 1178417/516096000
       + 18179/5898240*zeta3
       - 7/1200*logMZ
       + 7/1200*logm
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*tf*nl * (
       - 569479/3402000
       - 4/45*zeta3
       + 29219/75600*logm
       - 26/105*logm^2
       + 7/8100*pi^2
       - 2/135*pi^2*logm
       + 662437/1275750*s^2
       + 4/15*s^2*zeta3
       - 49718/42525*s^2*logm
       + 16/21*s^2*logm^2
       - 7/2700*s^2*pi^2
       + 2/45*s^2*pi^2*logm
       - 1183/2160*s^4
       - 4/15*s^4*zeta3
       + 53/45*s^4*logm
       - 4/5*s^4*logm^2
       + 7/2700*s^4*pi^2
       - 2/45*s^4*pi^2*logm
       + 1183/6480*s^6
       + 4/45*s^6*zeta3
       - 53/135*s^6*logm
       + 4/15*s^6*logm^2
       - 7/8100*s^6*pi^2
       + 2/135*s^6*pi^2*logm
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*nh*tf * (
       - 1936362255043/1365590016000
       + 306903967/35389440*zeta3
       + 1303/529200*logMZ
       - 1/1260*logMZ^2
       + 20323/52920*logm
       + 1/630*logm*logMZ
       - 313/1260*logm^2
       - 191/25*ls2*sqrt3
       + 1/5040*pi^2
       - 2/135*pi^2*logm
       + 359579848427/85349376000*s^2
       - 57480551/2211840*s^2*zeta3
       - 1303/793800*s^2*logMZ
       + 1/1890*s^2*logMZ^2
       - 2780299/2381400*s^2*logm
       - 1/945*s^2*logm*logMZ
       + 1441/1890*s^2*logm^2
       + 573/25*s^2*ls2*sqrt3
       - 1/7560*s^2*pi^2
       + 2/45*s^2*pi^2*logm
       - 22531/5400*s^4
       + 1168/45*s^4*zeta3
       + 53/45*s^4*logm
       - 4/5*s^4*logm^2
       - 573/25*s^4*ls2*sqrt3
       - 2/45*s^4*pi^2*logm
       + 22531/16200*s^6
       - 1168/135*s^6*zeta3
       - 53/135*s^6*logm
       + 4/15*s^6*logm^2
       + 191/25*s^6*ls2*sqrt3
       + 2/135*s^6*pi^2*logm
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*nh*tf*i * (
       - 1303/1587600*s^2*pi
       + 1/1890*s^2*pi*logMZ
       - 1/1890*s^2*pi*logm
       + 1303/1190700*s^4*pi
       - 2/2835*s^4*pi*logMZ
       + 2/2835*s^4*pi*logm
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*ca * (
       + 80000563589/83607552000
       + 78013487/137625600*zeta3
       - 452449/302400*logm
       + 143/210*logm^2
       - 6187/7200*ls2*sqrt3
       + 9/20*ls2^2
       - 153397/1944000*pi^2
       + 11/270*pi^2*logm
       + 1/400*pi^4
       - 21007557359/15676416000*s^2
       - 693472853/232243200*s^2*zeta3
       + 386849/85050*s^2*logm
       - 44/21*s^2*logm^2
       + 6187/2400*s^2*ls2*sqrt3
       - 27/20*s^2*ls2^2
       + 153397/648000*s^2*pi^2
       - 11/90*s^2*pi^2*logm
       - 3/400*s^2*pi^4
       + 87287/43200*s^4
       + 2171/900*s^4*zeta3
       - 167/36*s^4*logm
       + 11/5*s^4*logm^2
       - 6187/2400*s^4*ls2*sqrt3
       + 27/20*s^4*ls2^2
       - 153397/648000*s^4*pi^2
       + 11/90*s^4*pi^2*logm
       + 3/400*s^4*pi^4
       - 87287/129600*s^6
       - 2171/2700*s^6*zeta3
       + 167/108*s^6*logm
       - 11/15*s^6*logm^2
       + 6187/7200*s^6*ls2*sqrt3
       - 9/20*s^6*ls2^2
       + 153397/1944000*s^6*pi^2
       - 11/270*s^6*pi^2*logm
       - 1/400*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf^2 * (
       + 2163835081/1194393600
       - 2076427687/619315200*zeta3
       + 22199/8400*logm
       - 78/35*logm^2
       + 6187/3600*ls2*sqrt3
       - 9/10*ls2^2
       + 8011/243000*pi^2
       - 2/15*pi^2*logm
       + 1/1080*pi^4
       + 11967432707/1567641600*s^2
       - 30995257/38707200*s^2*zeta3
       - 37568/4725*s^2*logm
       + 48/7*s^2*logm^2
       - 6187/1200*s^2*ls2*sqrt3
       + 27/10*s^2*ls2^2
       - 8011/81000*s^2*pi^2
       + 2/5*s^2*pi^2*logm
       - 1/360*s^2*pi^4
       - 8417/3456*s^4
       - 3181/900*s^4*zeta3
       + 79/10*s^4*logm
       - 36/5*s^4*logm^2
       + 6187/1200*s^4*ls2*sqrt3
       - 27/10*s^4*ls2^2
       + 8011/81000*s^4*pi^2
       - 2/5*s^4*pi^2*logm
       + 1/360*s^4*pi^4
       + 8417/10368*s^6
       + 3181/2700*s^6*zeta3
       - 79/30*s^6*logm
       + 12/5*s^6*logm^2
       - 6187/3600*s^6*ls2*sqrt3
       + 9/10*s^6*ls2^2
       - 8011/243000*s^6*pi^2
       + 2/15*s^6*pi^2*logm
       - 1/1080*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*d33FF/nc * (
       + 351801179590009/251073478656000
       + 3460646581103/3719607091200*zeta3
       + 97011619/58060800*a4
       - 110401/145800*logMZ
       + 29/45*logMZ*zeta3
       + 110401/145800*logm
       - 29/45*logm*zeta3
       + 97011619/1393459200*log2^4
       - 97011619/1393459200*pi^2*log2^2
       - 5222163439/167215104000*pi^4
       - 3529731949993/2324754432000*s^2
       - 3590775427951/2789705318400*s^2*zeta3
       - 97011619/43545600*s^2*a4
       + 110401/145800*s^2*logMZ
       - 29/45*s^2*logMZ*zeta3
       - 110401/145800*s^2*logm
       + 29/45*s^2*logm*zeta3
       - 97011619/1045094400*s^2*log2^4
       + 97011619/1045094400*s^2*pi^2*log2^2
       + 4848337903/125411328000*s^2*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*d33FF/nc*i * (
       + 110401/291600*s^2*pi
       - 29/90*s^2*pi*zeta3
       - 110401/164025*s^4*pi
       + 232/405*s^4*pi*zeta3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*tf^2*nl * (
       + 28061719439/2508226560000
       - 630749/212336640*zeta3
       - 2597/552960*a4
       - 14321/2916000*logMZ
       + 7/4860*logMZ^2
       + 83143723/10450944000*logm
       + 18179/4423680*logm*zeta3
       - 259/24300*logm*logMZ
       + 56/6075*logm^2
       - 2597/13271040*log2^4
       - 7/19440*pi^2
       + 2597/13271040*pi^2*log2^2
       + 127253/1592524800*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 2988091/51030000
       + 404/2025*zeta3
       - 364729/2551500*logm
       - 16/135*logm*zeta3
       + 29219/113400*logm^2
       - 104/945*logm^3
       + 5131/729000*pi^2
       + 7/6075*pi^2*logm
       - 4/405*pi^2*logm^2
       - 19/12150*pi^4
       + 174837829/918540000*s^2
       - 46/75*s^2*zeta3
       + 852374/1913625*s^2*logm
       + 16/45*s^2*logm*zeta3
       - 99436/127575*s^2*logm^2
       + 64/189*s^2*logm^3
       - 5131/243000*s^2*pi^2
       - 7/2025*s^2*pi^2*logm
       + 4/135*s^2*pi^2*logm^2
       + 19/4050*s^2*pi^4
       - 14513/64800*s^4
       + 434/675*s^4*zeta3
       - 763/1620*s^4*logm
       - 16/45*s^4*logm*zeta3
       + 106/135*s^4*logm^2
       - 16/45*s^4*logm^3
       + 5131/243000*s^4*pi^2
       + 7/2025*s^4*pi^2*logm
       - 4/135*s^4*pi^2*logm^2
       - 19/4050*s^4*pi^4
       + 14513/194400*s^6
       - 434/2025*s^6*zeta3
       + 763/4860*s^6*logm
       + 16/135*s^6*logm*zeta3
       - 106/405*s^6*logm^2
       + 16/135*s^6*logm^3
       - 5131/729000*s^6*pi^2
       - 7/6075*s^6*pi^2*logm
       + 4/405*s^6*pi^2*logm^2
       + 19/12150*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh*tf^2 * (
       - 2131688955029/35846737920000
       + 1158401/103219200*zeta3
       - 217/6912*a4
       + 1515284221/32006016000*logMZ
       - 1519/55296*logMZ*zeta3
       - 106/11025*logMZ^2
       + 1/315*logMZ^3
       - 4537100369/102419251200*logm
       + 139699/4423680*logm*zeta3
       + 101/8820*logm*logMZ
       - 1/105*logm*logMZ^2
       - 9/4900*logm^2
       + 1/105*logm^2*logMZ
       - 1/315*logm^3
       - 217/165888*log2^4
       + 53/22050*pi^2
       - 1/420*pi^2*logMZ
       + 1/420*pi^2*logm
       + 217/165888*pi^2*log2^2
       + 10633/19906560*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 6422193794080417/63727534080000
       - 136/135*T6p14ep0
       + 3652/2025*T6p13ep0
       - 2655339864253/133772083200*zeta3
       - 2285/73728*a4
       - 15209/83349000*logMZ
       + 11/7560*logMZ^2
       - 1/2835*logMZ^3
       - 666797405761/341397504000*logm
       + 303758239/26542080*logm*zeta3
       + 37/99225*logm*logMZ
       + 81523/158760*logm^2
       + 1/945*logm^2*logMZ
       - 626/2835*logm^3
       - 2285/1769472*log2^4
       - 382/25*ls3*sqrt3
       - 13927/250*ls2*sqrt3
       - 764/75*ls2*sqrt3*logm
       + 382/25*ls2*sqrt3*log3
       - 1290851/756000*pi^2
       + 1/3780*pi^2*logMZ
       + 7/6075*pi^2*logm
       - 8/405*pi^2*logm^2
       + 2285/1769472*pi^2*log2^2
       - 191/225*pi^3*sqrt3
       + 1745150297/9555148800*pi^4
       - 97518174296718403/322620641280000*s^2
       + 136/45*s^2*T6p14ep0
       - 3652/675*s^2*T6p13ep0
       + 165673293053/2786918400*s^2*zeta3
       + 2029/41472*s^2*a4
       + 15209/125023500*s^2*logMZ
       - 11/11340*s^2*logMZ^2
       + 2/8505*s^2*logMZ^3
       + 223367459981/38407219200*s^2*logm
       - 56890727/1658880*s^2*logm*zeta3
       - 74/297675*s^2*logm*logMZ
       - 5564063/3572100*s^2*logm^2
       - 2/2835*s^2*logm^2*logMZ
       + 5764/8505*s^2*logm^3
       + 2029/995328*s^2*log2^4
       + 1146/25*s^2*ls3*sqrt3
       + 41781/250*s^2*ls2*sqrt3
       + 764/25*s^2*ls2*sqrt3*logm
       - 1146/25*s^2*ls2*sqrt3*log3
       + 5807867/1134000*s^2*pi^2
       - 1/5670*s^2*pi^2*logMZ
       - 7/2025*s^2*pi^2*logm
       + 8/135*s^2*pi^2*logm^2
       - 2029/995328*s^2*pi^2*log2^2
       + 191/75*s^2*pi^3*sqrt3
       - 326768081/597196800*s^2*pi^4
       + 48957779/162000*s^4
       - 136/45*s^4*T6p14ep0
       + 3652/675*s^4*T6p13ep0
       - 360484/6075*s^4*zeta3
       - 46777/8100*s^4*logm
       + 4624/135*s^4*logm*zeta3
       + 212/135*s^4*logm^2
       - 32/45*s^4*logm^3
       - 1146/25*s^4*ls3*sqrt3
       - 41781/250*s^4*ls2*sqrt3
       - 764/25*s^4*ls2*sqrt3*logm
       + 1146/25*s^4*ls2*sqrt3*log3
       - 3841/750*s^4*pi^2
       + 7/2025*s^4*pi^2*logm
       - 8/135*s^4*pi^2*logm^2
       - 191/75*s^4*pi^3*sqrt3
       + 3319/6075*s^4*pi^4
       - 48957779/486000*s^6
       + 136/135*s^6*T6p14ep0
       - 3652/2025*s^6*T6p13ep0
       + 360484/18225*s^6*zeta3
       + 46777/24300*s^6*logm
       - 4624/405*s^6*logm*zeta3
       - 212/405*s^6*logm^2
       + 32/135*s^6*logm^3
       + 382/25*s^6*ls3*sqrt3
       + 13927/250*s^6*ls2*sqrt3
       + 764/75*s^6*ls2*sqrt3*logm
       - 382/25*s^6*ls2*sqrt3*log3
       + 3841/2250*s^6*pi^2
       - 7/6075*s^6*pi^2*logm
       + 8/405*s^6*pi^2*logm^2
       + 191/225*s^6*pi^3*sqrt3
       - 3319/18225*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
       + 15209/250047000*s^2*pi
       - 11/11340*s^2*pi*logMZ
       + 1/2835*s^2*pi*logMZ^2
       - 37/297675*s^2*pi*logm
       - 1/2835*s^2*pi*logm^2
       - 1/34020*s^2*pi^3
       - 15209/187535250*s^4*pi
       + 11/8505*s^4*pi*logMZ
       - 4/8505*s^4*pi*logMZ^2
       + 148/893025*s^4*pi*logm
       + 4/8505*s^4*pi*logm^2
       + 1/25515*s^4*pi^3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 682567971873793/5173217280000
       + 10667/4050*T6p9ep0
       - 4204/2025*T6p10ep0
       - 7147114687/243302400*zeta3
       - 599/486000*logMZ
       + 1/2025*logMZ^2
       - 370582327847/204838502400*logm
       + 306903967/26542080*logm*zeta3
       + 911/396900*logm*logMZ
       - 1/945*logm*logMZ^2
       + 202319/793800*logm^2
       + 2/945*logm^2*logMZ
       - 1/9*logm^3
       - 23593/450*ls3*sqrt3
       - 1996463/13500*ls2*sqrt3
       - 764/75*ls2*sqrt3*logm
       + 23593/450*ls2*sqrt3*log3
       - 2379893/145800*pi^2
       + 1/3780*pi^2*logm
       - 4/405*pi^2*logm^2
       - 23593/8100*pi^3*sqrt3
       + 69113/364500*pi^4
       - 767526793115447/1939956480000*s^2
       - 10667/1350*s^2*T6p9ep0
       + 4204/675*s^2*T6p10ep0
       + 56182289087/638668800*s^2*zeta3
       + 599/729000*s^2*logMZ
       - 2/6075*s^2*logMZ^2
       + 22914787429/4267468800*s^2*logm
       - 57480551/1658880*s^2*logm*zeta3
       - 911/595350*s^2*logm*logMZ
       + 2/2835*s^2*logm*logMZ^2
       - 1388783/1786050*s^2*logm^2
       - 4/2835*s^2*logm^2*logMZ
       + 962/2835*s^2*logm^3
       + 23593/150*s^2*ls3*sqrt3
       + 1996463/4500*s^2*ls2*sqrt3
       + 764/25*s^2*ls2*sqrt3*logm
       - 23593/150*s^2*ls2*sqrt3*log3
       + 264431/5400*s^2*pi^2
       - 1/5670*s^2*pi^2*logm
       + 4/135*s^2*pi^2*logm^2
       + 23593/2700*s^2*pi^3*sqrt3
       - 69113/121500*s^2*pi^4
       + 42716381/108000*s^4
       + 10667/1350*s^4*T6p9ep0
       - 4204/675*s^4*T6p10ep0
       - 237223/2700*s^4*zeta3
       - 21481/4050*s^4*logm
       + 4672/135*s^4*logm*zeta3
       + 106/135*s^4*logm^2
       - 16/45*s^4*logm^3
       - 23593/150*s^4*ls3*sqrt3
       - 1996463/4500*s^4*ls2*sqrt3
       - 764/25*s^4*ls2*sqrt3*logm
       + 23593/150*s^4*ls2*sqrt3*log3
       - 95195/1944*s^4*pi^2
       - 4/135*s^4*pi^2*logm^2
       - 23593/2700*s^4*pi^3*sqrt3
       + 69113/121500*s^4*pi^4
       - 42716381/324000*s^6
       - 10667/4050*s^6*T6p9ep0
       + 4204/2025*s^6*T6p10ep0
       + 237223/8100*s^6*zeta3
       + 21481/12150*s^6*logm
       - 4672/405*s^6*logm*zeta3
       - 106/405*s^6*logm^2
       + 16/135*s^6*logm^3
       + 23593/450*s^6*ls3*sqrt3
       + 1996463/13500*s^6*ls2*sqrt3
       + 764/75*s^6*ls2*sqrt3*logm
       - 23593/450*s^6*ls2*sqrt3*log3
       + 95195/5832*s^6*pi^2
       + 4/405*s^6*pi^2*logm^2
       + 23593/8100*s^6*pi^3*sqrt3
       - 69113/364500*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh^2*tf^2*i * (
       + 599/1458000*s^2*pi
       - 2/6075*s^2*pi*logMZ
       - 911/1190700*s^2*pi*logm
       + 2/2835*s^2*pi*logm*logMZ
       - 2/2835*s^2*pi*logm^2
       - 599/1093500*s^4*pi
       + 8/18225*s^4*pi*logMZ
       + 911/893025*s^4*pi*logm
       - 8/8505*s^4*pi*logm*logMZ
       + 8/8505*s^4*pi*logm^2
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*tf * (
       - 60081456721969/123986903040000
       + 88903071898489/148784283648000*zeta3
       + 28042369/51609600*a4
       + 54654577/373248000*logMZ
       - 390451/3317760*logMZ*zeta3
       - 77/19440*logMZ^2
       - 6471302473/41803776000*logm
       + 5647309/53084160*logm*zeta3
       + 2849/97200*logm*logMZ
       - 154/6075*logm^2
       + 28042369/1238630400*log2^4
       + 77/77760*pi^2
       - 28042369/1238630400*pi^2*log2^2
       - 282764477/63700992000*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/180
       + 1/15*T6p14ep0
       - 2/45*T6p13ep0
       - 131/810*zeta3
       + 2/5*ls2*sqrt3
       + 3/10*ls2^2
       + 31/1620*pi^2
       + 13/2700*pi^4
       - 89/60*s^2
       - 1/5*s^2*T6p14ep0
       + 2/15*s^2*T6p13ep0
       + 131/270*s^2*zeta3
       - 6/5*s^2*ls2*sqrt3
       - 9/10*s^2*ls2^2
       - 31/540*s^2*pi^2
       - 13/900*s^2*pi^4
       + 89/60*s^4
       + 1/5*s^4*T6p14ep0
       - 2/15*s^4*T6p13ep0
       - 131/270*s^4*zeta3
       + 6/5*s^4*ls2*sqrt3
       + 9/10*s^4*ls2^2
       + 31/540*s^4*pi^2
       + 13/900*s^4*pi^4
       - 89/180*s^6
       - 1/15*s^6*T6p14ep0
       + 2/45*s^6*T6p13ep0
       + 131/810*s^6*zeta3
       - 2/5*s^6*ls2*sqrt3
       - 3/10*s^6*ls2^2
       - 31/1620*s^6*pi^2
       - 13/2700*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*tf*nl * (
       + 36520781674361/2149908480000
       + 1/15*T6p14ep1
       + 101/200*T6p14ep0
       - 2/45*T6p13ep1
       - 1171/9720*T6p13ep0
       - 1/45*T3L61ep1
       - 1663/1350*zeta5
       - 13894387137499/2006581248000*zeta3
       - 2417099/38707200*a4
       - 545390581/358318080*logm
       - 8/15*logm*T6p14ep0
       + 16/45*logm*T6p13ep0
       + 2896922023/928972800*logm*zeta3
       - 457129/226800*logm^2
       + 572/945*logm^3
       - 2417099/928972800*log2^4
       - 6187/3600*ls3*sqrt3
       - 1297267/1296000*ls2*sqrt3
       - 23467/5400*ls2*sqrt3*logm
       + 6187/3600*ls2*sqrt3*log3
       + 93/50*ls2^2
       - 9/5*ls2^2*logm
       - 913057/77760000*pi^2
       - 19/243*pi^2*zeta3
       - 408217/1458000*pi^2*logm
       + 22/405*pi^2*logm^2
       + 2417099/928972800*pi^2*log2^2
       - 6187/64800*pi^3*sqrt3
       + 706652911/8026324992*pi^4
       - 19/540*pi^4*logm
       - 208/2025*c4
       - 20778760354307/403107840000*s^2
       - 1/5*s^2*T6p14ep1
       - 303/200*s^2*T6p14ep0
       + 2/15*s^2*T6p13ep1
       + 1171/3240*s^2*T6p13ep0
       + 1/15*s^2*T3L61ep1
       + 1663/450*s^2*zeta5
       + 986089975009/41803776000*s^2*zeta3
       + 520999/4354560*s^2*a4
       + 76746917137/11757312000*s^2*logm
       + 8/5*s^2*logm*T6p14ep0
       - 16/15*s^2*logm*T6p13ep0
       - 1938001493/174182400*s^2*logm*zeta3
       + 781798/127575*s^2*logm^2
       - 352/189*s^2*logm^3
       + 520999/104509440*s^2*log2^4
       + 6187/1200*s^2*ls3*sqrt3
       + 1297267/432000*s^2*ls2*sqrt3
       + 23467/1800*s^2*ls2*sqrt3*logm
       - 6187/1200*s^2*ls2*sqrt3*log3
       - 279/50*s^2*ls2^2
       + 27/5*s^2*ls2^2*logm
       + 913057/25920000*s^2*pi^2
       + 19/81*s^2*pi^2*zeta3
       + 408217/486000*s^2*pi^2*logm
       - 22/135*s^2*pi^2*logm^2
       - 520999/104509440*s^2*pi^2*log2^2
       + 6187/21600*s^2*pi^3*sqrt3
       - 3666616951/12541132800*s^2*pi^4
       + 19/180*s^2*pi^4*logm
       + 208/675*s^2*c4
       + 3210080173/62208000*s^4
       + 1/5*s^4*T6p14ep1
       + 303/200*s^4*T6p14ep0
       - 2/15*s^4*T6p13ep1
       - 1171/3240*s^4*T6p13ep0
       - 1/15*s^4*T3L61ep1
       - 1663/450*s^4*zeta5
       - 131746243/5832000*s^4*zeta3
       - 14839/2700*s^4*logm
       - 8/5*s^4*logm*T6p14ep0
       + 16/15*s^4*logm*T6p13ep0
       + 2357/225*s^4*logm*zeta3
       - 844/135*s^4*logm^2
       + 88/45*s^4*logm^3
       - 6187/1200*s^4*ls3*sqrt3
       - 1297267/432000*s^4*ls2*sqrt3
       - 23467/1800*s^4*ls2*sqrt3*logm
       + 6187/1200*s^4*ls2*sqrt3*log3
       + 279/50*s^4*ls2^2
       - 27/5*s^4*ls2^2*logm
       - 913057/25920000*s^4*pi^2
       - 19/81*s^4*pi^2*zeta3
       - 408217/486000*s^4*pi^2*logm
       + 22/135*s^4*pi^2*logm^2
       - 6187/21600*s^4*pi^3*sqrt3
       + 81359/291600*s^4*pi^4
       - 19/180*s^4*pi^4*logm
       - 208/675*s^4*c4
       - 3210080173/186624000*s^6
       - 1/15*s^6*T6p14ep1
       - 101/200*s^6*T6p14ep0
       + 2/45*s^6*T6p13ep1
       + 1171/9720*s^6*T6p13ep0
       + 1/45*s^6*T3L61ep1
       + 1663/1350*s^6*zeta5
       + 131746243/17496000*s^6*zeta3
       + 14839/8100*s^6*logm
       + 8/15*s^6*logm*T6p14ep0
       - 16/45*s^6*logm*T6p13ep0
       - 2357/675*s^6*logm*zeta3
       + 844/405*s^6*logm^2
       - 88/135*s^6*logm^3
       + 6187/3600*s^6*ls3*sqrt3
       + 1297267/1296000*s^6*ls2*sqrt3
       + 23467/5400*s^6*ls2*sqrt3*logm
       - 6187/3600*s^6*ls2*sqrt3*log3
       - 93/50*s^6*ls2^2
       + 9/5*s^6*ls2^2*logm
       + 913057/77760000*s^6*pi^2
       + 19/243*s^6*pi^2*zeta3
       + 408217/1458000*s^6*pi^2*logm
       - 22/405*s^6*pi^2*logm^2
       + 6187/64800*s^6*pi^3*sqrt3
       - 81359/874800*s^6*pi^4
       + 19/540*s^6*pi^4*logm
       + 208/2025*s^6*c4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 20100757/76800
       - 7/120*T7p8ep0
       - 7/240*T7p7ep0
       + 7/120*T7p5ep0
       - 5983/4800*T6p9ep0
       + 7/80*T6p17ep0
       - 7/120*T6p13ep0
       + 11/15*T6p12ep0
       - 11/45*T6p11ep0
       + 17699/3600*T6p10ep0
       + 7/12*zeta5
       - 13258703/259200*zeta3
       - 25619/1600*ls3*sqrt3
       - 12631/480*ls2*sqrt3
       + 25619/1600*ls2*sqrt3*log3
       + 21/16*ls2^2
       + 139603/51840*pi^2
       - 25619/28800*pi^3*sqrt3
       - 11363/108000*pi^4
       - 20100757/25600*s^2
       + 7/40*s^2*T7p8ep0
       + 7/80*s^2*T7p7ep0
       - 7/40*s^2*T7p5ep0
       + 5983/1600*s^2*T6p9ep0
       - 21/80*s^2*T6p17ep0
       + 7/40*s^2*T6p13ep0
       - 11/5*s^2*T6p12ep0
       + 11/15*s^2*T6p11ep0
       - 17699/1200*s^2*T6p10ep0
       - 7/4*s^2*zeta5
       + 13258703/86400*s^2*zeta3
       + 76857/1600*s^2*ls3*sqrt3
       + 12631/160*s^2*ls2*sqrt3
       - 76857/1600*s^2*ls2*sqrt3*log3
       - 63/16*s^2*ls2^2
       - 139603/17280*s^2*pi^2
       + 25619/9600*s^2*pi^3*sqrt3
       + 11363/36000*s^2*pi^4
       + 20100757/25600*s^4
       - 7/40*s^4*T7p8ep0
       - 7/80*s^4*T7p7ep0
       + 7/40*s^4*T7p5ep0
       - 5983/1600*s^4*T6p9ep0
       + 21/80*s^4*T6p17ep0
       - 7/40*s^4*T6p13ep0
       + 11/5*s^4*T6p12ep0
       - 11/15*s^4*T6p11ep0
       + 17699/1200*s^4*T6p10ep0
       + 7/4*s^4*zeta5
       - 13258703/86400*s^4*zeta3
       - 76857/1600*s^4*ls3*sqrt3
       - 12631/160*s^4*ls2*sqrt3
       + 76857/1600*s^4*ls2*sqrt3*log3
       + 63/16*s^4*ls2^2
       + 139603/17280*s^4*pi^2
       - 25619/9600*s^4*pi^3*sqrt3
       - 11363/36000*s^4*pi^4
       - 20100757/76800*s^6
       + 7/120*s^6*T7p8ep0
       + 7/240*s^6*T7p7ep0
       - 7/120*s^6*T7p5ep0
       + 5983/4800*s^6*T6p9ep0
       - 7/80*s^6*T6p17ep0
       + 7/120*s^6*T6p13ep0
       - 11/15*s^6*T6p12ep0
       + 11/45*s^6*T6p11ep0
       - 17699/3600*s^6*T6p10ep0
       - 7/12*s^6*zeta5
       + 13258703/259200*s^6*zeta3
       + 25619/1600*s^6*ls3*sqrt3
       + 12631/480*s^6*ls2*sqrt3
       - 25619/1600*s^6*ls2*sqrt3*log3
       - 21/16*s^6*ls2^2
       - 139603/51840*s^6*pi^2
       + 25619/28800*s^6*pi^3*sqrt3
       + 11363/108000*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*nh*tf * (
       + 1065709245089895970483/1265410332426240000
       + 7/60*T8p5ep0
       + 49/90*T7p9ep0
       - 7/120*T7p8ep1
       - 859/7200*T7p8ep0
       - 7/240*T7p7ep1
       + 307/4800*T7p7ep0
       + 7/120*T7p5ep1
       - 451/7200*T7p5ep0
       + 1/45*T7p16ep0
       + 30347/27000*T7p13ep0
       - 7/48*T7p12ep0
       - 5983/4800*T6p9ep1
       + 59771579/23328000*T6p9ep0
       + 3350033/972000*T6p18ep0
       + 7/80*T6p17ep1
       - 240883/388800*T6p17ep0
       - 3559/6480*T6p16ep1
       - 1067/360*T6p14ep0
       - 7/120*T6p13ep1
       + 1177337/194400*T6p13ep0
       + 11/15*T6p12ep1
       - 749514611/149688000*T6p12ep0
       - 11/45*T6p11ep1
       + 60227/64800*T6p11ep0
       + 17699/3600*T6p10ep1
       + 4731499/1458000*T6p10ep0
       + 5449/12960*T5p8ep1
       + 6056651/1944000*T5p11ep0
       - 1/45*T3L61ep1
       + 31382557/756000*zeta5
       - 11278775122578275717/56240459218944000*zeta3
       - 26587799123/16257024000*a4
       + 61445851/4000752000*logMZ
       - 271/13824*logMZ*zeta3
       + 175597/38102400*logMZ^2
       - 43/45360*logMZ^3
       - 3663961469833327/1755758592000*logm
       + 7/15*logm*T7p8ep0
       + 7/30*logm*T7p7ep0
       - 7/15*logm*T7p5ep0
       + 5983/600*logm*T6p9ep0
       - 7/10*logm*T6p17ep0
       + 7/15*logm*T6p13ep0
       - 88/15*logm*T6p12ep0
       + 88/45*logm*T6p11ep0
       - 17699/450*logm*T6p10ep0
       - 14/3*logm*zeta5
       + 1408097809021/3715891200*logm*zeta3
       - 347593/19051200*logm*logMZ
       + 29/5040*logm*logMZ^2
       - 10896869/5443200*logm^2
       - 131/15120*logm^2*logMZ
       + 27631/45360*logm^3
       - 26587799123/390168576000*log2^4
       + 25619/2700*ls4pithird*sqrt3
       - 23762836583/199584000*ls3*sqrt3
       + 25619/200*ls3*sqrt3*logm
       + 76857/1600*ls3*sqrt3*log3
       - 69245469169/213840000*ls2*sqrt3
       + 51275/216*ls2*sqrt3*logm
       + 23762836583/199584000*ls2*sqrt3*log3
       - 25619/200*ls2*sqrt3*log3*logm
       - 76857/3200*ls2*sqrt3*log3^2
       + 417583/14400*ls2^2
       - 99/10*ls2^2*logm
       + 589237/21600*pi*sqrt3*zeta3
       - 3568954364413/452656512000*pi^2
       - 14381/48600*pi^2*zeta3
       + 43/60480*pi^2*logMZ
       - 884608741/40824000*pi^2*logm
       + 22/405*pi^2*logm^2
       + 26587799123/390168576000*pi^2*log2^2
       - 25619/14400*pi^2*ls2*sqrt3
       - 23762836583/3592512000*pi^3*sqrt3
       + 25619/3600*pi^3*sqrt3*logm
       + 25619/9600*pi^3*sqrt3*log3
       + 2124987585056533/4635202682880000*pi^4
       + 2852/3375*pi^4*logm
       + 7091/12150*c4
       - 59967449663597719171/23726443732992000*s^2
       - 7/20*s^2*T8p5ep0
       - 49/30*s^2*T7p9ep0
       + 7/40*s^2*T7p8ep1
       + 859/2400*s^2*T7p8ep0
       + 7/80*s^2*T7p7ep1
       - 307/1600*s^2*T7p7ep0
       - 7/40*s^2*T7p5ep1
       + 451/2400*s^2*T7p5ep0
       - 1/15*s^2*T7p16ep0
       - 30347/9000*s^2*T7p13ep0
       + 7/16*s^2*T7p12ep0
       + 5983/1600*s^2*T6p9ep1
       - 59771579/7776000*s^2*T6p9ep0
       - 3350033/324000*s^2*T6p18ep0
       - 21/80*s^2*T6p17ep1
       + 240883/129600*s^2*T6p17ep0
       + 3559/2160*s^2*T6p16ep1
       + 1067/120*s^2*T6p14ep0
       + 7/40*s^2*T6p13ep1
       - 1177337/64800*s^2*T6p13ep0
       - 11/5*s^2*T6p12ep1
       + 749514611/49896000*s^2*T6p12ep0
       + 11/15*s^2*T6p11ep1
       - 60227/21600*s^2*T6p11ep0
       - 17699/1200*s^2*T6p10ep1
       - 4731499/486000*s^2*T6p10ep0
       - 5449/4320*s^2*T5p8ep1
       - 6056651/648000*s^2*T5p11ep0
       + 1/15*s^2*T3L61ep1
       - 94425871/756000*s^2*zeta5
       + 5586391290616777/9299017728000*s^2*zeta3
       + 31564489/11612160*s^2*a4
       - 61445851/6001128000*s^2*logMZ
       + 271/20736*s^2*logMZ*zeta3
       - 175597/57153600*s^2*logMZ^2
       + 43/68040*s^2*logMZ^3
       + 2061682142614981/329204736000*s^2*logm
       - 7/5*s^2*logm*T7p8ep0
       - 7/10*s^2*logm*T7p7ep0
       + 7/5*s^2*logm*T7p5ep0
       - 5983/200*s^2*logm*T6p9ep0
       + 21/10*s^2*logm*T6p17ep0
       - 7/5*s^2*logm*T6p13ep0
       + 88/5*s^2*logm*T6p12ep0
       - 88/15*s^2*logm*T6p11ep0
       + 17699/150*s^2*logm*T6p10ep0
       + 14*s^2*logm*zeta5
       - 793330933343/696729600*s^2*logm*zeta3
       + 347593/28576800*s^2*logm*logMZ
       - 29/7560*s^2*logm*logMZ^2
       + 1110241/181440*s^2*logm^2
       + 131/22680*s^2*logm^2*logMZ
       - 25379/13608*s^2*logm^3
       + 31564489/278691840*s^2*log2^4
       - 25619/900*s^2*ls4pithird*sqrt3
       + 23762836583/66528000*s^2*ls3*sqrt3
       - 76857/200*s^2*ls3*sqrt3*logm
       - 230571/1600*s^2*ls3*sqrt3*log3
       + 69245469169/71280000*s^2*ls2*sqrt3
       - 51275/72*s^2*ls2*sqrt3*logm
       - 23762836583/66528000*s^2*ls2*sqrt3*log3
       + 76857/200*s^2*ls2*sqrt3*log3*logm
       + 230571/3200*s^2*ls2*sqrt3*log3^2
       - 417583/4800*s^2*ls2^2
       + 297/10*s^2*ls2^2*logm
       - 589237/7200*s^2*pi*sqrt3*zeta3
       + 3568548735343/150885504000*s^2*pi^2
       + 14381/16200*s^2*pi^2*zeta3
       - 43/90720*s^2*pi^2*logMZ
       + 442281533/6804000*s^2*pi^2*logm
       - 22/135*s^2*pi^2*logm^2
       - 31564489/278691840*s^2*pi^2*log2^2
       + 25619/4800*s^2*pi^2*ls2*sqrt3
       + 23762836583/1197504000*s^2*pi^3*sqrt3
       - 25619/1200*s^2*pi^3*sqrt3*logm
       - 25619/3200*s^2*pi^3*sqrt3*log3
       - 37090325625473/27590492160000*s^2*pi^4
       - 2852/1125*s^2*pi^4*logm
       - 7091/4050*s^2*c4
       + 17026187108419/6735960000*s^4
       + 7/20*s^4*T8p5ep0
       + 49/30*s^4*T7p9ep0
       - 7/40*s^4*T7p8ep1
       - 859/2400*s^4*T7p8ep0
       - 7/80*s^4*T7p7ep1
       + 307/1600*s^4*T7p7ep0
       + 7/40*s^4*T7p5ep1
       - 451/2400*s^4*T7p5ep0
       + 1/15*s^4*T7p16ep0
       + 30347/9000*s^4*T7p13ep0
       - 7/16*s^4*T7p12ep0
       - 5983/1600*s^4*T6p9ep1
       + 59771579/7776000*s^4*T6p9ep0
       + 3350033/324000*s^4*T6p18ep0
       + 21/80*s^4*T6p17ep1
       - 240883/129600*s^4*T6p17ep0
       - 3559/2160*s^4*T6p16ep1
       - 1067/120*s^4*T6p14ep0
       - 7/40*s^4*T6p13ep1
       + 1177337/64800*s^4*T6p13ep0
       + 11/5*s^4*T6p12ep1
       - 749514611/49896000*s^4*T6p12ep0
       - 11/15*s^4*T6p11ep1
       + 60227/21600*s^4*T6p11ep0
       + 17699/1200*s^4*T6p10ep1
       + 4731499/486000*s^4*T6p10ep0
       + 5449/4320*s^4*T5p8ep1
       + 6056651/648000*s^4*T5p11ep0
       - 1/15*s^4*T3L61ep1
       + 4487851/36000*s^4*zeta5
       - 2151874302673/3592512000*s^4*zeta3
       - 36068113/5760*s^4*logm
       + 7/5*s^4*logm*T7p8ep0
       + 7/10*s^4*logm*T7p7ep0
       - 7/5*s^4*logm*T7p5ep0
       + 5983/200*s^4*logm*T6p9ep0
       - 21/10*s^4*logm*T6p17ep0
       + 7/5*s^4*logm*T6p13ep0
       - 88/5*s^4*logm*T6p12ep0
       + 88/15*s^4*logm*T6p11ep0
       - 17699/150*s^4*logm*T6p10ep0
       - 14*s^4*logm*zeta5
       + 4097173/3600*s^4*logm*zeta3
       - 844/135*s^4*logm^2
       + 88/45*s^4*logm^3
       + 25619/900*s^4*ls4pithird*sqrt3
       - 23762836583/66528000*s^4*ls3*sqrt3
       + 76857/200*s^4*ls3*sqrt3*logm
       + 230571/1600*s^4*ls3*sqrt3*log3
       - 69245469169/71280000*s^4*ls2*sqrt3
       + 51275/72*s^4*ls2*sqrt3*logm
       + 23762836583/66528000*s^4*ls2*sqrt3*log3
       - 76857/200*s^4*ls2*sqrt3*log3*logm
       - 230571/3200*s^4*ls2*sqrt3*log3^2
       + 417583/4800*s^4*ls2^2
       - 297/10*s^4*ls2^2*logm
       + 589237/7200*s^4*pi*sqrt3*zeta3
       - 72825160027/3079296000*s^4*pi^2
       - 14381/16200*s^4*pi^2*zeta3
       - 1974442/30375*s^4*pi^2*logm
       + 22/135*s^4*pi^2*logm^2
       - 25619/4800*s^4*pi^2*ls2*sqrt3
       - 23762836583/1197504000*s^4*pi^3*sqrt3
       + 25619/1200*s^4*pi^3*sqrt3*logm
       + 25619/3200*s^4*pi^3*sqrt3*log3
       + 35427881477/26943840000*s^4*pi^4
       + 2852/1125*s^4*pi^4*logm
       + 7091/4050*s^4*c4
       - 17026187108419/20207880000*s^6
       - 7/60*s^6*T8p5ep0
       - 49/90*s^6*T7p9ep0
       + 7/120*s^6*T7p8ep1
       + 859/7200*s^6*T7p8ep0
       + 7/240*s^6*T7p7ep1
       - 307/4800*s^6*T7p7ep0
       - 7/120*s^6*T7p5ep1
       + 451/7200*s^6*T7p5ep0
       - 1/45*s^6*T7p16ep0
       - 30347/27000*s^6*T7p13ep0
       + 7/48*s^6*T7p12ep0
       + 5983/4800*s^6*T6p9ep1
       - 59771579/23328000*s^6*T6p9ep0
       - 3350033/972000*s^6*T6p18ep0
       - 7/80*s^6*T6p17ep1
       + 240883/388800*s^6*T6p17ep0
       + 3559/6480*s^6*T6p16ep1
       + 1067/360*s^6*T6p14ep0
       + 7/120*s^6*T6p13ep1
       - 1177337/194400*s^6*T6p13ep0
       - 11/15*s^6*T6p12ep1
       + 749514611/149688000*s^6*T6p12ep0
       + 11/45*s^6*T6p11ep1
       - 60227/64800*s^6*T6p11ep0
       - 17699/3600*s^6*T6p10ep1
       - 4731499/1458000*s^6*T6p10ep0
       - 5449/12960*s^6*T5p8ep1
       - 6056651/1944000*s^6*T5p11ep0
       + 1/45*s^6*T3L61ep1
       - 4487851/108000*s^6*zeta5
       + 2151874302673/10777536000*s^6*zeta3
       + 36068113/17280*s^6*logm
       - 7/15*s^6*logm*T7p8ep0
       - 7/30*s^6*logm*T7p7ep0
       + 7/15*s^6*logm*T7p5ep0
       - 5983/600*s^6*logm*T6p9ep0
       + 7/10*s^6*logm*T6p17ep0
       - 7/15*s^6*logm*T6p13ep0
       + 88/15*s^6*logm*T6p12ep0
       - 88/45*s^6*logm*T6p11ep0
       + 17699/450*s^6*logm*T6p10ep0
       + 14/3*s^6*logm*zeta5
       - 4097173/10800*s^6*logm*zeta3
       + 844/405*s^6*logm^2
       - 88/135*s^6*logm^3
       - 25619/2700*s^6*ls4pithird*sqrt3
       + 23762836583/199584000*s^6*ls3*sqrt3
       - 25619/200*s^6*ls3*sqrt3*logm
       - 76857/1600*s^6*ls3*sqrt3*log3
       + 69245469169/213840000*s^6*ls2*sqrt3
       - 51275/216*s^6*ls2*sqrt3*logm
       - 23762836583/199584000*s^6*ls2*sqrt3*log3
       + 25619/200*s^6*ls2*sqrt3*log3*logm
       + 76857/3200*s^6*ls2*sqrt3*log3^2
       - 417583/14400*s^6*ls2^2
       + 99/10*s^6*ls2^2*logm
       - 589237/21600*s^6*pi*sqrt3*zeta3
       + 72825160027/9237888000*s^6*pi^2
       + 14381/48600*s^6*pi^2*zeta3
       + 1974442/91125*s^6*pi^2*logm
       - 22/405*s^6*pi^2*logm^2
       + 25619/14400*s^6*pi^2*ls2*sqrt3
       + 23762836583/3592512000*s^6*pi^3*sqrt3
       - 25619/3600*s^6*pi^3*sqrt3*logm
       - 25619/9600*s^6*pi^3*sqrt3*log3
       - 35427881477/80831520000*s^6*pi^4
       - 2852/3375*s^6*pi^4*logm
       - 7091/12150*s^6*c4
       - 25619/800*ls4*sqrt3
       + 76857/800*ls4*s^2*sqrt3
       - 76857/800*ls4*s^4*sqrt3
       + 25619/800*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*nh*tf*i * (
       - 61445851/12002256000*s^2*pi
       + 271/41472*s^2*pi*zeta3
       - 175597/57153600*s^2*pi*logMZ
       + 43/45360*s^2*pi*logMZ^2
       + 347593/57153600*s^2*pi*logm
       - 29/7560*s^2*pi*logm*logMZ
       + 131/45360*s^2*pi*logm^2
       - 43/544320*s^2*pi^3
       + 61445851/9001692000*s^4*pi
       - 271/31104*s^4*pi*zeta3
       + 175597/42865200*s^4*pi*logMZ
       - 43/34020*s^4*pi*logMZ^2
       - 347593/42865200*s^4*pi*logm
       + 29/5670*s^4*pi*logm*logMZ
       - 131/34020*s^4*pi*logm^2
       + 43/408240*s^4*pi^3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/480
       + 1/40*T7p11ep0
       - 1/40*T7p10ep0
       - 3/40*T6p14ep0
       + 1/20*T6p13ep0
       - 1/40*T6p12ep0
       + 1/120*T6p11ep0
       - 127/135*zeta3
       + 9/40*ls3*sqrt3
       + 1/5*ls2*sqrt3
       - 9/40*ls2*sqrt3*log3
       - 3/10*ls2^2
       + 43/480*pi^2
       + 1/80*pi^3*sqrt3
       + 37/4320*pi^4
       - 943/160*s^2
       - 3/40*s^2*T7p11ep0
       + 3/40*s^2*T7p10ep0
       + 9/40*s^2*T6p14ep0
       - 3/20*s^2*T6p13ep0
       + 3/40*s^2*T6p12ep0
       - 1/40*s^2*T6p11ep0
       + 127/45*s^2*zeta3
       - 27/40*s^2*ls3*sqrt3
       - 3/5*s^2*ls2*sqrt3
       + 27/40*s^2*ls2*sqrt3*log3
       + 9/10*s^2*ls2^2
       - 43/160*s^2*pi^2
       - 3/80*s^2*pi^3*sqrt3
       - 37/1440*s^2*pi^4
       + 943/160*s^4
       + 3/40*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep0
       - 9/40*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep0
       - 127/45*s^4*zeta3
       + 27/40*s^4*ls3*sqrt3
       + 3/5*s^4*ls2*sqrt3
       - 27/40*s^4*ls2*sqrt3*log3
       - 9/10*s^4*ls2^2
       + 43/160*s^4*pi^2
       + 3/80*s^4*pi^3*sqrt3
       + 37/1440*s^4*pi^4
       - 943/480*s^6
       - 1/40*s^6*T7p11ep0
       + 1/40*s^6*T7p10ep0
       + 3/40*s^6*T6p14ep0
       - 1/20*s^6*T6p13ep0
       + 1/40*s^6*T6p12ep0
       - 1/120*s^6*T6p11ep0
       + 127/135*s^6*zeta3
       - 9/40*s^6*ls3*sqrt3
       - 1/5*s^6*ls2*sqrt3
       + 9/40*s^6*ls2*sqrt3*log3
       + 3/10*s^6*ls2^2
       - 43/480*s^6*pi^2
       - 1/80*s^6*pi^3*sqrt3
       - 37/4320*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 290766611/8294400
       + 1/60*T8p10ep0
       + 1/60*T7p9ep0
       - 1/40*T7p8ep0
       - 1/60*T7p7ep0
       + 7/120*T7p5ep0
       + 1/48*T7p14ep1
       + 1/40*T7p11ep1
       + 15769/172800*T7p11ep0
       - 1/40*T7p10ep1
       - 15769/172800*T7p10ep0
       - 485471/1555200*T6p9ep0
       - 1/45*T6p18ep0
       + 3/40*T6p17ep0
       - 3/40*T6p14ep1
       - 12391/19200*T6p14ep0
       + 1/20*T6p13ep1
       + 8711/28800*T6p13ep0
       - 1/40*T6p12ep1
       - 853/2400*T6p12ep0
       + 1/120*T6p11ep1
       + 2519/21600*T6p11ep0
       + 460361/388800*T6p10ep0
       - 29/480*T5p8ep1
       + 263/2880*T5p11ep0
       - 5387/2400*zeta5
       - 67929767/4665600*zeta3
       - 943/60*logm
       - 1/5*logm*T7p11ep0
       + 1/5*logm*T7p10ep0
       + 3/5*logm*T6p14ep0
       - 2/5*logm*T6p13ep0
       + 1/5*logm*T6p12ep0
       - 1/15*logm*T6p11ep0
       + 1016/135*logm*zeta3
       - 2/15*ls4pithird*sqrt3
       + 727153/172800*ls3*sqrt3
       - 9/5*ls3*sqrt3*logm
       - 27/40*ls3*sqrt3*log3
       + 21667/2592*ls2*sqrt3
       - 8/5*ls2*sqrt3*logm
       - 727153/172800*ls2*sqrt3*log3
       + 9/5*ls2*sqrt3*log3*logm
       + 27/80*ls2*sqrt3*log3^2
       - 99167/19200*ls2^2
       + 12/5*ls2^2*logm
       - 23/60*pi*sqrt3*zeta3
       + 10957603/27993600*pi^2
       + 83/1080*pi^2*zeta3
       - 43/60*pi^2*logm
       + 1/40*pi^2*ls2*sqrt3
       + 727153/3110400*pi^3*sqrt3
       - 1/10*pi^3*sqrt3*logm
       - 3/80*pi^3*sqrt3*log3
       + 11624989/559872000*pi^4
       - 37/540*pi^4*logm
       - 290766611/2764800*s^2
       - 1/20*s^2*T8p10ep0
       - 1/20*s^2*T7p9ep0
       + 3/40*s^2*T7p8ep0
       + 1/20*s^2*T7p7ep0
       - 7/40*s^2*T7p5ep0
       - 1/16*s^2*T7p14ep1
       - 3/40*s^2*T7p11ep1
       - 15769/57600*s^2*T7p11ep0
       + 3/40*s^2*T7p10ep1
       + 15769/57600*s^2*T7p10ep0
       + 485471/518400*s^2*T6p9ep0
       + 1/15*s^2*T6p18ep0
       - 9/40*s^2*T6p17ep0
       + 9/40*s^2*T6p14ep1
       + 12391/6400*s^2*T6p14ep0
       - 3/20*s^2*T6p13ep1
       - 8711/9600*s^2*T6p13ep0
       + 3/40*s^2*T6p12ep1
       + 853/800*s^2*T6p12ep0
       - 1/40*s^2*T6p11ep1
       - 2519/7200*s^2*T6p11ep0
       - 460361/129600*s^2*T6p10ep0
       + 29/160*s^2*T5p8ep1
       - 263/960*s^2*T5p11ep0
       + 5387/800*s^2*zeta5
       + 67929767/1555200*s^2*zeta3
       + 943/20*s^2*logm
       + 3/5*s^2*logm*T7p11ep0
       - 3/5*s^2*logm*T7p10ep0
       - 9/5*s^2*logm*T6p14ep0
       + 6/5*s^2*logm*T6p13ep0
       - 3/5*s^2*logm*T6p12ep0
       + 1/5*s^2*logm*T6p11ep0
       - 1016/45*s^2*logm*zeta3
       + 2/5*s^2*ls4pithird*sqrt3
       - 727153/57600*s^2*ls3*sqrt3
       + 27/5*s^2*ls3*sqrt3*logm
       + 81/40*s^2*ls3*sqrt3*log3
       - 21667/864*s^2*ls2*sqrt3
       + 24/5*s^2*ls2*sqrt3*logm
       + 727153/57600*s^2*ls2*sqrt3*log3
       - 27/5*s^2*ls2*sqrt3*log3*logm
       - 81/80*s^2*ls2*sqrt3*log3^2
       + 99167/6400*s^2*ls2^2
       - 36/5*s^2*ls2^2*logm
       + 23/20*s^2*pi*sqrt3*zeta3
       - 10957603/9331200*s^2*pi^2
       - 83/360*s^2*pi^2*zeta3
       + 43/20*s^2*pi^2*logm
       - 3/40*s^2*pi^2*ls2*sqrt3
       - 727153/1036800*s^2*pi^3*sqrt3
       + 3/10*s^2*pi^3*sqrt3*logm
       + 9/80*s^2*pi^3*sqrt3*log3
       - 11624989/186624000*s^2*pi^4
       + 37/180*s^2*pi^4*logm
       + 290766611/2764800*s^4
       + 1/20*s^4*T8p10ep0
       + 1/20*s^4*T7p9ep0
       - 3/40*s^4*T7p8ep0
       - 1/20*s^4*T7p7ep0
       + 7/40*s^4*T7p5ep0
       + 1/16*s^4*T7p14ep1
       + 3/40*s^4*T7p11ep1
       + 15769/57600*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep1
       - 15769/57600*s^4*T7p10ep0
       - 485471/518400*s^4*T6p9ep0
       - 1/15*s^4*T6p18ep0
       + 9/40*s^4*T6p17ep0
       - 9/40*s^4*T6p14ep1
       - 12391/6400*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep1
       + 8711/9600*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep1
       - 853/800*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep1
       + 2519/7200*s^4*T6p11ep0
       + 460361/129600*s^4*T6p10ep0
       - 29/160*s^4*T5p8ep1
       + 263/960*s^4*T5p11ep0
       - 5387/800*s^4*zeta5
       - 67929767/1555200*s^4*zeta3
       - 943/20*s^4*logm
       - 3/5*s^4*logm*T7p11ep0
       + 3/5*s^4*logm*T7p10ep0
       + 9/5*s^4*logm*T6p14ep0
       - 6/5*s^4*logm*T6p13ep0
       + 3/5*s^4*logm*T6p12ep0
       - 1/5*s^4*logm*T6p11ep0
       + 1016/45*s^4*logm*zeta3
       - 2/5*s^4*ls4pithird*sqrt3
       + 727153/57600*s^4*ls3*sqrt3
       - 27/5*s^4*ls3*sqrt3*logm
       - 81/40*s^4*ls3*sqrt3*log3
       + 21667/864*s^4*ls2*sqrt3
       - 24/5*s^4*ls2*sqrt3*logm
       - 727153/57600*s^4*ls2*sqrt3*log3
       + 27/5*s^4*ls2*sqrt3*log3*logm
       + 81/80*s^4*ls2*sqrt3*log3^2
       - 99167/6400*s^4*ls2^2
       + 36/5*s^4*ls2^2*logm
       - 23/20*s^4*pi*sqrt3*zeta3
       + 10957603/9331200*s^4*pi^2
       + 83/360*s^4*pi^2*zeta3
       - 43/20*s^4*pi^2*logm
       + 3/40*s^4*pi^2*ls2*sqrt3
       + 727153/1036800*s^4*pi^3*sqrt3
       - 3/10*s^4*pi^3*sqrt3*logm
       - 9/80*s^4*pi^3*sqrt3*log3
       + 11624989/186624000*s^4*pi^4
       - 37/180*s^4*pi^4*logm
       - 290766611/8294400*s^6
       - 1/60*s^6*T8p10ep0
       - 1/60*s^6*T7p9ep0
       + 1/40*s^6*T7p8ep0
       + 1/60*s^6*T7p7ep0
       - 7/120*s^6*T7p5ep0
       - 1/48*s^6*T7p14ep1
       - 1/40*s^6*T7p11ep1
       - 15769/172800*s^6*T7p11ep0
       + 1/40*s^6*T7p10ep1
       + 15769/172800*s^6*T7p10ep0
       + 485471/1555200*s^6*T6p9ep0
       + 1/45*s^6*T6p18ep0
       - 3/40*s^6*T6p17ep0
       + 3/40*s^6*T6p14ep1
       + 12391/19200*s^6*T6p14ep0
       - 1/20*s^6*T6p13ep1
       - 8711/28800*s^6*T6p13ep0
       + 1/40*s^6*T6p12ep1
       + 853/2400*s^6*T6p12ep0
       - 1/120*s^6*T6p11ep1
       - 2519/21600*s^6*T6p11ep0
       - 460361/388800*s^6*T6p10ep0
       + 29/480*s^6*T5p8ep1
       - 263/2880*s^6*T5p11ep0
       + 5387/2400*s^6*zeta5
       + 67929767/4665600*s^6*zeta3
       + 943/60*s^6*logm
       + 1/5*s^6*logm*T7p11ep0
       - 1/5*s^6*logm*T7p10ep0
       - 3/5*s^6*logm*T6p14ep0
       + 2/5*s^6*logm*T6p13ep0
       - 1/5*s^6*logm*T6p12ep0
       + 1/15*s^6*logm*T6p11ep0
       - 1016/135*s^6*logm*zeta3
       + 2/15*s^6*ls4pithird*sqrt3
       - 727153/172800*s^6*ls3*sqrt3
       + 9/5*s^6*ls3*sqrt3*logm
       + 27/40*s^6*ls3*sqrt3*log3
       - 21667/2592*s^6*ls2*sqrt3
       + 8/5*s^6*ls2*sqrt3*logm
       + 727153/172800*s^6*ls2*sqrt3*log3
       - 9/5*s^6*ls2*sqrt3*log3*logm
       - 27/80*s^6*ls2*sqrt3*log3^2
       + 99167/19200*s^6*ls2^2
       - 12/5*s^6*ls2^2*logm
       + 23/60*s^6*pi*sqrt3*zeta3
       - 10957603/27993600*s^6*pi^2
       - 83/1080*s^6*pi^2*zeta3
       + 43/60*s^6*pi^2*logm
       - 1/40*s^6*pi^2*ls2*sqrt3
       - 727153/3110400*s^6*pi^3*sqrt3
       + 1/10*s^6*pi^3*sqrt3*logm
       + 3/80*s^6*pi^3*sqrt3*log3
       - 11624989/559872000*s^6*pi^4
       + 37/540*s^6*pi^4*logm
       + 9/20*ls4*sqrt3
       - 27/20*ls4*s^2*sqrt3
       + 27/20*ls4*s^4*sqrt3
       - 9/20*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca^2 * (
       + 272120804759173919023/6327051662131200000
       - 7/240*T9p7ep0
       - 1/120*T9p6ep0
       + 1/60*T9p5ep0
       + 2431/28800*T9p4ep0
       + 63799/777600*T9p3ep0
       - 1/120*T8p9ep0
       - 59/720*T8p7ep0
       + 1/72*T8p4ep0
       + 109/720*T8p2ep0
       + 1/60*T8p10ep1
       + 5221/43200*T8p10ep0
       + 1/60*T7p9ep1
       + 1909/14400*T7p9ep0
       - 1/40*T7p8ep1
       + 63/200*T7p8ep0
       - 1/60*T7p7ep1
       + 12379/69120*T7p7ep0
       - 7/720*T7p6ep1
       + 7/120*T7p5ep1
       + 5627/28800*T7p5ep0
       - 2587/43200*T7p16ep0
       + 7/360*T7p15ep1
       + 1/48*T7p14ep2
       + 30587/172800*T7p14ep1
       + 1/40*T7p11ep2
       + 15769/172800*T7p11ep1
       - 19857091/31104000*T7p11ep0
       - 1/40*T7p10ep2
       - 15769/172800*T7p10ep1
       + 15142531/31104000*T7p10ep0
       - 485471/1555200*T6p9ep1
       + 275879/1620000*T6p9ep0
       + 1/40*T6p19ep2
       - 1/45*T6p18ep1
       + 69706091/77760000*T6p18ep0
       + 3/40*T6p17ep1
       + 87853/5184000*T6p17ep0
       - 4048051/31104000*T6p16ep1
       + 1/40*T6p15ep2
       - 3/40*T6p14ep2
       - 12391/19200*T6p14ep1
       - 5234833/2073600*T6p14ep0
       + 1/20*T6p13ep2
       + 8711/28800*T6p13ep1
       + 61085719/38880000*T6p13ep0
       - 1/40*T6p12ep2
       - 853/2400*T6p12ep1
       - 469705621/155520000*T6p12ep0
       + 1/120*T6p11ep2
       + 2519/21600*T6p11ep1
       + 46937/96000*T6p11ep0
       + 460361/388800*T6p10ep1
       + 118356331/38880000*T6p10ep0
       - 29/480*T5p8ep2
       - 44764529/62208000*T5p8ep1
       + 263/2880*T5p11ep1
       + 261139079/124416000*T5p11ep0
       - 53/720*T4LVB7ep1
       + 71/1440*T4LVB6ep1
       - 7/540*T4LT4ep2
       + 7/720*T4LT2ep2
       + 11/180*T3L61ep1
       - 1236042785203/934053120000*zeta5
       - 39300344729123274353/281202296094720000*zeta3
       - 5201/38880*zeta3^2
       - 11750621/450450*a5
       + 12885440391833/581188608000*a4
       - 71728492562359/250822656000*logm
       - 2/15*logm*T8p10ep0
       - 2/15*logm*T7p9ep0
       + 1/5*logm*T7p8ep0
       + 2/15*logm*T7p7ep0
       - 7/15*logm*T7p5ep0
       - 1/6*logm*T7p14ep1
       - 1/5*logm*T7p11ep1
       - 15769/21600*logm*T7p11ep0
       + 1/5*logm*T7p10ep1
       + 15769/21600*logm*T7p10ep0
       + 485471/194400*logm*T6p9ep0
       + 8/45*logm*T6p18ep0
       - 3/5*logm*T6p17ep0
       + 3/5*logm*T6p14ep1
       + 12391/2400*logm*T6p14ep0
       - 2/5*logm*T6p13ep1
       - 8711/3600*logm*T6p13ep0
       + 1/5*logm*T6p12ep1
       + 853/300*logm*T6p12ep0
       - 1/15*logm*T6p11ep1
       - 2519/2700*logm*T6p11ep0
       - 460361/48600*logm*T6p10ep0
       + 29/60*logm*T5p8ep1
       - 263/360*logm*T5p11ep0
       + 5387/300*logm*zeta5
       + 3825854541931/33443020800*logm*zeta3
       + 119996939/1814400*logm^2
       + 4/5*logm^2*T7p11ep0
       - 4/5*logm^2*T7p10ep0
       - 12/5*logm^2*T6p14ep0
       + 8/5*logm^2*T6p13ep0
       - 4/5*logm^2*T6p12ep0
       + 4/15*logm^2*T6p11ep0
       - 4064/135*logm^2*zeta3
       - 1573/1890*logm^3
       - 22591/2250*log2*a4
       + 12885440391833/13948526592000*log2^4
       - 362099/1801800*log2^5
       - 49/60*ls5pithird*sqrt3
       - 727153/291600*ls4pithird*sqrt3
       + 16/15*ls4pithird*sqrt3*logm
       + 2/5*ls4pithird*sqrt3*log3
       + 81/80*ls5p*sqrt3
       + 267063623/5760000*ls3*sqrt3
       - 727153/21600*ls3*sqrt3*logm
       + 36/5*ls3*sqrt3*logm^2
       - 727153/57600*ls3*sqrt3*log3
       + 27/5*ls3*sqrt3*log3*logm
       + 81/80*ls3*sqrt3*log3^2
       + 516601764727/12441600000*ls2*sqrt3
       - 1/10*ls2*sqrt3*zeta3
       - 4129229/64800*ls2*sqrt3*logm
       + 32/5*ls2*sqrt3*logm^2
       - 267063623/5760000*ls2*sqrt3*log3
       + 727153/21600*ls2*sqrt3*log3*logm
       - 36/5*ls2*sqrt3*log3*logm^2
       + 727153/115200*ls2*sqrt3*log3^2
       - 27/10*ls2*sqrt3*log3^2*logm
       - 27/80*ls2*sqrt3*log3^3
       - 49742273/2592000*ls2^2
       + 95207/2400*ls2^2*logm
       - 48/5*ls2^2*logm^2
       - 16724519/2332800*pi*sqrt3*zeta3
       + 46/15*pi*sqrt3*logm*zeta3
       + 23/20*pi*sqrt3*log3*zeta3
       - 27/20*pi*ls4p*sqrt3
       - 83490261523/10497600000*pi^2
       - 14217811/33592320*pi^2*zeta3
       - 24587557/8748000*pi^2*logm
       - 83/135*pi^2*logm*zeta3
       + 4523/1620*pi^2*logm^2
       - 12885440391833/13948526592000*pi^2*log2^2
       + 2271917/40540500*pi^2*log2^3
       + 21/40*pi^2*ls3*sqrt3
       + 727153/1555200*pi^2*ls2*sqrt3
       - 1/5*pi^2*ls2*sqrt3*logm
       - 3/40*pi^2*ls2*sqrt3*log3
       + 267063623/103680000*pi^3*sqrt3
       - 727153/388800*pi^3*sqrt3*logm
       + 2/5*pi^3*sqrt3*logm^2
       - 727153/1036800*pi^3*sqrt3*log3
       + 3/10*pi^3*sqrt3*log3*logm
       + 9/160*pi^3*sqrt3*log3^2
       + 19256164218147211/25107347865600000*pi^4
       - 12266509/69984000*pi^4*logm
       + 37/135*pi^4*logm^2
       - 977076853/2594592000*pi^4*log2
       + 2/135*pi^5*sqrt3
       + 54797/4082400*pi^6
       - 21744863/5832000*c4
       + 22591/54000*c4*log2
       - 67068033744155383/543187814400000*s^2
       + 7/80*s^2*T9p7ep0
       + 1/40*s^2*T9p6ep0
       - 1/20*s^2*T9p5ep0
       - 2431/9600*s^2*T9p4ep0
       - 63799/259200*s^2*T9p3ep0
       + 1/40*s^2*T8p9ep0
       + 59/240*s^2*T8p7ep0
       - 1/24*s^2*T8p4ep0
       - 109/240*s^2*T8p2ep0
       - 1/20*s^2*T8p10ep1
       - 5221/14400*s^2*T8p10ep0
       - 1/20*s^2*T7p9ep1
       - 1909/4800*s^2*T7p9ep0
       + 3/40*s^2*T7p8ep1
       - 189/200*s^2*T7p8ep0
       + 1/20*s^2*T7p7ep1
       - 12379/23040*s^2*T7p7ep0
       + 7/240*s^2*T7p6ep1
       - 7/40*s^2*T7p5ep1
       - 5627/9600*s^2*T7p5ep0
       + 2587/14400*s^2*T7p16ep0
       - 7/120*s^2*T7p15ep1
       - 1/16*s^2*T7p14ep2
       - 30587/57600*s^2*T7p14ep1
       - 3/40*s^2*T7p11ep2
       - 15769/57600*s^2*T7p11ep1
       + 19857091/10368000*s^2*T7p11ep0
       + 3/40*s^2*T7p10ep2
       + 15769/57600*s^2*T7p10ep1
       - 15142531/10368000*s^2*T7p10ep0
       + 485471/518400*s^2*T6p9ep1
       - 275879/540000*s^2*T6p9ep0
       - 3/40*s^2*T6p19ep2
       + 1/15*s^2*T6p18ep1
       - 69706091/25920000*s^2*T6p18ep0
       - 9/40*s^2*T6p17ep1
       - 87853/1728000*s^2*T6p17ep0
       + 4048051/10368000*s^2*T6p16ep1
       - 3/40*s^2*T6p15ep2
       + 9/40*s^2*T6p14ep2
       + 12391/6400*s^2*T6p14ep1
       + 5234833/691200*s^2*T6p14ep0
       - 3/20*s^2*T6p13ep2
       - 8711/9600*s^2*T6p13ep1
       - 61085719/12960000*s^2*T6p13ep0
       + 3/40*s^2*T6p12ep2
       + 853/800*s^2*T6p12ep1
       + 469705621/51840000*s^2*T6p12ep0
       - 1/40*s^2*T6p11ep2
       - 2519/7200*s^2*T6p11ep1
       - 46937/32000*s^2*T6p11ep0
       - 460361/129600*s^2*T6p10ep1
       - 118356331/12960000*s^2*T6p10ep0
       + 29/160*s^2*T5p8ep2
       + 44764529/20736000*s^2*T5p8ep1
       - 263/960*s^2*T5p11ep1
       - 261139079/41472000*s^2*T5p11ep0
       + 53/240*s^2*T4LVB7ep1
       - 71/480*s^2*T4LVB6ep1
       + 7/180*s^2*T4LT4ep2
       - 7/240*s^2*T4LT2ep2
       - 11/60*s^2*T3L61ep1
       - 45417842619797/311351040000*s^2*zeta5
       + 35790152962737673/76082872320000*s^2*zeta3
       + 5201/12960*s^2*zeta3^2
       + 295151999/1351350*s^2*a5
       + 1715021939/27799200*s^2*a4
       + 40088652641269/47029248000*s^2*logm
       + 2/5*s^2*logm*T8p10ep0
       + 2/5*s^2*logm*T7p9ep0
       - 3/5*s^2*logm*T7p8ep0
       - 2/5*s^2*logm*T7p7ep0
       + 7/5*s^2*logm*T7p5ep0
       + 1/2*s^2*logm*T7p14ep1
       + 3/5*s^2*logm*T7p11ep1
       + 15769/7200*s^2*logm*T7p11ep0
       - 3/5*s^2*logm*T7p10ep1
       - 15769/7200*s^2*logm*T7p10ep0
       - 485471/64800*s^2*logm*T6p9ep0
       - 8/15*s^2*logm*T6p18ep0
       + 9/5*s^2*logm*T6p17ep0
       - 9/5*s^2*logm*T6p14ep1
       - 12391/800*s^2*logm*T6p14ep0
       + 6/5*s^2*logm*T6p13ep1
       + 8711/1200*s^2*logm*T6p13ep0
       - 3/5*s^2*logm*T6p12ep1
       - 853/100*s^2*logm*T6p12ep0
       + 1/5*s^2*logm*T6p11ep1
       + 2519/900*s^2*logm*T6p11ep0
       + 460361/16200*s^2*logm*T6p10ep0
       - 29/20*s^2*logm*T5p8ep1
       + 263/120*s^2*logm*T5p11ep0
       - 5387/100*s^2*logm*zeta5
       - 15722138903/46448640*s^2*logm*zeta3
       - 101324119/510300*s^2*logm^2
       - 12/5*s^2*logm^2*T7p11ep0
       + 12/5*s^2*logm^2*T7p10ep0
       + 36/5*s^2*logm^2*T6p14ep0
       - 24/5*s^2*logm^2*T6p13ep0
       + 12/5*s^2*logm^2*T6p12ep0
       - 4/5*s^2*logm^2*T6p11ep0
       + 4064/45*s^2*logm^2*zeta3
       + 484/189*s^2*logm^3
       + 22591/750*s^2*log2*a4
       + 1715021939/667180800*s^2*log2^4
       - 1145371/2027025*s^2*log2^5
       + 49/20*s^2*ls5pithird*sqrt3
       + 727153/97200*s^2*ls4pithird*sqrt3
       - 16/5*s^2*ls4pithird*sqrt3*logm
       - 6/5*s^2*ls4pithird*sqrt3*log3
       - 243/80*s^2*ls5p*sqrt3
       - 267063623/1920000*s^2*ls3*sqrt3
       + 727153/7200*s^2*ls3*sqrt3*logm
       - 108/5*s^2*ls3*sqrt3*logm^2
       + 727153/19200*s^2*ls3*sqrt3*log3
       - 81/5*s^2*ls3*sqrt3*log3*logm
       - 243/80*s^2*ls3*sqrt3*log3^2
       - 516601764727/4147200000*s^2*ls2*sqrt3
       + 3/10*s^2*ls2*sqrt3*zeta3
       + 4129229/21600*s^2*ls2*sqrt3*logm
       - 96/5*s^2*ls2*sqrt3*logm^2
       + 267063623/1920000*s^2*ls2*sqrt3*log3
       - 727153/7200*s^2*ls2*sqrt3*log3*logm
       + 108/5*s^2*ls2*sqrt3*log3*logm^2
       - 727153/38400*s^2*ls2*sqrt3*log3^2
       + 81/10*s^2*ls2*sqrt3*log3^2*logm
       + 81/80*s^2*ls2*sqrt3*log3^3
       + 49742273/864000*s^2*ls2^2
       - 95207/800*s^2*ls2^2*logm
       + 144/5*s^2*ls2^2*logm^2
       + 16724519/777600*s^2*pi*sqrt3*zeta3
       - 46/5*s^2*pi*sqrt3*logm*zeta3
       - 69/20*s^2*pi*sqrt3*log3*zeta3
       + 81/20*s^2*pi*ls4p*sqrt3
       + 83490261523/3499200000*s^2*pi^2
       + 14217811/11197440*s^2*pi^2*zeta3
       + 24587557/2916000*s^2*pi^2*logm
       + 83/45*s^2*pi^2*logm*zeta3
       - 4523/540*s^2*pi^2*logm^2
       - 1715021939/667180800*s^2*pi^2*log2^2
       + 432596519/243243000*s^2*pi^2*log2^3
       - 63/40*s^2*pi^2*ls3*sqrt3
       - 727153/518400*s^2*pi^2*ls2*sqrt3
       + 3/5*s^2*pi^2*ls2*sqrt3*logm
       + 9/40*s^2*pi^2*ls2*sqrt3*log3
       - 267063623/34560000*s^2*pi^3*sqrt3
       + 727153/129600*s^2*pi^3*sqrt3*logm
       - 6/5*s^2*pi^3*sqrt3*logm^2
       + 727153/345600*s^2*pi^3*sqrt3*log3
       - 9/10*s^2*pi^3*sqrt3*log3*logm
       - 27/160*s^2*pi^3*sqrt3*log3^2
       - 387893398830937/112086374400000*s^2*pi^4
       + 12266509/23328000*s^2*pi^4*logm
       - 37/45*s^2*pi^4*logm^2
       + 18198094147/7783776000*s^2*pi^4*log2
       - 2/45*s^2*pi^5*sqrt3
       - 54797/1360800*s^2*pi^6
       + 21744863/1944000*s^2*c4
       - 22591/18000*s^2*c4*log2
       + 332549027698277/2687385600000*s^4
       - 7/80*s^4*T9p7ep0
       - 1/40*s^4*T9p6ep0
       + 1/20*s^4*T9p5ep0
       + 2431/9600*s^4*T9p4ep0
       + 63799/259200*s^4*T9p3ep0
       - 1/40*s^4*T8p9ep0
       - 59/240*s^4*T8p7ep0
       + 1/24*s^4*T8p4ep0
       + 109/240*s^4*T8p2ep0
       + 1/20*s^4*T8p10ep1
       + 5221/14400*s^4*T8p10ep0
       + 1/20*s^4*T7p9ep1
       + 1909/4800*s^4*T7p9ep0
       - 3/40*s^4*T7p8ep1
       + 189/200*s^4*T7p8ep0
       - 1/20*s^4*T7p7ep1
       + 12379/23040*s^4*T7p7ep0
       - 7/240*s^4*T7p6ep1
       + 7/40*s^4*T7p5ep1
       + 5627/9600*s^4*T7p5ep0
       - 2587/14400*s^4*T7p16ep0
       + 7/120*s^4*T7p15ep1
       + 1/16*s^4*T7p14ep2
       + 30587/57600*s^4*T7p14ep1
       + 3/40*s^4*T7p11ep2
       + 15769/57600*s^4*T7p11ep1
       - 19857091/10368000*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep2
       - 15769/57600*s^4*T7p10ep1
       + 15142531/10368000*s^4*T7p10ep0
       - 485471/518400*s^4*T6p9ep1
       + 275879/540000*s^4*T6p9ep0
       + 3/40*s^4*T6p19ep2
       - 1/15*s^4*T6p18ep1
       + 69706091/25920000*s^4*T6p18ep0
       + 9/40*s^4*T6p17ep1
       + 87853/1728000*s^4*T6p17ep0
       - 4048051/10368000*s^4*T6p16ep1
       + 3/40*s^4*T6p15ep2
       - 9/40*s^4*T6p14ep2
       - 12391/6400*s^4*T6p14ep1
       - 5234833/691200*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep2
       + 8711/9600*s^4*T6p13ep1
       + 61085719/12960000*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep2
       - 853/800*s^4*T6p12ep1
       - 469705621/51840000*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep2
       + 2519/7200*s^4*T6p11ep1
       + 46937/32000*s^4*T6p11ep0
       + 460361/129600*s^4*T6p10ep1
       + 118356331/12960000*s^4*T6p10ep0
       - 29/160*s^4*T5p8ep2
       - 44764529/20736000*s^4*T5p8ep1
       + 263/960*s^4*T5p11ep1
       + 261139079/41472000*s^4*T5p11ep0
       - 53/240*s^4*T4LVB7ep1
       + 71/480*s^4*T4LVB6ep1
       - 7/180*s^4*T4LT4ep2
       + 7/240*s^4*T4LT2ep2
       + 11/60*s^4*T3L61ep1
       + 22015490797/311040000*s^4*zeta5
       - 827018297641/1866240000*s^4*zeta3
       - 5201/12960*s^4*zeta3^2
       - 22591/150*s^4*a5
       - 886585409/1036800*s^4*logm
       - 2/5*s^4*logm*T8p10ep0
       - 2/5*s^4*logm*T7p9ep0
       + 3/5*s^4*logm*T7p8ep0
       + 2/5*s^4*logm*T7p7ep0
       - 7/5*s^4*logm*T7p5ep0
       - 1/2*s^4*logm*T7p14ep1
       - 3/5*s^4*logm*T7p11ep1
       - 15769/7200*s^4*logm*T7p11ep0
       + 3/5*s^4*logm*T7p10ep1
       + 15769/7200*s^4*logm*T7p10ep0
       + 485471/64800*s^4*logm*T6p9ep0
       + 8/15*s^4*logm*T6p18ep0
       - 9/5*s^4*logm*T6p17ep0
       + 9/5*s^4*logm*T6p14ep1
       + 12391/800*s^4*logm*T6p14ep0
       - 6/5*s^4*logm*T6p13ep1
       - 8711/1200*s^4*logm*T6p13ep0
       + 3/5*s^4*logm*T6p12ep1
       + 853/100*s^4*logm*T6p12ep0
       - 1/5*s^4*logm*T6p11ep1
       - 2519/900*s^4*logm*T6p11ep0
       - 460361/16200*s^4*logm*T6p10ep0
       + 29/20*s^4*logm*T5p8ep1
       - 263/120*s^4*logm*T5p11ep0
       + 5387/100*s^4*logm*zeta5
       + 13242067/38880*s^4*logm*zeta3
       + 214709/1080*s^4*logm^2
       + 12/5*s^4*logm^2*T7p11ep0
       - 12/5*s^4*logm^2*T7p10ep0
       - 36/5*s^4*logm^2*T6p14ep0
       + 24/5*s^4*logm^2*T6p13ep0
       - 12/5*s^4*logm^2*T6p12ep0
       + 4/5*s^4*logm^2*T6p11ep0
       - 4064/45*s^4*logm^2*zeta3
       - 121/45*s^4*logm^3
       - 22591/750*s^4*log2*a4
       - 49/20*s^4*ls5pithird*sqrt3
       - 727153/97200*s^4*ls4pithird*sqrt3
       + 16/5*s^4*ls4pithird*sqrt3*logm
       + 6/5*s^4*ls4pithird*sqrt3*log3
       + 243/80*s^4*ls5p*sqrt3
       + 267063623/1920000*s^4*ls3*sqrt3
       - 727153/7200*s^4*ls3*sqrt3*logm
       + 108/5*s^4*ls3*sqrt3*logm^2
       - 727153/19200*s^4*ls3*sqrt3*log3
       + 81/5*s^4*ls3*sqrt3*log3*logm
       + 243/80*s^4*ls3*sqrt3*log3^2
       + 516601764727/4147200000*s^4*ls2*sqrt3
       - 3/10*s^4*ls2*sqrt3*zeta3
       - 4129229/21600*s^4*ls2*sqrt3*logm
       + 96/5*s^4*ls2*sqrt3*logm^2
       - 267063623/1920000*s^4*ls2*sqrt3*log3
       + 727153/7200*s^4*ls2*sqrt3*log3*logm
       - 108/5*s^4*ls2*sqrt3*log3*logm^2
       + 727153/38400*s^4*ls2*sqrt3*log3^2
       - 81/10*s^4*ls2*sqrt3*log3^2*logm
       - 81/80*s^4*ls2*sqrt3*log3^3
       - 49742273/864000*s^4*ls2^2
       + 95207/800*s^4*ls2^2*logm
       - 144/5*s^4*ls2^2*logm^2
       - 16724519/777600*s^4*pi*sqrt3*zeta3
       + 46/5*s^4*pi*sqrt3*logm*zeta3
       + 69/20*s^4*pi*sqrt3*log3*zeta3
       - 81/20*s^4*pi*ls4p*sqrt3
       - 83490261523/3499200000*s^4*pi^2
       - 14217811/11197440*s^4*pi^2*zeta3
       - 24587557/2916000*s^4*pi^2*logm
       - 83/45*s^4*pi^2*logm*zeta3
       + 4523/540*s^4*pi^2*logm^2
       - 22591/27000*s^4*pi^2*log2^3
       + 63/40*s^4*pi^2*ls3*sqrt3
       + 727153/518400*s^4*pi^2*ls2*sqrt3
       - 3/5*s^4*pi^2*ls2*sqrt3*logm
       - 9/40*s^4*pi^2*ls2*sqrt3*log3
       + 267063623/34560000*s^4*pi^3*sqrt3
       - 727153/129600*s^4*pi^3*sqrt3*logm
       + 6/5*s^4*pi^3*sqrt3*logm^2
       - 727153/345600*s^4*pi^3*sqrt3*log3
       + 9/10*s^4*pi^3*sqrt3*log3*logm
       + 27/160*s^4*pi^3*sqrt3*log3^2
       + 108623595379/37324800000*s^4*pi^4
       - 12266509/23328000*s^4*pi^4*logm
       + 37/45*s^4*pi^4*logm^2
       - 1499723/864000*s^4*pi^4*log2
       + 2/45*s^4*pi^5*sqrt3
       + 54797/1360800*s^4*pi^6
       - 21744863/1944000*s^4*c4
       + 22591/18000*s^4*c4*log2
       - 332549027698277/8062156800000*s^6
       + 7/240*s^6*T9p7ep0
       + 1/120*s^6*T9p6ep0
       - 1/60*s^6*T9p5ep0
       - 2431/28800*s^6*T9p4ep0
       - 63799/777600*s^6*T9p3ep0
       + 1/120*s^6*T8p9ep0
       + 59/720*s^6*T8p7ep0
       - 1/72*s^6*T8p4ep0
       - 109/720*s^6*T8p2ep0
       - 1/60*s^6*T8p10ep1
       - 5221/43200*s^6*T8p10ep0
       - 1/60*s^6*T7p9ep1
       - 1909/14400*s^6*T7p9ep0
       + 1/40*s^6*T7p8ep1
       - 63/200*s^6*T7p8ep0
       + 1/60*s^6*T7p7ep1
       - 12379/69120*s^6*T7p7ep0
       + 7/720*s^6*T7p6ep1
       - 7/120*s^6*T7p5ep1
       - 5627/28800*s^6*T7p5ep0
       + 2587/43200*s^6*T7p16ep0
       - 7/360*s^6*T7p15ep1
       - 1/48*s^6*T7p14ep2
       - 30587/172800*s^6*T7p14ep1
       - 1/40*s^6*T7p11ep2
       - 15769/172800*s^6*T7p11ep1
       + 19857091/31104000*s^6*T7p11ep0
       + 1/40*s^6*T7p10ep2
       + 15769/172800*s^6*T7p10ep1
       - 15142531/31104000*s^6*T7p10ep0
       + 485471/1555200*s^6*T6p9ep1
       - 275879/1620000*s^6*T6p9ep0
       - 1/40*s^6*T6p19ep2
       + 1/45*s^6*T6p18ep1
       - 69706091/77760000*s^6*T6p18ep0
       - 3/40*s^6*T6p17ep1
       - 87853/5184000*s^6*T6p17ep0
       + 4048051/31104000*s^6*T6p16ep1
       - 1/40*s^6*T6p15ep2
       + 3/40*s^6*T6p14ep2
       + 12391/19200*s^6*T6p14ep1
       + 5234833/2073600*s^6*T6p14ep0
       - 1/20*s^6*T6p13ep2
       - 8711/28800*s^6*T6p13ep1
       - 61085719/38880000*s^6*T6p13ep0
       + 1/40*s^6*T6p12ep2
       + 853/2400*s^6*T6p12ep1
       + 469705621/155520000*s^6*T6p12ep0
       - 1/120*s^6*T6p11ep2
       - 2519/21600*s^6*T6p11ep1
       - 46937/96000*s^6*T6p11ep0
       - 460361/388800*s^6*T6p10ep1
       - 118356331/38880000*s^6*T6p10ep0
       + 29/480*s^6*T5p8ep2
       + 44764529/62208000*s^6*T5p8ep1
       - 263/2880*s^6*T5p11ep1
       - 261139079/124416000*s^6*T5p11ep0
       + 53/720*s^6*T4LVB7ep1
       - 71/1440*s^6*T4LVB6ep1
       + 7/540*s^6*T4LT4ep2
       - 7/720*s^6*T4LT2ep2
       - 11/180*s^6*T3L61ep1
       - 22015490797/933120000*s^6*zeta5
       + 827018297641/5598720000*s^6*zeta3
       + 5201/38880*s^6*zeta3^2
       + 22591/450*s^6*a5
       + 886585409/3110400*s^6*logm
       + 2/15*s^6*logm*T8p10ep0
       + 2/15*s^6*logm*T7p9ep0
       - 1/5*s^6*logm*T7p8ep0
       - 2/15*s^6*logm*T7p7ep0
       + 7/15*s^6*logm*T7p5ep0
       + 1/6*s^6*logm*T7p14ep1
       + 1/5*s^6*logm*T7p11ep1
       + 15769/21600*s^6*logm*T7p11ep0
       - 1/5*s^6*logm*T7p10ep1
       - 15769/21600*s^6*logm*T7p10ep0
       - 485471/194400*s^6*logm*T6p9ep0
       - 8/45*s^6*logm*T6p18ep0
       + 3/5*s^6*logm*T6p17ep0
       - 3/5*s^6*logm*T6p14ep1
       - 12391/2400*s^6*logm*T6p14ep0
       + 2/5*s^6*logm*T6p13ep1
       + 8711/3600*s^6*logm*T6p13ep0
       - 1/5*s^6*logm*T6p12ep1
       - 853/300*s^6*logm*T6p12ep0
       + 1/15*s^6*logm*T6p11ep1
       + 2519/2700*s^6*logm*T6p11ep0
       + 460361/48600*s^6*logm*T6p10ep0
       - 29/60*s^6*logm*T5p8ep1
       + 263/360*s^6*logm*T5p11ep0
       - 5387/300*s^6*logm*zeta5
       - 13242067/116640*s^6*logm*zeta3
       - 214709/3240*s^6*logm^2
       - 4/5*s^6*logm^2*T7p11ep0
       + 4/5*s^6*logm^2*T7p10ep0
       + 12/5*s^6*logm^2*T6p14ep0
       - 8/5*s^6*logm^2*T6p13ep0
       + 4/5*s^6*logm^2*T6p12ep0
       - 4/15*s^6*logm^2*T6p11ep0
       + 4064/135*s^6*logm^2*zeta3
       + 121/135*s^6*logm^3
       + 22591/2250*s^6*log2*a4
       + 49/60*s^6*ls5pithird*sqrt3
       + 727153/291600*s^6*ls4pithird*sqrt3
       - 16/15*s^6*ls4pithird*sqrt3*logm
       - 2/5*s^6*ls4pithird*sqrt3*log3
       - 81/80*s^6*ls5p*sqrt3
       - 267063623/5760000*s^6*ls3*sqrt3
       + 727153/21600*s^6*ls3*sqrt3*logm
       - 36/5*s^6*ls3*sqrt3*logm^2
       + 727153/57600*s^6*ls3*sqrt3*log3
       - 27/5*s^6*ls3*sqrt3*log3*logm
       - 81/80*s^6*ls3*sqrt3*log3^2
       - 516601764727/12441600000*s^6*ls2*sqrt3
       + 1/10*s^6*ls2*sqrt3*zeta3
       + 4129229/64800*s^6*ls2*sqrt3*logm
       - 32/5*s^6*ls2*sqrt3*logm^2
       + 267063623/5760000*s^6*ls2*sqrt3*log3
       - 727153/21600*s^6*ls2*sqrt3*log3*logm
       + 36/5*s^6*ls2*sqrt3*log3*logm^2
       - 727153/115200*s^6*ls2*sqrt3*log3^2
       + 27/10*s^6*ls2*sqrt3*log3^2*logm
       + 27/80*s^6*ls2*sqrt3*log3^3
       + 49742273/2592000*s^6*ls2^2
       - 95207/2400*s^6*ls2^2*logm
       + 48/5*s^6*ls2^2*logm^2
       + 16724519/2332800*s^6*pi*sqrt3*zeta3
       - 46/15*s^6*pi*sqrt3*logm*zeta3
       - 23/20*s^6*pi*sqrt3*log3*zeta3
       + 27/20*s^6*pi*ls4p*sqrt3
       + 83490261523/10497600000*s^6*pi^2
       + 14217811/33592320*s^6*pi^2*zeta3
       + 24587557/8748000*s^6*pi^2*logm
       + 83/135*s^6*pi^2*logm*zeta3
       - 4523/1620*s^6*pi^2*logm^2
       + 22591/81000*s^6*pi^2*log2^3
       - 21/40*s^6*pi^2*ls3*sqrt3
       - 727153/1555200*s^6*pi^2*ls2*sqrt3
       + 1/5*s^6*pi^2*ls2*sqrt3*logm
       + 3/40*s^6*pi^2*ls2*sqrt3*log3
       - 267063623/103680000*s^6*pi^3*sqrt3
       + 727153/388800*s^6*pi^3*sqrt3*logm
       - 2/5*s^6*pi^3*sqrt3*logm^2
       + 727153/1036800*s^6*pi^3*sqrt3*log3
       - 3/10*s^6*pi^3*sqrt3*log3*logm
       - 9/160*s^6*pi^3*sqrt3*log3^2
       - 108623595379/111974400000*s^6*pi^4
       + 12266509/69984000*s^6*pi^4*logm
       - 37/135*s^6*pi^4*logm^2
       + 1499723/2592000*s^6*pi^4*log2
       - 2/135*s^6*pi^5*sqrt3
       - 54797/4082400*s^6*pi^6
       + 21744863/5832000*s^6*c4
       - 22591/54000*s^6*c4*log2
       + 727153/86400*ls4*sqrt3
       - 18/5*ls4*sqrt3*logm
       - 27/20*ls4*sqrt3*log3
       - 727153/28800*ls4*s^2*sqrt3
       + 54/5*ls4*s^2*sqrt3*logm
       + 81/20*ls4*s^2*sqrt3*log3
       + 727153/28800*ls4*s^4*sqrt3
       - 54/5*ls4*s^4*sqrt3*logm
       - 81/20*ls4*s^4*sqrt3*log3
       - 727153/86400*ls4*s^6*sqrt3
       + 18/5*ls4*s^6*sqrt3*logm
       + 27/20*ls4*s^6*sqrt3*log3
       + 27/40*ls5*sqrt3
       - 81/40*ls5*s^2*sqrt3
       + 81/40*ls5*s^4*sqrt3
       - 27/40*ls5*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*tf * (
       - 264605896253981/251073478656000
       + 526870445437163/55794106368000*zeta3
       + 826282517/58060800*a4
       + 12499297/12441600*logMZ
       - 463087/552960*logMZ*zeta3
       - 6965118383/6967296000*logm
       + 7573003/8847360*logm*zeta3
       - 7/200*logm*logMZ
       + 7/200*logm^2
       + 826282517/1393459200*log2^4
       - 826282517/1393459200*pi^2*log2^2
       - 12870948649/83607552000*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/90
       - 2/15*T6p14ep0
       + 4/45*T6p13ep0
       + 131/405*zeta3
       - 4/5*ls2*sqrt3
       - 3/5*ls2^2
       - 31/810*pi^2
       - 13/1350*pi^4
       + 89/30*s^2
       + 2/5*s^2*T6p14ep0
       - 4/15*s^2*T6p13ep0
       - 131/135*s^2*zeta3
       + 12/5*s^2*ls2*sqrt3
       + 9/5*s^2*ls2^2
       + 31/270*s^2*pi^2
       + 13/450*s^2*pi^4
       - 89/30*s^4
       - 2/5*s^4*T6p14ep0
       + 4/15*s^4*T6p13ep0
       + 131/135*s^4*zeta3
       - 12/5*s^4*ls2*sqrt3
       - 9/5*s^4*ls2^2
       - 31/270*s^4*pi^2
       - 13/450*s^4*pi^4
       + 89/90*s^6
       + 2/15*s^6*T6p14ep0
       - 4/45*s^6*T6p13ep0
       - 131/405*s^6*zeta3
       + 4/5*s^6*ls2*sqrt3
       + 3/5*s^6*ls2^2
       + 31/810*s^6*pi^2
       + 13/1350*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*tf*nl * (
       - 56822377553987/1504935936000
       - 2/15*T6p14ep1
       - 101/100*T6p14ep0
       + 4/45*T6p13ep1
       + 1171/4860*T6p13ep0
       + 2/45*T3L61ep1
       + 2338/675*zeta5
       + 18537372253147/1003290624000*zeta3
       + 2417099/19353600*a4
       + 276835156091/31352832000*logm
       + 16/15*logm*T6p14ep0
       - 32/45*logm*T6p13ep0
       - 553018721/66355200*logm*zeta3
       + 10433/2800*logm^2
       - 52/35*logm^3
       + 2417099/464486400*log2^4
       + 6187/1800*ls3*sqrt3
       + 1297267/648000*ls2*sqrt3
       + 23467/2700*ls2*sqrt3*logm
       - 6187/1800*ls2*sqrt3*log3
       - 93/25*ls2^2
       + 18/5*ls2^2*logm
       + 2444477/19440000*pi^2
       + 163/1215*pi^2*zeta3
       + 73531/182250*pi^2*logm
       - 2/15*pi^2*logm^2
       - 2417099/464486400*pi^2*log2^2
       + 6187/32400*pi^3*sqrt3
       - 16206901493/71663616000*pi^4
       + 317/4050*pi^4*logm
       + 416/2025*c4
       + 29276092523681/282175488000*s^2
       + 2/5*s^2*T6p14ep1
       + 303/100*s^2*T6p14ep0
       - 4/15*s^2*T6p13ep1
       - 1171/1620*s^2*T6p13ep0
       - 2/15*s^2*T3L61ep1
       - 2338/225*s^2*zeta5
       - 194712479819/6967296000*s^2*zeta3
       - 520999/2177280*s^2*a4
       - 52840753649/5878656000*s^2*logm
       - 16/5*s^2*logm*T6p14ep0
       + 32/15*s^2*logm*T6p13ep0
       + 307170503/29030400*s^2*logm*zeta3
       - 53318/4725*s^2*logm^2
       + 32/7*s^2*logm^3
       - 520999/52254720*s^2*log2^4
       - 6187/600*s^2*ls3*sqrt3
       - 1297267/216000*s^2*ls2*sqrt3
       - 23467/900*s^2*ls2*sqrt3*logm
       + 6187/600*s^2*ls2*sqrt3*log3
       + 279/25*s^2*ls2^2
       - 54/5*s^2*ls2^2*logm
       - 2444477/6480000*s^2*pi^2
       - 163/405*s^2*pi^2*zeta3
       - 73531/60750*s^2*pi^2*logm
       + 2/5*s^2*pi^2*logm^2
       + 520999/52254720*s^2*pi^2*log2^2
       - 6187/10800*s^2*pi^3*sqrt3
       + 13690406483/31352832000*s^2*pi^4
       - 317/1350*s^2*pi^4*logm
       - 416/675*s^2*c4
       - 408311777/3888000*s^4
       - 2/5*s^4*T6p14ep1
       - 303/100*s^4*T6p14ep0
       + 4/15*s^4*T6p13ep1
       + 1171/1620*s^4*T6p13ep0
       + 2/15*s^4*T3L61ep1
       + 2338/225*s^4*zeta5
       + 26807311/729000*s^4*zeta3
       + 205271/12960*s^4*logm
       + 16/5*s^4*logm*T6p14ep0
       - 32/15*s^4*logm*T6p13ep0
       - 3707/225*s^4*logm*zeta3
       + 57/5*s^4*logm^2
       - 24/5*s^4*logm^3
       + 6187/600*s^4*ls3*sqrt3
       + 1297267/216000*s^4*ls2*sqrt3
       + 23467/900*s^4*ls2*sqrt3*logm
       - 6187/600*s^4*ls2*sqrt3*log3
       - 279/25*s^4*ls2^2
       + 54/5*s^4*ls2^2*logm
       + 2444477/6480000*s^4*pi^2
       + 163/405*s^4*pi^2*zeta3
       + 73531/60750*s^4*pi^2*logm
       - 2/5*s^4*pi^2*logm^2
       + 6187/10800*s^4*pi^3*sqrt3
       - 1551589/2916000*s^4*pi^4
       + 317/1350*s^4*pi^4*logm
       + 416/675*s^4*c4
       + 408311777/11664000*s^6
       + 2/15*s^6*T6p14ep1
       + 101/100*s^6*T6p14ep0
       - 4/45*s^6*T6p13ep1
       - 1171/4860*s^6*T6p13ep0
       - 2/45*s^6*T3L61ep1
       - 2338/675*s^6*zeta5
       - 26807311/2187000*s^6*zeta3
       - 205271/38880*s^6*logm
       - 16/15*s^6*logm*T6p14ep0
       + 32/45*s^6*logm*T6p13ep0
       + 3707/675*s^6*logm*zeta3
       - 19/5*s^6*logm^2
       + 8/5*s^6*logm^3
       - 6187/1800*s^6*ls3*sqrt3
       - 1297267/648000*s^6*ls2*sqrt3
       - 23467/2700*s^6*ls2*sqrt3*logm
       + 6187/1800*s^6*ls2*sqrt3*log3
       + 93/25*s^6*ls2^2
       - 18/5*s^6*ls2^2*logm
       - 2444477/19440000*s^6*pi^2
       - 163/1215*s^6*pi^2*zeta3
       - 73531/182250*s^6*pi^2*logm
       + 2/15*s^6*pi^2*logm^2
       - 6187/32400*s^6*pi^3*sqrt3
       + 1551589/8748000*s^6*pi^4
       - 317/4050*s^6*pi^4*logm
       - 416/2025*s^6*c4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 798197/32400
       + 2551/8100*T6p9ep0
       + 7/75*T6p12ep0
       + 34/135*T6p11ep0
       - 1156/2025*T6p10ep0
       + 191/225*T5p11ep0
       + 337/200*zeta3
       - 347/900*ls3*sqrt3
       - 22873/2700*ls2*sqrt3
       + 347/900*ls2*sqrt3*log3
       + 868/75*ls2^2
       - 559303/291600*pi^2
       - 347/16200*pi^3*sqrt3
       + 93667/729000*pi^4
       + 798197/10800*s^2
       - 2551/2700*s^2*T6p9ep0
       - 7/25*s^2*T6p12ep0
       - 34/45*s^2*T6p11ep0
       + 1156/675*s^2*T6p10ep0
       - 191/75*s^2*T5p11ep0
       - 1011/200*s^2*zeta3
       + 347/300*s^2*ls3*sqrt3
       + 22873/900*s^2*ls2*sqrt3
       - 347/300*s^2*ls2*sqrt3*log3
       - 868/25*s^2*ls2^2
       + 559303/97200*s^2*pi^2
       + 347/5400*s^2*pi^3*sqrt3
       - 93667/243000*s^2*pi^4
       - 798197/10800*s^4
       + 2551/2700*s^4*T6p9ep0
       + 7/25*s^4*T6p12ep0
       + 34/45*s^4*T6p11ep0
       - 1156/675*s^4*T6p10ep0
       + 191/75*s^4*T5p11ep0
       + 1011/200*s^4*zeta3
       - 347/300*s^4*ls3*sqrt3
       - 22873/900*s^4*ls2*sqrt3
       + 347/300*s^4*ls2*sqrt3*log3
       + 868/25*s^4*ls2^2
       - 559303/97200*s^4*pi^2
       - 347/5400*s^4*pi^3*sqrt3
       + 93667/243000*s^4*pi^4
       + 798197/32400*s^6
       - 2551/8100*s^6*T6p9ep0
       - 7/75*s^6*T6p12ep0
       - 34/135*s^6*T6p11ep0
       + 1156/2025*s^6*T6p10ep0
       - 191/225*s^6*T5p11ep0
       - 337/200*s^6*zeta3
       + 347/900*s^6*ls3*sqrt3
       + 22873/2700*s^6*ls2*sqrt3
       - 347/900*s^6*ls2*sqrt3*log3
       - 868/75*s^6*ls2^2
       + 559303/291600*s^6*pi^2
       + 347/16200*s^6*pi^3*sqrt3
       - 93667/729000*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*nh*tf * (
       - 185872327507777127249/553617020436480000
       + 1/5*T7p5ep0
       - 2/45*T7p16ep0
       + 2551/8100*T6p9ep1
       - 1970161/583200*T6p9ep0
       + 80141/30375*T6p18ep0
       - 11873/14580*T6p17ep0
       - 167/810*T6p16ep1
       - 128/135*T6p14ep0
       - 9737/4860*T6p13ep0
       + 7/75*T6p12ep1
       - 207983/2138400*T6p12ep0
       + 34/135*T6p11ep1
       + 6467/8100*T6p11ep0
       - 1156/2025*T6p10ep1
       + 155777/29160*T6p10ep0
       + 11251/8100*T5p8ep1
       + 191/225*T5p11ep1
       + 17246/30375*T5p11ep0
       + 2/45*T3L61ep1
       - 6530489/121500*zeta5
       + 5747375772266809/33476463820800*zeta3
       + 3593864899/29030400*a4
       + 211867/5334336*logMZ
       - 2291/241920*logMZ*zeta3
       - 126523/9525600*logMZ^2
       + 43/22680*logMZ^3
       + 1170435612835739/6145155072000*logm
       - 5102/2025*logm*T6p9ep0
       - 56/75*logm*T6p12ep0
       - 272/135*logm*T6p11ep0
       + 9248/2025*logm*T6p10ep0
       - 1528/225*logm*T5p11ep0
       + 61961338889/1857945600*logm*zeta3
       + 37109/952560*logm*logMZ
       - 79/7560*logm*logMZ^2
       + 35248499/9525600*logm^2
       + 23/1512*logm^2*logMZ
       - 33847/22680*logm^3
       + 3593864899/696729600*log2^4
       + 1388/6075*ls4pithird*sqrt3
       + 9151829/142560*ls3*sqrt3
       + 694/225*ls3*sqrt3*logm
       + 347/300*ls3*sqrt3*log3
       + 22484283643/106920000*ls2*sqrt3
       + 7267/300*ls2*sqrt3*logm
       - 9151829/142560*ls2*sqrt3*log3
       - 694/225*ls2*sqrt3*log3*logm
       - 347/600*ls2*sqrt3*log3^2
       + 49471/9000*ls2^2
       - 7034/75*ls2^2*logm
       + 7981/12150*pi*sqrt3*zeta3
       + 26444989873/4715172000*pi^2
       - 8606/54675*pi^2*zeta3
       - 43/30240*pi^2*logMZ
       + 35015893/2268000*pi^2*logm
       - 2/15*pi^2*logm^2
       - 3593864899/696729600*pi^2*log2^2
       - 347/8100*pi^2*ls2*sqrt3
       + 9151829/2566080*pi^3*sqrt3
       + 347/2025*pi^3*sqrt3*logm
       + 347/5400*pi^3*sqrt3*log3
       - 11129467512857/4138573824000*pi^4
       - 187109/182250*pi^4*logm
       + 4832/2025*c4
       + 1671013671544458817/1596972174336000*s^2
       - 3/5*s^2*T7p5ep0
       + 2/15*s^2*T7p16ep0
       - 2551/2700*s^2*T6p9ep1
       + 1970161/194400*s^2*T6p9ep0
       - 80141/10125*s^2*T6p18ep0
       + 11873/4860*s^2*T6p17ep0
       + 167/270*s^2*T6p16ep1
       + 128/45*s^2*T6p14ep0
       + 9737/1620*s^2*T6p13ep0
       - 7/25*s^2*T6p12ep1
       + 207983/712800*s^2*T6p12ep0
       - 34/45*s^2*T6p11ep1
       - 6467/2700*s^2*T6p11ep0
       + 1156/675*s^2*T6p10ep1
       - 155777/9720*s^2*T6p10ep0
       - 11251/2700*s^2*T5p8ep1
       - 191/75*s^2*T5p11ep1
       - 17246/10125*s^2*T5p11ep0
       - 2/15*s^2*T3L61ep1
       + 6530489/40500*s^2*zeta5
       - 29124695900233/114960384000*s^2*zeta3
       + 130399303/2177280*s^2*a4
       - 211867/8001504*s^2*logMZ
       + 2291/362880*s^2*logMZ*zeta3
       + 126523/14288400*s^2*logMZ^2
       - 43/34020*s^2*logMZ^3
       - 638703118223273/1152216576000*s^2*logm
       + 5102/675*s^2*logm*T6p9ep0
       + 56/25*s^2*logm*T6p12ep0
       + 272/45*s^2*logm*T6p11ep0
       - 9248/675*s^2*logm*T6p10ep0
       + 1528/75*s^2*logm*T5p11ep0
       - 13269709409/116121600*s^2*logm*zeta3
       - 37109/1428840*s^2*logm*logMZ
       + 79/11340*s^2*logm*logMZ^2
       - 32197813/2857680*s^2*logm^2
       - 23/2268*s^2*logm^2*logMZ
       + 155671/34020*s^2*logm^3
       + 130399303/52254720*s^2*log2^4
       - 1388/2025*s^2*ls4pithird*sqrt3
       - 9151829/47520*s^2*ls3*sqrt3
       - 694/75*s^2*ls3*sqrt3*logm
       - 347/100*s^2*ls3*sqrt3*log3
       - 22484283643/35640000*s^2*ls2*sqrt3
       - 7267/100*s^2*ls2*sqrt3*logm
       + 9151829/47520*s^2*ls2*sqrt3*log3
       + 694/75*s^2*ls2*sqrt3*log3*logm
       + 347/200*s^2*ls2*sqrt3*log3^2
       - 49471/3000*s^2*ls2^2
       + 7034/25*s^2*ls2^2*logm
       - 7981/4050*s^2*pi*sqrt3*zeta3
       - 35243749379/2095632000*s^2*pi^2
       + 8606/18225*s^2*pi^2*zeta3
       + 43/45360*s^2*pi^2*logMZ
       - 52516927/1134000*s^2*pi^2*logm
       + 2/5*s^2*pi^2*logm^2
       - 130399303/52254720*s^2*pi^2*log2^2
       + 347/2700*s^2*pi^2*ls2*sqrt3
       - 9151829/855360*s^2*pi^3*sqrt3
       - 347/675*s^2*pi^3*sqrt3*logm
       - 347/1800*s^2*pi^3*sqrt3*log3
       + 102683693131/34488115200*s^2*pi^4
       + 187109/60750*s^2*pi^4*logm
       - 4832/675*s^2*c4
       - 8010866067679/7698240000*s^4
       + 3/5*s^4*T7p5ep0
       - 2/15*s^4*T7p16ep0
       + 2551/2700*s^4*T6p9ep1
       - 1970161/194400*s^4*T6p9ep0
       + 80141/10125*s^4*T6p18ep0
       - 11873/4860*s^4*T6p17ep0
       - 167/270*s^4*T6p16ep1
       - 128/45*s^4*T6p14ep0
       - 9737/1620*s^4*T6p13ep0
       + 7/25*s^4*T6p12ep1
       - 207983/712800*s^4*T6p12ep0
       + 34/45*s^4*T6p11ep1
       + 6467/2700*s^4*T6p11ep0
       - 1156/675*s^4*T6p10ep1
       + 155777/9720*s^4*T6p10ep0
       + 11251/2700*s^4*T5p8ep1
       + 191/75*s^4*T5p11ep1
       + 17246/10125*s^4*T5p11ep0
       + 2/15*s^4*T3L61ep1
       - 6530489/40500*s^4*zeta5
       + 6189507083/21384000*s^4*zeta3
       + 36392599/64800*s^4*logm
       - 5102/675*s^4*logm*T6p9ep0
       - 56/25*s^4*logm*T6p12ep0
       - 272/45*s^4*logm*T6p11ep0
       + 9248/675*s^4*logm*T6p10ep0
       - 1528/75*s^4*logm*T5p11ep0
       + 73022/675*s^4*logm*zeta3
       + 57/5*s^4*logm^2
       - 24/5*s^4*logm^3
       + 1388/2025*s^4*ls4pithird*sqrt3
       + 9151829/47520*s^4*ls3*sqrt3
       + 694/75*s^4*ls3*sqrt3*logm
       + 347/100*s^4*ls3*sqrt3*log3
       + 22484283643/35640000*s^4*ls2*sqrt3
       + 7267/100*s^4*ls2*sqrt3*logm
       - 9151829/47520*s^4*ls2*sqrt3*log3
       - 694/75*s^4*ls2*sqrt3*log3*logm
       - 347/200*s^4*ls2*sqrt3*log3^2
       + 49471/3000*s^4*ls2^2
       - 7034/25*s^4*ls2^2*logm
       + 7981/4050*s^4*pi*sqrt3*zeta3
       + 2157496543/128304000*s^4*pi^2
       - 8606/18225*s^4*pi^2*zeta3
       + 312589/6750*s^4*pi^2*logm
       - 2/5*s^4*pi^2*logm^2
       - 347/2700*s^4*pi^2*ls2*sqrt3
       + 9151829/855360*s^4*pi^3*sqrt3
       + 347/675*s^4*pi^3*sqrt3*logm
       + 347/1800*s^4*pi^3*sqrt3*log3
       - 35461741/9622800*s^4*pi^4
       - 187109/60750*s^4*pi^4*logm
       + 4832/675*s^4*c4
       + 8010866067679/23094720000*s^6
       - 1/5*s^6*T7p5ep0
       + 2/45*s^6*T7p16ep0
       - 2551/8100*s^6*T6p9ep1
       + 1970161/583200*s^6*T6p9ep0
       - 80141/30375*s^6*T6p18ep0
       + 11873/14580*s^6*T6p17ep0
       + 167/810*s^6*T6p16ep1
       + 128/135*s^6*T6p14ep0
       + 9737/4860*s^6*T6p13ep0
       - 7/75*s^6*T6p12ep1
       + 207983/2138400*s^6*T6p12ep0
       - 34/135*s^6*T6p11ep1
       - 6467/8100*s^6*T6p11ep0
       + 1156/2025*s^6*T6p10ep1
       - 155777/29160*s^6*T6p10ep0
       - 11251/8100*s^6*T5p8ep1
       - 191/225*s^6*T5p11ep1
       - 17246/30375*s^6*T5p11ep0
       - 2/45*s^6*T3L61ep1
       + 6530489/121500*s^6*zeta5
       - 6189507083/64152000*s^6*zeta3
       - 36392599/194400*s^6*logm
       + 5102/2025*s^6*logm*T6p9ep0
       + 56/75*s^6*logm*T6p12ep0
       + 272/135*s^6*logm*T6p11ep0
       - 9248/2025*s^6*logm*T6p10ep0
       + 1528/225*s^6*logm*T5p11ep0
       - 73022/2025*s^6*logm*zeta3
       - 19/5*s^6*logm^2
       + 8/5*s^6*logm^3
       - 1388/6075*s^6*ls4pithird*sqrt3
       - 9151829/142560*s^6*ls3*sqrt3
       - 694/225*s^6*ls3*sqrt3*logm
       - 347/300*s^6*ls3*sqrt3*log3
       - 22484283643/106920000*s^6*ls2*sqrt3
       - 7267/300*s^6*ls2*sqrt3*logm
       + 9151829/142560*s^6*ls2*sqrt3*log3
       + 694/225*s^6*ls2*sqrt3*log3*logm
       + 347/600*s^6*ls2*sqrt3*log3^2
       - 49471/9000*s^6*ls2^2
       + 7034/75*s^6*ls2^2*logm
       - 7981/12150*s^6*pi*sqrt3*zeta3
       - 2157496543/384912000*s^6*pi^2
       + 8606/54675*s^6*pi^2*zeta3
       - 312589/20250*s^6*pi^2*logm
       + 2/15*s^6*pi^2*logm^2
       + 347/8100*s^6*pi^2*ls2*sqrt3
       - 9151829/2566080*s^6*pi^3*sqrt3
       - 347/2025*s^6*pi^3*sqrt3*logm
       - 347/5400*s^6*pi^3*sqrt3*log3
       + 35461741/28868400*s^6*pi^4
       + 187109/182250*s^6*pi^4*logm
       - 4832/2025*s^6*c4
       - 347/450*ls4*sqrt3
       + 347/150*ls4*s^2*sqrt3
       - 347/150*ls4*s^4*sqrt3
       + 347/450*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*nh*tf*i * (
       - 211867/16003008*s^2*pi
       + 2291/725760*s^2*pi*zeta3
       + 126523/14288400*s^2*pi*logMZ
       - 43/22680*s^2*pi*logMZ^2
       - 37109/2857680*s^2*pi*logm
       + 79/11340*s^2*pi*logm*logMZ
       - 23/4536*s^2*pi*logm^2
       + 43/272160*s^2*pi^3
       + 211867/12002256*s^4*pi
       - 2291/544320*s^4*pi*zeta3
       - 126523/10716300*s^4*pi*logMZ
       + 43/17010*s^4*pi*logMZ^2
       + 37109/2143260*s^4*pi*logm
       - 79/8505*s^4*pi*logm*logMZ
       + 23/3402*s^4*pi*logm^2
       - 43/204120*s^4*pi^3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/480
       - 7/120*T7p11ep0
       + 7/120*T7p10ep0
       + 7/40*T6p14ep0
       - 7/60*T6p13ep0
       + 3/40*T6p12ep0
       - 1/40*T6p11ep0
       + 89/40*zeta3
       - 27/40*ls3*sqrt3
       - 4/5*ls2*sqrt3
       + 27/40*ls2*sqrt3*log3
       + 3/4*ls2^2
       - 173/864*pi^2
       - 3/80*pi^3*sqrt3
       - 223/10800*pi^4
       + 1873/160*s^2
       + 7/40*s^2*T7p11ep0
       - 7/40*s^2*T7p10ep0
       - 21/40*s^2*T6p14ep0
       + 7/20*s^2*T6p13ep0
       - 9/40*s^2*T6p12ep0
       + 3/40*s^2*T6p11ep0
       - 267/40*s^2*zeta3
       + 81/40*s^2*ls3*sqrt3
       + 12/5*s^2*ls2*sqrt3
       - 81/40*s^2*ls2*sqrt3*log3
       - 9/4*s^2*ls2^2
       + 173/288*s^2*pi^2
       + 9/80*s^2*pi^3*sqrt3
       + 223/3600*s^2*pi^4
       - 1873/160*s^4
       - 7/40*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep0
       + 21/40*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep0
       + 267/40*s^4*zeta3
       - 81/40*s^4*ls3*sqrt3
       - 12/5*s^4*ls2*sqrt3
       + 81/40*s^4*ls2*sqrt3*log3
       + 9/4*s^4*ls2^2
       - 173/288*s^4*pi^2
       - 9/80*s^4*pi^3*sqrt3
       - 223/3600*s^4*pi^4
       + 1873/480*s^6
       + 7/120*s^6*T7p11ep0
       - 7/120*s^6*T7p10ep0
       - 7/40*s^6*T6p14ep0
       + 7/60*s^6*T6p13ep0
       - 3/40*s^6*T6p12ep0
       + 1/40*s^6*T6p11ep0
       - 89/40*s^6*zeta3
       + 27/40*s^6*ls3*sqrt3
       + 4/5*s^6*ls2*sqrt3
       - 27/40*s^6*ls2*sqrt3*log3
       - 3/4*s^6*ls2^2
       + 173/864*s^6*pi^2
       + 3/80*s^6*pi^3*sqrt3
       + 223/10800*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 30648019/307200
       - 1/30*T8p10ep0
       - 1/15*T7p9ep0
       + 31/360*T7p8ep0
       + 13/180*T7p7ep0
       - 7/36*T7p5ep0
       + 1/60*T7p16ep0
       - 1/48*T7p14ep1
       - 7/120*T7p11ep1
       - 9817/57600*T7p11ep0
       + 7/120*T7p10ep1
       + 9817/57600*T7p10ep0
       + 118531/129600*T6p9ep0
       + 4/45*T6p18ep0
       - 4/15*T6p17ep0
       + 1/240*T6p16ep1
       + 7/40*T6p14ep1
       + 29501/19200*T6p14ep0
       - 7/60*T6p13ep1
       - 19741/28800*T6p13ep0
       + 3/40*T6p12ep1
       + 661/648*T6p12ep0
       - 1/40*T6p11ep1
       - 251/800*T6p11ep0
       - 111961/32400*T6p10ep0
       + 13/120*T5p8ep1
       - 889/32400*T5p11ep0
       + 22439/3600*zeta5
       + 371806549/9331200*zeta3
       + 1873/60*logm
       + 7/15*logm*T7p11ep0
       - 7/15*logm*T7p10ep0
       - 7/5*logm*T6p14ep0
       + 14/15*logm*T6p13ep0
       - 3/5*logm*T6p12ep0
       + 1/5*logm*T6p11ep0
       - 89/5*logm*zeta3
       + 2/5*ls4pithird*sqrt3
       - 30647/2400*ls3*sqrt3
       + 27/5*ls3*sqrt3*logm
       + 81/40*ls3*sqrt3*log3
       - 521887/17280*ls2*sqrt3
       + 32/5*ls2*sqrt3*logm
       + 30647/2400*ls2*sqrt3*log3
       - 27/5*ls2*sqrt3*log3*logm
       - 81/80*ls2*sqrt3*log3^2
       + 745691/57600*ls2^2
       - 6*ls2^2*logm
       + 23/20*pi*sqrt3*zeta3
       - 1012627/1244160*pi^2
       - 67/720*pi^2*zeta3
       + 173/108*pi^2*logm
       - 3/40*pi^2*ls2*sqrt3
       - 30647/43200*pi^3*sqrt3
       + 3/10*pi^3*sqrt3*logm
       + 9/80*pi^3*sqrt3*log3
       - 2123519/62208000*pi^4
       + 223/1350*pi^4*logm
       - 2/45*c4
       + 30648019/102400*s^2
       + 1/10*s^2*T8p10ep0
       + 1/5*s^2*T7p9ep0
       - 31/120*s^2*T7p8ep0
       - 13/60*s^2*T7p7ep0
       + 7/12*s^2*T7p5ep0
       - 1/20*s^2*T7p16ep0
       + 1/16*s^2*T7p14ep1
       + 7/40*s^2*T7p11ep1
       + 9817/19200*s^2*T7p11ep0
       - 7/40*s^2*T7p10ep1
       - 9817/19200*s^2*T7p10ep0
       - 118531/43200*s^2*T6p9ep0
       - 4/15*s^2*T6p18ep0
       + 4/5*s^2*T6p17ep0
       - 1/80*s^2*T6p16ep1
       - 21/40*s^2*T6p14ep1
       - 29501/6400*s^2*T6p14ep0
       + 7/20*s^2*T6p13ep1
       + 19741/9600*s^2*T6p13ep0
       - 9/40*s^2*T6p12ep1
       - 661/216*s^2*T6p12ep0
       + 3/40*s^2*T6p11ep1
       + 753/800*s^2*T6p11ep0
       + 111961/10800*s^2*T6p10ep0
       - 13/40*s^2*T5p8ep1
       + 889/10800*s^2*T5p11ep0
       - 22439/1200*s^2*zeta5
       - 371806549/3110400*s^2*zeta3
       - 1873/20*s^2*logm
       - 7/5*s^2*logm*T7p11ep0
       + 7/5*s^2*logm*T7p10ep0
       + 21/5*s^2*logm*T6p14ep0
       - 14/5*s^2*logm*T6p13ep0
       + 9/5*s^2*logm*T6p12ep0
       - 3/5*s^2*logm*T6p11ep0
       + 267/5*s^2*logm*zeta3
       - 6/5*s^2*ls4pithird*sqrt3
       + 30647/800*s^2*ls3*sqrt3
       - 81/5*s^2*ls3*sqrt3*logm
       - 243/40*s^2*ls3*sqrt3*log3
       + 521887/5760*s^2*ls2*sqrt3
       - 96/5*s^2*ls2*sqrt3*logm
       - 30647/800*s^2*ls2*sqrt3*log3
       + 81/5*s^2*ls2*sqrt3*log3*logm
       + 243/80*s^2*ls2*sqrt3*log3^2
       - 745691/19200*s^2*ls2^2
       + 18*s^2*ls2^2*logm
       - 69/20*s^2*pi*sqrt3*zeta3
       + 1012627/414720*s^2*pi^2
       + 67/240*s^2*pi^2*zeta3
       - 173/36*s^2*pi^2*logm
       + 9/40*s^2*pi^2*ls2*sqrt3
       + 30647/14400*s^2*pi^3*sqrt3
       - 9/10*s^2*pi^3*sqrt3*logm
       - 27/80*s^2*pi^3*sqrt3*log3
       + 2123519/20736000*s^2*pi^4
       - 223/450*s^2*pi^4*logm
       + 2/15*s^2*c4
       - 30648019/102400*s^4
       - 1/10*s^4*T8p10ep0
       - 1/5*s^4*T7p9ep0
       + 31/120*s^4*T7p8ep0
       + 13/60*s^4*T7p7ep0
       - 7/12*s^4*T7p5ep0
       + 1/20*s^4*T7p16ep0
       - 1/16*s^4*T7p14ep1
       - 7/40*s^4*T7p11ep1
       - 9817/19200*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep1
       + 9817/19200*s^4*T7p10ep0
       + 118531/43200*s^4*T6p9ep0
       + 4/15*s^4*T6p18ep0
       - 4/5*s^4*T6p17ep0
       + 1/80*s^4*T6p16ep1
       + 21/40*s^4*T6p14ep1
       + 29501/6400*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep1
       - 19741/9600*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep1
       + 661/216*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep1
       - 753/800*s^4*T6p11ep0
       - 111961/10800*s^4*T6p10ep0
       + 13/40*s^4*T5p8ep1
       - 889/10800*s^4*T5p11ep0
       + 22439/1200*s^4*zeta5
       + 371806549/3110400*s^4*zeta3
       + 1873/20*s^4*logm
       + 7/5*s^4*logm*T7p11ep0
       - 7/5*s^4*logm*T7p10ep0
       - 21/5*s^4*logm*T6p14ep0
       + 14/5*s^4*logm*T6p13ep0
       - 9/5*s^4*logm*T6p12ep0
       + 3/5*s^4*logm*T6p11ep0
       - 267/5*s^4*logm*zeta3
       + 6/5*s^4*ls4pithird*sqrt3
       - 30647/800*s^4*ls3*sqrt3
       + 81/5*s^4*ls3*sqrt3*logm
       + 243/40*s^4*ls3*sqrt3*log3
       - 521887/5760*s^4*ls2*sqrt3
       + 96/5*s^4*ls2*sqrt3*logm
       + 30647/800*s^4*ls2*sqrt3*log3
       - 81/5*s^4*ls2*sqrt3*log3*logm
       - 243/80*s^4*ls2*sqrt3*log3^2
       + 745691/19200*s^4*ls2^2
       - 18*s^4*ls2^2*logm
       + 69/20*s^4*pi*sqrt3*zeta3
       - 1012627/414720*s^4*pi^2
       - 67/240*s^4*pi^2*zeta3
       + 173/36*s^4*pi^2*logm
       - 9/40*s^4*pi^2*ls2*sqrt3
       - 30647/14400*s^4*pi^3*sqrt3
       + 9/10*s^4*pi^3*sqrt3*logm
       + 27/80*s^4*pi^3*sqrt3*log3
       - 2123519/20736000*s^4*pi^4
       + 223/450*s^4*pi^4*logm
       - 2/15*s^4*c4
       + 30648019/307200*s^6
       + 1/30*s^6*T8p10ep0
       + 1/15*s^6*T7p9ep0
       - 31/360*s^6*T7p8ep0
       - 13/180*s^6*T7p7ep0
       + 7/36*s^6*T7p5ep0
       - 1/60*s^6*T7p16ep0
       + 1/48*s^6*T7p14ep1
       + 7/120*s^6*T7p11ep1
       + 9817/57600*s^6*T7p11ep0
       - 7/120*s^6*T7p10ep1
       - 9817/57600*s^6*T7p10ep0
       - 118531/129600*s^6*T6p9ep0
       - 4/45*s^6*T6p18ep0
       + 4/15*s^6*T6p17ep0
       - 1/240*s^6*T6p16ep1
       - 7/40*s^6*T6p14ep1
       - 29501/19200*s^6*T6p14ep0
       + 7/60*s^6*T6p13ep1
       + 19741/28800*s^6*T6p13ep0
       - 3/40*s^6*T6p12ep1
       - 661/648*s^6*T6p12ep0
       + 1/40*s^6*T6p11ep1
       + 251/800*s^6*T6p11ep0
       + 111961/32400*s^6*T6p10ep0
       - 13/120*s^6*T5p8ep1
       + 889/32400*s^6*T5p11ep0
       - 22439/3600*s^6*zeta5
       - 371806549/9331200*s^6*zeta3
       - 1873/60*s^6*logm
       - 7/15*s^6*logm*T7p11ep0
       + 7/15*s^6*logm*T7p10ep0
       + 7/5*s^6*logm*T6p14ep0
       - 14/15*s^6*logm*T6p13ep0
       + 3/5*s^6*logm*T6p12ep0
       - 1/5*s^6*logm*T6p11ep0
       + 89/5*s^6*logm*zeta3
       - 2/5*s^6*ls4pithird*sqrt3
       + 30647/2400*s^6*ls3*sqrt3
       - 27/5*s^6*ls3*sqrt3*logm
       - 81/40*s^6*ls3*sqrt3*log3
       + 521887/17280*s^6*ls2*sqrt3
       - 32/5*s^6*ls2*sqrt3*logm
       - 30647/2400*s^6*ls2*sqrt3*log3
       + 27/5*s^6*ls2*sqrt3*log3*logm
       + 81/80*s^6*ls2*sqrt3*log3^2
       - 745691/57600*s^6*ls2^2
       + 6*s^6*ls2^2*logm
       - 23/20*s^6*pi*sqrt3*zeta3
       + 1012627/1244160*s^6*pi^2
       + 67/720*s^6*pi^2*zeta3
       - 173/108*s^6*pi^2*logm
       + 3/40*s^6*pi^2*ls2*sqrt3
       + 30647/43200*s^6*pi^3*sqrt3
       - 3/10*s^6*pi^3*sqrt3*logm
       - 9/80*s^6*pi^3*sqrt3*log3
       + 2123519/62208000*s^6*pi^4
       - 223/1350*s^6*pi^4*logm
       + 2/45*s^6*c4
       - 27/20*ls4*sqrt3
       + 81/20*ls4*s^2*sqrt3
       - 81/20*ls4*s^4*sqrt3
       + 27/20*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*ca * (
       - 5498372756008657309/17575143505920000
       + 7/60*T9p7ep0
       + 1/40*T9p6ep0
       - 1/20*T9p5ep0
       - 2431/9600*T9p4ep0
       - 63799/259200*T9p3ep0
       + 1/60*T8p9ep0
       + 1/60*T8p8ep0
       - 59/720*T8p7ep0
       + 1/60*T8p6ep0
       - 1/24*T8p4ep0
       + 83/360*T8p2ep0
       - 1/30*T8p10ep1
       - 991/4320*T8p10ep0
       - 1/15*T7p9ep1
       - 391/720*T7p9ep0
       + 31/360*T7p8ep1
       - 15293/14400*T7p8ep0
       + 13/180*T7p7ep1
       - 199261/345600*T7p7ep0
       + 7/180*T7p6ep1
       - 7/36*T7p5ep1
       - 5519/9600*T7p5ep0
       + 1/60*T7p16ep1
       + 10403/21600*T7p16ep0
       - 1/36*T7p15ep1
       - 1/48*T7p14ep2
       - 38897/172800*T7p14ep1
       - 7/120*T7p11ep2
       - 9817/57600*T7p11ep1
       + 19822003/10368000*T7p11ep0
       + 7/120*T7p10ep2
       + 9817/57600*T7p10ep1
       - 14876563/10368000*T7p10ep0
       + 118531/129600*T6p9ep1
       - 8227601/7290000*T6p9ep0
       - 1/24*T6p19ep2
       + 4/45*T6p18ep1
       - 98465263/38880000*T6p18ep0
       - 4/15*T6p17ep1
       - 2420171/15552000*T6p17ep0
       + 1/240*T6p16ep2
       + 1057489/3456000*T6p16ep1
       - 7/120*T6p15ep2
       + 7/40*T6p14ep2
       + 29501/19200*T6p14ep1
       - 2355391/3456000*T6p14ep0
       - 7/60*T6p13ep2
       - 19741/28800*T6p13ep1
       - 165614087/77760000*T6p13ep0
       + 3/40*T6p12ep2
       + 661/648*T6p12ep1
       + 1759764151/181440000*T6p12ep0
       - 1/40*T6p11ep2
       - 251/800*T6p11ep1
       - 5434403/3888000*T6p11ep0
       - 111961/32400*T6p10ep1
       - 200651209/29160000*T6p10ep0
       + 13/120*T5p8ep2
       + 37298993/20736000*T5p8ep1
       - 889/32400*T5p11ep1
       - 50101613/13824000*T5p11ep0
       - 7/36*T4LVB7ep1
       + 1/30*T4LVB6ep1
       + 1/30*T4LT4ep2
       - 7/216*T4LT2ep2
       - 2/9*T3L61ep1
       + 8627846487097/103783680000*zeta5
       + 3314511530348296381/5858381168640000*zeta3
       - 4067/6480*zeta3^2
       + 98227/38610*a5
       - 141962008008643/2324754432000*a4
       + 25196789427449/31352832000*logm
       + 4/15*logm*T8p10ep0
       + 8/15*logm*T7p9ep0
       - 31/45*logm*T7p8ep0
       - 26/45*logm*T7p7ep0
       + 14/9*logm*T7p5ep0
       - 2/15*logm*T7p16ep0
       + 1/6*logm*T7p14ep1
       + 7/15*logm*T7p11ep1
       + 9817/7200*logm*T7p11ep0
       - 7/15*logm*T7p10ep1
       - 9817/7200*logm*T7p10ep0
       - 118531/16200*logm*T6p9ep0
       - 32/45*logm*T6p18ep0
       + 32/15*logm*T6p17ep0
       - 1/30*logm*T6p16ep1
       - 7/5*logm*T6p14ep1
       - 29501/2400*logm*T6p14ep0
       + 14/15*logm*T6p13ep1
       + 19741/3600*logm*T6p13ep0
       - 3/5*logm*T6p12ep1
       - 661/81*logm*T6p12ep0
       + 1/5*logm*T6p11ep1
       + 251/100*logm*T6p11ep0
       + 111961/4050*logm*T6p10ep0
       - 13/15*logm*T5p8ep1
       + 889/4050*logm*T5p11ep0
       - 22439/450*logm*zeta5
       - 1266945128357/4180377600*logm*zeta3
       - 4644329/33600*logm^2
       - 28/15*logm^2*T7p11ep0
       + 28/15*logm^2*T7p10ep0
       + 28/5*logm^2*T6p14ep0
       - 56/15*logm^2*T6p13ep0
       + 12/5*logm^2*T6p12ep0
       - 4/5*logm^2*T6p11ep0
       + 356/5*logm^2*zeta3
       + 143/35*logm^3
       + 7957/250*log2*a4
       - 141962008008643/55794106368000*log2^4
       + 15115421/11583000*log2^5
       + 49/20*ls5pithird*sqrt3
       + 30647/4050*ls4pithird*sqrt3
       - 16/5*ls4pithird*sqrt3*logm
       - 6/5*ls4pithird*sqrt3*log3
       - 243/80*ls5p*sqrt3
       - 7931741161/72576000*ls3*sqrt3
       + 30647/300*ls3*sqrt3*logm
       - 108/5*ls3*sqrt3*logm^2
       + 30647/800*ls3*sqrt3*log3
       - 81/5*ls3*sqrt3*log3*logm
       - 243/80*ls3*sqrt3*log3^2
       - 187206196549/2488320000*ls2*sqrt3
       + 3/10*ls2*sqrt3*zeta3
       + 165713/720*ls2*sqrt3*logm
       - 128/5*ls2*sqrt3*logm^2
       + 7931741161/72576000*ls2*sqrt3*log3
       - 30647/300*ls2*sqrt3*log3*logm
       + 108/5*ls2*sqrt3*log3*logm^2
       - 30647/1600*ls2*sqrt3*log3^2
       + 81/10*ls2*sqrt3*log3^2*logm
       + 81/80*ls2*sqrt3*log3^3
       + 11185217/576000*ls2^2
       - 702491/7200*ls2^2*logm
       + 24*ls2^2*logm^2
       + 704881/32400*pi*sqrt3*zeta3
       - 46/5*pi*sqrt3*logm*zeta3
       - 69/20*pi*sqrt3*log3*zeta3
       + 81/20*pi*ls4p*sqrt3
       + 10018743589963/335923200000*pi^2
       + 42591997/18662400*pi^2*zeta3
       + 66206797/11664000*pi^2*logm
       + 67/90*pi^2*logm*zeta3
       - 1631/270*pi^2*logm^2
       + 141962008008643/55794106368000*pi^2*log2^2
       - 5606891/4343625*pi^2*log2^3
       - 63/40*pi^2*ls3*sqrt3
       - 30647/21600*pi^2*ls2*sqrt3
       + 3/5*pi^2*ls2*sqrt3*logm
       + 9/40*pi^2*ls2*sqrt3*log3
       - 7931741161/1306368000*pi^3*sqrt3
       + 30647/5400*pi^3*sqrt3*logm
       - 6/5*pi^3*sqrt3*logm^2
       + 30647/14400*pi^3*sqrt3*log3
       - 9/10*pi^3*sqrt3*log3*logm
       - 27/160*pi^3*sqrt3*log3^2
       - 1512982761813695797/301288174387200000*pi^4
       + 2213759/7776000*pi^4*logm
       - 446/675*pi^4*logm^2
       + 50387453/222393600*pi^4*log2
       - 2/45*pi^5*sqrt3
       - 87637/2721600*pi^6
       + 11473997/648000*c4
       + 16/45*c4*logm
       - 7957/6000*c4*log2
       + 11400414067868412409/11298306539520000*s^2
       - 7/20*s^2*T9p7ep0
       - 3/40*s^2*T9p6ep0
       + 3/20*s^2*T9p5ep0
       + 2431/3200*s^2*T9p4ep0
       + 63799/86400*s^2*T9p3ep0
       - 1/20*s^2*T8p9ep0
       - 1/20*s^2*T8p8ep0
       + 59/240*s^2*T8p7ep0
       - 1/20*s^2*T8p6ep0
       + 1/8*s^2*T8p4ep0
       - 83/120*s^2*T8p2ep0
       + 1/10*s^2*T8p10ep1
       + 991/1440*s^2*T8p10ep0
       + 1/5*s^2*T7p9ep1
       + 391/240*s^2*T7p9ep0
       - 31/120*s^2*T7p8ep1
       + 15293/4800*s^2*T7p8ep0
       - 13/60*s^2*T7p7ep1
       + 199261/115200*s^2*T7p7ep0
       - 7/60*s^2*T7p6ep1
       + 7/12*s^2*T7p5ep1
       + 5519/3200*s^2*T7p5ep0
       - 1/20*s^2*T7p16ep1
       - 10403/7200*s^2*T7p16ep0
       + 1/12*s^2*T7p15ep1
       + 1/16*s^2*T7p14ep2
       + 38897/57600*s^2*T7p14ep1
       + 7/40*s^2*T7p11ep2
       + 9817/19200*s^2*T7p11ep1
       - 19822003/3456000*s^2*T7p11ep0
       - 7/40*s^2*T7p10ep2
       - 9817/19200*s^2*T7p10ep1
       + 14876563/3456000*s^2*T7p10ep0
       - 118531/43200*s^2*T6p9ep1
       + 8227601/2430000*s^2*T6p9ep0
       + 1/8*s^2*T6p19ep2
       - 4/15*s^2*T6p18ep1
       + 98465263/12960000*s^2*T6p18ep0
       + 4/5*s^2*T6p17ep1
       + 2420171/5184000*s^2*T6p17ep0
       - 1/80*s^2*T6p16ep2
       - 1057489/1152000*s^2*T6p16ep1
       + 7/40*s^2*T6p15ep2
       - 21/40*s^2*T6p14ep2
       - 29501/6400*s^2*T6p14ep1
       + 2355391/1152000*s^2*T6p14ep0
       + 7/20*s^2*T6p13ep2
       + 19741/9600*s^2*T6p13ep1
       + 165614087/25920000*s^2*T6p13ep0
       - 9/40*s^2*T6p12ep2
       - 661/216*s^2*T6p12ep1
       - 1759764151/60480000*s^2*T6p12ep0
       + 3/40*s^2*T6p11ep2
       + 753/800*s^2*T6p11ep1
       + 5434403/1296000*s^2*T6p11ep0
       + 111961/10800*s^2*T6p10ep1
       + 200651209/9720000*s^2*T6p10ep0
       - 13/40*s^2*T5p8ep2
       - 37298993/6912000*s^2*T5p8ep1
       + 889/10800*s^2*T5p11ep1
       + 50101613/4608000*s^2*T5p11ep0
       + 7/12*s^2*T4LVB7ep1
       - 1/10*s^2*T4LVB6ep1
       - 1/10*s^2*T4LT4ep2
       + 7/72*s^2*T4LT2ep2
       + 2/3*s^2*T3L61ep1
       + 20670630582103/34594560000*s^2*zeta5
       - 3083032331503757/1609445376000*s^2*zeta3
       + 4067/2160*s^2*zeta3^2
       - 2877137111/4054050*s^2*a5
       - 1602883065143/12454041600*s^2*a4
       - 14401904125109/5878656000*s^2*logm
       - 4/5*s^2*logm*T8p10ep0
       - 8/5*s^2*logm*T7p9ep0
       + 31/15*s^2*logm*T7p8ep0
       + 26/15*s^2*logm*T7p7ep0
       - 14/3*s^2*logm*T7p5ep0
       + 2/5*s^2*logm*T7p16ep0
       - 1/2*s^2*logm*T7p14ep1
       - 7/5*s^2*logm*T7p11ep1
       - 9817/2400*s^2*logm*T7p11ep0
       + 7/5*s^2*logm*T7p10ep1
       + 9817/2400*s^2*logm*T7p10ep0
       + 118531/5400*s^2*logm*T6p9ep0
       + 32/15*s^2*logm*T6p18ep0
       - 32/5*s^2*logm*T6p17ep0
       + 1/10*s^2*logm*T6p16ep1
       + 21/5*s^2*logm*T6p14ep1
       + 29501/800*s^2*logm*T6p14ep0
       - 14/5*s^2*logm*T6p13ep1
       - 19741/1200*s^2*logm*T6p13ep0
       + 9/5*s^2*logm*T6p12ep1
       + 661/27*s^2*logm*T6p12ep0
       - 3/5*s^2*logm*T6p11ep1
       - 753/100*s^2*logm*T6p11ep0
       - 111961/1350*s^2*logm*T6p10ep0
       + 13/5*s^2*logm*T5p8ep1
       - 889/1350*s^2*logm*T5p11ep0
       + 22439/150*s^2*logm*zeta5
       + 81980063927/87091200*s^2*logm*zeta3
       + 3923669/9450*s^2*logm^2
       + 28/5*s^2*logm^2*T7p11ep0
       - 28/5*s^2*logm^2*T7p10ep0
       - 84/5*s^2*logm^2*T6p14ep0
       + 56/5*s^2*logm^2*T6p13ep0
       - 36/5*s^2*logm^2*T6p12ep0
       + 12/5*s^2*logm^2*T6p11ep0
       - 1068/5*s^2*logm^2*zeta3
       - 88/7*s^2*logm^3
       - 23871/250*s^2*log2*a4
       - 1602883065143/298896998400*s^2*log2^4
       + 11770657/6081075*s^2*log2^5
       - 147/20*s^2*ls5pithird*sqrt3
       - 30647/1350*s^2*ls4pithird*sqrt3
       + 48/5*s^2*ls4pithird*sqrt3*logm
       + 18/5*s^2*ls4pithird*sqrt3*log3
       + 729/80*s^2*ls5p*sqrt3
       + 7931741161/24192000*s^2*ls3*sqrt3
       - 30647/100*s^2*ls3*sqrt3*logm
       + 324/5*s^2*ls3*sqrt3*logm^2
       - 91941/800*s^2*ls3*sqrt3*log3
       + 243/5*s^2*ls3*sqrt3*log3*logm
       + 729/80*s^2*ls3*sqrt3*log3^2
       + 187206196549/829440000*s^2*ls2*sqrt3
       - 9/10*s^2*ls2*sqrt3*zeta3
       - 165713/240*s^2*ls2*sqrt3*logm
       + 384/5*s^2*ls2*sqrt3*logm^2
       - 7931741161/24192000*s^2*ls2*sqrt3*log3
       + 30647/100*s^2*ls2*sqrt3*log3*logm
       - 324/5*s^2*ls2*sqrt3*log3*logm^2
       + 91941/1600*s^2*ls2*sqrt3*log3^2
       - 243/10*s^2*ls2*sqrt3*log3^2*logm
       - 243/80*s^2*ls2*sqrt3*log3^3
       - 11185217/192000*s^2*ls2^2
       + 702491/2400*s^2*ls2^2*logm
       - 72*s^2*ls2^2*logm^2
       - 704881/10800*s^2*pi*sqrt3*zeta3
       + 138/5*s^2*pi*sqrt3*logm*zeta3
       + 207/20*s^2*pi*sqrt3*log3*zeta3
       - 243/20*s^2*pi*ls4p*sqrt3
       - 10018743589963/111974400000*s^2*pi^2
       - 42591997/6220800*s^2*pi^2*zeta3
       - 66206797/3888000*s^2*pi^2*logm
       - 67/30*s^2*pi^2*logm*zeta3
       + 1631/90*s^2*pi^2*logm^2
       + 1602883065143/298896998400*s^2*pi^2*log2^2
       - 4289615951/729729000*s^2*pi^2*log2^3
       + 189/40*s^2*pi^2*ls3*sqrt3
       + 30647/7200*s^2*pi^2*ls2*sqrt3
       - 9/5*s^2*pi^2*ls2*sqrt3*logm
       - 27/40*s^2*pi^2*ls2*sqrt3*log3
       + 7931741161/435456000*s^2*pi^3*sqrt3
       - 30647/1800*s^2*pi^3*sqrt3*logm
       + 18/5*s^2*pi^3*sqrt3*logm^2
       - 30647/4800*s^2*pi^3*sqrt3*log3
       + 27/10*s^2*pi^3*sqrt3*log3*logm
       + 81/160*s^2*pi^3*sqrt3*log3^2
       + 5359306137965057/298896998400000*s^2*pi^4
       - 2213759/2592000*s^2*pi^4*logm
       + 446/225*s^2*pi^4*logm^2
       - 179991971683/23351328000*s^2*pi^4*log2
       + 2/15*s^2*pi^5*sqrt3
       + 87637/907200*s^2*pi^6
       - 11473997/216000*s^2*c4
       - 16/15*s^2*c4*logm
       + 7957/2000*s^2*c4*log2
       - 1254160716953401/1254113280000*s^4
       + 7/20*s^4*T9p7ep0
       + 3/40*s^4*T9p6ep0
       - 3/20*s^4*T9p5ep0
       - 2431/3200*s^4*T9p4ep0
       - 63799/86400*s^4*T9p3ep0
       + 1/20*s^4*T8p9ep0
       + 1/20*s^4*T8p8ep0
       - 59/240*s^4*T8p7ep0
       + 1/20*s^4*T8p6ep0
       - 1/8*s^4*T8p4ep0
       + 83/120*s^4*T8p2ep0
       - 1/10*s^4*T8p10ep1
       - 991/1440*s^4*T8p10ep0
       - 1/5*s^4*T7p9ep1
       - 391/240*s^4*T7p9ep0
       + 31/120*s^4*T7p8ep1
       - 15293/4800*s^4*T7p8ep0
       + 13/60*s^4*T7p7ep1
       - 199261/115200*s^4*T7p7ep0
       + 7/60*s^4*T7p6ep1
       - 7/12*s^4*T7p5ep1
       - 5519/3200*s^4*T7p5ep0
       + 1/20*s^4*T7p16ep1
       + 10403/7200*s^4*T7p16ep0
       - 1/12*s^4*T7p15ep1
       - 1/16*s^4*T7p14ep2
       - 38897/57600*s^4*T7p14ep1
       - 7/40*s^4*T7p11ep2
       - 9817/19200*s^4*T7p11ep1
       + 19822003/3456000*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep2
       + 9817/19200*s^4*T7p10ep1
       - 14876563/3456000*s^4*T7p10ep0
       + 118531/43200*s^4*T6p9ep1
       - 8227601/2430000*s^4*T6p9ep0
       - 1/8*s^4*T6p19ep2
       + 4/15*s^4*T6p18ep1
       - 98465263/12960000*s^4*T6p18ep0
       - 4/5*s^4*T6p17ep1
       - 2420171/5184000*s^4*T6p17ep0
       + 1/80*s^4*T6p16ep2
       + 1057489/1152000*s^4*T6p16ep1
       - 7/40*s^4*T6p15ep2
       + 21/40*s^4*T6p14ep2
       + 29501/6400*s^4*T6p14ep1
       - 2355391/1152000*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep2
       - 19741/9600*s^4*T6p13ep1
       - 165614087/25920000*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep2
       + 661/216*s^4*T6p12ep1
       + 1759764151/60480000*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep2
       - 753/800*s^4*T6p11ep1
       - 5434403/1296000*s^4*T6p11ep0
       - 111961/10800*s^4*T6p10ep1
       - 200651209/9720000*s^4*T6p10ep0
       + 13/40*s^4*T5p8ep2
       + 37298993/6912000*s^4*T5p8ep1
       - 889/10800*s^4*T5p11ep1
       - 50101613/4608000*s^4*T5p11ep0
       - 7/12*s^4*T4LVB7ep1
       + 1/10*s^4*T4LVB6ep1
       + 1/10*s^4*T4LT4ep2
       - 7/72*s^4*T4LT2ep2
       - 2/3*s^4*T3L61ep1
       - 10984047103/34560000*s^4*zeta5
       + 318116079227/174182400*s^4*zeta3
       - 4067/2160*s^4*zeta3^2
       + 23871/50*s^4*a5
       + 2524657567/1036800*s^4*logm
       + 4/5*s^4*logm*T8p10ep0
       + 8/5*s^4*logm*T7p9ep0
       - 31/15*s^4*logm*T7p8ep0
       - 26/15*s^4*logm*T7p7ep0
       + 14/3*s^4*logm*T7p5ep0
       - 2/5*s^4*logm*T7p16ep0
       + 1/2*s^4*logm*T7p14ep1
       + 7/5*s^4*logm*T7p11ep1
       + 9817/2400*s^4*logm*T7p11ep0
       - 7/5*s^4*logm*T7p10ep1
       - 9817/2400*s^4*logm*T7p10ep0
       - 118531/5400*s^4*logm*T6p9ep0
       - 32/15*s^4*logm*T6p18ep0
       + 32/5*s^4*logm*T6p17ep0
       - 1/10*s^4*logm*T6p16ep1
       - 21/5*s^4*logm*T6p14ep1
       - 29501/800*s^4*logm*T6p14ep0
       + 14/5*s^4*logm*T6p13ep1
       + 19741/1200*s^4*logm*T6p13ep0
       - 9/5*s^4*logm*T6p12ep1
       - 661/27*s^4*logm*T6p12ep0
       + 3/5*s^4*logm*T6p11ep1
       + 753/100*s^4*logm*T6p11ep0
       + 111961/1350*s^4*logm*T6p10ep0
       - 13/5*s^4*logm*T5p8ep1
       + 889/1350*s^4*logm*T5p11ep0
       - 22439/150*s^4*logm*zeta5
       - 361140613/388800*s^4*logm*zeta3
       - 416*s^4*logm^2
       - 28/5*s^4*logm^2*T7p11ep0
       + 28/5*s^4*logm^2*T7p10ep0
       + 84/5*s^4*logm^2*T6p14ep0
       - 56/5*s^4*logm^2*T6p13ep0
       + 36/5*s^4*logm^2*T6p12ep0
       - 12/5*s^4*logm^2*T6p11ep0
       + 1068/5*s^4*logm^2*zeta3
       + 66/5*s^4*logm^3
       + 23871/250*s^4*log2*a4
       + 147/20*s^4*ls5pithird*sqrt3
       + 30647/1350*s^4*ls4pithird*sqrt3
       - 48/5*s^4*ls4pithird*sqrt3*logm
       - 18/5*s^4*ls4pithird*sqrt3*log3
       - 729/80*s^4*ls5p*sqrt3
       - 7931741161/24192000*s^4*ls3*sqrt3
       + 30647/100*s^4*ls3*sqrt3*logm
       - 324/5*s^4*ls3*sqrt3*logm^2
       + 91941/800*s^4*ls3*sqrt3*log3
       - 243/5*s^4*ls3*sqrt3*log3*logm
       - 729/80*s^4*ls3*sqrt3*log3^2
       - 187206196549/829440000*s^4*ls2*sqrt3
       + 9/10*s^4*ls2*sqrt3*zeta3
       + 165713/240*s^4*ls2*sqrt3*logm
       - 384/5*s^4*ls2*sqrt3*logm^2
       + 7931741161/24192000*s^4*ls2*sqrt3*log3
       - 30647/100*s^4*ls2*sqrt3*log3*logm
       + 324/5*s^4*ls2*sqrt3*log3*logm^2
       - 91941/1600*s^4*ls2*sqrt3*log3^2
       + 243/10*s^4*ls2*sqrt3*log3^2*logm
       + 243/80*s^4*ls2*sqrt3*log3^3
       + 11185217/192000*s^4*ls2^2
       - 702491/2400*s^4*ls2^2*logm
       + 72*s^4*ls2^2*logm^2
       + 704881/10800*s^4*pi*sqrt3*zeta3
       - 138/5*s^4*pi*sqrt3*logm*zeta3
       - 207/20*s^4*pi*sqrt3*log3*zeta3
       + 243/20*s^4*pi*ls4p*sqrt3
       + 10018743589963/111974400000*s^4*pi^2
       + 42591997/6220800*s^4*pi^2*zeta3
       + 66206797/3888000*s^4*pi^2*logm
       + 67/30*s^4*pi^2*logm*zeta3
       - 1631/90*s^4*pi^2*logm^2
       + 7957/3000*s^4*pi^2*log2^3
       - 189/40*s^4*pi^2*ls3*sqrt3
       - 30647/7200*s^4*pi^2*ls2*sqrt3
       + 9/5*s^4*pi^2*ls2*sqrt3*logm
       + 27/40*s^4*pi^2*ls2*sqrt3*log3
       - 7931741161/435456000*s^4*pi^3*sqrt3
       + 30647/1800*s^4*pi^3*sqrt3*logm
       - 18/5*s^4*pi^3*sqrt3*logm^2
       + 30647/4800*s^4*pi^3*sqrt3*log3
       - 27/10*s^4*pi^3*sqrt3*log3*logm
       - 81/160*s^4*pi^3*sqrt3*log3^2
       - 13028115351109/783820800000*s^4*pi^4
       + 2213759/2592000*s^4*pi^4*logm
       - 446/225*s^4*pi^4*logm^2
       + 176307/32000*s^4*pi^4*log2
       - 2/15*s^4*pi^5*sqrt3
       - 87637/907200*s^4*pi^6
       + 11473997/216000*s^4*c4
       + 16/15*s^4*c4*logm
       - 7957/2000*s^4*c4*log2
       + 1254160716953401/3762339840000*s^6
       - 7/60*s^6*T9p7ep0
       - 1/40*s^6*T9p6ep0
       + 1/20*s^6*T9p5ep0
       + 2431/9600*s^6*T9p4ep0
       + 63799/259200*s^6*T9p3ep0
       - 1/60*s^6*T8p9ep0
       - 1/60*s^6*T8p8ep0
       + 59/720*s^6*T8p7ep0
       - 1/60*s^6*T8p6ep0
       + 1/24*s^6*T8p4ep0
       - 83/360*s^6*T8p2ep0
       + 1/30*s^6*T8p10ep1
       + 991/4320*s^6*T8p10ep0
       + 1/15*s^6*T7p9ep1
       + 391/720*s^6*T7p9ep0
       - 31/360*s^6*T7p8ep1
       + 15293/14400*s^6*T7p8ep0
       - 13/180*s^6*T7p7ep1
       + 199261/345600*s^6*T7p7ep0
       - 7/180*s^6*T7p6ep1
       + 7/36*s^6*T7p5ep1
       + 5519/9600*s^6*T7p5ep0
       - 1/60*s^6*T7p16ep1
       - 10403/21600*s^6*T7p16ep0
       + 1/36*s^6*T7p15ep1
       + 1/48*s^6*T7p14ep2
       + 38897/172800*s^6*T7p14ep1
       + 7/120*s^6*T7p11ep2
       + 9817/57600*s^6*T7p11ep1
       - 19822003/10368000*s^6*T7p11ep0
       - 7/120*s^6*T7p10ep2
       - 9817/57600*s^6*T7p10ep1
       + 14876563/10368000*s^6*T7p10ep0
       - 118531/129600*s^6*T6p9ep1
       + 8227601/7290000*s^6*T6p9ep0
       + 1/24*s^6*T6p19ep2
       - 4/45*s^6*T6p18ep1
       + 98465263/38880000*s^6*T6p18ep0
       + 4/15*s^6*T6p17ep1
       + 2420171/15552000*s^6*T6p17ep0
       - 1/240*s^6*T6p16ep2
       - 1057489/3456000*s^6*T6p16ep1
       + 7/120*s^6*T6p15ep2
       - 7/40*s^6*T6p14ep2
       - 29501/19200*s^6*T6p14ep1
       + 2355391/3456000*s^6*T6p14ep0
       + 7/60*s^6*T6p13ep2
       + 19741/28800*s^6*T6p13ep1
       + 165614087/77760000*s^6*T6p13ep0
       - 3/40*s^6*T6p12ep2
       - 661/648*s^6*T6p12ep1
       - 1759764151/181440000*s^6*T6p12ep0
       + 1/40*s^6*T6p11ep2
       + 251/800*s^6*T6p11ep1
       + 5434403/3888000*s^6*T6p11ep0
       + 111961/32400*s^6*T6p10ep1
       + 200651209/29160000*s^6*T6p10ep0
       - 13/120*s^6*T5p8ep2
       - 37298993/20736000*s^6*T5p8ep1
       + 889/32400*s^6*T5p11ep1
       + 50101613/13824000*s^6*T5p11ep0
       + 7/36*s^6*T4LVB7ep1
       - 1/30*s^6*T4LVB6ep1
       - 1/30*s^6*T4LT4ep2
       + 7/216*s^6*T4LT2ep2
       + 2/9*s^6*T3L61ep1
       + 10984047103/103680000*s^6*zeta5
       - 318116079227/522547200*s^6*zeta3
       + 4067/6480*s^6*zeta3^2
       - 7957/50*s^6*a5
       - 2524657567/3110400*s^6*logm
       - 4/15*s^6*logm*T8p10ep0
       - 8/15*s^6*logm*T7p9ep0
       + 31/45*s^6*logm*T7p8ep0
       + 26/45*s^6*logm*T7p7ep0
       - 14/9*s^6*logm*T7p5ep0
       + 2/15*s^6*logm*T7p16ep0
       - 1/6*s^6*logm*T7p14ep1
       - 7/15*s^6*logm*T7p11ep1
       - 9817/7200*s^6*logm*T7p11ep0
       + 7/15*s^6*logm*T7p10ep1
       + 9817/7200*s^6*logm*T7p10ep0
       + 118531/16200*s^6*logm*T6p9ep0
       + 32/45*s^6*logm*T6p18ep0
       - 32/15*s^6*logm*T6p17ep0
       + 1/30*s^6*logm*T6p16ep1
       + 7/5*s^6*logm*T6p14ep1
       + 29501/2400*s^6*logm*T6p14ep0
       - 14/15*s^6*logm*T6p13ep1
       - 19741/3600*s^6*logm*T6p13ep0
       + 3/5*s^6*logm*T6p12ep1
       + 661/81*s^6*logm*T6p12ep0
       - 1/5*s^6*logm*T6p11ep1
       - 251/100*s^6*logm*T6p11ep0
       - 111961/4050*s^6*logm*T6p10ep0
       + 13/15*s^6*logm*T5p8ep1
       - 889/4050*s^6*logm*T5p11ep0
       + 22439/450*s^6*logm*zeta5
       + 361140613/1166400*s^6*logm*zeta3
       + 416/3*s^6*logm^2
       + 28/15*s^6*logm^2*T7p11ep0
       - 28/15*s^6*logm^2*T7p10ep0
       - 28/5*s^6*logm^2*T6p14ep0
       + 56/15*s^6*logm^2*T6p13ep0
       - 12/5*s^6*logm^2*T6p12ep0
       + 4/5*s^6*logm^2*T6p11ep0
       - 356/5*s^6*logm^2*zeta3
       - 22/5*s^6*logm^3
       - 7957/250*s^6*log2*a4
       - 49/20*s^6*ls5pithird*sqrt3
       - 30647/4050*s^6*ls4pithird*sqrt3
       + 16/5*s^6*ls4pithird*sqrt3*logm
       + 6/5*s^6*ls4pithird*sqrt3*log3
       + 243/80*s^6*ls5p*sqrt3
       + 7931741161/72576000*s^6*ls3*sqrt3
       - 30647/300*s^6*ls3*sqrt3*logm
       + 108/5*s^6*ls3*sqrt3*logm^2
       - 30647/800*s^6*ls3*sqrt3*log3
       + 81/5*s^6*ls3*sqrt3*log3*logm
       + 243/80*s^6*ls3*sqrt3*log3^2
       + 187206196549/2488320000*s^6*ls2*sqrt3
       - 3/10*s^6*ls2*sqrt3*zeta3
       - 165713/720*s^6*ls2*sqrt3*logm
       + 128/5*s^6*ls2*sqrt3*logm^2
       - 7931741161/72576000*s^6*ls2*sqrt3*log3
       + 30647/300*s^6*ls2*sqrt3*log3*logm
       - 108/5*s^6*ls2*sqrt3*log3*logm^2
       + 30647/1600*s^6*ls2*sqrt3*log3^2
       - 81/10*s^6*ls2*sqrt3*log3^2*logm
       - 81/80*s^6*ls2*sqrt3*log3^3
       - 11185217/576000*s^6*ls2^2
       + 702491/7200*s^6*ls2^2*logm
       - 24*s^6*ls2^2*logm^2
       - 704881/32400*s^6*pi*sqrt3*zeta3
       + 46/5*s^6*pi*sqrt3*logm*zeta3
       + 69/20*s^6*pi*sqrt3*log3*zeta3
       - 81/20*s^6*pi*ls4p*sqrt3
       - 10018743589963/335923200000*s^6*pi^2
       - 42591997/18662400*s^6*pi^2*zeta3
       - 66206797/11664000*s^6*pi^2*logm
       - 67/90*s^6*pi^2*logm*zeta3
       + 1631/270*s^6*pi^2*logm^2
       - 7957/9000*s^6*pi^2*log2^3
       + 63/40*s^6*pi^2*ls3*sqrt3
       + 30647/21600*s^6*pi^2*ls2*sqrt3
       - 3/5*s^6*pi^2*ls2*sqrt3*logm
       - 9/40*s^6*pi^2*ls2*sqrt3*log3
       + 7931741161/1306368000*s^6*pi^3*sqrt3
       - 30647/5400*s^6*pi^3*sqrt3*logm
       + 6/5*s^6*pi^3*sqrt3*logm^2
       - 30647/14400*s^6*pi^3*sqrt3*log3
       + 9/10*s^6*pi^3*sqrt3*log3*logm
       + 27/160*s^6*pi^3*sqrt3*log3^2
       + 13028115351109/2351462400000*s^6*pi^4
       - 2213759/7776000*s^6*pi^4*logm
       + 446/675*s^6*pi^4*logm^2
       - 58769/32000*s^6*pi^4*log2
       + 2/45*s^6*pi^5*sqrt3
       + 87637/2721600*s^6*pi^6
       - 11473997/648000*s^6*c4
       - 16/45*s^6*c4*logm
       + 7957/6000*s^6*c4*log2
       - 30647/1200*ls4*sqrt3
       + 54/5*ls4*sqrt3*logm
       + 81/20*ls4*sqrt3*log3
       + 30647/400*ls4*s^2*sqrt3
       - 162/5*ls4*s^2*sqrt3*logm
       - 243/20*ls4*s^2*sqrt3*log3
       - 30647/400*ls4*s^4*sqrt3
       + 162/5*ls4*s^4*sqrt3*logm
       + 243/20*ls4*s^4*sqrt3*log3
       + 30647/1200*ls4*s^6*sqrt3
       - 54/5*ls4*s^6*sqrt3*logm
       - 81/20*ls4*s^6*sqrt3*log3
       - 81/40*ls5*sqrt3
       + 243/40*ls5*s^2*sqrt3
       - 243/40*ls5*s^4*sqrt3
       + 81/40*ls5*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/240
       + 1/60*T7p11ep0
       - 1/60*T7p10ep0
       - 1/20*T6p14ep0
       + 1/30*T6p13ep0
       - 1/20*T6p12ep0
       + 1/60*T6p11ep0
       - 371/540*zeta3
       + 9/20*ls3*sqrt3
       + 4/5*ls2*sqrt3
       - 9/20*ls2*sqrt3*log3
       - 3/10*ls2^2
       + 91/2160*pi^2
       + 1/40*pi^3*sqrt3
       + 19/2700*pi^4
       + 13/80*s^2
       - 1/20*s^2*T7p11ep0
       + 1/20*s^2*T7p10ep0
       + 3/20*s^2*T6p14ep0
       - 1/10*s^2*T6p13ep0
       + 3/20*s^2*T6p12ep0
       - 1/20*s^2*T6p11ep0
       + 371/180*s^2*zeta3
       - 27/20*s^2*ls3*sqrt3
       - 12/5*s^2*ls2*sqrt3
       + 27/20*s^2*ls2*sqrt3*log3
       + 9/10*s^2*ls2^2
       - 91/720*s^2*pi^2
       - 3/40*s^2*pi^3*sqrt3
       - 19/900*s^2*pi^4
       - 13/80*s^4
       + 1/20*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep0
       - 3/20*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep0
       - 371/180*s^4*zeta3
       + 27/20*s^4*ls3*sqrt3
       + 12/5*s^4*ls2*sqrt3
       - 27/20*s^4*ls2*sqrt3*log3
       - 9/10*s^4*ls2^2
       + 91/720*s^4*pi^2
       + 3/40*s^4*pi^3*sqrt3
       + 19/900*s^4*pi^4
       + 13/240*s^6
       - 1/60*s^6*T7p11ep0
       + 1/60*s^6*T7p10ep0
       + 1/20*s^6*T6p14ep0
       - 1/30*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep0
       + 371/540*s^6*zeta3
       - 9/20*s^6*ls3*sqrt3
       - 4/5*s^6*ls2*sqrt3
       + 9/20*s^6*ls2*sqrt3*log3
       + 3/10*s^6*ls2^2
       - 91/2160*s^6*pi^2
       - 1/40*s^6*pi^3*sqrt3
       - 19/2700*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^3*ep^-1 * (
       + 245963291/4147200
       + 1/15*T7p9ep0
       - 13/180*T7p8ep0
       - 7/90*T7p7ep0
       + 7/45*T7p5ep0
       - 1/30*T7p16ep0
       - 1/24*T7p14ep1
       + 1/60*T7p11ep1
       - 2087/86400*T7p11ep0
       - 1/60*T7p10ep1
       + 2087/86400*T7p10ep0
       - 45143/77760*T6p9ep0
       - 4/45*T6p18ep0
       + 7/30*T6p17ep0
       - 1/120*T6p16ep1
       - 1/20*T6p14ep1
       - 1573/3200*T6p14ep0
       + 1/30*T6p13ep1
       + 773/4800*T6p13ep0
       - 1/20*T6p12ep1
       - 10019/16200*T6p12ep0
       + 1/60*T6p11ep1
       + 1739/10800*T6p11ep0
       + 42281/19440*T6p10ep0
       + 1/40*T5p8ep1
       - 10057/32400*T5p11ep0
       - 3139/900*zeta5
       - 100087481/4665600*zeta3
       + 13/30*logm
       - 2/15*logm*T7p11ep0
       + 2/15*logm*T7p10ep0
       + 2/5*logm*T6p14ep0
       - 4/15*logm*T6p13ep0
       + 2/5*logm*T6p12ep0
       - 2/15*logm*T6p11ep0
       + 742/135*logm*zeta3
       - 4/15*ls4pithird*sqrt3
       + 376139/43200*ls3*sqrt3
       - 18/5*ls3*sqrt3*logm
       - 27/20*ls3*sqrt3*log3
       + 698981/25920*ls2*sqrt3
       - 32/5*ls2*sqrt3*logm
       - 376139/43200*ls2*sqrt3*log3
       + 18/5*ls2*sqrt3*log3*logm
       + 27/40*ls2*sqrt3*log3^2
       - 150689/28800*ls2^2
       + 12/5*ls2^2*logm
       - 23/30*pi*sqrt3*zeta3
       + 1737803/27993600*pi^2
       - 131/1080*pi^2*zeta3
       - 91/270*pi^2*logm
       + 1/20*pi^2*ls2*sqrt3
       + 376139/777600*pi^3*sqrt3
       - 1/5*pi^3*sqrt3*logm
       - 3/40*pi^3*sqrt3*log3
       - 4138307/279936000*pi^4
       - 38/675*pi^4*logm
       + 4/45*c4
       - 245963291/1382400*s^2
       - 1/5*s^2*T7p9ep0
       + 13/60*s^2*T7p8ep0
       + 7/30*s^2*T7p7ep0
       - 7/15*s^2*T7p5ep0
       + 1/10*s^2*T7p16ep0
       + 1/8*s^2*T7p14ep1
       - 1/20*s^2*T7p11ep1
       + 2087/28800*s^2*T7p11ep0
       + 1/20*s^2*T7p10ep1
       - 2087/28800*s^2*T7p10ep0
       + 45143/25920*s^2*T6p9ep0
       + 4/15*s^2*T6p18ep0
       - 7/10*s^2*T6p17ep0
       + 1/40*s^2*T6p16ep1
       + 3/20*s^2*T6p14ep1
       + 4719/3200*s^2*T6p14ep0
       - 1/10*s^2*T6p13ep1
       - 773/1600*s^2*T6p13ep0
       + 3/20*s^2*T6p12ep1
       + 10019/5400*s^2*T6p12ep0
       - 1/20*s^2*T6p11ep1
       - 1739/3600*s^2*T6p11ep0
       - 42281/6480*s^2*T6p10ep0
       - 3/40*s^2*T5p8ep1
       + 10057/10800*s^2*T5p11ep0
       + 3139/300*s^2*zeta5
       + 100087481/1555200*s^2*zeta3
       - 13/10*s^2*logm
       + 2/5*s^2*logm*T7p11ep0
       - 2/5*s^2*logm*T7p10ep0
       - 6/5*s^2*logm*T6p14ep0
       + 4/5*s^2*logm*T6p13ep0
       - 6/5*s^2*logm*T6p12ep0
       + 2/5*s^2*logm*T6p11ep0
       - 742/45*s^2*logm*zeta3
       + 4/5*s^2*ls4pithird*sqrt3
       - 376139/14400*s^2*ls3*sqrt3
       + 54/5*s^2*ls3*sqrt3*logm
       + 81/20*s^2*ls3*sqrt3*log3
       - 698981/8640*s^2*ls2*sqrt3
       + 96/5*s^2*ls2*sqrt3*logm
       + 376139/14400*s^2*ls2*sqrt3*log3
       - 54/5*s^2*ls2*sqrt3*log3*logm
       - 81/40*s^2*ls2*sqrt3*log3^2
       + 150689/9600*s^2*ls2^2
       - 36/5*s^2*ls2^2*logm
       + 23/10*s^2*pi*sqrt3*zeta3
       - 1737803/9331200*s^2*pi^2
       + 131/360*s^2*pi^2*zeta3
       + 91/90*s^2*pi^2*logm
       - 3/20*s^2*pi^2*ls2*sqrt3
       - 376139/259200*s^2*pi^3*sqrt3
       + 3/5*s^2*pi^3*sqrt3*logm
       + 9/40*s^2*pi^3*sqrt3*log3
       + 4138307/93312000*s^2*pi^4
       + 38/225*s^2*pi^4*logm
       - 4/15*s^2*c4
       + 245963291/1382400*s^4
       + 1/5*s^4*T7p9ep0
       - 13/60*s^4*T7p8ep0
       - 7/30*s^4*T7p7ep0
       + 7/15*s^4*T7p5ep0
       - 1/10*s^4*T7p16ep0
       - 1/8*s^4*T7p14ep1
       + 1/20*s^4*T7p11ep1
       - 2087/28800*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep1
       + 2087/28800*s^4*T7p10ep0
       - 45143/25920*s^4*T6p9ep0
       - 4/15*s^4*T6p18ep0
       + 7/10*s^4*T6p17ep0
       - 1/40*s^4*T6p16ep1
       - 3/20*s^4*T6p14ep1
       - 4719/3200*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep1
       + 773/1600*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep1
       - 10019/5400*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep1
       + 1739/3600*s^4*T6p11ep0
       + 42281/6480*s^4*T6p10ep0
       + 3/40*s^4*T5p8ep1
       - 10057/10800*s^4*T5p11ep0
       - 3139/300*s^4*zeta5
       - 100087481/1555200*s^4*zeta3
       + 13/10*s^4*logm
       - 2/5*s^4*logm*T7p11ep0
       + 2/5*s^4*logm*T7p10ep0
       + 6/5*s^4*logm*T6p14ep0
       - 4/5*s^4*logm*T6p13ep0
       + 6/5*s^4*logm*T6p12ep0
       - 2/5*s^4*logm*T6p11ep0
       + 742/45*s^4*logm*zeta3
       - 4/5*s^4*ls4pithird*sqrt3
       + 376139/14400*s^4*ls3*sqrt3
       - 54/5*s^4*ls3*sqrt3*logm
       - 81/20*s^4*ls3*sqrt3*log3
       + 698981/8640*s^4*ls2*sqrt3
       - 96/5*s^4*ls2*sqrt3*logm
       - 376139/14400*s^4*ls2*sqrt3*log3
       + 54/5*s^4*ls2*sqrt3*log3*logm
       + 81/40*s^4*ls2*sqrt3*log3^2
       - 150689/9600*s^4*ls2^2
       + 36/5*s^4*ls2^2*logm
       - 23/10*s^4*pi*sqrt3*zeta3
       + 1737803/9331200*s^4*pi^2
       - 131/360*s^4*pi^2*zeta3
       - 91/90*s^4*pi^2*logm
       + 3/20*s^4*pi^2*ls2*sqrt3
       + 376139/259200*s^4*pi^3*sqrt3
       - 3/5*s^4*pi^3*sqrt3*logm
       - 9/40*s^4*pi^3*sqrt3*log3
       - 4138307/93312000*s^4*pi^4
       - 38/225*s^4*pi^4*logm
       + 4/15*s^4*c4
       - 245963291/4147200*s^6
       - 1/15*s^6*T7p9ep0
       + 13/180*s^6*T7p8ep0
       + 7/90*s^6*T7p7ep0
       - 7/45*s^6*T7p5ep0
       + 1/30*s^6*T7p16ep0
       + 1/24*s^6*T7p14ep1
       - 1/60*s^6*T7p11ep1
       + 2087/86400*s^6*T7p11ep0
       + 1/60*s^6*T7p10ep1
       - 2087/86400*s^6*T7p10ep0
       + 45143/77760*s^6*T6p9ep0
       + 4/45*s^6*T6p18ep0
       - 7/30*s^6*T6p17ep0
       + 1/120*s^6*T6p16ep1
       + 1/20*s^6*T6p14ep1
       + 1573/3200*s^6*T6p14ep0
       - 1/30*s^6*T6p13ep1
       - 773/4800*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep1
       + 10019/16200*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep1
       - 1739/10800*s^6*T6p11ep0
       - 42281/19440*s^6*T6p10ep0
       - 1/40*s^6*T5p8ep1
       + 10057/32400*s^6*T5p11ep0
       + 3139/900*s^6*zeta5
       + 100087481/4665600*s^6*zeta3
       - 13/30*s^6*logm
       + 2/15*s^6*logm*T7p11ep0
       - 2/15*s^6*logm*T7p10ep0
       - 2/5*s^6*logm*T6p14ep0
       + 4/15*s^6*logm*T6p13ep0
       - 2/5*s^6*logm*T6p12ep0
       + 2/15*s^6*logm*T6p11ep0
       - 742/135*s^6*logm*zeta3
       + 4/15*s^6*ls4pithird*sqrt3
       - 376139/43200*s^6*ls3*sqrt3
       + 18/5*s^6*ls3*sqrt3*logm
       + 27/20*s^6*ls3*sqrt3*log3
       - 698981/25920*s^6*ls2*sqrt3
       + 32/5*s^6*ls2*sqrt3*logm
       + 376139/43200*s^6*ls2*sqrt3*log3
       - 18/5*s^6*ls2*sqrt3*log3*logm
       - 27/40*s^6*ls2*sqrt3*log3^2
       + 150689/28800*s^6*ls2^2
       - 12/5*s^6*ls2^2*logm
       + 23/30*s^6*pi*sqrt3*zeta3
       - 1737803/27993600*s^6*pi^2
       + 131/1080*s^6*pi^2*zeta3
       + 91/270*s^6*pi^2*logm
       - 1/20*s^6*pi^2*ls2*sqrt3
       - 376139/777600*s^6*pi^3*sqrt3
       + 1/5*s^6*pi^3*sqrt3*logm
       + 3/40*s^6*pi^3*sqrt3*log3
       + 4138307/279936000*s^6*pi^4
       + 38/675*s^6*pi^4*logm
       - 4/45*s^6*c4
       + 9/10*ls4*sqrt3
       - 27/10*ls4*s^2*sqrt3
       + 27/10*ls4*s^4*sqrt3
       - 9/10*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^3 * (
       + 771329044608453283637/1581762915532800000
       - 7/60*T9p7ep0
       - 1/60*T9p6ep0
       + 1/30*T9p5ep0
       + 2431/14400*T9p4ep0
       + 63799/388800*T9p3ep0
       + 19/40*T8p7ep0
       - 1/30*T8p6ep0
       + 1/36*T8p4ep0
       - 16/15*T8p2ep0
       - 133/5400*T8p10ep0
       + 1/15*T7p9ep1
       + 667/1200*T7p9ep0
       - 13/180*T7p8ep1
       + 6221/7200*T7p8ep0
       - 7/90*T7p7ep1
       + 25157/57600*T7p7ep0
       - 7/180*T7p6ep1
       + 7/45*T7p5ep1
       + 5303/14400*T7p5ep0
       - 1/30*T7p16ep1
       - 977/1350*T7p16ep0
       - 1/45*T7p15ep1
       - 1/24*T7p14ep2
       - 22277/86400*T7p14ep1
       + 1/60*T7p11ep2
       - 2087/86400*T7p11ep1
       - 19751827/15552000*T7p11ep0
       - 1/60*T7p10ep2
       + 2087/86400*T7p10ep1
       + 14344627/15552000*T7p10ep0
       - 45143/77760*T6p9ep1
       + 574469/364500*T6p9ep0
       - 4/45*T6p18ep1
       + 7189793/4860000*T6p18ep0
       + 7/30*T6p17ep1
       + 1893053/7776000*T6p17ep0
       - 1/120*T6p16ep2
       - 1421299/15552000*T6p16ep1
       - 1/60*T6p15ep2
       - 1/20*T6p14ep2
       - 1573/3200*T6p14ep1
       + 59414503/5184000*T6p14ep0
       + 1/30*T6p13ep2
       + 773/4800*T6p13ep1
       - 78728789/38880000*T6p13ep0
       - 1/20*T6p12ep2
       - 10019/16200*T6p12ep1
       - 995676553/136080000*T6p12ep0
       + 1/60*T6p11ep2
       + 1739/10800*T6p11ep1
       + 816253/972000*T6p11ep0
       + 42281/19440*T6p10ep1
       + 1849337/1166400*T6p10ep0
       + 1/40*T5p8ep2
       - 22367921/31104000*T5p8ep1
       - 10057/32400*T5p11ep1
       - 71363641/62208000*T5p11ep0
       + 41/60*T4LVB7ep1
       - 19/72*T4LVB6ep1
       - 1/270*T4LT4ep2
       + 7/270*T4LT2ep2
       + 1/5*T3L61ep1
       - 76395331596667/467026560000*zeta5
       - 40094196241787605831/70300574023680000*zeta3
       - 173/1215*zeta3^2
       + 67065781/675675*a5
       + 12959494957993/387459072000*a4
       - 130488156109/278691840*logm
       - 8/15*logm*T7p9ep0
       + 26/45*logm*T7p8ep0
       + 28/45*logm*T7p7ep0
       - 56/45*logm*T7p5ep0
       + 4/15*logm*T7p16ep0
       + 1/3*logm*T7p14ep1
       - 2/15*logm*T7p11ep1
       + 2087/10800*logm*T7p11ep0
       + 2/15*logm*T7p10ep1
       - 2087/10800*logm*T7p10ep0
       + 45143/9720*logm*T6p9ep0
       + 32/45*logm*T6p18ep0
       - 28/15*logm*T6p17ep0
       + 1/15*logm*T6p16ep1
       + 2/5*logm*T6p14ep1
       + 1573/400*logm*T6p14ep0
       - 4/15*logm*T6p13ep1
       - 773/600*logm*T6p13ep0
       + 2/5*logm*T6p12ep1
       + 10019/2025*logm*T6p12ep0
       - 2/15*logm*T6p11ep1
       - 1739/1350*logm*T6p11ep0
       - 42281/2430*logm*T6p10ep0
       - 1/5*logm*T5p8ep1
       + 10057/4050*logm*T5p11ep0
       + 6278/225*logm*zeta5
       + 1266663484969/8360755200*logm*zeta3
       + 11111/1200*logm^2
       + 8/15*logm^2*T7p11ep0
       - 8/15*logm^2*T7p10ep0
       - 8/5*logm^2*T6p14ep0
       + 16/15*logm^2*T6p13ep0
       - 8/5*logm^2*T6p12ep0
       + 8/15*logm^2*T6p11ep0
       - 2968/135*logm^2*zeta3
       - 156/35*logm^3
       - 26431/1125*log2*a4
       + 12959494957993/9299017728000*log2^4
       - 73219037/40540500*log2^5
       - 49/30*ls5pithird*sqrt3
       - 376139/72900*ls4pithird*sqrt3
       + 32/15*ls4pithird*sqrt3*logm
       + 4/5*ls4pithird*sqrt3*log3
       + 81/40*ls5p*sqrt3
       + 6008689307/181440000*ls3*sqrt3
       - 376139/5400*ls3*sqrt3*logm
       + 72/5*ls3*sqrt3*logm^2
       - 376139/14400*ls3*sqrt3*log3
       + 54/5*ls3*sqrt3*log3*logm
       + 81/40*ls3*sqrt3*log3^2
       - 32390848903/2073600000*ls2*sqrt3
       - 1/5*ls2*sqrt3*zeta3
       - 415982/2025*ls2*sqrt3*logm
       + 128/5*ls2*sqrt3*logm^2
       - 6008689307/181440000*ls2*sqrt3*log3
       + 376139/5400*ls2*sqrt3*log3*logm
       - 72/5*ls2*sqrt3*log3*logm^2
       + 376139/28800*ls2*sqrt3*log3^2
       - 27/5*ls2*sqrt3*log3^2*logm
       - 27/40*ls2*sqrt3*log3^3
       + 98302139/2592000*ls2^2
       + 131249/3600*ls2^2*logm
       - 48/5*ls2^2*logm^2
       - 8651197/583200*pi*sqrt3*zeta3
       + 92/15*pi*sqrt3*logm*zeta3
       + 23/10*pi*sqrt3*log3*zeta3
       - 27/10*pi*ls4p*sqrt3
       - 1761999415369/55987200000*pi^2
       - 178553063/83980800*pi^2*zeta3
       - 2020663/17496000*pi^2*logm
       + 131/135*pi^2*logm*zeta3
       + 128/135*pi^2*logm^2
       - 12959494957993/9299017728000*pi^2*log2^2
       + 71680723/30405375*pi^2*log2^3
       + 21/20*pi^2*ls3*sqrt3
       + 376139/388800*pi^2*ls2*sqrt3
       - 2/5*pi^2*ls2*sqrt3*logm
       - 3/20*pi^2*ls2*sqrt3*log3
       + 6008689307/3265920000*pi^3*sqrt3
       - 376139/97200*pi^3*sqrt3*logm
       + 4/5*pi^3*sqrt3*logm^2
       - 376139/259200*pi^3*sqrt3*log3
       + 3/5*pi^3*sqrt3*log3*logm
       + 9/80*pi^3*sqrt3*log3^2
       + 985177284851980333/150644087193600000*pi^4
       + 4332707/34992000*pi^4*logm
       + 152/675*pi^4*logm^2
       + 4098900263/3891888000*pi^4*log2
       + 4/135*pi^5*sqrt3
       + 101947/4082400*pi^6
       - 59776247/2916000*c4
       - 32/45*c4*logm
       + 26431/27000*c4*log2
       - 14175444009490255087/9415255449600000*s^2
       + 7/20*s^2*T9p7ep0
       + 1/20*s^2*T9p6ep0
       - 1/10*s^2*T9p5ep0
       - 2431/4800*s^2*T9p4ep0
       - 63799/129600*s^2*T9p3ep0
       - 57/40*s^2*T8p7ep0
       + 1/10*s^2*T8p6ep0
       - 1/12*s^2*T8p4ep0
       + 16/5*s^2*T8p2ep0
       + 133/1800*s^2*T8p10ep0
       - 1/5*s^2*T7p9ep1
       - 667/400*s^2*T7p9ep0
       + 13/60*s^2*T7p8ep1
       - 6221/2400*s^2*T7p8ep0
       + 7/30*s^2*T7p7ep1
       - 25157/19200*s^2*T7p7ep0
       + 7/60*s^2*T7p6ep1
       - 7/15*s^2*T7p5ep1
       - 5303/4800*s^2*T7p5ep0
       + 1/10*s^2*T7p16ep1
       + 977/450*s^2*T7p16ep0
       + 1/15*s^2*T7p15ep1
       + 1/8*s^2*T7p14ep2
       + 22277/28800*s^2*T7p14ep1
       - 1/20*s^2*T7p11ep2
       + 2087/28800*s^2*T7p11ep1
       + 19751827/5184000*s^2*T7p11ep0
       + 1/20*s^2*T7p10ep2
       - 2087/28800*s^2*T7p10ep1
       - 14344627/5184000*s^2*T7p10ep0
       + 45143/25920*s^2*T6p9ep1
       - 574469/121500*s^2*T6p9ep0
       + 4/15*s^2*T6p18ep1
       - 7189793/1620000*s^2*T6p18ep0
       - 7/10*s^2*T6p17ep1
       - 1893053/2592000*s^2*T6p17ep0
       + 1/40*s^2*T6p16ep2
       + 1421299/5184000*s^2*T6p16ep1
       + 1/20*s^2*T6p15ep2
       + 3/20*s^2*T6p14ep2
       + 4719/3200*s^2*T6p14ep1
       - 59414503/1728000*s^2*T6p14ep0
       - 1/10*s^2*T6p13ep2
       - 773/1600*s^2*T6p13ep1
       + 78728789/12960000*s^2*T6p13ep0
       + 3/20*s^2*T6p12ep2
       + 10019/5400*s^2*T6p12ep1
       + 995676553/45360000*s^2*T6p12ep0
       - 1/20*s^2*T6p11ep2
       - 1739/3600*s^2*T6p11ep1
       - 816253/324000*s^2*T6p11ep0
       - 42281/6480*s^2*T6p10ep1
       - 1849337/388800*s^2*T6p10ep0
       - 3/40*s^2*T5p8ep2
       + 22367921/10368000*s^2*T5p8ep1
       + 10057/10800*s^2*T5p11ep1
       + 71363641/20736000*s^2*T5p11ep0
       - 41/20*s^2*T4LVB7ep1
       + 19/24*s^2*T4LVB6ep1
       + 1/90*s^2*T4LT4ep2
       - 7/90*s^2*T4LT2ep2
       - 3/5*s^2*T3L61ep1
       - 86091374140133/155675520000*s^2*zeta5
       + 383212654737328337/209227898880000*s^2*zeta3
       + 173/405*s^2*zeta3^2
       + 1106225117/2027025*s^2*a5
       + 66223407799/6227020800*s^2*a4
       + 15500538035/10450944*s^2*logm
       + 8/5*s^2*logm*T7p9ep0
       - 26/15*s^2*logm*T7p8ep0
       - 28/15*s^2*logm*T7p7ep0
       + 56/15*s^2*logm*T7p5ep0
       - 4/5*s^2*logm*T7p16ep0
       - s^2*logm*T7p14ep1
       + 2/5*s^2*logm*T7p11ep1
       - 2087/3600*s^2*logm*T7p11ep0
       - 2/5*s^2*logm*T7p10ep1
       + 2087/3600*s^2*logm*T7p10ep0
       - 45143/3240*s^2*logm*T6p9ep0
       - 32/15*s^2*logm*T6p18ep0
       + 28/5*s^2*logm*T6p17ep0
       - 1/5*s^2*logm*T6p16ep1
       - 6/5*s^2*logm*T6p14ep1
       - 4719/400*s^2*logm*T6p14ep0
       + 4/5*s^2*logm*T6p13ep1
       + 773/200*s^2*logm*T6p13ep0
       - 6/5*s^2*logm*T6p12ep1
       - 10019/675*s^2*logm*T6p12ep0
       + 2/5*s^2*logm*T6p11ep1
       + 1739/450*s^2*logm*T6p11ep0
       + 42281/810*s^2*logm*T6p10ep0
       + 3/5*s^2*logm*T5p8ep1
       - 10057/1350*s^2*logm*T5p11ep0
       - 6278/75*s^2*logm*zeta5
       - 18103050983/34836480*s^2*logm*zeta3
       - 44228/1575*s^2*logm^2
       - 8/5*s^2*logm^2*T7p11ep0
       + 8/5*s^2*logm^2*T7p10ep0
       + 24/5*s^2*logm^2*T6p14ep0
       - 16/5*s^2*logm^2*T6p13ep0
       + 24/5*s^2*logm^2*T6p12ep0
       - 8/5*s^2*logm^2*T6p11ep0
       + 2968/45*s^2*logm^2*zeta3
       + 96/7*s^2*logm^3
       + 26431/375*s^2*log2*a4
       + 66223407799/149448499200*s^2*log2^4
       - 9796862/6081075*s^2*log2^5
       + 49/10*s^2*ls5pithird*sqrt3
       + 376139/24300*s^2*ls4pithird*sqrt3
       - 32/5*s^2*ls4pithird*sqrt3*logm
       - 12/5*s^2*ls4pithird*sqrt3*log3
       - 243/40*s^2*ls5p*sqrt3
       - 6008689307/60480000*s^2*ls3*sqrt3
       + 376139/1800*s^2*ls3*sqrt3*logm
       - 216/5*s^2*ls3*sqrt3*logm^2
       + 376139/4800*s^2*ls3*sqrt3*log3
       - 162/5*s^2*ls3*sqrt3*log3*logm
       - 243/40*s^2*ls3*sqrt3*log3^2
       + 32390848903/691200000*s^2*ls2*sqrt3
       + 3/5*s^2*ls2*sqrt3*zeta3
       + 415982/675*s^2*ls2*sqrt3*logm
       - 384/5*s^2*ls2*sqrt3*logm^2
       + 6008689307/60480000*s^2*ls2*sqrt3*log3
       - 376139/1800*s^2*ls2*sqrt3*log3*logm
       + 216/5*s^2*ls2*sqrt3*log3*logm^2
       - 376139/9600*s^2*ls2*sqrt3*log3^2
       + 81/5*s^2*ls2*sqrt3*log3^2*logm
       + 81/40*s^2*ls2*sqrt3*log3^3
       - 98302139/864000*s^2*ls2^2
       - 131249/1200*s^2*ls2^2*logm
       + 144/5*s^2*ls2^2*logm^2
       + 8651197/194400*s^2*pi*sqrt3*zeta3
       - 92/5*s^2*pi*sqrt3*logm*zeta3
       - 69/10*s^2*pi*sqrt3*log3*zeta3
       + 81/10*s^2*pi*ls4p*sqrt3
       + 1761999415369/18662400000*s^2*pi^2
       + 178553063/27993600*s^2*pi^2*zeta3
       + 2020663/5832000*s^2*pi^2*logm
       - 131/45*s^2*pi^2*logm*zeta3
       - 128/45*s^2*pi^2*logm^2
       - 66223407799/149448499200*s^2*pi^2*log2^2
       + 1694036837/364864500*s^2*pi^2*log2^3
       - 63/20*s^2*pi^2*ls3*sqrt3
       - 376139/129600*s^2*pi^2*ls2*sqrt3
       + 6/5*s^2*pi^2*ls2*sqrt3*logm
       + 9/20*s^2*pi^2*ls2*sqrt3*log3
       - 6008689307/1088640000*s^2*pi^3*sqrt3
       + 376139/32400*s^2*pi^3*sqrt3*logm
       - 12/5*s^2*pi^3*sqrt3*logm^2
       + 376139/86400*s^2*pi^3*sqrt3*log3
       - 9/5*s^2*pi^3*sqrt3*log3*logm
       - 27/80*s^2*pi^3*sqrt3*log3^2
       - 9466097759448179/448345497600000*s^2*pi^4
       - 4332707/11664000*s^2*pi^4*logm
       - 152/225*s^2*pi^4*logm^2
       + 70803406801/11675664000*s^2*pi^4*log2
       - 4/45*s^2*pi^5*sqrt3
       - 101947/1360800*s^2*pi^6
       + 59776247/972000*s^2*c4
       + 32/15*s^2*c4*logm
       - 26431/9000*s^2*c4*log2
       + 13927379083717937/9405849600000*s^4
       - 7/20*s^4*T9p7ep0
       - 1/20*s^4*T9p6ep0
       + 1/10*s^4*T9p5ep0
       + 2431/4800*s^4*T9p4ep0
       + 63799/129600*s^4*T9p3ep0
       + 57/40*s^4*T8p7ep0
       - 1/10*s^4*T8p6ep0
       + 1/12*s^4*T8p4ep0
       - 16/5*s^4*T8p2ep0
       - 133/1800*s^4*T8p10ep0
       + 1/5*s^4*T7p9ep1
       + 667/400*s^4*T7p9ep0
       - 13/60*s^4*T7p8ep1
       + 6221/2400*s^4*T7p8ep0
       - 7/30*s^4*T7p7ep1
       + 25157/19200*s^4*T7p7ep0
       - 7/60*s^4*T7p6ep1
       + 7/15*s^4*T7p5ep1
       + 5303/4800*s^4*T7p5ep0
       - 1/10*s^4*T7p16ep1
       - 977/450*s^4*T7p16ep0
       - 1/15*s^4*T7p15ep1
       - 1/8*s^4*T7p14ep2
       - 22277/28800*s^4*T7p14ep1
       + 1/20*s^4*T7p11ep2
       - 2087/28800*s^4*T7p11ep1
       - 19751827/5184000*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep2
       + 2087/28800*s^4*T7p10ep1
       + 14344627/5184000*s^4*T7p10ep0
       - 45143/25920*s^4*T6p9ep1
       + 574469/121500*s^4*T6p9ep0
       - 4/15*s^4*T6p18ep1
       + 7189793/1620000*s^4*T6p18ep0
       + 7/10*s^4*T6p17ep1
       + 1893053/2592000*s^4*T6p17ep0
       - 1/40*s^4*T6p16ep2
       - 1421299/5184000*s^4*T6p16ep1
       - 1/20*s^4*T6p15ep2
       - 3/20*s^4*T6p14ep2
       - 4719/3200*s^4*T6p14ep1
       + 59414503/1728000*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep2
       + 773/1600*s^4*T6p13ep1
       - 78728789/12960000*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep2
       - 10019/5400*s^4*T6p12ep1
       - 995676553/45360000*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep2
       + 1739/3600*s^4*T6p11ep1
       + 816253/324000*s^4*T6p11ep0
       + 42281/6480*s^4*T6p10ep1
       + 1849337/388800*s^4*T6p10ep0
       + 3/40*s^4*T5p8ep2
       - 22367921/10368000*s^4*T5p8ep1
       - 10057/10800*s^4*T5p11ep1
       - 71363641/20736000*s^4*T5p11ep0
       + 41/20*s^4*T4LVB7ep1
       - 19/24*s^4*T4LVB6ep1
       - 1/90*s^4*T4LT4ep2
       + 7/90*s^4*T4LT2ep2
       + 3/5*s^4*T3L61ep1
       + 48928383133/155520000*s^4*zeta5
       - 11828138573611/6531840000*s^4*zeta3
       - 173/405*s^4*zeta3^2
       - 26431/75*s^4*a5
       - 250916231/172800*s^4*logm
       - 8/5*s^4*logm*T7p9ep0
       + 26/15*s^4*logm*T7p8ep0
       + 28/15*s^4*logm*T7p7ep0
       - 56/15*s^4*logm*T7p5ep0
       + 4/5*s^4*logm*T7p16ep0
       + s^4*logm*T7p14ep1
       - 2/5*s^4*logm*T7p11ep1
       + 2087/3600*s^4*logm*T7p11ep0
       + 2/5*s^4*logm*T7p10ep1
       - 2087/3600*s^4*logm*T7p10ep0
       + 45143/3240*s^4*logm*T6p9ep0
       + 32/15*s^4*logm*T6p18ep0
       - 28/5*s^4*logm*T6p17ep0
       + 1/5*s^4*logm*T6p16ep1
       + 6/5*s^4*logm*T6p14ep1
       + 4719/400*s^4*logm*T6p14ep0
       - 4/5*s^4*logm*T6p13ep1
       - 773/200*s^4*logm*T6p13ep0
       + 6/5*s^4*logm*T6p12ep1
       + 10019/675*s^4*logm*T6p12ep0
       - 2/5*s^4*logm*T6p11ep1
       - 1739/450*s^4*logm*T6p11ep0
       - 42281/810*s^4*logm*T6p10ep0
       - 3/5*s^4*logm*T5p8ep1
       + 10057/1350*s^4*logm*T5p11ep0
       + 6278/75*s^4*logm*zeta5
       + 19192981/38880*s^4*logm*zeta3
       + 142/5*s^4*logm^2
       + 8/5*s^4*logm^2*T7p11ep0
       - 8/5*s^4*logm^2*T7p10ep0
       - 24/5*s^4*logm^2*T6p14ep0
       + 16/5*s^4*logm^2*T6p13ep0
       - 24/5*s^4*logm^2*T6p12ep0
       + 8/5*s^4*logm^2*T6p11ep0
       - 2968/45*s^4*logm^2*zeta3
       - 72/5*s^4*logm^3
       - 26431/375*s^4*log2*a4
       - 49/10*s^4*ls5pithird*sqrt3
       - 376139/24300*s^4*ls4pithird*sqrt3
       + 32/5*s^4*ls4pithird*sqrt3*logm
       + 12/5*s^4*ls4pithird*sqrt3*log3
       + 243/40*s^4*ls5p*sqrt3
       + 6008689307/60480000*s^4*ls3*sqrt3
       - 376139/1800*s^4*ls3*sqrt3*logm
       + 216/5*s^4*ls3*sqrt3*logm^2
       - 376139/4800*s^4*ls3*sqrt3*log3
       + 162/5*s^4*ls3*sqrt3*log3*logm
       + 243/40*s^4*ls3*sqrt3*log3^2
       - 32390848903/691200000*s^4*ls2*sqrt3
       - 3/5*s^4*ls2*sqrt3*zeta3
       - 415982/675*s^4*ls2*sqrt3*logm
       + 384/5*s^4*ls2*sqrt3*logm^2
       - 6008689307/60480000*s^4*ls2*sqrt3*log3
       + 376139/1800*s^4*ls2*sqrt3*log3*logm
       - 216/5*s^4*ls2*sqrt3*log3*logm^2
       + 376139/9600*s^4*ls2*sqrt3*log3^2
       - 81/5*s^4*ls2*sqrt3*log3^2*logm
       - 81/40*s^4*ls2*sqrt3*log3^3
       + 98302139/864000*s^4*ls2^2
       + 131249/1200*s^4*ls2^2*logm
       - 144/5*s^4*ls2^2*logm^2
       - 8651197/194400*s^4*pi*sqrt3*zeta3
       + 92/5*s^4*pi*sqrt3*logm*zeta3
       + 69/10*s^4*pi*sqrt3*log3*zeta3
       - 81/10*s^4*pi*ls4p*sqrt3
       - 1761999415369/18662400000*s^4*pi^2
       - 178553063/27993600*s^4*pi^2*zeta3
       - 2020663/5832000*s^4*pi^2*logm
       + 131/45*s^4*pi^2*logm*zeta3
       + 128/45*s^4*pi^2*logm^2
       - 26431/13500*s^4*pi^2*log2^3
       + 63/20*s^4*pi^2*ls3*sqrt3
       + 376139/129600*s^4*pi^2*ls2*sqrt3
       - 6/5*s^4*pi^2*ls2*sqrt3*logm
       - 9/20*s^4*pi^2*ls2*sqrt3*log3
       + 6008689307/1088640000*s^4*pi^3*sqrt3
       - 376139/32400*s^4*pi^3*sqrt3*logm
       + 12/5*s^4*pi^3*sqrt3*logm^2
       - 376139/86400*s^4*pi^3*sqrt3*log3
       + 9/5*s^4*pi^3*sqrt3*log3*logm
       + 27/80*s^4*pi^3*sqrt3*log3^2
       + 8284517609191/391910400000*s^4*pi^4
       + 4332707/11664000*s^4*pi^4*logm
       + 152/225*s^4*pi^4*logm^2
       - 1760843/432000*s^4*pi^4*log2
       + 4/45*s^4*pi^5*sqrt3
       + 101947/1360800*s^4*pi^6
       - 59776247/972000*s^4*c4
       - 32/15*s^4*c4*logm
       + 26431/9000*s^4*c4*log2
       - 13927379083717937/28217548800000*s^6
       + 7/60*s^6*T9p7ep0
       + 1/60*s^6*T9p6ep0
       - 1/30*s^6*T9p5ep0
       - 2431/14400*s^6*T9p4ep0
       - 63799/388800*s^6*T9p3ep0
       - 19/40*s^6*T8p7ep0
       + 1/30*s^6*T8p6ep0
       - 1/36*s^6*T8p4ep0
       + 16/15*s^6*T8p2ep0
       + 133/5400*s^6*T8p10ep0
       - 1/15*s^6*T7p9ep1
       - 667/1200*s^6*T7p9ep0
       + 13/180*s^6*T7p8ep1
       - 6221/7200*s^6*T7p8ep0
       + 7/90*s^6*T7p7ep1
       - 25157/57600*s^6*T7p7ep0
       + 7/180*s^6*T7p6ep1
       - 7/45*s^6*T7p5ep1
       - 5303/14400*s^6*T7p5ep0
       + 1/30*s^6*T7p16ep1
       + 977/1350*s^6*T7p16ep0
       + 1/45*s^6*T7p15ep1
       + 1/24*s^6*T7p14ep2
       + 22277/86400*s^6*T7p14ep1
       - 1/60*s^6*T7p11ep2
       + 2087/86400*s^6*T7p11ep1
       + 19751827/15552000*s^6*T7p11ep0
       + 1/60*s^6*T7p10ep2
       - 2087/86400*s^6*T7p10ep1
       - 14344627/15552000*s^6*T7p10ep0
       + 45143/77760*s^6*T6p9ep1
       - 574469/364500*s^6*T6p9ep0
       + 4/45*s^6*T6p18ep1
       - 7189793/4860000*s^6*T6p18ep0
       - 7/30*s^6*T6p17ep1
       - 1893053/7776000*s^6*T6p17ep0
       + 1/120*s^6*T6p16ep2
       + 1421299/15552000*s^6*T6p16ep1
       + 1/60*s^6*T6p15ep2
       + 1/20*s^6*T6p14ep2
       + 1573/3200*s^6*T6p14ep1
       - 59414503/5184000*s^6*T6p14ep0
       - 1/30*s^6*T6p13ep2
       - 773/4800*s^6*T6p13ep1
       + 78728789/38880000*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep2
       + 10019/16200*s^6*T6p12ep1
       + 995676553/136080000*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep2
       - 1739/10800*s^6*T6p11ep1
       - 816253/972000*s^6*T6p11ep0
       - 42281/19440*s^6*T6p10ep1
       - 1849337/1166400*s^6*T6p10ep0
       - 1/40*s^6*T5p8ep2
       + 22367921/31104000*s^6*T5p8ep1
       + 10057/32400*s^6*T5p11ep1
       + 71363641/62208000*s^6*T5p11ep0
       - 41/60*s^6*T4LVB7ep1
       + 19/72*s^6*T4LVB6ep1
       + 1/270*s^6*T4LT4ep2
       - 7/270*s^6*T4LT2ep2
       - 1/5*s^6*T3L61ep1
       - 48928383133/466560000*s^6*zeta5
       + 11828138573611/19595520000*s^6*zeta3
       + 173/1215*s^6*zeta3^2
       + 26431/225*s^6*a5
       + 250916231/518400*s^6*logm
       + 8/15*s^6*logm*T7p9ep0
       - 26/45*s^6*logm*T7p8ep0
       - 28/45*s^6*logm*T7p7ep0
       + 56/45*s^6*logm*T7p5ep0
       - 4/15*s^6*logm*T7p16ep0
       - 1/3*s^6*logm*T7p14ep1
       + 2/15*s^6*logm*T7p11ep1
       - 2087/10800*s^6*logm*T7p11ep0
       - 2/15*s^6*logm*T7p10ep1
       + 2087/10800*s^6*logm*T7p10ep0
       - 45143/9720*s^6*logm*T6p9ep0
       - 32/45*s^6*logm*T6p18ep0
       + 28/15*s^6*logm*T6p17ep0
       - 1/15*s^6*logm*T6p16ep1
       - 2/5*s^6*logm*T6p14ep1
       - 1573/400*s^6*logm*T6p14ep0
       + 4/15*s^6*logm*T6p13ep1
       + 773/600*s^6*logm*T6p13ep0
       - 2/5*s^6*logm*T6p12ep1
       - 10019/2025*s^6*logm*T6p12ep0
       + 2/15*s^6*logm*T6p11ep1
       + 1739/1350*s^6*logm*T6p11ep0
       + 42281/2430*s^6*logm*T6p10ep0
       + 1/5*s^6*logm*T5p8ep1
       - 10057/4050*s^6*logm*T5p11ep0
       - 6278/225*s^6*logm*zeta5
       - 19192981/116640*s^6*logm*zeta3
       - 142/15*s^6*logm^2
       - 8/15*s^6*logm^2*T7p11ep0
       + 8/15*s^6*logm^2*T7p10ep0
       + 8/5*s^6*logm^2*T6p14ep0
       - 16/15*s^6*logm^2*T6p13ep0
       + 8/5*s^6*logm^2*T6p12ep0
       - 8/15*s^6*logm^2*T6p11ep0
       + 2968/135*s^6*logm^2*zeta3
       + 24/5*s^6*logm^3
       + 26431/1125*s^6*log2*a4
       + 49/30*s^6*ls5pithird*sqrt3
       + 376139/72900*s^6*ls4pithird*sqrt3
       - 32/15*s^6*ls4pithird*sqrt3*logm
       - 4/5*s^6*ls4pithird*sqrt3*log3
       - 81/40*s^6*ls5p*sqrt3
       - 6008689307/181440000*s^6*ls3*sqrt3
       + 376139/5400*s^6*ls3*sqrt3*logm
       - 72/5*s^6*ls3*sqrt3*logm^2
       + 376139/14400*s^6*ls3*sqrt3*log3
       - 54/5*s^6*ls3*sqrt3*log3*logm
       - 81/40*s^6*ls3*sqrt3*log3^2
       + 32390848903/2073600000*s^6*ls2*sqrt3
       + 1/5*s^6*ls2*sqrt3*zeta3
       + 415982/2025*s^6*ls2*sqrt3*logm
       - 128/5*s^6*ls2*sqrt3*logm^2
       + 6008689307/181440000*s^6*ls2*sqrt3*log3
       - 376139/5400*s^6*ls2*sqrt3*log3*logm
       + 72/5*s^6*ls2*sqrt3*log3*logm^2
       - 376139/28800*s^6*ls2*sqrt3*log3^2
       + 27/5*s^6*ls2*sqrt3*log3^2*logm
       + 27/40*s^6*ls2*sqrt3*log3^3
       - 98302139/2592000*s^6*ls2^2
       - 131249/3600*s^6*ls2^2*logm
       + 48/5*s^6*ls2^2*logm^2
       + 8651197/583200*s^6*pi*sqrt3*zeta3
       - 92/15*s^6*pi*sqrt3*logm*zeta3
       - 23/10*s^6*pi*sqrt3*log3*zeta3
       + 27/10*s^6*pi*ls4p*sqrt3
       + 1761999415369/55987200000*s^6*pi^2
       + 178553063/83980800*s^6*pi^2*zeta3
       + 2020663/17496000*s^6*pi^2*logm
       - 131/135*s^6*pi^2*logm*zeta3
       - 128/135*s^6*pi^2*logm^2
       + 26431/40500*s^6*pi^2*log2^3
       - 21/20*s^6*pi^2*ls3*sqrt3
       - 376139/388800*s^6*pi^2*ls2*sqrt3
       + 2/5*s^6*pi^2*ls2*sqrt3*logm
       + 3/20*s^6*pi^2*ls2*sqrt3*log3
       - 6008689307/3265920000*s^6*pi^3*sqrt3
       + 376139/97200*s^6*pi^3*sqrt3*logm
       - 4/5*s^6*pi^3*sqrt3*logm^2
       + 376139/259200*s^6*pi^3*sqrt3*log3
       - 3/5*s^6*pi^3*sqrt3*log3*logm
       - 9/80*s^6*pi^3*sqrt3*log3^2
       - 8284517609191/1175731200000*s^6*pi^4
       - 4332707/34992000*s^6*pi^4*logm
       - 152/675*s^6*pi^4*logm^2
       + 1760843/1296000*s^6*pi^4*log2
       - 4/135*s^6*pi^5*sqrt3
       - 101947/4082400*s^6*pi^6
       + 59776247/2916000*s^6*c4
       + 32/45*s^6*c4*logm
       - 26431/27000*s^6*c4*log2
       + 376139/21600*ls4*sqrt3
       - 36/5*ls4*sqrt3*logm
       - 27/10*ls4*sqrt3*log3
       - 376139/7200*ls4*s^2*sqrt3
       + 108/5*ls4*s^2*sqrt3*logm
       + 81/10*ls4*s^2*sqrt3*log3
       + 376139/7200*ls4*s^4*sqrt3
       - 108/5*ls4*s^4*sqrt3*logm
       - 81/10*ls4*s^4*sqrt3*log3
       - 376139/21600*ls4*s^6*sqrt3
       + 36/5*ls4*s^6*sqrt3*logm
       + 27/10*ls4*s^6*sqrt3*log3
       + 27/20*ls5*sqrt3
       - 81/20*ls5*s^2*sqrt3
       + 81/20*ls5*s^4*sqrt3
       - 27/20*ls5*s^6*sqrt3
   )

    + (MZ/mt)^8 * (
       - 41/756
       + 622/2835*s^2
       - 1/3*s^4
       + 2/9*s^6
       - 1/18*s^8
   )

    + (MZ/mt)^8*alphas/pi*cf * (
       + 5701729/31752000
       - 41/84*logm
       - 1/108*pi^2
       - 1066277/1488375*s^2
       + 622/315*s^2*logm
       + 1/27*s^2*pi^2
       + 577/540*s^4
       - 3*s^4*logm
       - 1/18*s^4*pi^2
       - 577/810*s^6
       + 2*s^6*logm
       + 1/27*s^6*pi^2
       + 577/3240*s^8
       - 1/2*s^8*logm
       - 1/108*s^8*pi^2
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*tf * (
       - 15527720419/1310966415360000
       + 1811719/3774873600*zeta3
       - 104/165375*logMZ
       + 104/165375*logm
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*tf*nl * (
       - 2655456329/20003760000
       - 1/27*zeta3
       + 12159229/47628000*logm
       - 41/252*logm^2
       - 1/432*pi^2
       - 1/162*pi^2*logm
       + 1344054007/2500470000*s^2
       + 4/27*s^2*zeta3
       - 4581679/4465125*s^2*logm
       + 622/945*s^2*logm^2
       + 1/108*s^2*pi^2
       + 2/81*s^2*pi^2*logm
       - 31739/38880*s^4
       - 2/9*s^4*zeta3
       + 626/405*s^4*logm
       - s^4*logm^2
       - 1/72*s^4*pi^2
       - 1/27*s^4*pi^2*logm
       + 31739/58320*s^6
       + 4/27*s^6*zeta3
       - 1252/1215*s^6*logm
       + 2/3*s^6*logm^2
       + 1/108*s^6*pi^2
       + 2/81*s^6*pi^2*logm
       - 31739/233280*s^8
       - 1/27*s^8*zeta3
       + 313/1215*s^8*logm
       - 1/6*s^8*logm^2
       - 1/432*s^8*pi^2
       - 1/162*s^8*pi^2*logm
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*nh*tf * (
       - 31198281449587423/35396093214720000
       + 68857096189/6794772480*zeta3
       - 1643/13395375*logMZ
       + 2/42525*logMZ^2
       + 109485637/428652000*logm
       - 4/42525*logm*logMZ
       - 27667/170100*logm^2
       - 1400461/145800*ls2*sqrt3
       - 1/85050*pi^2
       - 1/162*pi^2*logm
       + 363961515451439/103699491840000*s^2
       - 89630149/2211840*s^2*zeta3
       + 3286/40186125*s^2*logMZ
       - 4/127575*s^2*logMZ^2
       - 41238397/40186125*s^2*logm
       + 8/127575*s^2*logm*logMZ
       + 83966/127575*s^2*logm^2
       + 1400461/36450*s^2*ls2*sqrt3
       + 1/127575*s^2*pi^2
       + 2/81*s^2*pi^2*logm
       - 1019891/194400*s^4
       + 8204/135*s^4*zeta3
       + 626/405*s^4*logm
       - s^4*logm^2
       - 1400461/24300*s^4*ls2*sqrt3
       - 1/27*s^4*pi^2*logm
       + 1019891/291600*s^6
       - 16408/405*s^6*zeta3
       - 1252/1215*s^6*logm
       + 2/3*s^6*logm^2
       + 1400461/36450*s^6*ls2*sqrt3
       + 2/81*s^6*pi^2*logm
       - 1019891/1166400*s^8
       + 4102/405*s^8*zeta3
       + 313/1215*s^8*logm
       - 1/6*s^8*logm^2
       - 1400461/145800*s^8*ls2*sqrt3
       - 1/162*s^8*pi^2*logm
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*nh*tf*i * (
       + 1643/40186125*s^2*pi
       - 4/127575*s^2*pi*logMZ
       + 4/127575*s^2*pi*logm
       - 6572/120558375*s^4*pi
       + 16/382725*s^4*pi*logMZ
       - 16/382725*s^4*pi*logm
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*ca * (
       + 4070519859264839/5243865661440000
       - 9811341649/45298483200*zeta3
       - 187994519/190512000*logm
       + 451/1008*logm^2
       - 26869/1458000*ls2*sqrt3
       + 3/16*ls2^2
       - 13573/324000*pi^2
       + 11/648*pi^2*logm
       + 1/960*pi^4
       - 197508361174723/163870801920000*s^2
       - 7109689229/9909043200*s^2*zeta3
       + 70971119/17860500*s^2*logm
       - 3421/1890*s^2*logm^2
       + 26869/364500*s^2*ls2*sqrt3
       - 3/4*s^2*ls2^2
       + 13573/81000*s^2*pi^2
       - 11/162*s^2*pi^2*logm
       - 1/240*s^2*pi^4
       + 10728007/3888000*s^4
       + 57/200*s^4*zeta3
       - 9721/1620*s^4*logm
       + 11/4*s^4*logm^2
       - 26869/243000*s^4*ls2*sqrt3
       + 9/8*s^4*ls2^2
       - 13573/54000*s^4*pi^2
       + 11/108*s^4*pi^2*logm
       + 1/160*s^4*pi^4
       - 10728007/5832000*s^6
       - 19/100*s^6*zeta3
       + 9721/2430*s^6*logm
       - 11/6*s^6*logm^2
       + 26869/364500*s^6*ls2*sqrt3
       - 3/4*s^6*ls2^2
       + 13573/81000*s^6*pi^2
       - 11/162*s^6*pi^2*logm
       - 1/240*s^6*pi^4
       + 10728007/23328000*s^8
       + 19/400*s^8*zeta3
       - 9721/9720*s^8*logm
       + 11/24*s^8*logm^2
       - 26869/1458000*s^8*ls2*sqrt3
       + 3/16*s^8*ls2^2
       - 13573/324000*s^8*pi^2
       + 11/648*s^8*pi^2*logm
       + 1/960*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf^2 * (
       + 283417210663283/74912366592000
       - 568515077833/158544691200*zeta3
       + 8069479/3528000*logm
       - 123/56*logm^2
       + 26869/729000*ls2*sqrt3
       - 3/8*ls2^2
       + 535687/13608000*pi^2
       - 1/12*pi^2*logm
       + 1/2592*pi^4
       + 24801377345761/2341011456000*s^2
       - 34956558451/4954521600*s^2*zeta3
       - 6061133/661500*s^2*logm
       + 311/35*s^2*logm^2
       - 26869/182250*s^2*ls2*sqrt3
       + 3/2*s^2*ls2^2
       - 535687/3402000*s^2*pi^2
       + 1/3*s^2*pi^2*logm
       - 1/648*s^2*pi^4
       - 15103289/3888000*s^4
       + 133/225*s^4*zeta3
       + 1649/120*s^4*logm
       - 27/2*s^4*logm^2
       + 26869/121500*s^4*ls2*sqrt3
       - 9/4*s^4*ls2^2
       + 535687/2268000*s^4*pi^2
       - 1/2*s^4*pi^2*logm
       + 1/432*s^4*pi^4
       + 15103289/5832000*s^6
       - 266/675*s^6*zeta3
       - 1649/180*s^6*logm
       + 9*s^6*logm^2
       - 26869/182250*s^6*ls2*sqrt3
       + 3/2*s^6*ls2^2
       - 535687/3402000*s^6*pi^2
       + 1/3*s^6*pi^2*logm
       - 1/648*s^6*pi^4
       - 15103289/23328000*s^8
       + 133/1350*s^8*zeta3
       + 1649/720*s^8*logm
       - 9/4*s^8*logm^2
       + 26869/729000*s^8*ls2*sqrt3
       - 3/8*s^8*ls2^2
       + 535687/13608000*s^8*pi^2
       - 1/12*s^8*pi^2*logm
       + 1/2592*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*d33FF/nc * (
       + 147982917955586341/121428264222720000
       + 8986362660525101/5396811743232000*zeta3
       + 22845879073/8128512000*a4
       - 45317647/71442000*logMZ
       + 5009/9450*logMZ*zeta3
       + 45317647/71442000*logm
       - 5009/9450*logm*zeta3
       + 22845879073/195084288000*log2^4
       - 22845879073/195084288000*pi^2*log2^2
       - 142168489819/3344302080000*pi^4
       - 119884709210682277/91071198167040000*s^2
       - 3018361246800911/1349202935808000*s^2*zeta3
       - 22845879073/6096384000*s^2*a4
       + 45317647/71442000*s^2*logMZ
       - 5009/9450*s^2*logMZ*zeta3
       - 45317647/71442000*s^2*logm
       + 5009/9450*s^2*logm*zeta3
       - 22845879073/146313216000*s^2*log2^4
       + 22845879073/146313216000*s^2*pi^2*log2^2
       + 188667871001/3511517184000*s^2*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*d33FF/nc*i * (
       + 45317647/142884000*s^2*pi
       - 5009/18900*s^2*pi*zeta3
       - 45317647/80372250*s^4*pi
       + 20036/42525*s^4*pi*zeta3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*tf^2*nl * (
       + 2082794143812749/1651817683353600000
       - 69619291/135895449600*zeta3
       - 258817/353894400*a4
       - 2588111/5000940000*logMZ
       + 47/226800*logMZ^2
       + 493315607069/983224811520000*logm
       + 1811719/2831155200*logm*zeta3
       - 4973/3969000*logm*logMZ
       + 2767/2646000*logm^2
       - 258817/8493465600*log2^4
       - 47/907200*pi^2
       + 258817/8493465600*pi^2*log2^2
       + 12682033/1019215872000*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 35140576337/2100394800000
       + 35/324*zeta3
       - 1864412579/15002820000*logm
       - 4/81*logm*zeta3
       + 12159229/71442000*logm^2
       - 41/567*logm^3
       + 3173/816480*pi^2
       - 1/324*pi^2*logm
       - 1/243*pi^2*logm^2
       - 19/29160*pi^4
       + 341122075853/4725888300000*s^2
       - 532/1215*s^2*zeta3
       + 944030257/1875352500*s^2*logm
       + 16/81*s^2*logm*zeta3
       - 9163358/13395375*s^2*logm^2
       + 2488/8505*s^2*logm^3
       - 3173/204120*s^2*pi^2
       + 1/81*s^2*pi^2*logm
       + 4/243*s^2*pi^2*logm^2
       + 19/7290*s^2*pi^4
       - 82783/699840*s^4
       + 2/3*s^4*zeta3
       - 22289/29160*s^4*logm
       - 8/27*s^4*logm*zeta3
       + 1252/1215*s^4*logm^2
       - 4/9*s^4*logm^3
       + 3173/136080*s^4*pi^2
       - 1/54*s^4*pi^2*logm
       - 2/81*s^4*pi^2*logm^2
       - 19/4860*s^4*pi^4
       + 82783/1049760*s^6
       - 4/9*s^6*zeta3
       + 22289/43740*s^6*logm
       + 16/81*s^6*logm*zeta3
       - 2504/3645*s^6*logm^2
       + 8/27*s^6*logm^3
       - 3173/204120*s^6*pi^2
       + 1/81*s^6*pi^2*logm
       + 4/243*s^6*pi^2*logm^2
       + 19/7290*s^6*pi^4
       - 82783/4199040*s^8
       + 1/9*s^8*zeta3
       - 22289/174960*s^8*logm
       - 4/81*s^8*logm*zeta3
       + 626/3645*s^8*logm^2
       - 2/27*s^8*logm^3
       + 3173/816480*s^8*pi^2
       - 1/324*s^8*pi^2*logm
       - 1/243*s^8*pi^2*logm^2
       - 19/29160*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh*tf^2 * (
       - 63408104547911/4645737234432000
       + 39614759/15925248000*zeta3
       - 689/92160*a4
       + 113963047799/11522165760000*logMZ
       - 4823/737280*logMZ*zeta3
       - 2299/1786050*logMZ^2
       + 4/8505*logMZ^3
       - 29221123397801/2949674434560000*logm
       + 20332039/2831155200*logm*zeta3
       + 7751/4465125*logm*logMZ
       - 4/2835*logm*logMZ^2
       - 4007/8930250*logm^2
       + 4/2835*logm^2*logMZ
       - 4/8505*logm^3
       - 689/2211840*log2^4
       + 2299/7144200*pi^2
       - 1/2835*pi^2*logMZ
       + 1/2835*pi^2*logm
       + 689/2211840*pi^2*log2^2
       + 33761/265420800*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 17792357949953391579011/133797232351641600000
       - 109/405*T6p14ep0
       + 1577041/984150*T6p13ep0
       - 62812999698061313/2080423437926400*zeta3
       - 1759817/212336640*a4
       - 81169/12658629375*logMZ
       - 7/91125*logMZ^2
       + 8/382725*logMZ^3
       - 33097407314445023/26547069911040000*logm
       + 68605437949/5096079360*logm*zeta3
       - 398/40186125*logm*logMZ
       + 109460941/321489000*logm^2
       - 8/127575*logm^2*logMZ
       - 55334/382725*logm^3
       - 1759817/5096079360*log2^4
       - 1400461/72900*ls3*sqrt3
       - 5344497701/91854000*ls2*sqrt3
       - 1400461/109350*ls2*sqrt3*logm
       + 1400461/72900*ls2*sqrt3*log3
       - 8787713797/4960116000*pi^2
       - 2/127575*pi^2*logMZ
       - 1/324*pi^2*logm
       - 2/243*pi^2*logm^2
       + 1759817/5096079360*pi^2*log2^2
       - 1400461/1312200*pi^3*sqrt3
       + 42963089936731/148601674137600*pi^4
       - 208491630140928887983/391984079155200000*s^2
       + 436/405*s^2*T6p14ep0
       - 3154082/492075*s^2*T6p13ep0
       + 245265175628951/2031663513600*s^2*zeta3
       + 1765/124416*s^2*a4
       + 162338/37975888125*s^2*logMZ
       + 14/273375*s^2*logMZ^2
       - 16/1148175*s^2*logMZ^3
       + 55217460120217/11110659840000*s^2*logm
       - 89302469/1658880*s^2*logm*zeta3
       + 796/120558375*s^2*logm*logMZ
       - 164947414/120558375*s^2*logm^2
       + 16/382725*s^2*logm^2*logMZ
       + 671728/1148175*s^2*logm^3
       + 1765/2985984*s^2*log2^4
       + 1400461/18225*s^2*ls3*sqrt3
       + 5344497701/22963500*s^2*ls2*sqrt3
       + 2800922/54675*s^2*ls2*sqrt3*logm
       - 1400461/18225*s^2*ls2*sqrt3*log3
       + 8787793177/1240029000*s^2*pi^2
       + 4/382725*s^2*pi^2*logMZ
       + 1/81*s^2*pi^2*logm
       + 8/243*s^2*pi^2*logm^2
       - 1765/2985984*s^2*pi^2*log2^2
       + 1400461/328050*s^2*pi^3*sqrt3
       - 167777744377/145118822400*s^2*pi^4
       + 146562186721/183708000*s^4
       - 218/135*s^4*T6p14ep0
       + 1577041/164025*s^4*T6p13ep0
       - 267241297/1476225*s^4*zeta3
       - 60227/8100*s^4*logm
       + 32696/405*s^4*logm*zeta3
       + 2504/1215*s^4*logm^2
       - 8/9*s^4*logm^3
       - 1400461/12150*s^4*ls3*sqrt3
       - 5344497701/15309000*s^4*ls2*sqrt3
       - 1400461/18225*s^4*ls2*sqrt3*logm
       + 1400461/12150*s^4*ls2*sqrt3*log3
       - 8787809053/826686000*s^4*pi^2
       - 1/54*s^4*pi^2*logm
       - 4/81*s^4*pi^2*logm^2
       - 1400461/218700*s^4*pi^3*sqrt3
       + 10238203/5904900*s^4*pi^4
       - 146562186721/275562000*s^6
       + 436/405*s^6*T6p14ep0
       - 3154082/492075*s^6*T6p13ep0
       + 534482594/4428675*s^6*zeta3
       + 60227/12150*s^6*logm
       - 65392/1215*s^6*logm*zeta3
       - 5008/3645*s^6*logm^2
       + 16/27*s^6*logm^3
       + 1400461/18225*s^6*ls3*sqrt3
       + 5344497701/22963500*s^6*ls2*sqrt3
       + 2800922/54675*s^6*ls2*sqrt3*logm
       - 1400461/18225*s^6*ls2*sqrt3*log3
       + 8787809053/1240029000*s^6*pi^2
       + 1/81*s^6*pi^2*logm
       + 8/243*s^6*pi^2*logm^2
       + 1400461/328050*s^6*pi^3*sqrt3
       - 10238203/8857350*s^6*pi^4
       + 146562186721/1102248000*s^8
       - 109/405*s^8*T6p14ep0
       + 1577041/984150*s^8*T6p13ep0
       - 267241297/8857350*s^8*zeta3
       - 60227/48600*s^8*logm
       + 16348/1215*s^8*logm*zeta3
       + 1252/3645*s^8*logm^2
       - 4/27*s^8*logm^3
       - 1400461/72900*s^8*ls3*sqrt3
       - 5344497701/91854000*s^8*ls2*sqrt3
       - 1400461/109350*s^8*ls2*sqrt3*logm
       + 1400461/72900*s^8*ls2*sqrt3*log3
       - 8787809053/4960116000*s^8*pi^2
       - 1/324*s^8*pi^2*logm
       - 2/243*s^8*pi^2*logm^2
       - 1400461/1312200*s^8*pi^3*sqrt3
       + 10238203/35429400*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
       + 81169/37975888125*s^2*pi
       + 14/273375*s^2*pi*logMZ
       - 8/382725*s^2*pi*logMZ^2
       + 398/120558375*s^2*pi*logm
       + 8/382725*s^2*pi*logm^2
       + 2/1148175*s^2*pi^3
       - 324676/113927664375*s^4*pi
       - 56/820125*s^4*pi*logMZ
       + 32/1148175*s^4*pi*logMZ^2
       - 1592/361675125*s^4*pi*logm
       - 32/1148175*s^4*pi*logm^2
       - 8/3444525*s^4*pi^3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 3187871119806169813/7908814577664000
       + 23563/16200*T6p9ep0
       + 6461/2025*T6p10ep0
       - 259483591859641/2391175987200*zeta3
       + 26977/267907500*logMZ
       - 1/23625*logMZ^2
       - 29801224845771487/26547069911040000*logm
       + 68857096189/5096079360*logm*zeta3
       - 634/8037225*logm*logMZ
       + 8/127575*logm*logMZ^2
       + 109510997/642978000*logm^2
       - 16/127575*logm^2*logMZ
       - 9217/127575*logm^3
       - 122377/1800*ls3*sqrt3
       - 14238667727/91854000*ls2*sqrt3
       - 1400461/109350*ls2*sqrt3*logm
       + 122377/1800*ls2*sqrt3*log3
       - 96579803/6804000*pi^2
       - 2/127575*pi^2*logm
       - 1/243*pi^2*logm^2
       - 122377/32400*pi^3*sqrt3
       + 174857/1458000*pi^4
       - 2390758709124496531/1482902733312000*s^2
       - 23563/4050*s^2*T6p9ep0
       - 25844/2025*s^2*T6p10ep0
       + 266907138151/615014400*s^2*zeta3
       - 26977/401861250*s^2*logMZ
       + 2/70875*s^2*logMZ^2
       + 347376951512111/77774618880000*s^2*logm
       - 89630149/1658880*s^2*logm*zeta3
       + 1268/24111675*s^2*logm*logMZ
       - 16/382725*s^2*logm*logMZ^2
       - 11782852/17222625*s^2*logm^2
       + 32/382725*s^2*logm^2*logMZ
       + 15992/54675*s^2*logm^3
       + 122377/450*s^2*ls3*sqrt3
       + 14238667727/22963500*s^2*ls2*sqrt3
       + 2800922/54675*s^2*ls2*sqrt3*logm
       - 122377/450*s^2*ls2*sqrt3*log3
       + 96579863/1701000*s^2*pi^2
       + 4/382725*s^2*pi^2*logm
       + 4/243*s^2*pi^2*logm^2
       + 122377/8100*s^2*pi^3*sqrt3
       - 174857/364500*s^2*pi^4
       + 98722751161/40824000*s^4
       + 23563/2700*s^4*T6p9ep0
       + 12922/675*s^4*T6p10ep0
       - 31634503/48600*s^4*zeta3
       - 972641/145800*s^4*logm
       + 32816/405*s^4*logm*zeta3
       + 1252/1215*s^4*logm^2
       - 4/9*s^4*logm^3
       - 122377/300*s^4*ls3*sqrt3
       - 14238667727/15309000*s^4*ls2*sqrt3
       - 1400461/18225*s^4*ls2*sqrt3*logm
       + 122377/300*s^4*ls2*sqrt3*log3
       - 110377/1296*s^4*pi^2
       - 2/81*s^4*pi^2*logm^2
       - 122377/5400*s^4*pi^3*sqrt3
       + 174857/243000*s^4*pi^4
       - 98722751161/61236000*s^6
       - 23563/4050*s^6*T6p9ep0
       - 25844/2025*s^6*T6p10ep0
       + 31634503/72900*s^6*zeta3
       + 972641/218700*s^6*logm
       - 65632/1215*s^6*logm*zeta3
       - 2504/3645*s^6*logm^2
       + 8/27*s^6*logm^3
       + 122377/450*s^6*ls3*sqrt3
       + 14238667727/22963500*s^6*ls2*sqrt3
       + 2800922/54675*s^6*ls2*sqrt3*logm
       - 122377/450*s^6*ls2*sqrt3*log3
       + 110377/1944*s^6*pi^2
       + 4/243*s^6*pi^2*logm^2
       + 122377/8100*s^6*pi^3*sqrt3
       - 174857/364500*s^6*pi^4
       + 98722751161/244944000*s^8
       + 23563/16200*s^8*T6p9ep0
       + 6461/2025*s^8*T6p10ep0
       - 31634503/291600*s^8*zeta3
       - 972641/874800*s^8*logm
       + 16408/1215*s^8*logm*zeta3
       + 626/3645*s^8*logm^2
       - 2/27*s^8*logm^3
       - 122377/1800*s^8*ls3*sqrt3
       - 14238667727/91854000*s^8*ls2*sqrt3
       - 1400461/109350*s^8*ls2*sqrt3*logm
       + 122377/1800*s^8*ls2*sqrt3*log3
       - 110377/7776*s^8*pi^2
       - 1/243*s^8*pi^2*logm^2
       - 122377/32400*s^8*pi^3*sqrt3
       + 174857/1458000*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh^2*tf^2*i * (
       - 26977/803722500*s^2*pi
       + 2/70875*s^2*pi*logMZ
       + 634/24111675*s^2*pi*logm
       - 16/382725*s^2*pi*logm*logMZ
       + 16/382725*s^2*pi*logm^2
       + 26977/602791875*s^4*pi
       - 8/212625*s^4*pi*logMZ
       - 2536/72335025*s^4*pi*logm
       + 64/1148175*s^4*pi*logm*logMZ
       - 64/1148175*s^4*pi*logm^2
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*tf * (
       - 1147686293013059944037/2409341272939560960000
       + 564854188285221209/944284253552640000*zeta3
       + 26958280157/52022476800*a4
       + 279724766851/2048385024000*logMZ
       - 50083309/442368000*logMZ*zeta3
       - 517/907200*logMZ^2
       - 536900747429311/3932899246080000*logm
       + 6311019007/56623104000*logm*zeta3
       + 54703/15876000*logm*logMZ
       - 30437/10584000*logm^2
       + 26958280157/1248539443200*log2^4
       + 517/3628800*pi^2
       - 26958280157/1248539443200*pi^2*log2^2
       - 3197789940913/749123665920000*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/432
       + 1/36*T6p14ep0
       - 1/54*T6p13ep0
       - 131/1944*zeta3
       + 1/6*ls2*sqrt3
       + 1/8*ls2^2
       + 31/3888*pi^2
       + 13/6480*pi^4
       - 89/108*s^2
       - 1/9*s^2*T6p14ep0
       + 2/27*s^2*T6p13ep0
       + 131/486*s^2*zeta3
       - 2/3*s^2*ls2*sqrt3
       - 1/2*s^2*ls2^2
       - 31/972*s^2*pi^2
       - 13/1620*s^2*pi^4
       + 89/72*s^4
       + 1/6*s^4*T6p14ep0
       - 1/9*s^4*T6p13ep0
       - 131/324*s^4*zeta3
       + s^4*ls2*sqrt3
       + 3/4*s^4*ls2^2
       + 31/648*s^4*pi^2
       + 13/1080*s^4*pi^4
       - 89/108*s^6
       - 1/9*s^6*T6p14ep0
       + 2/27*s^6*T6p13ep0
       + 131/486*s^6*zeta3
       - 2/3*s^6*ls2*sqrt3
       - 1/2*s^6*ls2^2
       - 31/972*s^6*pi^2
       - 13/1620*s^6*pi^4
       + 89/432*s^8
       + 1/36*s^8*T6p14ep0
       - 1/54*s^8*T6p13ep0
       - 131/1944*s^8*zeta3
       + 1/6*s^8*ls2*sqrt3
       + 1/8*s^8*ls2^2
       + 31/3888*s^8*pi^2
       + 13/6480*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*tf*nl * (
       + 54769557420226983479/19821812200243200000
       + 1/36*T6p14ep1
       + 1631/5400*T6p14ep0
       - 1/54*T6p13ep1
       - 397574/2460375*T6p13ep0
       - 1/108*T3L61ep1
       - 1663/3240*zeta5
       - 85724090077044187/41608468758528000*zeta3
       - 235201129/17836277760*a4
       + 101655523428047/436988805120000*logm
       - 2/9*logm*T6p14ep0
       + 4/27*logm*T6p13ep0
       + 623700014171/713451110400*logm*zeta3
       - 189931769/142884000*logm^2
       + 451/1134*logm^3
       - 235201129/428070666240*log2^4
       - 26869/729000*ls3*sqrt3
       + 16730127389/7348320000*ls2*sqrt3
       - 1484869/1093500*ls2*sqrt3*logm
       + 26869/729000*ls2*sqrt3*log3
       + 101/80*ls2^2
       - 3/4*ls2^2*logm
       + 227907923/2834352000*pi^2
       - 95/2916*pi^2*zeta3
       - 6419/54000*pi^2*logm
       + 11/486*pi^2*logm^2
       + 235201129/428070666240*pi^2*log2^2
       - 26869/13122000*pi^3*sqrt3
       + 595877780731277/20804234379264000*pi^4
       - 19/1296*pi^4*logm
       - 256/6075*c4
       - 7267142512859446223/619431631257600000*s^2
       - 1/9*s^2*T6p14ep1
       - 1631/1350*s^2*T6p14ep0
       + 2/27*s^2*T6p13ep1
       + 1590296/2460375*s^2*T6p13ep0
       + 1/27*s^2*T3L61ep1
       + 1663/810*s^2*zeta5
       + 3034073067745687/260052929740800*s^2*zeta3
       + 8529817/309657600*s^2*a4
       + 21446957898901/13655900160000*s^2*logm
       + 8/9*s^2*logm*T6p14ep0
       - 16/27*s^2*logm*T6p13ep0
       - 17934541921/3185049600*s^2*logm*zeta3
       + 143411713/26790750*s^2*logm^2
       - 13684/8505*s^2*logm^3
       + 8529817/7431782400*s^2*log2^4
       + 26869/182250*s^2*ls3*sqrt3
       - 16730127389/1837080000*s^2*ls2*sqrt3
       + 1484869/273375*s^2*ls2*sqrt3*logm
       - 26869/182250*s^2*ls2*sqrt3*log3
       - 101/20*s^2*ls2^2
       + 3*s^2*ls2^2*logm
       - 227907923/708588000*s^2*pi^2
       + 95/729*s^2*pi^2*zeta3
       + 6419/13500*s^2*pi^2*logm
       - 22/243*s^2*pi^2*logm^2
       - 8529817/7431782400*s^2*pi^2*log2^2
       + 26869/3280500*s^2*pi^3*sqrt3
       - 2779643292203/18575209267200*s^2*pi^4
       + 19/324*s^2*pi^4*logm
       + 1024/6075*s^2*c4
       + 517365848077/29393280000*s^4
       + 1/6*s^4*T6p14ep1
       + 1631/900*s^4*T6p14ep0
       - 1/9*s^4*T6p13ep1
       - 795148/820125*s^4*T6p13ep0
       - 1/18*s^4*T3L61ep1
       - 1663/540*s^4*zeta5
       - 13296979973/826686000*s^4*zeta3
       - 757567/729000*s^4*logm
       - 4/3*s^4*logm*T6p14ep0
       + 8/9*s^4*logm*T6p13ep0
       + 30089/4050*s^4*logm*zeta3
       - 39289/4860*s^4*logm^2
       + 22/9*s^4*logm^3
       - 26869/121500*s^4*ls3*sqrt3
       + 16730127389/1224720000*s^4*ls2*sqrt3
       - 1484869/182250*s^4*ls2*sqrt3*logm
       + 26869/121500*s^4*ls2*sqrt3*log3
       + 303/40*s^4*ls2^2
       - 9/2*s^4*ls2^2*logm
       + 227907923/472392000*s^4*pi^2
       - 95/486*s^4*pi^2*zeta3
       - 6419/9000*s^4*pi^2*logm
       + 11/81*s^4*pi^2*logm^2
       - 26869/2187000*s^4*pi^3*sqrt3
       + 97631399/472392000*s^4*pi^4
       - 19/216*s^4*pi^4*logm
       - 512/2025*s^4*c4
       - 517365848077/44089920000*s^6
       - 1/9*s^6*T6p14ep1
       - 1631/1350*s^6*T6p14ep0
       + 2/27*s^6*T6p13ep1
       + 1590296/2460375*s^6*T6p13ep0
       + 1/27*s^6*T3L61ep1
       + 1663/810*s^6*zeta5
       + 13296979973/1240029000*s^6*zeta3
       + 757567/1093500*s^6*logm
       + 8/9*s^6*logm*T6p14ep0
       - 16/27*s^6*logm*T6p13ep0
       - 30089/6075*s^6*logm*zeta3
       + 39289/7290*s^6*logm^2
       - 44/27*s^6*logm^3
       + 26869/182250*s^6*ls3*sqrt3
       - 16730127389/1837080000*s^6*ls2*sqrt3
       + 1484869/273375*s^6*ls2*sqrt3*logm
       - 26869/182250*s^6*ls2*sqrt3*log3
       - 101/20*s^6*ls2^2
       + 3*s^6*ls2^2*logm
       - 227907923/708588000*s^6*pi^2
       + 95/729*s^6*pi^2*zeta3
       + 6419/13500*s^6*pi^2*logm
       - 22/243*s^6*pi^2*logm^2
       + 26869/3280500*s^6*pi^3*sqrt3
       - 97631399/708588000*s^6*pi^4
       + 19/324*s^6*pi^4*logm
       + 1024/6075*s^6*c4
       + 517365848077/176359680000*s^8
       + 1/36*s^8*T6p14ep1
       + 1631/5400*s^8*T6p14ep0
       - 1/54*s^8*T6p13ep1
       - 397574/2460375*s^8*T6p13ep0
       - 1/108*s^8*T3L61ep1
       - 1663/3240*s^8*zeta5
       - 13296979973/4960116000*s^8*zeta3
       - 757567/4374000*s^8*logm
       - 2/9*s^8*logm*T6p14ep0
       + 4/27*s^8*logm*T6p13ep0
       + 30089/24300*s^8*logm*zeta3
       - 39289/29160*s^8*logm^2
       + 11/27*s^8*logm^3
       - 26869/729000*s^8*ls3*sqrt3
       + 16730127389/7348320000*s^8*ls2*sqrt3
       - 1484869/1093500*s^8*ls2*sqrt3*logm
       + 26869/729000*s^8*ls2*sqrt3*log3
       + 101/80*s^8*ls2^2
       - 3/4*s^8*ls2^2*logm
       + 227907923/2834352000*s^8*pi^2
       - 95/2916*s^8*pi^2*zeta3
       - 6419/54000*s^8*pi^2*logm
       + 11/486*s^8*pi^2*logm^2
       - 26869/13122000*s^8*pi^3*sqrt3
       + 97631399/2834352000*s^8*pi^4
       - 19/1296*s^8*pi^4*logm
       - 256/6075*s^8*c4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 20180982529/93312000
       - 17/360*T7p8ep0
       - 17/720*T7p7ep0
       + 17/360*T7p5ep0
       - 12917857/11664000*T6p9ep0
       + 17/240*T6p17ep0
       - 17/360*T6p13ep0
       + 17/60*T6p12ep0
       - 17/180*T6p11ep0
       + 12664867/2916000*T6p10ep0
       + 17/36*zeta5
       - 3209934173/69984000*zeta3
       - 13971397/1296000*ls3*sqrt3
       - 12174547/777600*ls2*sqrt3
       + 13971397/1296000*ls2*sqrt3*log3
       - 43/300*ls2^2
       + 38382463/16796160*pi^2
       - 13971397/23328000*pi^3*sqrt3
       - 41274179/524880000*pi^4
       - 20180982529/23328000*s^2
       + 17/90*s^2*T7p8ep0
       + 17/180*s^2*T7p7ep0
       - 17/90*s^2*T7p5ep0
       + 12917857/2916000*s^2*T6p9ep0
       - 17/60*s^2*T6p17ep0
       + 17/90*s^2*T6p13ep0
       - 17/15*s^2*T6p12ep0
       + 17/45*s^2*T6p11ep0
       - 12664867/729000*s^2*T6p10ep0
       - 17/9*s^2*zeta5
       + 3209934173/17496000*s^2*zeta3
       + 13971397/324000*s^2*ls3*sqrt3
       + 12174547/194400*s^2*ls2*sqrt3
       - 13971397/324000*s^2*ls2*sqrt3*log3
       + 43/75*s^2*ls2^2
       - 38382463/4199040*s^2*pi^2
       + 13971397/5832000*s^2*pi^3*sqrt3
       + 41274179/131220000*s^2*pi^4
       + 20180982529/15552000*s^4
       - 17/60*s^4*T7p8ep0
       - 17/120*s^4*T7p7ep0
       + 17/60*s^4*T7p5ep0
       - 12917857/1944000*s^4*T6p9ep0
       + 17/40*s^4*T6p17ep0
       - 17/60*s^4*T6p13ep0
       + 17/10*s^4*T6p12ep0
       - 17/30*s^4*T6p11ep0
       + 12664867/486000*s^4*T6p10ep0
       + 17/6*s^4*zeta5
       - 3209934173/11664000*s^4*zeta3
       - 13971397/216000*s^4*ls3*sqrt3
       - 12174547/129600*s^4*ls2*sqrt3
       + 13971397/216000*s^4*ls2*sqrt3*log3
       - 43/50*s^4*ls2^2
       + 38382463/2799360*s^4*pi^2
       - 13971397/3888000*s^4*pi^3*sqrt3
       - 41274179/87480000*s^4*pi^4
       - 20180982529/23328000*s^6
       + 17/90*s^6*T7p8ep0
       + 17/180*s^6*T7p7ep0
       - 17/90*s^6*T7p5ep0
       + 12917857/2916000*s^6*T6p9ep0
       - 17/60*s^6*T6p17ep0
       + 17/90*s^6*T6p13ep0
       - 17/15*s^6*T6p12ep0
       + 17/45*s^6*T6p11ep0
       - 12664867/729000*s^6*T6p10ep0
       - 17/9*s^6*zeta5
       + 3209934173/17496000*s^6*zeta3
       + 13971397/324000*s^6*ls3*sqrt3
       + 12174547/194400*s^6*ls2*sqrt3
       - 13971397/324000*s^6*ls2*sqrt3*log3
       + 43/75*s^6*ls2^2
       - 38382463/4199040*s^6*pi^2
       + 13971397/5832000*s^6*pi^3*sqrt3
       + 41274179/131220000*s^6*pi^4
       + 20180982529/93312000*s^8
       - 17/360*s^8*T7p8ep0
       - 17/720*s^8*T7p7ep0
       + 17/360*s^8*T7p5ep0
       - 12917857/11664000*s^8*T6p9ep0
       + 17/240*s^8*T6p17ep0
       - 17/360*s^8*T6p13ep0
       + 17/60*s^8*T6p12ep0
       - 17/180*s^8*T6p11ep0
       + 12664867/2916000*s^8*T6p10ep0
       + 17/36*s^8*zeta5
       - 3209934173/69984000*s^8*zeta3
       - 13971397/1296000*s^8*ls3*sqrt3
       - 12174547/777600*s^8*ls2*sqrt3
       + 13971397/1296000*s^8*ls2*sqrt3*log3
       - 43/300*s^8*ls2^2
       + 38382463/16796160*s^8*pi^2
       - 13971397/23328000*s^8*pi^3*sqrt3
       - 41274179/524880000*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*nh*tf * (
       + 596172695715032757030109507253/679795640159897124864000000
       + 17/180*T8p5ep0
       + 117/200*T7p9ep0
       - 17/360*T7p8ep1
       - 4219/21600*T7p8ep0
       - 17/720*T7p7ep1
       + 467/14400*T7p7ep0
       + 17/360*T7p5ep1
       + 1021/7200*T7p5ep0
       + 1/108*T7p16ep0
       + 3713809/3240000*T7p13ep0
       - 311/2160*T7p12ep0
       - 12917857/11664000*T6p9ep1
       + 1445583001/419904000*T6p9ep0
       + 1593999149/524880000*T6p18ep0
       + 17/240*T6p17ep1
       - 15458587/17496000*T6p17ep0
       - 1697/3240*T6p16ep1
       - 5699/4320*T6p14ep0
       - 17/360*T6p13ep1
       + 87775973/15746400*T6p13ep0
       + 17/60*T6p12ep1
       - 61972134013/16418902500*T6p12ep0
       - 17/180*T6p11ep1
       - 406151/972000*T6p11ep0
       + 12664867/2916000*T6p10ep1
       + 177613837/52488000*T6p10ep0
       + 7969/32400*T5p8ep1
       + 186264523/65610000*T5p11ep0
       - 1/108*T3L61ep1
       + 13531927583/306180000*zeta5
       - 483682836325861735591475011/2589697676799608094720000*zeta3
       - 10374906239023/17167417344000*a4
       - 22635964507/1543147200000*logMZ
       + 6217/518400*logMZ*zeta3
       - 28963/25719120000*logMZ^2
       - 1/1913625*logMZ^3
       - 458083882402416691411/265470699110400000*logm
       + 17/45*logm*T7p8ep0
       + 17/90*logm*T7p7ep0
       - 17/45*logm*T7p5ep0
       + 12917857/1458000*logm*T6p9ep0
       - 17/30*logm*T6p17ep0
       + 17/45*logm*T6p13ep0
       - 34/15*logm*T6p12ep0
       + 34/45*logm*T6p11ep0
       - 12664867/364500*logm*T6p10ep0
       - 34/9*logm*zeta5
       + 5296787140148099/16052649984000*logm*zeta3
       + 1937441/4286520000*logm*logMZ
       - 109/637875*logm*logMZ^2
       - 34199314103/25719120000*logm^2
       + 73/212625*logm^2*logMZ
       + 1521467/3827250*logm^3
       - 10374906239023/412018016256000*log2^4
       + 13971397/2187000*ls4pithird*sqrt3
       - 7747508286839/77837760000*ls3*sqrt3
       + 13971397/162000*ls3*sqrt3*logm
       + 13971397/432000*ls3*sqrt3*log3
       - 48861912805177/150115680000*ls2*sqrt3
       + 701797849/4374000*ls2*sqrt3*logm
       + 7747508286839/77837760000*ls2*sqrt3*log3
       - 13971397/162000*ls2*sqrt3*log3*logm
       - 13971397/864000*ls2*sqrt3*log3^2
       + 1563522677/58320000*ls2^2
       + 419/300*ls2^2*logm
       + 321342131/17496000*pi*sqrt3*zeta3
       - 29259268026766027/3177648714240000*pi^2
       - 33721291/78732000*pi^2*zeta3
       + 1/2551500*pi^2*logMZ
       - 1348054541/73483200*pi^2*logm
       + 11/486*pi^2*logm^2
       + 10374906239023/412018016256000*pi^2*log2^2
       - 13971397/11664000*pi^2*ls2*sqrt3
       - 7747508286839/1401079680000*pi^3*sqrt3
       + 13971397/2916000*pi^3*sqrt3*logm
       + 13971397/7776000*pi^3*sqrt3*log3
       + 42476925502494783679/260312982670540800000*pi^4
       + 5170663/8201250*pi^4*logm
       + 2296283/1093500*c4
       - 27948846769266873505055575501/7966355158123794432000000*s^2
       - 17/45*s^2*T8p5ep0
       - 117/50*s^2*T7p9ep0
       + 17/90*s^2*T7p8ep1
       + 4219/5400*s^2*T7p8ep0
       + 17/180*s^2*T7p7ep1
       - 467/3600*s^2*T7p7ep0
       - 17/90*s^2*T7p5ep1
       - 1021/1800*s^2*T7p5ep0
       - 1/27*s^2*T7p16ep0
       - 3713809/810000*s^2*T7p13ep0
       + 311/540*s^2*T7p12ep0
       + 12917857/2916000*s^2*T6p9ep1
       - 1445583001/104976000*s^2*T6p9ep0
       - 1593999149/131220000*s^2*T6p18ep0
       - 17/60*s^2*T6p17ep1
       + 15458587/4374000*s^2*T6p17ep0
       + 1697/810*s^2*T6p16ep1
       + 5699/1080*s^2*T6p14ep0
       + 17/90*s^2*T6p13ep1
       - 87775973/3936600*s^2*T6p13ep0
       - 17/15*s^2*T6p12ep1
       + 61972134013/4104725625*s^2*T6p12ep0
       + 17/45*s^2*T6p11ep1
       + 406151/243000*s^2*T6p11ep0
       - 12664867/729000*s^2*T6p10ep1
       - 177613837/13122000*s^2*T6p10ep0
       - 7969/8100*s^2*T5p8ep1
       - 186264523/16402500*s^2*T5p11ep0
       + 1/27*s^2*T3L61ep1
       - 13553986583/76545000*s^2*zeta5
       + 1511131615461573100559477/2023201309999693824000*s^2*zeta3
       + 21332936239/13412044800*s^2*a4
       + 22635964507/2314720800000*s^2*logMZ
       - 6217/777600*s^2*logMZ*zeta3
       + 28963/38578680000*s^2*logMZ^2
       + 2/5740875*s^2*logMZ^3
       + 343693920502821598817/49775756083200000*s^2*logm
       - 68/45*s^2*logm*T7p8ep0
       - 34/45*s^2*logm*T7p7ep0
       + 68/45*s^2*logm*T7p5ep0
       - 12917857/364500*s^2*logm*T6p9ep0
       + 34/15*s^2*logm*T6p17ep0
       - 68/45*s^2*logm*T6p13ep0
       + 136/15*s^2*logm*T6p12ep0
       - 136/45*s^2*logm*T6p11ep0
       + 12664867/91125*s^2*logm*T6p10ep0
       + 136/9*s^2*logm*zeta5
       - 189489106484333/143327232000*s^2*logm*zeta3
       - 1937441/6429780000*s^2*logm*logMZ
       + 218/1913625*s^2*logm*logMZ^2
       + 4214784947/787320000*s^2*logm^2
       - 146/637875*s^2*logm^2*logMZ
       - 9236042/5740875*s^2*logm^3
       + 21332936239/321889075200*s^2*log2^4
       - 13971397/546750*s^2*ls4pithird*sqrt3
       + 7747508286839/19459440000*s^2*ls3*sqrt3
       - 13971397/40500*s^2*ls3*sqrt3*logm
       - 13971397/108000*s^2*ls3*sqrt3*log3
       + 48861912805177/37528920000*s^2*ls2*sqrt3
       - 701797849/1093500*s^2*ls2*sqrt3*logm
       - 7747508286839/19459440000*s^2*ls2*sqrt3*log3
       + 13971397/40500*s^2*ls2*sqrt3*log3*logm
       + 13971397/216000*s^2*ls2*sqrt3*log3^2
       - 1563522677/14580000*s^2*ls2^2
       - 419/75*s^2*ls2^2*logm
       - 321342131/4374000*s^2*pi*sqrt3*zeta3
       + 29259268772273647/794412178560000*s^2*pi^2
       + 33721291/19683000*s^2*pi^2*zeta3
       - 1/3827250*s^2*pi^2*logMZ
       + 1348057157/18370800*s^2*pi^2*logm
       - 22/243*s^2*pi^2*logm^2
       - 21332936239/321889075200*s^2*pi^2*log2^2
       + 13971397/2916000*s^2*pi^2*ls2*sqrt3
       + 7747508286839/350269920000*s^2*pi^3*sqrt3
       - 13971397/729000*s^2*pi^3*sqrt3*logm
       - 13971397/1944000*s^2*pi^3*sqrt3*log3
       - 651342019497830581/1016847588556800000*s^2*pi^4
       - 10341326/4100625*s^2*pi^4*logm
       - 2296283/273375*s^2*c4
       + 11797092880095203/2241727488000*s^4
       + 17/30*s^4*T8p5ep0
       + 351/100*s^4*T7p9ep0
       - 17/60*s^4*T7p8ep1
       - 4219/3600*s^4*T7p8ep0
       - 17/120*s^4*T7p7ep1
       + 467/2400*s^4*T7p7ep0
       + 17/60*s^4*T7p5ep1
       + 1021/1200*s^4*T7p5ep0
       + 1/18*s^4*T7p16ep0
       + 3713809/540000*s^4*T7p13ep0
       - 311/360*s^4*T7p12ep0
       - 12917857/1944000*s^4*T6p9ep1
       + 1445583001/69984000*s^4*T6p9ep0
       + 1593999149/87480000*s^4*T6p18ep0
       + 17/40*s^4*T6p17ep1
       - 15458587/2916000*s^4*T6p17ep0
       - 1697/540*s^4*T6p16ep1
       - 5699/720*s^4*T6p14ep0
       - 17/60*s^4*T6p13ep1
       + 87775973/2624400*s^4*T6p13ep0
       + 17/10*s^4*T6p12ep1
       - 61972134013/2736483750*s^4*T6p12ep0
       - 17/30*s^4*T6p11ep1
       - 406151/162000*s^4*T6p11ep0
       + 12664867/486000*s^4*T6p10ep1
       + 177613837/8748000*s^4*T6p10ep0
       + 7969/5400*s^4*T5p8ep1
       + 186264523/10935000*s^4*T5p11ep0
       - 1/18*s^4*T3L61ep1
       + 1934675369/7290000*s^4*zeta5
       - 21161052369783647/18914575680000*s^4*zeta3
       - 20132201521/1944000*s^4*logm
       + 34/15*s^4*logm*T7p8ep0
       + 17/15*s^4*logm*T7p7ep0
       - 34/15*s^4*logm*T7p5ep0
       + 12917857/243000*s^4*logm*T6p9ep0
       - 17/5*s^4*logm*T6p17ep0
       + 34/15*s^4*logm*T6p13ep0
       - 68/5*s^4*logm*T6p12ep0
       + 68/15*s^4*logm*T6p11ep0
       - 12664867/60750*s^4*logm*T6p10ep0
       - 68/3*s^4*logm*zeta5
       + 2889983813/1458000*s^4*logm*zeta3
       - 39289/4860*s^4*logm^2
       + 22/9*s^4*logm^3
       + 13971397/364500*s^4*ls4pithird*sqrt3
       - 7747508286839/12972960000*s^4*ls3*sqrt3
       + 13971397/27000*s^4*ls3*sqrt3*logm
       + 13971397/72000*s^4*ls3*sqrt3*log3
       - 48861912805177/25019280000*s^4*ls2*sqrt3
       + 701797849/729000*s^4*ls2*sqrt3*logm
       + 7747508286839/12972960000*s^4*ls2*sqrt3*log3
       - 13971397/27000*s^4*ls2*sqrt3*log3*logm
       - 13971397/144000*s^4*ls2*sqrt3*log3^2
       + 1563522677/9720000*s^4*ls2^2
       + 419/50*s^4*ls2^2*logm
       + 321342131/2916000*s^4*pi*sqrt3*zeta3
       - 4179895560196453/75658302720000*s^4*pi^2
       - 33721291/13122000*s^4*pi^2*zeta3
       - 962898343/8748000*s^4*pi^2*logm
       + 11/81*s^4*pi^2*logm^2
       - 13971397/1944000*s^4*pi^2*ls2*sqrt3
       - 7747508286839/233513280000*s^4*pi^3*sqrt3
       + 13971397/486000*s^4*pi^3*sqrt3*logm
       + 13971397/1296000*s^4*pi^3*sqrt3*log3
       + 44275837409861/47286439200000*s^4*pi^4
       + 5170663/1366875*s^4*pi^4*logm
       + 2296283/182250*s^4*c4
       - 11797092880095203/3362591232000*s^6
       - 17/45*s^6*T8p5ep0
       - 117/50*s^6*T7p9ep0
       + 17/90*s^6*T7p8ep1
       + 4219/5400*s^6*T7p8ep0
       + 17/180*s^6*T7p7ep1
       - 467/3600*s^6*T7p7ep0
       - 17/90*s^6*T7p5ep1
       - 1021/1800*s^6*T7p5ep0
       - 1/27*s^6*T7p16ep0
       - 3713809/810000*s^6*T7p13ep0
       + 311/540*s^6*T7p12ep0
       + 12917857/2916000*s^6*T6p9ep1
       - 1445583001/104976000*s^6*T6p9ep0
       - 1593999149/131220000*s^6*T6p18ep0
       - 17/60*s^6*T6p17ep1
       + 15458587/4374000*s^6*T6p17ep0
       + 1697/810*s^6*T6p16ep1
       + 5699/1080*s^6*T6p14ep0
       + 17/90*s^6*T6p13ep1
       - 87775973/3936600*s^6*T6p13ep0
       - 17/15*s^6*T6p12ep1
       + 61972134013/4104725625*s^6*T6p12ep0
       + 17/45*s^6*T6p11ep1
       + 406151/243000*s^6*T6p11ep0
       - 12664867/729000*s^6*T6p10ep1
       - 177613837/13122000*s^6*T6p10ep0
       - 7969/8100*s^6*T5p8ep1
       - 186264523/16402500*s^6*T5p11ep0
       + 1/27*s^6*T3L61ep1
       - 1934675369/10935000*s^6*zeta5
       + 21161052369783647/28371863520000*s^6*zeta3
       + 20132201521/2916000*s^6*logm
       - 68/45*s^6*logm*T7p8ep0
       - 34/45*s^6*logm*T7p7ep0
       + 68/45*s^6*logm*T7p5ep0
       - 12917857/364500*s^6*logm*T6p9ep0
       + 34/15*s^6*logm*T6p17ep0
       - 68/45*s^6*logm*T6p13ep0
       + 136/15*s^6*logm*T6p12ep0
       - 136/45*s^6*logm*T6p11ep0
       + 12664867/91125*s^6*logm*T6p10ep0
       + 136/9*s^6*logm*zeta5
       - 2889983813/2187000*s^6*logm*zeta3
       + 39289/7290*s^6*logm^2
       - 44/27*s^6*logm^3
       - 13971397/546750*s^6*ls4pithird*sqrt3
       + 7747508286839/19459440000*s^6*ls3*sqrt3
       - 13971397/40500*s^6*ls3*sqrt3*logm
       - 13971397/108000*s^6*ls3*sqrt3*log3
       + 48861912805177/37528920000*s^6*ls2*sqrt3
       - 701797849/1093500*s^6*ls2*sqrt3*logm
       - 7747508286839/19459440000*s^6*ls2*sqrt3*log3
       + 13971397/40500*s^6*ls2*sqrt3*log3*logm
       + 13971397/216000*s^6*ls2*sqrt3*log3^2
       - 1563522677/14580000*s^6*ls2^2
       - 419/75*s^6*ls2^2*logm
       - 321342131/4374000*s^6*pi*sqrt3*zeta3
       + 4179895560196453/113487454080000*s^6*pi^2
       + 33721291/19683000*s^6*pi^2*zeta3
       + 962898343/13122000*s^6*pi^2*logm
       - 22/243*s^6*pi^2*logm^2
       + 13971397/2916000*s^6*pi^2*ls2*sqrt3
       + 7747508286839/350269920000*s^6*pi^3*sqrt3
       - 13971397/729000*s^6*pi^3*sqrt3*logm
       - 13971397/1944000*s^6*pi^3*sqrt3*log3
       - 44275837409861/70929658800000*s^6*pi^4
       - 10341326/4100625*s^6*pi^4*logm
       - 2296283/273375*s^6*c4
       + 11797092880095203/13450364928000*s^8
       + 17/180*s^8*T8p5ep0
       + 117/200*s^8*T7p9ep0
       - 17/360*s^8*T7p8ep1
       - 4219/21600*s^8*T7p8ep0
       - 17/720*s^8*T7p7ep1
       + 467/14400*s^8*T7p7ep0
       + 17/360*s^8*T7p5ep1
       + 1021/7200*s^8*T7p5ep0
       + 1/108*s^8*T7p16ep0
       + 3713809/3240000*s^8*T7p13ep0
       - 311/2160*s^8*T7p12ep0
       - 12917857/11664000*s^8*T6p9ep1
       + 1445583001/419904000*s^8*T6p9ep0
       + 1593999149/524880000*s^8*T6p18ep0
       + 17/240*s^8*T6p17ep1
       - 15458587/17496000*s^8*T6p17ep0
       - 1697/3240*s^8*T6p16ep1
       - 5699/4320*s^8*T6p14ep0
       - 17/360*s^8*T6p13ep1
       + 87775973/15746400*s^8*T6p13ep0
       + 17/60*s^8*T6p12ep1
       - 61972134013/16418902500*s^8*T6p12ep0
       - 17/180*s^8*T6p11ep1
       - 406151/972000*s^8*T6p11ep0
       + 12664867/2916000*s^8*T6p10ep1
       + 177613837/52488000*s^8*T6p10ep0
       + 7969/32400*s^8*T5p8ep1
       + 186264523/65610000*s^8*T5p11ep0
       - 1/108*s^8*T3L61ep1
       + 1934675369/43740000*s^8*zeta5
       - 21161052369783647/113487454080000*s^8*zeta3
       - 20132201521/11664000*s^8*logm
       + 17/45*s^8*logm*T7p8ep0
       + 17/90*s^8*logm*T7p7ep0
       - 17/45*s^8*logm*T7p5ep0
       + 12917857/1458000*s^8*logm*T6p9ep0
       - 17/30*s^8*logm*T6p17ep0
       + 17/45*s^8*logm*T6p13ep0
       - 34/15*s^8*logm*T6p12ep0
       + 34/45*s^8*logm*T6p11ep0
       - 12664867/364500*s^8*logm*T6p10ep0
       - 34/9*s^8*logm*zeta5
       + 2889983813/8748000*s^8*logm*zeta3
       - 39289/29160*s^8*logm^2
       + 11/27*s^8*logm^3
       + 13971397/2187000*s^8*ls4pithird*sqrt3
       - 7747508286839/77837760000*s^8*ls3*sqrt3
       + 13971397/162000*s^8*ls3*sqrt3*logm
       + 13971397/432000*s^8*ls3*sqrt3*log3
       - 48861912805177/150115680000*s^8*ls2*sqrt3
       + 701797849/4374000*s^8*ls2*sqrt3*logm
       + 7747508286839/77837760000*s^8*ls2*sqrt3*log3
       - 13971397/162000*s^8*ls2*sqrt3*log3*logm
       - 13971397/864000*s^8*ls2*sqrt3*log3^2
       + 1563522677/58320000*s^8*ls2^2
       + 419/300*s^8*ls2^2*logm
       + 321342131/17496000*s^8*pi*sqrt3*zeta3
       - 4179895560196453/453949816320000*s^8*pi^2
       - 33721291/78732000*s^8*pi^2*zeta3
       - 962898343/52488000*s^8*pi^2*logm
       + 11/486*s^8*pi^2*logm^2
       - 13971397/11664000*s^8*pi^2*ls2*sqrt3
       - 7747508286839/1401079680000*s^8*pi^3*sqrt3
       + 13971397/2916000*s^8*pi^3*sqrt3*logm
       + 13971397/7776000*s^8*pi^3*sqrt3*log3
       + 44275837409861/283718635200000*s^8*pi^4
       + 5170663/8201250*s^8*pi^4*logm
       + 2296283/1093500*s^8*c4
       - 13971397/648000*ls4*sqrt3
       + 13971397/162000*ls4*s^2*sqrt3
       - 13971397/108000*ls4*s^4*sqrt3
       + 13971397/162000*ls4*s^6*sqrt3
       - 13971397/648000*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*nh*tf*i * (
       + 22635964507/4629441600000*s^2*pi
       - 6217/1555200*s^2*pi*zeta3
       + 28963/38578680000*s^2*pi*logMZ
       + 1/1913625*s^2*pi*logMZ^2
       - 1937441/12859560000*s^2*pi*logm
       + 218/1913625*s^2*pi*logm*logMZ
       - 73/637875*s^2*pi*logm^2
       - 1/22963500*s^2*pi^3
       - 22635964507/3472081200000*s^4*pi
       + 6217/1166400*s^4*pi*zeta3
       - 28963/28934010000*s^4*pi*logMZ
       - 4/5740875*s^4*pi*logMZ^2
       + 1937441/9644670000*s^4*pi*logm
       - 872/5740875*s^4*pi*logm*logMZ
       + 292/1913625*s^4*pi*logm^2
       + 1/17222625*s^4*pi^3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/1152
       + 1/96*T7p11ep0
       - 1/96*T7p10ep0
       - 1/32*T6p14ep0
       + 1/48*T6p13ep0
       - 1/96*T6p12ep0
       + 1/288*T6p11ep0
       - 127/324*zeta3
       + 3/32*ls3*sqrt3
       + 1/12*ls2*sqrt3
       - 3/32*ls2*sqrt3*log3
       - 1/8*ls2^2
       + 43/1152*pi^2
       + 1/192*pi^3*sqrt3
       + 37/10368*pi^4
       - 943/288*s^2
       - 1/24*s^2*T7p11ep0
       + 1/24*s^2*T7p10ep0
       + 1/8*s^2*T6p14ep0
       - 1/12*s^2*T6p13ep0
       + 1/24*s^2*T6p12ep0
       - 1/72*s^2*T6p11ep0
       + 127/81*s^2*zeta3
       - 3/8*s^2*ls3*sqrt3
       - 1/3*s^2*ls2*sqrt3
       + 3/8*s^2*ls2*sqrt3*log3
       + 1/2*s^2*ls2^2
       - 43/288*s^2*pi^2
       - 1/48*s^2*pi^3*sqrt3
       - 37/2592*s^2*pi^4
       + 943/192*s^4
       + 1/16*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep0
       - 3/16*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep0
       - 1/16*s^4*T6p12ep0
       + 1/48*s^4*T6p11ep0
       - 127/54*s^4*zeta3
       + 9/16*s^4*ls3*sqrt3
       + 1/2*s^4*ls2*sqrt3
       - 9/16*s^4*ls2*sqrt3*log3
       - 3/4*s^4*ls2^2
       + 43/192*s^4*pi^2
       + 1/32*s^4*pi^3*sqrt3
       + 37/1728*s^4*pi^4
       - 943/288*s^6
       - 1/24*s^6*T7p11ep0
       + 1/24*s^6*T7p10ep0
       + 1/8*s^6*T6p14ep0
       - 1/12*s^6*T6p13ep0
       + 1/24*s^6*T6p12ep0
       - 1/72*s^6*T6p11ep0
       + 127/81*s^6*zeta3
       - 3/8*s^6*ls3*sqrt3
       - 1/3*s^6*ls2*sqrt3
       + 3/8*s^6*ls2*sqrt3*log3
       + 1/2*s^6*ls2^2
       - 43/288*s^6*pi^2
       - 1/48*s^6*pi^3*sqrt3
       - 37/2592*s^6*pi^4
       + 943/1152*s^8
       + 1/96*s^8*T7p11ep0
       - 1/96*s^8*T7p10ep0
       - 1/32*s^8*T6p14ep0
       + 1/48*s^8*T6p13ep0
       - 1/96*s^8*T6p12ep0
       + 1/288*s^8*T6p11ep0
       - 127/324*s^8*zeta3
       + 3/32*s^8*ls3*sqrt3
       + 1/12*s^8*ls2*sqrt3
       - 3/32*s^8*ls2*sqrt3*log3
       - 1/8*s^8*ls2^2
       + 43/1152*s^8*pi^2
       + 1/192*s^8*pi^3*sqrt3
       + 37/10368*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 57388738253/1492992000
       + 1/144*T8p10ep0
       + 1/144*T7p9ep0
       - 169/1440*T7p8ep0
       - 29/480*T7p7ep0
       + 21/160*T7p5ep0
       + 5/576*T7p14ep1
       + 1/96*T7p11ep1
       + 15229/172800*T7p11ep0
       - 1/96*T7p10ep1
       - 15229/172800*T7p10ep0
       - 2158501/7776000*T6p9ep0
       - 1/108*T6p18ep0
       + 23/120*T6p17ep0
       - 1/32*T6p14ep1
       - 8543/19200*T6p14ep0
       + 1/48*T6p13ep1
       + 11789/86400*T6p13ep0
       - 1/96*T6p12ep1
       - 14387/86400*T6p12ep0
       + 1/288*T6p11ep1
       + 4729/86400*T6p11ep0
       + 2275861/1944000*T6p10ep0
       - 29/1152*T5p8ep1
       + 263/6912*T5p11ep0
       + 773/5760*zeta5
       - 275301337/23328000*zeta3
       - 943/144*logm
       - 1/12*logm*T7p11ep0
       + 1/12*logm*T7p10ep0
       + 1/4*logm*T6p14ep0
       - 1/6*logm*T6p13ep0
       + 1/12*logm*T6p12ep0
       - 1/36*logm*T6p11ep0
       + 254/81*logm*zeta3
       - 1/18*ls4pithird*sqrt3
       + 1703489/864000*ls3*sqrt3
       - 3/4*ls3*sqrt3*logm
       - 9/32*ls3*sqrt3*log3
       + 3055801/414720*ls2*sqrt3
       - 2/3*ls2*sqrt3*logm
       - 1703489/864000*ls2*sqrt3*log3
       + 3/4*ls2*sqrt3*log3*logm
       + 9/64*ls2*sqrt3*log3^2
       - 2371/960*ls2^2
       + ls2^2*logm
       - 23/144*pi*sqrt3*zeta3
       - 162150847/223948800*pi^2
       + 83/2592*pi^2*zeta3
       - 43/144*pi^2*logm
       + 1/96*pi^2*ls2*sqrt3
       + 1703489/15552000*pi^3*sqrt3
       - 1/24*pi^3*sqrt3*logm
       - 1/64*pi^3*sqrt3*log3
       - 32255011/2799360000*pi^4
       - 37/1296*pi^4*logm
       - 57388738253/373248000*s^2
       - 1/36*s^2*T8p10ep0
       - 1/36*s^2*T7p9ep0
       + 169/360*s^2*T7p8ep0
       + 29/120*s^2*T7p7ep0
       - 21/40*s^2*T7p5ep0
       - 5/144*s^2*T7p14ep1
       - 1/24*s^2*T7p11ep1
       - 15229/43200*s^2*T7p11ep0
       + 1/24*s^2*T7p10ep1
       + 15229/43200*s^2*T7p10ep0
       + 2158501/1944000*s^2*T6p9ep0
       + 1/27*s^2*T6p18ep0
       - 23/30*s^2*T6p17ep0
       + 1/8*s^2*T6p14ep1
       + 8543/4800*s^2*T6p14ep0
       - 1/12*s^2*T6p13ep1
       - 11789/21600*s^2*T6p13ep0
       + 1/24*s^2*T6p12ep1
       + 14387/21600*s^2*T6p12ep0
       - 1/72*s^2*T6p11ep1
       - 4729/21600*s^2*T6p11ep0
       - 2275861/486000*s^2*T6p10ep0
       + 29/288*s^2*T5p8ep1
       - 263/1728*s^2*T5p11ep0
       - 773/1440*s^2*zeta5
       + 275301337/5832000*s^2*zeta3
       + 943/36*s^2*logm
       + 1/3*s^2*logm*T7p11ep0
       - 1/3*s^2*logm*T7p10ep0
       - s^2*logm*T6p14ep0
       + 2/3*s^2*logm*T6p13ep0
       - 1/3*s^2*logm*T6p12ep0
       + 1/9*s^2*logm*T6p11ep0
       - 1016/81*s^2*logm*zeta3
       + 2/9*s^2*ls4pithird*sqrt3
       - 1703489/216000*s^2*ls3*sqrt3
       + 3*s^2*ls3*sqrt3*logm
       + 9/8*s^2*ls3*sqrt3*log3
       - 3055801/103680*s^2*ls2*sqrt3
       + 8/3*s^2*ls2*sqrt3*logm
       + 1703489/216000*s^2*ls2*sqrt3*log3
       - 3*s^2*ls2*sqrt3*log3*logm
       - 9/16*s^2*ls2*sqrt3*log3^2
       + 2371/240*s^2*ls2^2
       - 4*s^2*ls2^2*logm
       + 23/36*s^2*pi*sqrt3*zeta3
       + 162150847/55987200*s^2*pi^2
       - 83/648*s^2*pi^2*zeta3
       + 43/36*s^2*pi^2*logm
       - 1/24*s^2*pi^2*ls2*sqrt3
       - 1703489/3888000*s^2*pi^3*sqrt3
       + 1/6*s^2*pi^3*sqrt3*logm
       + 1/16*s^2*pi^3*sqrt3*log3
       + 32255011/699840000*s^2*pi^4
       + 37/324*s^2*pi^4*logm
       + 57388738253/248832000*s^4
       + 1/24*s^4*T8p10ep0
       + 1/24*s^4*T7p9ep0
       - 169/240*s^4*T7p8ep0
       - 29/80*s^4*T7p7ep0
       + 63/80*s^4*T7p5ep0
       + 5/96*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep1
       + 15229/28800*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep1
       - 15229/28800*s^4*T7p10ep0
       - 2158501/1296000*s^4*T6p9ep0
       - 1/18*s^4*T6p18ep0
       + 23/20*s^4*T6p17ep0
       - 3/16*s^4*T6p14ep1
       - 8543/3200*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep1
       + 11789/14400*s^4*T6p13ep0
       - 1/16*s^4*T6p12ep1
       - 14387/14400*s^4*T6p12ep0
       + 1/48*s^4*T6p11ep1
       + 4729/14400*s^4*T6p11ep0
       + 2275861/324000*s^4*T6p10ep0
       - 29/192*s^4*T5p8ep1
       + 263/1152*s^4*T5p11ep0
       + 773/960*s^4*zeta5
       - 275301337/3888000*s^4*zeta3
       - 943/24*s^4*logm
       - 1/2*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep0
       + 3/2*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep0
       + 1/2*s^4*logm*T6p12ep0
       - 1/6*s^4*logm*T6p11ep0
       + 508/27*s^4*logm*zeta3
       - 1/3*s^4*ls4pithird*sqrt3
       + 1703489/144000*s^4*ls3*sqrt3
       - 9/2*s^4*ls3*sqrt3*logm
       - 27/16*s^4*ls3*sqrt3*log3
       + 3055801/69120*s^4*ls2*sqrt3
       - 4*s^4*ls2*sqrt3*logm
       - 1703489/144000*s^4*ls2*sqrt3*log3
       + 9/2*s^4*ls2*sqrt3*log3*logm
       + 27/32*s^4*ls2*sqrt3*log3^2
       - 2371/160*s^4*ls2^2
       + 6*s^4*ls2^2*logm
       - 23/24*s^4*pi*sqrt3*zeta3
       - 162150847/37324800*s^4*pi^2
       + 83/432*s^4*pi^2*zeta3
       - 43/24*s^4*pi^2*logm
       + 1/16*s^4*pi^2*ls2*sqrt3
       + 1703489/2592000*s^4*pi^3*sqrt3
       - 1/4*s^4*pi^3*sqrt3*logm
       - 3/32*s^4*pi^3*sqrt3*log3
       - 32255011/466560000*s^4*pi^4
       - 37/216*s^4*pi^4*logm
       - 57388738253/373248000*s^6
       - 1/36*s^6*T8p10ep0
       - 1/36*s^6*T7p9ep0
       + 169/360*s^6*T7p8ep0
       + 29/120*s^6*T7p7ep0
       - 21/40*s^6*T7p5ep0
       - 5/144*s^6*T7p14ep1
       - 1/24*s^6*T7p11ep1
       - 15229/43200*s^6*T7p11ep0
       + 1/24*s^6*T7p10ep1
       + 15229/43200*s^6*T7p10ep0
       + 2158501/1944000*s^6*T6p9ep0
       + 1/27*s^6*T6p18ep0
       - 23/30*s^6*T6p17ep0
       + 1/8*s^6*T6p14ep1
       + 8543/4800*s^6*T6p14ep0
       - 1/12*s^6*T6p13ep1
       - 11789/21600*s^6*T6p13ep0
       + 1/24*s^6*T6p12ep1
       + 14387/21600*s^6*T6p12ep0
       - 1/72*s^6*T6p11ep1
       - 4729/21600*s^6*T6p11ep0
       - 2275861/486000*s^6*T6p10ep0
       + 29/288*s^6*T5p8ep1
       - 263/1728*s^6*T5p11ep0
       - 773/1440*s^6*zeta5
       + 275301337/5832000*s^6*zeta3
       + 943/36*s^6*logm
       + 1/3*s^6*logm*T7p11ep0
       - 1/3*s^6*logm*T7p10ep0
       - s^6*logm*T6p14ep0
       + 2/3*s^6*logm*T6p13ep0
       - 1/3*s^6*logm*T6p12ep0
       + 1/9*s^6*logm*T6p11ep0
       - 1016/81*s^6*logm*zeta3
       + 2/9*s^6*ls4pithird*sqrt3
       - 1703489/216000*s^6*ls3*sqrt3
       + 3*s^6*ls3*sqrt3*logm
       + 9/8*s^6*ls3*sqrt3*log3
       - 3055801/103680*s^6*ls2*sqrt3
       + 8/3*s^6*ls2*sqrt3*logm
       + 1703489/216000*s^6*ls2*sqrt3*log3
       - 3*s^6*ls2*sqrt3*log3*logm
       - 9/16*s^6*ls2*sqrt3*log3^2
       + 2371/240*s^6*ls2^2
       - 4*s^6*ls2^2*logm
       + 23/36*s^6*pi*sqrt3*zeta3
       + 162150847/55987200*s^6*pi^2
       - 83/648*s^6*pi^2*zeta3
       + 43/36*s^6*pi^2*logm
       - 1/24*s^6*pi^2*ls2*sqrt3
       - 1703489/3888000*s^6*pi^3*sqrt3
       + 1/6*s^6*pi^3*sqrt3*logm
       + 1/16*s^6*pi^3*sqrt3*log3
       + 32255011/699840000*s^6*pi^4
       + 37/324*s^6*pi^4*logm
       + 57388738253/1492992000*s^8
       + 1/144*s^8*T8p10ep0
       + 1/144*s^8*T7p9ep0
       - 169/1440*s^8*T7p8ep0
       - 29/480*s^8*T7p7ep0
       + 21/160*s^8*T7p5ep0
       + 5/576*s^8*T7p14ep1
       + 1/96*s^8*T7p11ep1
       + 15229/172800*s^8*T7p11ep0
       - 1/96*s^8*T7p10ep1
       - 15229/172800*s^8*T7p10ep0
       - 2158501/7776000*s^8*T6p9ep0
       - 1/108*s^8*T6p18ep0
       + 23/120*s^8*T6p17ep0
       - 1/32*s^8*T6p14ep1
       - 8543/19200*s^8*T6p14ep0
       + 1/48*s^8*T6p13ep1
       + 11789/86400*s^8*T6p13ep0
       - 1/96*s^8*T6p12ep1
       - 14387/86400*s^8*T6p12ep0
       + 1/288*s^8*T6p11ep1
       + 4729/86400*s^8*T6p11ep0
       + 2275861/1944000*s^8*T6p10ep0
       - 29/1152*s^8*T5p8ep1
       + 263/6912*s^8*T5p11ep0
       + 773/5760*s^8*zeta5
       - 275301337/23328000*s^8*zeta3
       - 943/144*s^8*logm
       - 1/12*s^8*logm*T7p11ep0
       + 1/12*s^8*logm*T7p10ep0
       + 1/4*s^8*logm*T6p14ep0
       - 1/6*s^8*logm*T6p13ep0
       + 1/12*s^8*logm*T6p12ep0
       - 1/36*s^8*logm*T6p11ep0
       + 254/81*s^8*logm*zeta3
       - 1/18*s^8*ls4pithird*sqrt3
       + 1703489/864000*s^8*ls3*sqrt3
       - 3/4*s^8*ls3*sqrt3*logm
       - 9/32*s^8*ls3*sqrt3*log3
       + 3055801/414720*s^8*ls2*sqrt3
       - 2/3*s^8*ls2*sqrt3*logm
       - 1703489/864000*s^8*ls2*sqrt3*log3
       + 3/4*s^8*ls2*sqrt3*log3*logm
       + 9/64*s^8*ls2*sqrt3*log3^2
       - 2371/960*s^8*ls2^2
       + s^8*ls2^2*logm
       - 23/144*s^8*pi*sqrt3*zeta3
       - 162150847/223948800*s^8*pi^2
       + 83/2592*s^8*pi^2*zeta3
       - 43/144*s^8*pi^2*logm
       + 1/96*s^8*pi^2*ls2*sqrt3
       + 1703489/15552000*s^8*pi^3*sqrt3
       - 1/24*s^8*pi^3*sqrt3*logm
       - 1/64*s^8*pi^3*sqrt3*log3
       - 32255011/2799360000*s^8*pi^4
       - 37/1296*s^8*pi^4*logm
       + 3/16*ls4*sqrt3
       - 3/4*ls4*s^2*sqrt3
       + 9/8*ls4*s^4*sqrt3
       - 3/4*ls4*s^6*sqrt3
       + 3/16*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca^2 * (
       + 19477345925858180438976347/34694514330329677824000
       - 29/1440*T9p7ep0
       - 1/288*T9p6ep0
       + 1/144*T9p5ep0
       + 3259/86400*T9p4ep0
       + 102251/2332800*T9p3ep0
       - 1/288*T8p9ep0
       + 193/2880*T8p7ep0
       + 37/480*T8p4ep0
       - 53/360*T8p2ep0
       + 1/144*T8p10ep1
       + 1811/21600*T8p10ep0
       + 1/144*T7p9ep1
       + 9089/43200*T7p9ep0
       - 169/1440*T7p8ep1
       - 6413/28800*T7p8ep0
       - 29/480*T7p7ep1
       - 36691/345600*T7p7ep0
       - 7/320*T7p6ep1
       + 21/160*T7p5ep1
       + 3109/4800*T7p5ep0
       - 413/10800*T7p16ep0
       + 7/160*T7p15ep1
       + 5/576*T7p14ep2
       + 8099/86400*T7p14ep1
       + 1/96*T7p11ep2
       + 15229/172800*T7p11ep1
       - 7855343/40824000*T7p11ep0
       - 1/96*T7p10ep2
       - 15229/172800*T7p10ep1
       + 5825483/40824000*T7p10ep0
       - 2158501/7776000*T6p9ep1
       - 19687004839/13716864000*T6p9ep0
       + 1/96*T6p19ep2
       - 1/108*T6p18ep1
       - 301004179/6298560000*T6p18ep0
       + 23/120*T6p17ep1
       + 46173617/46656000*T6p17ep0
       - 350279/3732480*T6p16ep1
       + 1/96*T6p15ep2
       - 1/32*T6p14ep2
       - 8543/19200*T6p14ep1
       - 39652183/108864000*T6p14ep0
       + 1/48*T6p13ep2
       + 11789/86400*T6p13ep1
       + 9994727927/102876480000*T6p13ep0
       - 1/96*T6p12ep2
       - 14387/86400*T6p12ep1
       - 75466060687/64665216000*T6p12ep0
       + 1/288*T6p11ep2
       + 4729/86400*T6p11ep1
       + 45453409/108864000*T6p11ep0
       + 2275861/1944000*T6p10ep1
       + 13796379743/1714608000*T6p10ep0
       - 29/1152*T5p8ep2
       - 367085/1492992*T5p8ep1
       + 263/6912*T5p11ep1
       + 1683665851/3359232000*T5p11ep0
       + 113/1440*T4LVB7ep1
       + 7/360*T4LVB6ep1
       - 7/1296*T4LT4ep2
       + 7/320*T4LT2ep2
       + 11/432*T3L61ep1
       + 42031820024693/1443536640000*zeta5
       - 1965715160309303876250307/5507065766718996480000*zeta3
       - 37093/466560*zeta3^2
       - 55628347/1044225*a5
       + 198187694760910931/4138908254208000*a4
       - 4903305308061098509/15731596984320000*logm
       - 1/18*logm*T8p10ep0
       - 1/18*logm*T7p9ep0
       + 169/180*logm*T7p8ep0
       + 29/60*logm*T7p7ep0
       - 21/20*logm*T7p5ep0
       - 5/72*logm*T7p14ep1
       - 1/12*logm*T7p11ep1
       - 15229/21600*logm*T7p11ep0
       + 1/12*logm*T7p10ep1
       + 15229/21600*logm*T7p10ep0
       + 2158501/972000*logm*T6p9ep0
       + 2/27*logm*T6p18ep0
       - 23/15*logm*T6p17ep0
       + 1/4*logm*T6p14ep1
       + 8543/2400*logm*T6p14ep0
       - 1/6*logm*T6p13ep1
       - 11789/10800*logm*T6p13ep0
       + 1/12*logm*T6p12ep1
       + 14387/10800*logm*T6p12ep0
       - 1/36*logm*T6p11ep1
       - 4729/10800*logm*T6p11ep0
       - 2275861/243000*logm*T6p10ep0
       + 29/144*logm*T5p8ep1
       - 263/864*logm*T5p11ep0
       - 773/720*logm*zeta5
       + 582205363608479/6115295232000*logm*zeta3
       + 32405274709/1143072000*logm^2
       + 1/3*logm^2*T7p11ep0
       - 1/3*logm^2*T7p10ep0
       - logm^2*T6p14ep0
       + 2/3*logm^2*T6p13ep0
       - 1/3*logm^2*T6p12ep0
       + 1/9*logm^2*T6p11ep0
       - 1016/81*logm^2*zeta3
       - 4961/9072*logm^3
       - 139339/6750*log2*a4
       + 198187694760910931/99333798100992000*log2^4
       - 11588971/27846000*log2^5
       - 49/144*ls5pithird*sqrt3
       - 1703489/1458000*ls4pithird*sqrt3
       + 4/9*ls4pithird*sqrt3*logm
       + 1/6*ls4pithird*sqrt3*log3
       + 27/64*ls5p*sqrt3
       + 53697354331/3725568000*ls3*sqrt3
       - 1703489/108000*ls3*sqrt3*logm
       + 3*ls3*sqrt3*logm^2
       - 1703489/288000*ls3*sqrt3*log3
       + 9/4*ls3*sqrt3*log3*logm
       + 27/64*ls3*sqrt3*log3^2
       + 1007107879737683/25866086400000*ls2*sqrt3
       - 1/24*ls2*sqrt3*zeta3
       - 2060301203/34992000*ls2*sqrt3*logm
       + 8/3*ls2*sqrt3*logm^2
       - 53697354331/3725568000*ls2*sqrt3*log3
       + 1703489/108000*ls2*sqrt3*log3*logm
       - 3*ls2*sqrt3*log3*logm^2
       + 1703489/576000*ls2*sqrt3*log3^2
       - 9/8*ls2*sqrt3*log3^2*logm
       - 9/64*ls2*sqrt3*log3^3
       - 571208203/130636800*ls2^2
       + 4577/240*ls2^2*logm
       - 4*ls2^2*logm^2
       - 39180247/11664000*pi*sqrt3*zeta3
       + 23/18*pi*sqrt3*logm*zeta3
       + 23/48*pi*sqrt3*log3*zeta3
       - 9/16*pi*ls4p*sqrt3
       - 1201981710762451/108637562880000*pi^2
       - 186086413/839808000*pi^2*zeta3
       + 834089867/139968000*pi^2*logm
       - 83/324*pi^2*logm*zeta3
       + 4523/3888*pi^2*logm^2
       - 198187694760910931/99333798100992000*pi^2*log2^2
       + 90388829/751842000*pi^2*log2^3
       + 7/32*pi^2*ls3*sqrt3
       + 1703489/7776000*pi^2*ls2*sqrt3
       - 1/12*pi^2*ls2*sqrt3*logm
       - 1/32*pi^2*ls2*sqrt3*log3
       + 53697354331/67060224000*pi^3*sqrt3
       - 1703489/1944000*pi^3*sqrt3*logm
       + 1/6*pi^3*sqrt3*logm^2
       - 1703489/5184000*pi^3*sqrt3*log3
       + 1/8*pi^3*sqrt3*log3*logm
       + 3/128*pi^3*sqrt3*log3^2
       + 8495196802259977620133/3540256564319354880000*pi^4
       + 30918511/349920000*pi^4*logm
       + 37/324*pi^4*logm^2
       - 9295762687/12029472000*pi^4*log2
       + 1/162*pi^5*sqrt3
       + 10405/1959552*pi^6
       - 16582589/1512000*c4
       + 139339/162000*c4*log2
       - 158443637273147566807177/70862978615869440000*s^2
       + 29/360*s^2*T9p7ep0
       + 1/72*s^2*T9p6ep0
       - 1/36*s^2*T9p5ep0
       - 3259/21600*s^2*T9p4ep0
       - 102251/583200*s^2*T9p3ep0
       + 1/72*s^2*T8p9ep0
       - 193/720*s^2*T8p7ep0
       - 37/120*s^2*T8p4ep0
       + 53/90*s^2*T8p2ep0
       - 1/36*s^2*T8p10ep1
       - 1811/5400*s^2*T8p10ep0
       - 1/36*s^2*T7p9ep1
       - 9089/10800*s^2*T7p9ep0
       + 169/360*s^2*T7p8ep1
       + 6413/7200*s^2*T7p8ep0
       + 29/120*s^2*T7p7ep1
       + 36691/86400*s^2*T7p7ep0
       + 7/80*s^2*T7p6ep1
       - 21/40*s^2*T7p5ep1
       - 3109/1200*s^2*T7p5ep0
       + 413/2700*s^2*T7p16ep0
       - 7/40*s^2*T7p15ep1
       - 5/144*s^2*T7p14ep2
       - 8099/21600*s^2*T7p14ep1
       - 1/24*s^2*T7p11ep2
       - 15229/43200*s^2*T7p11ep1
       + 7855343/10206000*s^2*T7p11ep0
       + 1/24*s^2*T7p10ep2
       + 15229/43200*s^2*T7p10ep1
       - 5825483/10206000*s^2*T7p10ep0
       + 2158501/1944000*s^2*T6p9ep1
       + 19687004839/3429216000*s^2*T6p9ep0
       - 1/24*s^2*T6p19ep2
       + 1/27*s^2*T6p18ep1
       + 301004179/1574640000*s^2*T6p18ep0
       - 23/30*s^2*T6p17ep1
       - 46173617/11664000*s^2*T6p17ep0
       + 350279/933120*s^2*T6p16ep1
       - 1/24*s^2*T6p15ep2
       + 1/8*s^2*T6p14ep2
       + 8543/4800*s^2*T6p14ep1
       + 39652183/27216000*s^2*T6p14ep0
       - 1/12*s^2*T6p13ep2
       - 11789/21600*s^2*T6p13ep1
       - 9994727927/25719120000*s^2*T6p13ep0
       + 1/24*s^2*T6p12ep2
       + 14387/21600*s^2*T6p12ep1
       + 75466060687/16166304000*s^2*T6p12ep0
       - 1/72*s^2*T6p11ep2
       - 4729/21600*s^2*T6p11ep1
       - 45453409/27216000*s^2*T6p11ep0
       - 2275861/486000*s^2*T6p10ep1
       - 13796379743/428652000*s^2*T6p10ep0
       + 29/288*s^2*T5p8ep2
       + 367085/373248*s^2*T5p8ep1
       - 263/1728*s^2*T5p11ep1
       - 1683665851/839808000*s^2*T5p11ep0
       - 113/360*s^2*T4LVB7ep1
       - 7/90*s^2*T4LVB6ep1
       + 7/324*s^2*T4LT4ep2
       - 7/80*s^2*T4LT2ep2
       - 11/108*s^2*T3L61ep1
       - 1736758627547623/3969725760000*s^2*zeta5
       + 75643128013485683278339/49170230059991040000*s^2*zeta3
       + 37093/116640*s^2*zeta3^2
       + 17669632504/34459425*s^2*a5
       + 670931439078577/9033331507200*s^2*a4
       + 609511533459298913/491612405760000*s^2*logm
       + 2/9*s^2*logm*T8p10ep0
       + 2/9*s^2*logm*T7p9ep0
       - 169/45*s^2*logm*T7p8ep0
       - 29/15*s^2*logm*T7p7ep0
       + 21/5*s^2*logm*T7p5ep0
       + 5/18*s^2*logm*T7p14ep1
       + 1/3*s^2*logm*T7p11ep1
       + 15229/5400*s^2*logm*T7p11ep0
       - 1/3*s^2*logm*T7p10ep1
       - 15229/5400*s^2*logm*T7p10ep0
       - 2158501/243000*s^2*logm*T6p9ep0
       - 8/27*s^2*logm*T6p18ep0
       + 92/15*s^2*logm*T6p17ep0
       - s^2*logm*T6p14ep1
       - 8543/600*s^2*logm*T6p14ep0
       + 2/3*s^2*logm*T6p13ep1
       + 11789/2700*s^2*logm*T6p13ep0
       - 1/3*s^2*logm*T6p12ep1
       - 14387/2700*s^2*logm*T6p12ep0
       + 1/9*s^2*logm*T6p11ep1
       + 4729/2700*s^2*logm*T6p11ep0
       + 2275861/60750*s^2*logm*T6p10ep0
       - 29/36*s^2*logm*T5p8ep1
       + 263/216*s^2*logm*T5p11ep0
       + 773/180*s^2*logm*zeta5
       - 501660859637341/1337720832000*s^2*logm*zeta3
       - 12158869759/107163000*s^2*logm^2
       - 4/3*s^2*logm^2*T7p11ep0
       + 4/3*s^2*logm^2*T7p10ep0
       + 4*s^2*logm^2*T6p14ep0
       - 8/3*s^2*logm^2*T6p13ep0
       + 4/3*s^2*logm^2*T6p12ep0
       - 4/9*s^2*logm^2*T6p11ep0
       + 4064/81*s^2*logm^2*zeta3
       + 37631/17010*s^2*logm^3
       + 278678/3375*s^2*log2*a4
       + 670931439078577/216799956172800*s^2*log2^4
       - 1721420963/2067565500*s^2*log2^5
       + 49/36*s^2*ls5pithird*sqrt3
       + 1703489/364500*s^2*ls4pithird*sqrt3
       - 16/9*s^2*ls4pithird*sqrt3*logm
       - 2/3*s^2*ls4pithird*sqrt3*log3
       - 27/16*s^2*ls5p*sqrt3
       - 53697354331/931392000*s^2*ls3*sqrt3
       + 1703489/27000*s^2*ls3*sqrt3*logm
       - 12*s^2*ls3*sqrt3*logm^2
       + 1703489/72000*s^2*ls3*sqrt3*log3
       - 9*s^2*ls3*sqrt3*log3*logm
       - 27/16*s^2*ls3*sqrt3*log3^2
       - 1007107879737683/6466521600000*s^2*ls2*sqrt3
       + 1/6*s^2*ls2*sqrt3*zeta3
       + 2060301203/8748000*s^2*ls2*sqrt3*logm
       - 32/3*s^2*ls2*sqrt3*logm^2
       + 53697354331/931392000*s^2*ls2*sqrt3*log3
       - 1703489/27000*s^2*ls2*sqrt3*log3*logm
       + 12*s^2*ls2*sqrt3*log3*logm^2
       - 1703489/144000*s^2*ls2*sqrt3*log3^2
       + 9/2*s^2*ls2*sqrt3*log3^2*logm
       + 9/16*s^2*ls2*sqrt3*log3^3
       + 571208203/32659200*s^2*ls2^2
       - 4577/60*s^2*ls2^2*logm
       + 16*s^2*ls2^2*logm^2
       + 39180247/2916000*s^2*pi*sqrt3*zeta3
       - 46/9*s^2*pi*sqrt3*logm*zeta3
       - 23/12*s^2*pi*sqrt3*log3*zeta3
       + 9/4*s^2*pi*ls4p*sqrt3
       + 1201981710762451/27159390720000*s^2*pi^2
       + 186086413/209952000*s^2*pi^2*zeta3
       - 834089867/34992000*s^2*pi^2*logm
       + 83/81*s^2*pi^2*logm*zeta3
       - 4523/972*s^2*pi^2*logm^2
       - 670931439078577/216799956172800*s^2*pi^2*log2^2
       + 22833895393/6202696500*s^2*pi^2*log2^3
       - 7/8*s^2*pi^2*ls3*sqrt3
       - 1703489/1944000*s^2*pi^2*ls2*sqrt3
       + 1/3*s^2*pi^2*ls2*sqrt3*logm
       + 1/8*s^2*pi^2*ls2*sqrt3*log3
       - 53697354331/16765056000*s^2*pi^3*sqrt3
       + 1703489/486000*s^2*pi^3*sqrt3*logm
       - 2/3*s^2*pi^3*sqrt3*logm^2
       + 1703489/1296000*s^2*pi^3*sqrt3*log3
       - 1/2*s^2*pi^3*sqrt3*log3*logm
       - 3/32*s^2*pi^3*sqrt3*log3^2
       - 243068546646653116619/20115094115450880000*s^2*pi^4
       - 30918511/87480000*s^2*pi^4*logm
       - 37/81*s^2*pi^4*logm^2
       + 570043106791/99243144000*s^2*pi^4*log2
       - 2/81*s^2*pi^5*sqrt3
       - 10405/489888*s^2*pi^6
       + 16582589/378000*s^2*c4
       - 139339/40500*s^2*c4*log2
       + 7284925646033880749/2172751257600000*s^4
       - 29/240*s^4*T9p7ep0
       - 1/48*s^4*T9p6ep0
       + 1/24*s^4*T9p5ep0
       + 3259/14400*s^4*T9p4ep0
       + 102251/388800*s^4*T9p3ep0
       - 1/48*s^4*T8p9ep0
       + 193/480*s^4*T8p7ep0
       + 37/80*s^4*T8p4ep0
       - 53/60*s^4*T8p2ep0
       + 1/24*s^4*T8p10ep1
       + 1811/3600*s^4*T8p10ep0
       + 1/24*s^4*T7p9ep1
       + 9089/7200*s^4*T7p9ep0
       - 169/240*s^4*T7p8ep1
       - 6413/4800*s^4*T7p8ep0
       - 29/80*s^4*T7p7ep1
       - 36691/57600*s^4*T7p7ep0
       - 21/160*s^4*T7p6ep1
       + 63/80*s^4*T7p5ep1
       + 3109/800*s^4*T7p5ep0
       - 413/1800*s^4*T7p16ep0
       + 21/80*s^4*T7p15ep1
       + 5/96*s^4*T7p14ep2
       + 8099/14400*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep2
       + 15229/28800*s^4*T7p11ep1
       - 7855343/6804000*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep2
       - 15229/28800*s^4*T7p10ep1
       + 5825483/6804000*s^4*T7p10ep0
       - 2158501/1296000*s^4*T6p9ep1
       - 19687004839/2286144000*s^4*T6p9ep0
       + 1/16*s^4*T6p19ep2
       - 1/18*s^4*T6p18ep1
       - 301004179/1049760000*s^4*T6p18ep0
       + 23/20*s^4*T6p17ep1
       + 46173617/7776000*s^4*T6p17ep0
       - 350279/622080*s^4*T6p16ep1
       + 1/16*s^4*T6p15ep2
       - 3/16*s^4*T6p14ep2
       - 8543/3200*s^4*T6p14ep1
       - 39652183/18144000*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep2
       + 11789/14400*s^4*T6p13ep1
       + 9994727927/17146080000*s^4*T6p13ep0
       - 1/16*s^4*T6p12ep2
       - 14387/14400*s^4*T6p12ep1
       - 75466060687/10777536000*s^4*T6p12ep0
       + 1/48*s^4*T6p11ep2
       + 4729/14400*s^4*T6p11ep1
       + 45453409/18144000*s^4*T6p11ep0
       + 2275861/324000*s^4*T6p10ep1
       + 13796379743/285768000*s^4*T6p10ep0
       - 29/192*s^4*T5p8ep2
       - 367085/248832*s^4*T5p8ep1
       + 263/1152*s^4*T5p11ep1
       + 1683665851/559872000*s^4*T5p11ep0
       + 113/240*s^4*T4LVB7ep1
       + 7/60*s^4*T4LVB6ep1
       - 7/216*s^4*T4LT4ep2
       + 21/160*s^4*T4LT2ep2
       + 11/72*s^4*T3L61ep1
       + 76630497319/155520000*s^4*zeta5
       - 10241843350550611/4526565120000*s^4*zeta3
       - 37093/77760*s^4*zeta3^2
       - 139339/225*s^4*a5
       - 6954713239/3732480*s^4*logm
       - 1/3*s^4*logm*T8p10ep0
       - 1/3*s^4*logm*T7p9ep0
       + 169/30*s^4*logm*T7p8ep0
       + 29/10*s^4*logm*T7p7ep0
       - 63/10*s^4*logm*T7p5ep0
       - 5/12*s^4*logm*T7p14ep1
       - 1/2*s^4*logm*T7p11ep1
       - 15229/3600*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep1
       + 15229/3600*s^4*logm*T7p10ep0
       + 2158501/162000*s^4*logm*T6p9ep0
       + 4/9*s^4*logm*T6p18ep0
       - 46/5*s^4*logm*T6p17ep0
       + 3/2*s^4*logm*T6p14ep1
       + 8543/400*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep1
       - 11789/1800*s^4*logm*T6p13ep0
       + 1/2*s^4*logm*T6p12ep1
       + 14387/1800*s^4*logm*T6p12ep0
       - 1/6*s^4*logm*T6p11ep1
       - 4729/1800*s^4*logm*T6p11ep0
       - 2275861/40500*s^4*logm*T6p10ep0
       + 29/24*s^4*logm*T5p8ep1
       - 263/144*s^4*logm*T5p11ep0
       - 773/120*s^4*logm*zeta5
       + 274793467/486000*s^4*logm*zeta3
       + 827623/4860*s^4*logm^2
       + 2*s^4*logm^2*T7p11ep0
       - 2*s^4*logm^2*T7p10ep0
       - 6*s^4*logm^2*T6p14ep0
       + 4*s^4*logm^2*T6p13ep0
       - 2*s^4*logm^2*T6p12ep0
       + 2/3*s^4*logm^2*T6p11ep0
       - 2032/27*s^4*logm^2*zeta3
       - 121/36*s^4*logm^3
       - 139339/1125*s^4*log2*a4
       - 49/24*s^4*ls5pithird*sqrt3
       - 1703489/243000*s^4*ls4pithird*sqrt3
       + 8/3*s^4*ls4pithird*sqrt3*logm
       + s^4*ls4pithird*sqrt3*log3
       + 81/32*s^4*ls5p*sqrt3
       + 53697354331/620928000*s^4*ls3*sqrt3
       - 1703489/18000*s^4*ls3*sqrt3*logm
       + 18*s^4*ls3*sqrt3*logm^2
       - 1703489/48000*s^4*ls3*sqrt3*log3
       + 27/2*s^4*ls3*sqrt3*log3*logm
       + 81/32*s^4*ls3*sqrt3*log3^2
       + 1007107879737683/4311014400000*s^4*ls2*sqrt3
       - 1/4*s^4*ls2*sqrt3*zeta3
       - 2060301203/5832000*s^4*ls2*sqrt3*logm
       + 16*s^4*ls2*sqrt3*logm^2
       - 53697354331/620928000*s^4*ls2*sqrt3*log3
       + 1703489/18000*s^4*ls2*sqrt3*log3*logm
       - 18*s^4*ls2*sqrt3*log3*logm^2
       + 1703489/96000*s^4*ls2*sqrt3*log3^2
       - 27/4*s^4*ls2*sqrt3*log3^2*logm
       - 27/32*s^4*ls2*sqrt3*log3^3
       - 571208203/21772800*s^4*ls2^2
       + 4577/40*s^4*ls2^2*logm
       - 24*s^4*ls2^2*logm^2
       - 39180247/1944000*s^4*pi*sqrt3*zeta3
       + 23/3*s^4*pi*sqrt3*logm*zeta3
       + 23/8*s^4*pi*sqrt3*log3*zeta3
       - 27/8*s^4*pi*ls4p*sqrt3
       - 1201981710762451/18106260480000*s^4*pi^2
       - 186086413/139968000*s^4*pi^2*zeta3
       + 834089867/23328000*s^4*pi^2*logm
       - 83/54*s^4*pi^2*logm*zeta3
       + 4523/648*s^4*pi^2*logm^2
       - 139339/40500*s^4*pi^2*log2^3
       + 21/16*s^4*pi^2*ls3*sqrt3
       + 1703489/1296000*s^4*pi^2*ls2*sqrt3
       - 1/2*s^4*pi^2*ls2*sqrt3*logm
       - 3/16*s^4*pi^2*ls2*sqrt3*log3
       + 53697354331/11176704000*s^4*pi^3*sqrt3
       - 1703489/324000*s^4*pi^3*sqrt3*logm
       + s^4*pi^3*sqrt3*logm^2
       - 1703489/864000*s^4*pi^3*sqrt3*log3
       + 3/4*s^4*pi^3*sqrt3*log3*logm
       + 9/64*s^4*pi^3*sqrt3*log3^2
       + 2796998879833073/162956344320000*s^4*pi^4
       + 30918511/58320000*s^4*pi^4*logm
       + 37/54*s^4*pi^4*logm^2
       - 9426167/1296000*s^4*pi^4*log2
       + 1/27*s^4*pi^5*sqrt3
       + 10405/326592*s^4*pi^6
       - 16582589/252000*s^4*c4
       + 139339/27000*s^4*c4*log2
       - 7284925646033880749/3259126886400000*s^6
       + 29/360*s^6*T9p7ep0
       + 1/72*s^6*T9p6ep0
       - 1/36*s^6*T9p5ep0
       - 3259/21600*s^6*T9p4ep0
       - 102251/583200*s^6*T9p3ep0
       + 1/72*s^6*T8p9ep0
       - 193/720*s^6*T8p7ep0
       - 37/120*s^6*T8p4ep0
       + 53/90*s^6*T8p2ep0
       - 1/36*s^6*T8p10ep1
       - 1811/5400*s^6*T8p10ep0
       - 1/36*s^6*T7p9ep1
       - 9089/10800*s^6*T7p9ep0
       + 169/360*s^6*T7p8ep1
       + 6413/7200*s^6*T7p8ep0
       + 29/120*s^6*T7p7ep1
       + 36691/86400*s^6*T7p7ep0
       + 7/80*s^6*T7p6ep1
       - 21/40*s^6*T7p5ep1
       - 3109/1200*s^6*T7p5ep0
       + 413/2700*s^6*T7p16ep0
       - 7/40*s^6*T7p15ep1
       - 5/144*s^6*T7p14ep2
       - 8099/21600*s^6*T7p14ep1
       - 1/24*s^6*T7p11ep2
       - 15229/43200*s^6*T7p11ep1
       + 7855343/10206000*s^6*T7p11ep0
       + 1/24*s^6*T7p10ep2
       + 15229/43200*s^6*T7p10ep1
       - 5825483/10206000*s^6*T7p10ep0
       + 2158501/1944000*s^6*T6p9ep1
       + 19687004839/3429216000*s^6*T6p9ep0
       - 1/24*s^6*T6p19ep2
       + 1/27*s^6*T6p18ep1
       + 301004179/1574640000*s^6*T6p18ep0
       - 23/30*s^6*T6p17ep1
       - 46173617/11664000*s^6*T6p17ep0
       + 350279/933120*s^6*T6p16ep1
       - 1/24*s^6*T6p15ep2
       + 1/8*s^6*T6p14ep2
       + 8543/4800*s^6*T6p14ep1
       + 39652183/27216000*s^6*T6p14ep0
       - 1/12*s^6*T6p13ep2
       - 11789/21600*s^6*T6p13ep1
       - 9994727927/25719120000*s^6*T6p13ep0
       + 1/24*s^6*T6p12ep2
       + 14387/21600*s^6*T6p12ep1
       + 75466060687/16166304000*s^6*T6p12ep0
       - 1/72*s^6*T6p11ep2
       - 4729/21600*s^6*T6p11ep1
       - 45453409/27216000*s^6*T6p11ep0
       - 2275861/486000*s^6*T6p10ep1
       - 13796379743/428652000*s^6*T6p10ep0
       + 29/288*s^6*T5p8ep2
       + 367085/373248*s^6*T5p8ep1
       - 263/1728*s^6*T5p11ep1
       - 1683665851/839808000*s^6*T5p11ep0
       - 113/360*s^6*T4LVB7ep1
       - 7/90*s^6*T4LVB6ep1
       + 7/324*s^6*T4LT4ep2
       - 7/80*s^6*T4LT2ep2
       - 11/108*s^6*T3L61ep1
       - 76630497319/233280000*s^6*zeta5
       + 10241843350550611/6789847680000*s^6*zeta3
       + 37093/116640*s^6*zeta3^2
       + 278678/675*s^6*a5
       + 6954713239/5598720*s^6*logm
       + 2/9*s^6*logm*T8p10ep0
       + 2/9*s^6*logm*T7p9ep0
       - 169/45*s^6*logm*T7p8ep0
       - 29/15*s^6*logm*T7p7ep0
       + 21/5*s^6*logm*T7p5ep0
       + 5/18*s^6*logm*T7p14ep1
       + 1/3*s^6*logm*T7p11ep1
       + 15229/5400*s^6*logm*T7p11ep0
       - 1/3*s^6*logm*T7p10ep1
       - 15229/5400*s^6*logm*T7p10ep0
       - 2158501/243000*s^6*logm*T6p9ep0
       - 8/27*s^6*logm*T6p18ep0
       + 92/15*s^6*logm*T6p17ep0
       - s^6*logm*T6p14ep1
       - 8543/600*s^6*logm*T6p14ep0
       + 2/3*s^6*logm*T6p13ep1
       + 11789/2700*s^6*logm*T6p13ep0
       - 1/3*s^6*logm*T6p12ep1
       - 14387/2700*s^6*logm*T6p12ep0
       + 1/9*s^6*logm*T6p11ep1
       + 4729/2700*s^6*logm*T6p11ep0
       + 2275861/60750*s^6*logm*T6p10ep0
       - 29/36*s^6*logm*T5p8ep1
       + 263/216*s^6*logm*T5p11ep0
       + 773/180*s^6*logm*zeta5
       - 274793467/729000*s^6*logm*zeta3
       - 827623/7290*s^6*logm^2
       - 4/3*s^6*logm^2*T7p11ep0
       + 4/3*s^6*logm^2*T7p10ep0
       + 4*s^6*logm^2*T6p14ep0
       - 8/3*s^6*logm^2*T6p13ep0
       + 4/3*s^6*logm^2*T6p12ep0
       - 4/9*s^6*logm^2*T6p11ep0
       + 4064/81*s^6*logm^2*zeta3
       + 121/54*s^6*logm^3
       + 278678/3375*s^6*log2*a4
       + 49/36*s^6*ls5pithird*sqrt3
       + 1703489/364500*s^6*ls4pithird*sqrt3
       - 16/9*s^6*ls4pithird*sqrt3*logm
       - 2/3*s^6*ls4pithird*sqrt3*log3
       - 27/16*s^6*ls5p*sqrt3
       - 53697354331/931392000*s^6*ls3*sqrt3
       + 1703489/27000*s^6*ls3*sqrt3*logm
       - 12*s^6*ls3*sqrt3*logm^2
       + 1703489/72000*s^6*ls3*sqrt3*log3
       - 9*s^6*ls3*sqrt3*log3*logm
       - 27/16*s^6*ls3*sqrt3*log3^2
       - 1007107879737683/6466521600000*s^6*ls2*sqrt3
       + 1/6*s^6*ls2*sqrt3*zeta3
       + 2060301203/8748000*s^6*ls2*sqrt3*logm
       - 32/3*s^6*ls2*sqrt3*logm^2
       + 53697354331/931392000*s^6*ls2*sqrt3*log3
       - 1703489/27000*s^6*ls2*sqrt3*log3*logm
       + 12*s^6*ls2*sqrt3*log3*logm^2
       - 1703489/144000*s^6*ls2*sqrt3*log3^2
       + 9/2*s^6*ls2*sqrt3*log3^2*logm
       + 9/16*s^6*ls2*sqrt3*log3^3
       + 571208203/32659200*s^6*ls2^2
       - 4577/60*s^6*ls2^2*logm
       + 16*s^6*ls2^2*logm^2
       + 39180247/2916000*s^6*pi*sqrt3*zeta3
       - 46/9*s^6*pi*sqrt3*logm*zeta3
       - 23/12*s^6*pi*sqrt3*log3*zeta3
       + 9/4*s^6*pi*ls4p*sqrt3
       + 1201981710762451/27159390720000*s^6*pi^2
       + 186086413/209952000*s^6*pi^2*zeta3
       - 834089867/34992000*s^6*pi^2*logm
       + 83/81*s^6*pi^2*logm*zeta3
       - 4523/972*s^6*pi^2*logm^2
       + 139339/60750*s^6*pi^2*log2^3
       - 7/8*s^6*pi^2*ls3*sqrt3
       - 1703489/1944000*s^6*pi^2*ls2*sqrt3
       + 1/3*s^6*pi^2*ls2*sqrt3*logm
       + 1/8*s^6*pi^2*ls2*sqrt3*log3
       - 53697354331/16765056000*s^6*pi^3*sqrt3
       + 1703489/486000*s^6*pi^3*sqrt3*logm
       - 2/3*s^6*pi^3*sqrt3*logm^2
       + 1703489/1296000*s^6*pi^3*sqrt3*log3
       - 1/2*s^6*pi^3*sqrt3*log3*logm
       - 3/32*s^6*pi^3*sqrt3*log3^2
       - 2796998879833073/244434516480000*s^6*pi^4
       - 30918511/87480000*s^6*pi^4*logm
       - 37/81*s^6*pi^4*logm^2
       + 9426167/1944000*s^6*pi^4*log2
       - 2/81*s^6*pi^5*sqrt3
       - 10405/489888*s^6*pi^6
       + 16582589/378000*s^6*c4
       - 139339/40500*s^6*c4*log2
       + 7284925646033880749/13036507545600000*s^8
       - 29/1440*s^8*T9p7ep0
       - 1/288*s^8*T9p6ep0
       + 1/144*s^8*T9p5ep0
       + 3259/86400*s^8*T9p4ep0
       + 102251/2332800*s^8*T9p3ep0
       - 1/288*s^8*T8p9ep0
       + 193/2880*s^8*T8p7ep0
       + 37/480*s^8*T8p4ep0
       - 53/360*s^8*T8p2ep0
       + 1/144*s^8*T8p10ep1
       + 1811/21600*s^8*T8p10ep0
       + 1/144*s^8*T7p9ep1
       + 9089/43200*s^8*T7p9ep0
       - 169/1440*s^8*T7p8ep1
       - 6413/28800*s^8*T7p8ep0
       - 29/480*s^8*T7p7ep1
       - 36691/345600*s^8*T7p7ep0
       - 7/320*s^8*T7p6ep1
       + 21/160*s^8*T7p5ep1
       + 3109/4800*s^8*T7p5ep0
       - 413/10800*s^8*T7p16ep0
       + 7/160*s^8*T7p15ep1
       + 5/576*s^8*T7p14ep2
       + 8099/86400*s^8*T7p14ep1
       + 1/96*s^8*T7p11ep2
       + 15229/172800*s^8*T7p11ep1
       - 7855343/40824000*s^8*T7p11ep0
       - 1/96*s^8*T7p10ep2
       - 15229/172800*s^8*T7p10ep1
       + 5825483/40824000*s^8*T7p10ep0
       - 2158501/7776000*s^8*T6p9ep1
       - 19687004839/13716864000*s^8*T6p9ep0
       + 1/96*s^8*T6p19ep2
       - 1/108*s^8*T6p18ep1
       - 301004179/6298560000*s^8*T6p18ep0
       + 23/120*s^8*T6p17ep1
       + 46173617/46656000*s^8*T6p17ep0
       - 350279/3732480*s^8*T6p16ep1
       + 1/96*s^8*T6p15ep2
       - 1/32*s^8*T6p14ep2
       - 8543/19200*s^8*T6p14ep1
       - 39652183/108864000*s^8*T6p14ep0
       + 1/48*s^8*T6p13ep2
       + 11789/86400*s^8*T6p13ep1
       + 9994727927/102876480000*s^8*T6p13ep0
       - 1/96*s^8*T6p12ep2
       - 14387/86400*s^8*T6p12ep1
       - 75466060687/64665216000*s^8*T6p12ep0
       + 1/288*s^8*T6p11ep2
       + 4729/86400*s^8*T6p11ep1
       + 45453409/108864000*s^8*T6p11ep0
       + 2275861/1944000*s^8*T6p10ep1
       + 13796379743/1714608000*s^8*T6p10ep0
       - 29/1152*s^8*T5p8ep2
       - 367085/1492992*s^8*T5p8ep1
       + 263/6912*s^8*T5p11ep1
       + 1683665851/3359232000*s^8*T5p11ep0
       + 113/1440*s^8*T4LVB7ep1
       + 7/360*s^8*T4LVB6ep1
       - 7/1296*s^8*T4LT4ep2
       + 7/320*s^8*T4LT2ep2
       + 11/432*s^8*T3L61ep1
       + 76630497319/933120000*s^8*zeta5
       - 10241843350550611/27159390720000*s^8*zeta3
       - 37093/466560*s^8*zeta3^2
       - 139339/1350*s^8*a5
       - 6954713239/22394880*s^8*logm
       - 1/18*s^8*logm*T8p10ep0
       - 1/18*s^8*logm*T7p9ep0
       + 169/180*s^8*logm*T7p8ep0
       + 29/60*s^8*logm*T7p7ep0
       - 21/20*s^8*logm*T7p5ep0
       - 5/72*s^8*logm*T7p14ep1
       - 1/12*s^8*logm*T7p11ep1
       - 15229/21600*s^8*logm*T7p11ep0
       + 1/12*s^8*logm*T7p10ep1
       + 15229/21600*s^8*logm*T7p10ep0
       + 2158501/972000*s^8*logm*T6p9ep0
       + 2/27*s^8*logm*T6p18ep0
       - 23/15*s^8*logm*T6p17ep0
       + 1/4*s^8*logm*T6p14ep1
       + 8543/2400*s^8*logm*T6p14ep0
       - 1/6*s^8*logm*T6p13ep1
       - 11789/10800*s^8*logm*T6p13ep0
       + 1/12*s^8*logm*T6p12ep1
       + 14387/10800*s^8*logm*T6p12ep0
       - 1/36*s^8*logm*T6p11ep1
       - 4729/10800*s^8*logm*T6p11ep0
       - 2275861/243000*s^8*logm*T6p10ep0
       + 29/144*s^8*logm*T5p8ep1
       - 263/864*s^8*logm*T5p11ep0
       - 773/720*s^8*logm*zeta5
       + 274793467/2916000*s^8*logm*zeta3
       + 827623/29160*s^8*logm^2
       + 1/3*s^8*logm^2*T7p11ep0
       - 1/3*s^8*logm^2*T7p10ep0
       - s^8*logm^2*T6p14ep0
       + 2/3*s^8*logm^2*T6p13ep0
       - 1/3*s^8*logm^2*T6p12ep0
       + 1/9*s^8*logm^2*T6p11ep0
       - 1016/81*s^8*logm^2*zeta3
       - 121/216*s^8*logm^3
       - 139339/6750*s^8*log2*a4
       - 49/144*s^8*ls5pithird*sqrt3
       - 1703489/1458000*s^8*ls4pithird*sqrt3
       + 4/9*s^8*ls4pithird*sqrt3*logm
       + 1/6*s^8*ls4pithird*sqrt3*log3
       + 27/64*s^8*ls5p*sqrt3
       + 53697354331/3725568000*s^8*ls3*sqrt3
       - 1703489/108000*s^8*ls3*sqrt3*logm
       + 3*s^8*ls3*sqrt3*logm^2
       - 1703489/288000*s^8*ls3*sqrt3*log3
       + 9/4*s^8*ls3*sqrt3*log3*logm
       + 27/64*s^8*ls3*sqrt3*log3^2
       + 1007107879737683/25866086400000*s^8*ls2*sqrt3
       - 1/24*s^8*ls2*sqrt3*zeta3
       - 2060301203/34992000*s^8*ls2*sqrt3*logm
       + 8/3*s^8*ls2*sqrt3*logm^2
       - 53697354331/3725568000*s^8*ls2*sqrt3*log3
       + 1703489/108000*s^8*ls2*sqrt3*log3*logm
       - 3*s^8*ls2*sqrt3*log3*logm^2
       + 1703489/576000*s^8*ls2*sqrt3*log3^2
       - 9/8*s^8*ls2*sqrt3*log3^2*logm
       - 9/64*s^8*ls2*sqrt3*log3^3
       - 571208203/130636800*s^8*ls2^2
       + 4577/240*s^8*ls2^2*logm
       - 4*s^8*ls2^2*logm^2
       - 39180247/11664000*s^8*pi*sqrt3*zeta3
       + 23/18*s^8*pi*sqrt3*logm*zeta3
       + 23/48*s^8*pi*sqrt3*log3*zeta3
       - 9/16*s^8*pi*ls4p*sqrt3
       - 1201981710762451/108637562880000*s^8*pi^2
       - 186086413/839808000*s^8*pi^2*zeta3
       + 834089867/139968000*s^8*pi^2*logm
       - 83/324*s^8*pi^2*logm*zeta3
       + 4523/3888*s^8*pi^2*logm^2
       - 139339/243000*s^8*pi^2*log2^3
       + 7/32*s^8*pi^2*ls3*sqrt3
       + 1703489/7776000*s^8*pi^2*ls2*sqrt3
       - 1/12*s^8*pi^2*ls2*sqrt3*logm
       - 1/32*s^8*pi^2*ls2*sqrt3*log3
       + 53697354331/67060224000*s^8*pi^3*sqrt3
       - 1703489/1944000*s^8*pi^3*sqrt3*logm
       + 1/6*s^8*pi^3*sqrt3*logm^2
       - 1703489/5184000*s^8*pi^3*sqrt3*log3
       + 1/8*s^8*pi^3*sqrt3*log3*logm
       + 3/128*s^8*pi^3*sqrt3*log3^2
       + 2796998879833073/977738065920000*s^8*pi^4
       + 30918511/349920000*s^8*pi^4*logm
       + 37/324*s^8*pi^4*logm^2
       - 9426167/7776000*s^8*pi^4*log2
       + 1/162*s^8*pi^5*sqrt3
       + 10405/1959552*s^8*pi^6
       - 16582589/1512000*s^8*c4
       + 139339/162000*s^8*c4*log2
       + 1703489/432000*ls4*sqrt3
       - 3/2*ls4*sqrt3*logm
       - 9/16*ls4*sqrt3*log3
       - 1703489/108000*ls4*s^2*sqrt3
       + 6*ls4*s^2*sqrt3*logm
       + 9/4*ls4*s^2*sqrt3*log3
       + 1703489/72000*ls4*s^4*sqrt3
       - 9*ls4*s^4*sqrt3*logm
       - 27/8*ls4*s^4*sqrt3*log3
       - 1703489/108000*ls4*s^6*sqrt3
       + 6*ls4*s^6*sqrt3*logm
       + 9/4*ls4*s^6*sqrt3*log3
       + 1703489/432000*ls4*s^8*sqrt3
       - 3/2*ls4*s^8*sqrt3*logm
       - 9/16*ls4*s^8*sqrt3*log3
       + 9/32*ls5*sqrt3
       - 9/8*ls5*s^2*sqrt3
       + 27/16*ls5*s^4*sqrt3
       - 9/8*ls5*s^6*sqrt3
       + 9/32*ls5*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*tf * (
       - 340760292569484010787/107559878256230400000
       + 1249097128404003443/75879984660480000*zeta3
       + 3356096971/145152000*a4
       + 423770834093/243855360000*logMZ
       - 9946661/6881280*logMZ*zeta3
       - 759856134053033/436988805120000*logm
       + 12769772179/8808038400*logm*zeta3
       - 104/18375*logm*logMZ
       + 104/18375*logm^2
       + 3356096971/3483648000*log2^4
       - 3356096971/3483648000*pi^2*log2^2
       - 83222595917/334430208000*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/216
       - 1/18*T6p14ep0
       + 1/27*T6p13ep0
       + 131/972*zeta3
       - 1/3*ls2*sqrt3
       - 1/4*ls2^2
       - 31/1944*pi^2
       - 13/3240*pi^4
       + 89/54*s^2
       + 2/9*s^2*T6p14ep0
       - 4/27*s^2*T6p13ep0
       - 131/243*s^2*zeta3
       + 4/3*s^2*ls2*sqrt3
       + s^2*ls2^2
       + 31/486*s^2*pi^2
       + 13/810*s^2*pi^4
       - 89/36*s^4
       - 1/3*s^4*T6p14ep0
       + 2/9*s^4*T6p13ep0
       + 131/162*s^4*zeta3
       - 2*s^4*ls2*sqrt3
       - 3/2*s^4*ls2^2
       - 31/324*s^4*pi^2
       - 13/540*s^4*pi^4
       + 89/54*s^6
       + 2/9*s^6*T6p14ep0
       - 4/27*s^6*T6p13ep0
       - 131/243*s^6*zeta3
       + 4/3*s^6*ls2*sqrt3
       + s^6*ls2^2
       + 31/486*s^6*pi^2
       + 13/810*s^6*pi^4
       - 89/216*s^8
       - 1/18*s^8*T6p14ep0
       + 1/27*s^8*T6p13ep0
       + 131/972*s^8*zeta3
       - 1/3*s^8*ls2*sqrt3
       - 1/4*s^8*ls2^2
       - 31/1944*s^8*pi^2
       - 13/3240*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*tf*nl * (
       - 2765057039310325981/283168745717760000
       - 1/18*T6p14ep1
       - 1631/2700*T6p14ep0
       + 1/27*T6p13ep1
       + 795148/2460375*T6p13ep0
       + 1/54*T3L61ep1
       + 1169/810*zeta5
       + 1968254664787267837/145629640654848000*zeta3
       + 235201129/8918138880*a4
       + 13112851778126521/1966449623040000*logm
       + 4/9*logm*T6p14ep0
       - 8/27*logm*T6p13ep0
       - 340455353357/50960793600*logm*zeta3
       + 1335081/392000*logm^2
       - 41/28*logm^3
       + 235201129/214035333120*log2^4
       + 26869/364500*ls3*sqrt3
       - 16730127389/3674160000*ls2*sqrt3
       + 1484869/546750*ls2*sqrt3*logm
       - 26869/364500*ls2*sqrt3*log3
       - 101/40*ls2^2
       + 3/2*ls2^2*logm
       - 172662227113/1388832480000*pi^2
       + 163/2916*pi^2*zeta3
       + 954281/5103000*pi^2*logm
       - 1/12*pi^2*logm^2
       - 235201129/214035333120*pi^2*log2^2
       + 26869/6561000*pi^3*sqrt3
       - 43526337427087/297203348275200*pi^4
       + 317/9720*pi^4*logm
       + 512/6075*c4
       + 28998927399296819/1264146186240000*s^2
       + 2/9*s^2*T6p14ep1
       + 1631/675*s^2*T6p14ep0
       - 4/27*s^2*T6p13ep1
       - 3180592/2460375*s^2*T6p13ep0
       - 2/27*s^2*T3L61ep1
       - 2338/405*s^2*zeta5
       - 9640301688588197/4550926270464000*s^2*zeta3
       - 8529817/154828800*s^2*a4
       + 471985879736003/61451550720000*s^2*logm
       - 16/9*s^2*logm*T6p14ep0
       + 32/27*s^2*logm*T6p13ep0
       - 19916669273/11147673600*s^2*logm*zeta3
       - 2263627/165375*s^2*logm^2
       + 622/105*s^2*logm^3
       - 8529817/3715891200*s^2*log2^4
       - 26869/91125*s^2*ls3*sqrt3
       + 16730127389/918540000*s^2*ls2*sqrt3
       - 2969738/273375*s^2*ls2*sqrt3*logm
       + 26869/91125*s^2*ls2*sqrt3*log3
       + 101/10*s^2*ls2^2
       - 6*s^2*ls2^2*logm
       + 172662227113/347208120000*s^2*pi^2
       - 163/729*s^2*pi^2*zeta3
       - 954281/1275750*s^2*pi^2*logm
       + 1/3*s^2*pi^2*logm^2
       + 8529817/3715891200*s^2*pi^2*log2^2
       - 26869/1640250*s^2*pi^3*sqrt3
       + 7157860706093/65013232435200*s^2*pi^4
       - 317/2430*s^2*pi^4*logm
       - 2048/6075*s^2*c4
       - 278585085101/7348320000*s^4
       - 1/3*s^4*T6p14ep1
       - 1631/450*s^4*T6p14ep0
       + 2/9*s^4*T6p13ep1
       + 1590296/820125*s^4*T6p13ep0
       + 1/9*s^4*T3L61ep1
       + 1169/135*s^4*zeta5
       + 19905512521/826686000*s^4*zeta3
       + 6445493/1458000*s^4*logm
       + 8/3*s^4*logm*T6p14ep0
       - 16/9*s^4*logm*T6p13ep0
       - 21629/2025*s^4*logm*zeta3
       + 1237/60*s^4*logm^2
       - 9*s^4*logm^3
       + 26869/60750*s^4*ls3*sqrt3
       - 16730127389/612360000*s^4*ls2*sqrt3
       + 1484869/91125*s^4*ls2*sqrt3*logm
       - 26869/60750*s^4*ls2*sqrt3*log3
       - 303/20*s^4*ls2^2
       + 9*s^4*ls2^2*logm
       - 172662227113/231472080000*s^4*pi^2
       + 163/486*s^4*pi^2*zeta3
       + 954281/850500*s^4*pi^2*logm
       - 1/2*s^4*pi^2*logm^2
       + 26869/1093500*s^4*pi^3*sqrt3
       - 91381439/236196000*s^4*pi^4
       + 317/1620*s^4*pi^4*logm
       + 1024/2025*s^4*c4
       + 278585085101/11022480000*s^6
       + 2/9*s^6*T6p14ep1
       + 1631/675*s^6*T6p14ep0
       - 4/27*s^6*T6p13ep1
       - 3180592/2460375*s^6*T6p13ep0
       - 2/27*s^6*T3L61ep1
       - 2338/405*s^6*zeta5
       - 19905512521/1240029000*s^6*zeta3
       - 6445493/2187000*s^6*logm
       - 16/9*s^6*logm*T6p14ep0
       + 32/27*s^6*logm*T6p13ep0
       + 43258/6075*s^6*logm*zeta3
       - 1237/90*s^6*logm^2
       + 6*s^6*logm^3
       - 26869/91125*s^6*ls3*sqrt3
       + 16730127389/918540000*s^6*ls2*sqrt3
       - 2969738/273375*s^6*ls2*sqrt3*logm
       + 26869/91125*s^6*ls2*sqrt3*log3
       + 101/10*s^6*ls2^2
       - 6*s^6*ls2^2*logm
       + 172662227113/347208120000*s^6*pi^2
       - 163/729*s^6*pi^2*zeta3
       - 954281/1275750*s^6*pi^2*logm
       + 1/3*s^6*pi^2*logm^2
       - 26869/1640250*s^6*pi^3*sqrt3
       + 91381439/354294000*s^6*pi^4
       - 317/2430*s^6*pi^4*logm
       - 2048/6075*s^6*c4
       - 278585085101/44089920000*s^8
       - 1/18*s^8*T6p14ep1
       - 1631/2700*s^8*T6p14ep0
       + 1/27*s^8*T6p13ep1
       + 795148/2460375*s^8*T6p13ep0
       + 1/54*s^8*T3L61ep1
       + 1169/810*s^8*zeta5
       + 19905512521/4960116000*s^8*zeta3
       + 6445493/8748000*s^8*logm
       + 4/9*s^8*logm*T6p14ep0
       - 8/27*s^8*logm*T6p13ep0
       - 21629/12150*s^8*logm*zeta3
       + 1237/360*s^8*logm^2
       - 3/2*s^8*logm^3
       + 26869/364500*s^8*ls3*sqrt3
       - 16730127389/3674160000*s^8*ls2*sqrt3
       + 1484869/546750*s^8*ls2*sqrt3*logm
       - 26869/364500*s^8*ls2*sqrt3*log3
       - 101/40*s^8*ls2^2
       + 3/2*s^8*ls2^2*logm
       - 172662227113/1388832480000*s^8*pi^2
       + 163/2916*s^8*pi^2*zeta3
       + 954281/5103000*s^8*pi^2*logm
       - 1/12*s^8*pi^2*logm^2
       + 26869/6561000*s^8*pi^3*sqrt3
       - 91381439/1417176000*s^8*pi^4
       + 317/9720*s^8*pi^4*logm
       + 512/6075*s^8*c4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 107527919/6298560
       + 111257/291600*T6p9ep0
       + 1135591/1312200*T6p12ep0
       + 109/1620*T6p11ep0
       - 17221/36450*T6p10ep0
       + 1400461/1312200*T5p11ep0
       - 16156547/47239200*zeta3
       - 658687/72900*ls3*sqrt3
       - 9172667/291600*ls2*sqrt3
       + 658687/72900*ls2*sqrt3*log3
       + 2694841/145800*ls2^2
       - 208484441/94478400*pi^2
       - 658687/1312200*pi^3*sqrt3
       + 33061253/236196000*pi^4
       - 107527919/1574640*s^2
       - 111257/72900*s^2*T6p9ep0
       - 1135591/328050*s^2*T6p12ep0
       - 109/405*s^2*T6p11ep0
       + 34442/18225*s^2*T6p10ep0
       - 1400461/328050*s^2*T5p11ep0
       + 16156547/11809800*s^2*zeta3
       + 658687/18225*s^2*ls3*sqrt3
       + 9172667/72900*s^2*ls2*sqrt3
       - 658687/18225*s^2*ls2*sqrt3*log3
       - 2694841/36450*s^2*ls2^2
       + 208484441/23619600*s^2*pi^2
       + 658687/328050*s^2*pi^3*sqrt3
       - 33061253/59049000*s^2*pi^4
       + 107527919/1049760*s^4
       + 111257/48600*s^4*T6p9ep0
       + 1135591/218700*s^4*T6p12ep0
       + 109/270*s^4*T6p11ep0
       - 17221/6075*s^4*T6p10ep0
       + 1400461/218700*s^4*T5p11ep0
       - 16156547/7873200*s^4*zeta3
       - 658687/12150*s^4*ls3*sqrt3
       - 9172667/48600*s^4*ls2*sqrt3
       + 658687/12150*s^4*ls2*sqrt3*log3
       + 2694841/24300*s^4*ls2^2
       - 208484441/15746400*s^4*pi^2
       - 658687/218700*s^4*pi^3*sqrt3
       + 33061253/39366000*s^4*pi^4
       - 107527919/1574640*s^6
       - 111257/72900*s^6*T6p9ep0
       - 1135591/328050*s^6*T6p12ep0
       - 109/405*s^6*T6p11ep0
       + 34442/18225*s^6*T6p10ep0
       - 1400461/328050*s^6*T5p11ep0
       + 16156547/11809800*s^6*zeta3
       + 658687/18225*s^6*ls3*sqrt3
       + 9172667/72900*s^6*ls2*sqrt3
       - 658687/18225*s^6*ls2*sqrt3*log3
       - 2694841/36450*s^6*ls2^2
       + 208484441/23619600*s^6*pi^2
       + 658687/328050*s^6*pi^3*sqrt3
       - 33061253/59049000*s^6*pi^4
       + 107527919/6298560*s^8
       + 111257/291600*s^8*T6p9ep0
       + 1135591/1312200*s^8*T6p12ep0
       + 109/1620*s^8*T6p11ep0
       - 17221/36450*s^8*T6p10ep0
       + 1400461/1312200*s^8*T5p11ep0
       - 16156547/47239200*s^8*zeta3
       - 658687/72900*s^8*ls3*sqrt3
       - 9172667/291600*s^8*ls2*sqrt3
       + 658687/72900*s^8*ls2*sqrt3*log3
       + 2694841/145800*s^8*ls2^2
       - 208484441/94478400*s^8*pi^2
       - 658687/1312200*s^8*pi^3*sqrt3
       + 33061253/236196000*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*nh*tf * (
       - 18588240750644999362376797/4472339737894060032000000
       - 89/540*T7p5ep0
       - 1/54*T7p16ep0
       + 111257/291600*T6p9ep1
       - 1001572283/137781000*T6p9ep0
       + 282386759/91854000*T6p18ep0
       - 44063/218700*T6p17ep0
       - 367/2160*T6p16ep1
       - 1747/405*T6p14ep0
       - 8089489/7873200*T6p13ep0
       + 1135591/1312200*T6p12ep1
       + 30255552281/26270244000*T6p12ep0
       + 109/1620*T6p11ep1
       + 19062667/7873200*T6p11ep0
       - 17221/36450*T6p10ep1
       + 1763771057/137781000*T6p10ep0
       + 11225269/5248800*T5p8ep1
       + 1400461/1312200*T5p11ep1
       + 830562239/367416000*T5p11ep0
       + 1/54*T3L61ep1
       - 5882986337/78732000*zeta5
       + 988576223819821433953/7489004270675558400*zeta3
       + 5014397647289/30656102400*a4
       - 3395030363/4050761400000*logMZ
       + 121/201600*logMZ*zeta3
       + 69173/321489000*logMZ^2
       + 2/1913625*logMZ^3
       - 74299871269865809019/530941398220800000*logm
       - 111257/36450*logm*T6p9ep0
       - 1135591/164025*logm*T6p12ep0
       - 218/405*logm*T6p11ep0
       + 68884/18225*logm*T6p10ep0
       - 1400461/164025*logm*T5p11ep0
       + 3074547626899057/34673723965440*logm*zeta3
       - 31991/22963500*logm*logMZ
       + 268/637875*logm*logMZ^2
       + 8762496049/2571912000*logm^2
       - 538/637875*logm^2*logMZ
       - 11205143/7654500*logm^3
       + 5014397647289/735746457600*log2^4
       + 2634748/492075*ls4pithird*sqrt3
       - 21315299/4378374000*ls3*sqrt3
       + 1317374/18225*ls3*sqrt3*logm
       + 658687/24300*ls3*sqrt3*log3
       + 1100294868389069/7355668320000*ls2*sqrt3
       + 361405261/2187000*ls2*sqrt3*logm
       + 21315299/4378374000*ls2*sqrt3*log3
       - 1317374/18225*ls2*sqrt3*log3*logm
       - 658687/48600*ls2*sqrt3*log3^2
       + 182278043/5103000*ls2^2
       - 5407907/36450*ls2^2*logm
       + 15149801/984150*pi*sqrt3*zeta3
       + 4099257817294631/397206089280000*pi^2
       + 14646179/70858800*pi^2*zeta3
       - 1/1275750*pi^2*logMZ
       + 2932035637/165337200*pi^2*logm
       - 1/12*pi^2*logm^2
       - 5014397647289/735746457600*pi^2*log2^2
       - 658687/656100*pi^2*ls2*sqrt3
       - 21315299/78810732000*pi^3*sqrt3
       + 658687/164025*pi^3*sqrt3*logm
       + 658687/437400*pi^3*sqrt3*log3
       - 28763375443903553/9296892238233600*pi^4
       - 66092131/59049000*pi^4*logm
       + 18448/54675*c4
       + 132569767552808789213161/1541477391277824000000*s^2
       + 89/135*s^2*T7p5ep0
       + 2/27*s^2*T7p16ep0
       - 111257/72900*s^2*T6p9ep1
       + 1001572283/34445250*s^2*T6p9ep0
       - 282386759/22963500*s^2*T6p18ep0
       + 44063/54675*s^2*T6p17ep0
       + 367/540*s^2*T6p16ep1
       + 6988/405*s^2*T6p14ep0
       + 8089489/1968300*s^2*T6p13ep0
       - 1135591/328050*s^2*T6p12ep1
       - 30255552281/6567561000*s^2*T6p12ep0
       - 109/405*s^2*T6p11ep1
       - 19062667/1968300*s^2*T6p11ep0
       + 34442/18225*s^2*T6p10ep1
       - 1763771057/34445250*s^2*T6p10ep0
       - 11225269/1312200*s^2*T5p8ep1
       - 1400461/328050*s^2*T5p11ep1
       - 830562239/91854000*s^2*T5p11ep0
       - 2/27*s^2*T3L61ep1
       + 5882986337/19683000*s^2*zeta5
       - 3751282423543629197/55926617370624000*s^2*zeta3
       + 50610208477/479001600*s^2*a4
       + 3395030363/6076142100000*s^2*logMZ
       - 121/302400*s^2*logMZ*zeta3
       - 69173/482233500*s^2*logMZ^2
       - 4/5740875*s^2*logMZ^3
       + 14781260445906986767/24887878041600000*s^2*logm
       + 222514/18225*s^2*logm*T6p9ep0
       + 4542364/164025*s^2*logm*T6p12ep0
       + 872/405*s^2*logm*T6p11ep0
       - 275536/18225*s^2*logm*T6p10ep0
       + 5601844/164025*s^2*logm*T5p11ep0
       - 148246741806749/386983526400*s^2*logm*zeta3
       + 31991/34445250*s^2*logm*logMZ
       - 536/1913625*s^2*logm*logMZ^2
       - 6601115033/482233500*s^2*logm^2
       + 1076/1913625*s^2*logm^2*logMZ
       + 34006234/5740875*s^2*logm^3
       + 50610208477/11496038400*s^2*log2^4
       - 10538992/492075*s^2*ls4pithird*sqrt3
       + 21315299/1094593500*s^2*ls3*sqrt3
       - 5269496/18225*s^2*ls3*sqrt3*logm
       - 658687/6075*s^2*ls3*sqrt3*log3
       - 1100294868389069/1838917080000*s^2*ls2*sqrt3
       - 361405261/546750*s^2*ls2*sqrt3*logm
       - 21315299/1094593500*s^2*ls2*sqrt3*log3
       + 5269496/18225*s^2*ls2*sqrt3*log3*logm
       + 658687/12150*s^2*ls2*sqrt3*log3^2
       - 182278043/1275750*s^2*ls2^2
       + 10815814/18225*s^2*ls2^2*logm
       - 30299602/492075*s^2*pi*sqrt3*zeta3
       - 4099275622424831/99301522320000*s^2*pi^2
       - 14646179/17714700*s^2*pi^2*zeta3
       + 1/1913625*s^2*pi^2*logMZ
       - 2932050109/41334300*s^2*pi^2*logm
       + 1/3*s^2*pi^2*logm^2
       - 50610208477/11496038400*s^2*pi^2*log2^2
       + 658687/164025*s^2*pi^2*ls2*sqrt3
       + 21315299/19702683000*s^2*pi^3*sqrt3
       - 2634748/164025*s^2*pi^3*sqrt3*logm
       - 658687/109350*s^2*pi^3*sqrt3*log3
       + 2472813433922599/726319706112000*s^2*pi^4
       + 66092131/14762250*s^2*pi^4*logm
       - 73792/54675*s^2*c4
       - 2839984726269253/24825380580000*s^4
       - 89/90*s^4*T7p5ep0
       - 1/9*s^4*T7p16ep0
       + 111257/48600*s^4*T6p9ep1
       - 1001572283/22963500*s^4*T6p9ep0
       + 282386759/15309000*s^4*T6p18ep0
       - 44063/36450*s^4*T6p17ep0
       - 367/360*s^4*T6p16ep1
       - 3494/135*s^4*T6p14ep0
       - 8089489/1312200*s^4*T6p13ep0
       + 1135591/218700*s^4*T6p12ep1
       + 30255552281/4378374000*s^4*T6p12ep0
       + 109/270*s^4*T6p11ep1
       + 19062667/1312200*s^4*T6p11ep0
       - 17221/6075*s^4*T6p10ep1
       + 1763771057/22963500*s^4*T6p10ep0
       + 11225269/874800*s^4*T5p8ep1
       + 1400461/218700*s^4*T5p11ep1
       + 830562239/61236000*s^4*T5p11ep0
       + 1/9*s^4*T3L61ep1
       - 5882986337/13122000*s^4*zeta5
       + 46494896627591/236432196000*s^4*zeta3
       - 11477483033/13122000*s^4*logm
       - 111257/6075*s^4*logm*T6p9ep0
       - 2271182/54675*s^4*logm*T6p12ep0
       - 436/135*s^4*logm*T6p11ep0
       + 137768/6075*s^4*logm*T6p10ep0
       - 2800922/54675*s^4*logm*T5p11ep0
       + 552244193/984150*s^4*logm*zeta3
       + 1237/60*s^4*logm^2
       - 9*s^4*logm^3
       + 5269496/164025*s^4*ls4pithird*sqrt3
       - 21315299/729729000*s^4*ls3*sqrt3
       + 2634748/6075*s^4*ls3*sqrt3*logm
       + 658687/4050*s^4*ls3*sqrt3*log3
       + 1100294868389069/1225944720000*s^4*ls2*sqrt3
       + 361405261/364500*s^4*ls2*sqrt3*logm
       + 21315299/729729000*s^4*ls2*sqrt3*log3
       - 2634748/6075*s^4*ls2*sqrt3*log3*logm
       - 658687/8100*s^4*ls2*sqrt3*log3^2
       + 182278043/850500*s^4*ls2^2
       - 5407907/6075*s^4*ls2^2*logm
       + 15149801/164025*s^4*pi*sqrt3*zeta3
       + 585611311921553/9457287840000*s^4*pi^2
       + 14646179/11809800*s^4*pi^2*zeta3
       + 14660265017/137781000*s^4*pi^2*logm
       - 1/2*s^4*pi^2*logm^2
       - 658687/109350*s^4*pi^2*ls2*sqrt3
       - 21315299/13135122000*s^4*pi^3*sqrt3
       + 1317374/54675*s^4*pi^3*sqrt3*logm
       + 658687/72900*s^4*pi^3*sqrt3*log3
       - 6599636135243/945728784000*s^4*pi^4
       - 66092131/9841500*s^4*pi^4*logm
       + 36896/18225*s^4*c4
       + 2839984726269253/37238070870000*s^6
       + 89/135*s^6*T7p5ep0
       + 2/27*s^6*T7p16ep0
       - 111257/72900*s^6*T6p9ep1
       + 1001572283/34445250*s^6*T6p9ep0
       - 282386759/22963500*s^6*T6p18ep0
       + 44063/54675*s^6*T6p17ep0
       + 367/540*s^6*T6p16ep1
       + 6988/405*s^6*T6p14ep0
       + 8089489/1968300*s^6*T6p13ep0
       - 1135591/328050*s^6*T6p12ep1
       - 30255552281/6567561000*s^6*T6p12ep0
       - 109/405*s^6*T6p11ep1
       - 19062667/1968300*s^6*T6p11ep0
       + 34442/18225*s^6*T6p10ep1
       - 1763771057/34445250*s^6*T6p10ep0
       - 11225269/1312200*s^6*T5p8ep1
       - 1400461/328050*s^6*T5p11ep1
       - 830562239/91854000*s^6*T5p11ep0
       - 2/27*s^6*T3L61ep1
       + 5882986337/19683000*s^6*zeta5
       - 46494896627591/354648294000*s^6*zeta3
       + 11477483033/19683000*s^6*logm
       + 222514/18225*s^6*logm*T6p9ep0
       + 4542364/164025*s^6*logm*T6p12ep0
       + 872/405*s^6*logm*T6p11ep0
       - 275536/18225*s^6*logm*T6p10ep0
       + 5601844/164025*s^6*logm*T5p11ep0
       - 552244193/1476225*s^6*logm*zeta3
       - 1237/90*s^6*logm^2
       + 6*s^6*logm^3
       - 10538992/492075*s^6*ls4pithird*sqrt3
       + 21315299/1094593500*s^6*ls3*sqrt3
       - 5269496/18225*s^6*ls3*sqrt3*logm
       - 658687/6075*s^6*ls3*sqrt3*log3
       - 1100294868389069/1838917080000*s^6*ls2*sqrt3
       - 361405261/546750*s^6*ls2*sqrt3*logm
       - 21315299/1094593500*s^6*ls2*sqrt3*log3
       + 5269496/18225*s^6*ls2*sqrt3*log3*logm
       + 658687/12150*s^6*ls2*sqrt3*log3^2
       - 182278043/1275750*s^6*ls2^2
       + 10815814/18225*s^6*ls2^2*logm
       - 30299602/492075*s^6*pi*sqrt3*zeta3
       - 585611311921553/14185931760000*s^6*pi^2
       - 14646179/17714700*s^6*pi^2*zeta3
       - 14660265017/206671500*s^6*pi^2*logm
       + 1/3*s^6*pi^2*logm^2
       + 658687/164025*s^6*pi^2*ls2*sqrt3
       + 21315299/19702683000*s^6*pi^3*sqrt3
       - 2634748/164025*s^6*pi^3*sqrt3*logm
       - 658687/109350*s^6*pi^3*sqrt3*log3
       + 6599636135243/1418593176000*s^6*pi^4
       + 66092131/14762250*s^6*pi^4*logm
       - 73792/54675*s^6*c4
       - 2839984726269253/148952283480000*s^8
       - 89/540*s^8*T7p5ep0
       - 1/54*s^8*T7p16ep0
       + 111257/291600*s^8*T6p9ep1
       - 1001572283/137781000*s^8*T6p9ep0
       + 282386759/91854000*s^8*T6p18ep0
       - 44063/218700*s^8*T6p17ep0
       - 367/2160*s^8*T6p16ep1
       - 1747/405*s^8*T6p14ep0
       - 8089489/7873200*s^8*T6p13ep0
       + 1135591/1312200*s^8*T6p12ep1
       + 30255552281/26270244000*s^8*T6p12ep0
       + 109/1620*s^8*T6p11ep1
       + 19062667/7873200*s^8*T6p11ep0
       - 17221/36450*s^8*T6p10ep1
       + 1763771057/137781000*s^8*T6p10ep0
       + 11225269/5248800*s^8*T5p8ep1
       + 1400461/1312200*s^8*T5p11ep1
       + 830562239/367416000*s^8*T5p11ep0
       + 1/54*s^8*T3L61ep1
       - 5882986337/78732000*s^8*zeta5
       + 46494896627591/1418593176000*s^8*zeta3
       - 11477483033/78732000*s^8*logm
       - 111257/36450*s^8*logm*T6p9ep0
       - 1135591/164025*s^8*logm*T6p12ep0
       - 218/405*s^8*logm*T6p11ep0
       + 68884/18225*s^8*logm*T6p10ep0
       - 1400461/164025*s^8*logm*T5p11ep0
       + 552244193/5904900*s^8*logm*zeta3
       + 1237/360*s^8*logm^2
       - 3/2*s^8*logm^3
       + 2634748/492075*s^8*ls4pithird*sqrt3
       - 21315299/4378374000*s^8*ls3*sqrt3
       + 1317374/18225*s^8*ls3*sqrt3*logm
       + 658687/24300*s^8*ls3*sqrt3*log3
       + 1100294868389069/7355668320000*s^8*ls2*sqrt3
       + 361405261/2187000*s^8*ls2*sqrt3*logm
       + 21315299/4378374000*s^8*ls2*sqrt3*log3
       - 1317374/18225*s^8*ls2*sqrt3*log3*logm
       - 658687/48600*s^8*ls2*sqrt3*log3^2
       + 182278043/5103000*s^8*ls2^2
       - 5407907/36450*s^8*ls2^2*logm
       + 15149801/984150*s^8*pi*sqrt3*zeta3
       + 585611311921553/56743727040000*s^8*pi^2
       + 14646179/70858800*s^8*pi^2*zeta3
       + 14660265017/826686000*s^8*pi^2*logm
       - 1/12*s^8*pi^2*logm^2
       - 658687/656100*s^8*pi^2*ls2*sqrt3
       - 21315299/78810732000*s^8*pi^3*sqrt3
       + 658687/164025*s^8*pi^3*sqrt3*logm
       + 658687/437400*s^8*pi^3*sqrt3*log3
       - 6599636135243/5674372704000*s^8*pi^4
       - 66092131/59049000*s^8*pi^4*logm
       + 18448/54675*s^8*c4
       - 658687/36450*ls4*sqrt3
       + 1317374/18225*ls4*s^2*sqrt3
       - 658687/6075*ls4*s^4*sqrt3
       + 1317374/18225*ls4*s^6*sqrt3
       - 658687/36450*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*nh*tf*i * (
       + 3395030363/12152284200000*s^2*pi
       - 121/604800*s^2*pi*zeta3
       - 69173/482233500*s^2*pi*logMZ
       - 2/1913625*s^2*pi*logMZ^2
       + 31991/68890500*s^2*pi*logm
       - 536/1913625*s^2*pi*logm*logMZ
       + 538/1913625*s^2*pi*logm^2
       + 1/11481750*s^2*pi^3
       - 3395030363/9114213150000*s^4*pi
       + 121/453600*s^4*pi*zeta3
       + 69173/361675125*s^4*pi*logMZ
       + 8/5740875*s^4*pi*logMZ^2
       - 31991/51667875*s^4*pi*logm
       + 2144/5740875*s^4*pi*logm*logMZ
       - 2152/5740875*s^4*pi*logm^2
       - 2/17222625*s^4*pi^3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/1152
       - 7/288*T7p11ep0
       + 7/288*T7p10ep0
       + 7/96*T6p14ep0
       - 7/144*T6p13ep0
       + 1/32*T6p12ep0
       - 1/96*T6p11ep0
       + 89/96*zeta3
       - 9/32*ls3*sqrt3
       - 1/3*ls2*sqrt3
       + 9/32*ls2*sqrt3*log3
       + 5/16*ls2^2
       - 865/10368*pi^2
       - 1/64*pi^3*sqrt3
       - 223/25920*pi^4
       + 1873/288*s^2
       + 7/72*s^2*T7p11ep0
       - 7/72*s^2*T7p10ep0
       - 7/24*s^2*T6p14ep0
       + 7/36*s^2*T6p13ep0
       - 1/8*s^2*T6p12ep0
       + 1/24*s^2*T6p11ep0
       - 89/24*s^2*zeta3
       + 9/8*s^2*ls3*sqrt3
       + 4/3*s^2*ls2*sqrt3
       - 9/8*s^2*ls2*sqrt3*log3
       - 5/4*s^2*ls2^2
       + 865/2592*s^2*pi^2
       + 1/16*s^2*pi^3*sqrt3
       + 223/6480*s^2*pi^4
       - 1873/192*s^4
       - 7/48*s^4*T7p11ep0
       + 7/48*s^4*T7p10ep0
       + 7/16*s^4*T6p14ep0
       - 7/24*s^4*T6p13ep0
       + 3/16*s^4*T6p12ep0
       - 1/16*s^4*T6p11ep0
       + 89/16*s^4*zeta3
       - 27/16*s^4*ls3*sqrt3
       - 2*s^4*ls2*sqrt3
       + 27/16*s^4*ls2*sqrt3*log3
       + 15/8*s^4*ls2^2
       - 865/1728*s^4*pi^2
       - 3/32*s^4*pi^3*sqrt3
       - 223/4320*s^4*pi^4
       + 1873/288*s^6
       + 7/72*s^6*T7p11ep0
       - 7/72*s^6*T7p10ep0
       - 7/24*s^6*T6p14ep0
       + 7/36*s^6*T6p13ep0
       - 1/8*s^6*T6p12ep0
       + 1/24*s^6*T6p11ep0
       - 89/24*s^6*zeta3
       + 9/8*s^6*ls3*sqrt3
       + 4/3*s^6*ls2*sqrt3
       - 9/8*s^6*ls2*sqrt3*log3
       - 5/4*s^6*ls2^2
       + 865/2592*s^6*pi^2
       + 1/16*s^6*pi^3*sqrt3
       + 223/6480*s^6*pi^4
       - 1873/1152*s^8
       - 7/288*s^8*T7p11ep0
       + 7/288*s^8*T7p10ep0
       + 7/96*s^8*T6p14ep0
       - 7/144*s^8*T6p13ep0
       + 1/32*s^8*T6p12ep0
       - 1/96*s^8*T6p11ep0
       + 89/96*s^8*zeta3
       - 9/32*s^8*ls3*sqrt3
       - 1/3*s^8*ls2*sqrt3
       + 9/32*s^8*ls2*sqrt3*log3
       + 5/16*s^8*ls2^2
       - 865/10368*s^8*pi^2
       - 1/64*s^8*pi^3*sqrt3
       - 223/25920*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 5091307355233/40310784000
       - 1/72*T8p10ep0
       - 1/36*T7p9ep0
       + 113/288*T7p8ep0
       + 5/24*T7p7ep0
       - 7/16*T7p5ep0
       + 1/144*T7p16ep0
       - 5/576*T7p14ep1
       - 7/288*T7p11ep1
       - 31847/172800*T7p11ep0
       + 7/288*T7p10ep1
       + 31847/172800*T7p10ep0
       + 3444833/3888000*T6p9ep0
       + 1/27*T6p18ep0
       - 31/48*T6p17ep0
       + 1/576*T6p16ep1
       + 7/96*T6p14ep1
       + 21269/19200*T6p14ep0
       - 7/144*T6p13ep1
       - 20807/86400*T6p13ep0
       + 1/32*T6p12ep1
       + 41720567/104976000*T6p12ep0
       - 1/96*T6p11ep1
       - 11587/86400*T6p11ep0
       - 3728603/972000*T6p10ep0
       + 13/288*T5p8ep1
       - 5161423/104976000*T5p11ep0
       - 929/960*zeta5
       + 134564161223/3779136000*zeta3
       + 1873/144*logm
       + 7/36*logm*T7p11ep0
       - 7/36*logm*T7p10ep0
       - 7/12*logm*T6p14ep0
       + 7/18*logm*T6p13ep0
       - 1/4*logm*T6p12ep0
       + 1/12*logm*T6p11ep0
       - 89/12*logm*zeta3
       + 1/6*ls4pithird*sqrt3
       - 1320511/291600*ls3*sqrt3
       + 9/4*ls3*sqrt3*logm
       + 27/32*ls3*sqrt3*log3
       - 1017102863/46656000*ls2*sqrt3
       + 8/3*ls2*sqrt3*logm
       + 1320511/291600*ls2*sqrt3*log3
       - 9/4*ls2*sqrt3*log3*logm
       - 27/64*ls2*sqrt3*log3^2
       + 57100037/11664000*ls2^2
       - 5/2*ls2^2*logm
       + 23/48*pi*sqrt3*zeta3
       + 87457881437/30233088000*pi^2
       - 67/1728*pi^2*zeta3
       + 865/1296*pi^2*logm
       - 1/32*pi^2*ls2*sqrt3
       - 1320511/5248800*pi^3*sqrt3
       + 1/8*pi^3*sqrt3*logm
       + 3/64*pi^3*sqrt3*log3
       + 1037124557/15116544000*pi^4
       + 223/3240*pi^4*logm
       - 1/54*c4
       + 5091307355233/10077696000*s^2
       + 1/18*s^2*T8p10ep0
       + 1/9*s^2*T7p9ep0
       - 113/72*s^2*T7p8ep0
       - 5/6*s^2*T7p7ep0
       + 7/4*s^2*T7p5ep0
       - 1/36*s^2*T7p16ep0
       + 5/144*s^2*T7p14ep1
       + 7/72*s^2*T7p11ep1
       + 31847/43200*s^2*T7p11ep0
       - 7/72*s^2*T7p10ep1
       - 31847/43200*s^2*T7p10ep0
       - 3444833/972000*s^2*T6p9ep0
       - 4/27*s^2*T6p18ep0
       + 31/12*s^2*T6p17ep0
       - 1/144*s^2*T6p16ep1
       - 7/24*s^2*T6p14ep1
       - 21269/4800*s^2*T6p14ep0
       + 7/36*s^2*T6p13ep1
       + 20807/21600*s^2*T6p13ep0
       - 1/8*s^2*T6p12ep1
       - 41720567/26244000*s^2*T6p12ep0
       + 1/24*s^2*T6p11ep1
       + 11587/21600*s^2*T6p11ep0
       + 3728603/243000*s^2*T6p10ep0
       - 13/72*s^2*T5p8ep1
       + 5161423/26244000*s^2*T5p11ep0
       + 929/240*s^2*zeta5
       - 134564161223/944784000*s^2*zeta3
       - 1873/36*s^2*logm
       - 7/9*s^2*logm*T7p11ep0
       + 7/9*s^2*logm*T7p10ep0
       + 7/3*s^2*logm*T6p14ep0
       - 14/9*s^2*logm*T6p13ep0
       + s^2*logm*T6p12ep0
       - 1/3*s^2*logm*T6p11ep0
       + 89/3*s^2*logm*zeta3
       - 2/3*s^2*ls4pithird*sqrt3
       + 1320511/72900*s^2*ls3*sqrt3
       - 9*s^2*ls3*sqrt3*logm
       - 27/8*s^2*ls3*sqrt3*log3
       + 1017102863/11664000*s^2*ls2*sqrt3
       - 32/3*s^2*ls2*sqrt3*logm
       - 1320511/72900*s^2*ls2*sqrt3*log3
       + 9*s^2*ls2*sqrt3*log3*logm
       + 27/16*s^2*ls2*sqrt3*log3^2
       - 57100037/2916000*s^2*ls2^2
       + 10*s^2*ls2^2*logm
       - 23/12*s^2*pi*sqrt3*zeta3
       - 87457881437/7558272000*s^2*pi^2
       + 67/432*s^2*pi^2*zeta3
       - 865/324*s^2*pi^2*logm
       + 1/8*s^2*pi^2*ls2*sqrt3
       + 1320511/1312200*s^2*pi^3*sqrt3
       - 1/2*s^2*pi^3*sqrt3*logm
       - 3/16*s^2*pi^3*sqrt3*log3
       - 1037124557/3779136000*s^2*pi^4
       - 223/810*s^2*pi^4*logm
       + 2/27*s^2*c4
       - 5091307355233/6718464000*s^4
       - 1/12*s^4*T8p10ep0
       - 1/6*s^4*T7p9ep0
       + 113/48*s^4*T7p8ep0
       + 5/4*s^4*T7p7ep0
       - 21/8*s^4*T7p5ep0
       + 1/24*s^4*T7p16ep0
       - 5/96*s^4*T7p14ep1
       - 7/48*s^4*T7p11ep1
       - 31847/28800*s^4*T7p11ep0
       + 7/48*s^4*T7p10ep1
       + 31847/28800*s^4*T7p10ep0
       + 3444833/648000*s^4*T6p9ep0
       + 2/9*s^4*T6p18ep0
       - 31/8*s^4*T6p17ep0
       + 1/96*s^4*T6p16ep1
       + 7/16*s^4*T6p14ep1
       + 21269/3200*s^4*T6p14ep0
       - 7/24*s^4*T6p13ep1
       - 20807/14400*s^4*T6p13ep0
       + 3/16*s^4*T6p12ep1
       + 41720567/17496000*s^4*T6p12ep0
       - 1/16*s^4*T6p11ep1
       - 11587/14400*s^4*T6p11ep0
       - 3728603/162000*s^4*T6p10ep0
       + 13/48*s^4*T5p8ep1
       - 5161423/17496000*s^4*T5p11ep0
       - 929/160*s^4*zeta5
       + 134564161223/629856000*s^4*zeta3
       + 1873/24*s^4*logm
       + 7/6*s^4*logm*T7p11ep0
       - 7/6*s^4*logm*T7p10ep0
       - 7/2*s^4*logm*T6p14ep0
       + 7/3*s^4*logm*T6p13ep0
       - 3/2*s^4*logm*T6p12ep0
       + 1/2*s^4*logm*T6p11ep0
       - 89/2*s^4*logm*zeta3
       + s^4*ls4pithird*sqrt3
       - 1320511/48600*s^4*ls3*sqrt3
       + 27/2*s^4*ls3*sqrt3*logm
       + 81/16*s^4*ls3*sqrt3*log3
       - 1017102863/7776000*s^4*ls2*sqrt3
       + 16*s^4*ls2*sqrt3*logm
       + 1320511/48600*s^4*ls2*sqrt3*log3
       - 27/2*s^4*ls2*sqrt3*log3*logm
       - 81/32*s^4*ls2*sqrt3*log3^2
       + 57100037/1944000*s^4*ls2^2
       - 15*s^4*ls2^2*logm
       + 23/8*s^4*pi*sqrt3*zeta3
       + 87457881437/5038848000*s^4*pi^2
       - 67/288*s^4*pi^2*zeta3
       + 865/216*s^4*pi^2*logm
       - 3/16*s^4*pi^2*ls2*sqrt3
       - 1320511/874800*s^4*pi^3*sqrt3
       + 3/4*s^4*pi^3*sqrt3*logm
       + 9/32*s^4*pi^3*sqrt3*log3
       + 1037124557/2519424000*s^4*pi^4
       + 223/540*s^4*pi^4*logm
       - 1/9*s^4*c4
       + 5091307355233/10077696000*s^6
       + 1/18*s^6*T8p10ep0
       + 1/9*s^6*T7p9ep0
       - 113/72*s^6*T7p8ep0
       - 5/6*s^6*T7p7ep0
       + 7/4*s^6*T7p5ep0
       - 1/36*s^6*T7p16ep0
       + 5/144*s^6*T7p14ep1
       + 7/72*s^6*T7p11ep1
       + 31847/43200*s^6*T7p11ep0
       - 7/72*s^6*T7p10ep1
       - 31847/43200*s^6*T7p10ep0
       - 3444833/972000*s^6*T6p9ep0
       - 4/27*s^6*T6p18ep0
       + 31/12*s^6*T6p17ep0
       - 1/144*s^6*T6p16ep1
       - 7/24*s^6*T6p14ep1
       - 21269/4800*s^6*T6p14ep0
       + 7/36*s^6*T6p13ep1
       + 20807/21600*s^6*T6p13ep0
       - 1/8*s^6*T6p12ep1
       - 41720567/26244000*s^6*T6p12ep0
       + 1/24*s^6*T6p11ep1
       + 11587/21600*s^6*T6p11ep0
       + 3728603/243000*s^6*T6p10ep0
       - 13/72*s^6*T5p8ep1
       + 5161423/26244000*s^6*T5p11ep0
       + 929/240*s^6*zeta5
       - 134564161223/944784000*s^6*zeta3
       - 1873/36*s^6*logm
       - 7/9*s^6*logm*T7p11ep0
       + 7/9*s^6*logm*T7p10ep0
       + 7/3*s^6*logm*T6p14ep0
       - 14/9*s^6*logm*T6p13ep0
       + s^6*logm*T6p12ep0
       - 1/3*s^6*logm*T6p11ep0
       + 89/3*s^6*logm*zeta3
       - 2/3*s^6*ls4pithird*sqrt3
       + 1320511/72900*s^6*ls3*sqrt3
       - 9*s^6*ls3*sqrt3*logm
       - 27/8*s^6*ls3*sqrt3*log3
       + 1017102863/11664000*s^6*ls2*sqrt3
       - 32/3*s^6*ls2*sqrt3*logm
       - 1320511/72900*s^6*ls2*sqrt3*log3
       + 9*s^6*ls2*sqrt3*log3*logm
       + 27/16*s^6*ls2*sqrt3*log3^2
       - 57100037/2916000*s^6*ls2^2
       + 10*s^6*ls2^2*logm
       - 23/12*s^6*pi*sqrt3*zeta3
       - 87457881437/7558272000*s^6*pi^2
       + 67/432*s^6*pi^2*zeta3
       - 865/324*s^6*pi^2*logm
       + 1/8*s^6*pi^2*ls2*sqrt3
       + 1320511/1312200*s^6*pi^3*sqrt3
       - 1/2*s^6*pi^3*sqrt3*logm
       - 3/16*s^6*pi^3*sqrt3*log3
       - 1037124557/3779136000*s^6*pi^4
       - 223/810*s^6*pi^4*logm
       + 2/27*s^6*c4
       - 5091307355233/40310784000*s^8
       - 1/72*s^8*T8p10ep0
       - 1/36*s^8*T7p9ep0
       + 113/288*s^8*T7p8ep0
       + 5/24*s^8*T7p7ep0
       - 7/16*s^8*T7p5ep0
       + 1/144*s^8*T7p16ep0
       - 5/576*s^8*T7p14ep1
       - 7/288*s^8*T7p11ep1
       - 31847/172800*s^8*T7p11ep0
       + 7/288*s^8*T7p10ep1
       + 31847/172800*s^8*T7p10ep0
       + 3444833/3888000*s^8*T6p9ep0
       + 1/27*s^8*T6p18ep0
       - 31/48*s^8*T6p17ep0
       + 1/576*s^8*T6p16ep1
       + 7/96*s^8*T6p14ep1
       + 21269/19200*s^8*T6p14ep0
       - 7/144*s^8*T6p13ep1
       - 20807/86400*s^8*T6p13ep0
       + 1/32*s^8*T6p12ep1
       + 41720567/104976000*s^8*T6p12ep0
       - 1/96*s^8*T6p11ep1
       - 11587/86400*s^8*T6p11ep0
       - 3728603/972000*s^8*T6p10ep0
       + 13/288*s^8*T5p8ep1
       - 5161423/104976000*s^8*T5p11ep0
       - 929/960*s^8*zeta5
       + 134564161223/3779136000*s^8*zeta3
       + 1873/144*s^8*logm
       + 7/36*s^8*logm*T7p11ep0
       - 7/36*s^8*logm*T7p10ep0
       - 7/12*s^8*logm*T6p14ep0
       + 7/18*s^8*logm*T6p13ep0
       - 1/4*s^8*logm*T6p12ep0
       + 1/12*s^8*logm*T6p11ep0
       - 89/12*s^8*logm*zeta3
       + 1/6*s^8*ls4pithird*sqrt3
       - 1320511/291600*s^8*ls3*sqrt3
       + 9/4*s^8*ls3*sqrt3*logm
       + 27/32*s^8*ls3*sqrt3*log3
       - 1017102863/46656000*s^8*ls2*sqrt3
       + 8/3*s^8*ls2*sqrt3*logm
       + 1320511/291600*s^8*ls2*sqrt3*log3
       - 9/4*s^8*ls2*sqrt3*log3*logm
       - 27/64*s^8*ls2*sqrt3*log3^2
       + 57100037/11664000*s^8*ls2^2
       - 5/2*s^8*ls2^2*logm
       + 23/48*s^8*pi*sqrt3*zeta3
       + 87457881437/30233088000*s^8*pi^2
       - 67/1728*s^8*pi^2*zeta3
       + 865/1296*s^8*pi^2*logm
       - 1/32*s^8*pi^2*ls2*sqrt3
       - 1320511/5248800*s^8*pi^3*sqrt3
       + 1/8*s^8*pi^3*sqrt3*logm
       + 3/64*s^8*pi^3*sqrt3*log3
       + 1037124557/15116544000*s^8*pi^4
       + 223/3240*s^8*pi^4*logm
       - 1/54*s^8*c4
       - 9/16*ls4*sqrt3
       + 9/4*ls4*s^2*sqrt3
       - 27/8*ls4*s^4*sqrt3
       + 9/4*ls4*s^6*sqrt3
       - 9/16*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*ca * (
       - 313867067938042447916245901/185863469626766131200000
       + 29/360*T9p7ep0
       + 1/96*T9p6ep0
       - 1/48*T9p5ep0
       - 3259/28800*T9p4ep0
       - 102251/777600*T9p3ep0
       + 1/144*T8p9ep0
       + 1/144*T8p8ep0
       + 637/2880*T8p7ep0
       + 1/144*T8p6ep0
       - 37/160*T8p4ep0
       - 11/30*T8p2ep0
       - 1/72*T8p10ep1
       - 389/2400*T8p10ep0
       - 1/36*T7p9ep1
       - 11861/14400*T7p9ep0
       + 113/288*T7p8ep1
       + 12859/17280*T7p8ep0
       + 5/24*T7p7ep1
       + 133973/345600*T7p7ep0
       + 7/80*T7p6ep1
       - 7/16*T7p5ep1
       - 180703/86400*T7p5ep0
       + 1/144*T7p16ep1
       + 3403/10800*T7p16ep0
       - 37/240*T7p15ep1
       - 5/576*T7p14ep2
       - 311/2880*T7p14ep1
       - 7/288*T7p11ep2
       - 31847/172800*T7p11ep1
       + 330514411/435456000*T7p11ep0
       + 7/288*T7p10ep2
       + 31847/172800*T7p10ep1
       - 253765291/435456000*T7p10ep0
       + 3444833/3888000*T6p9ep1
       + 1416564949361/308629440000*T6p9ep0
       - 5/288*T6p19ep2
       + 1/27*T6p18ep1
       + 9542244241/308629440000*T6p18ep0
       - 31/48*T6p17ep1
       - 3319305583/979776000*T6p17ep0
       + 1/576*T6p16ep2
       + 65095901/217728000*T6p16ep1
       - 7/288*T6p15ep2
       + 7/96*T6p14ep2
       + 21269/19200*T6p14ep1
       + 227174099/36288000*T6p14ep0
       - 7/144*T6p13ep2
       - 20807/86400*T6p13ep1
       - 360245883217/308629440000*T6p13ep0
       + 1/32*T6p12ep2
       + 41720567/104976000*T6p12ep1
       + 1223784768637/323326080000*T6p12ep0
       - 1/96*T6p11ep2
       - 11587/86400*T6p11ep1
       - 10482770051/8817984000*T6p11ep0
       - 3728603/972000*T6p10ep1
       - 498269298419/19289340000*T6p10ep0
       + 13/288*T5p8ep2
       + 3855835217/11757312000*T5p8ep1
       - 5161423/104976000*T5p11ep1
       + 39723309161/117573120000*T5p11ep0
       + 91/720*T4LVB7ep1
       - 193/720*T4LVB6ep1
       + 1/72*T4LT4ep2
       - 7/96*T4LT2ep2
       - 49/432*T3L61ep1
       + 2471395913370031/38975489280000*zeta5
       + 235431092101000661067661/211810221796884480000*zeta3
       - 35/192*zeta3^2
       + 16412915/250614*a5
       - 240103827508904161/2069454127104000*a4
       + 142787385400534912847/141584372858880000*logm
       + 1/9*logm*T8p10ep0
       + 2/9*logm*T7p9ep0
       - 113/36*logm*T7p8ep0
       - 5/3*logm*T7p7ep0
       + 7/2*logm*T7p5ep0
       - 1/18*logm*T7p16ep0
       + 5/72*logm*T7p14ep1
       + 7/36*logm*T7p11ep1
       + 31847/21600*logm*T7p11ep0
       - 7/36*logm*T7p10ep1
       - 31847/21600*logm*T7p10ep0
       - 3444833/486000*logm*T6p9ep0
       - 8/27*logm*T6p18ep0
       + 31/6*logm*T6p17ep0
       - 1/72*logm*T6p16ep1
       - 7/12*logm*T6p14ep1
       - 21269/2400*logm*T6p14ep0
       + 7/18*logm*T6p13ep1
       + 20807/10800*logm*T6p13ep0
       - 1/4*logm*T6p12ep1
       - 41720567/13122000*logm*T6p12ep0
       + 1/12*logm*T6p11ep1
       + 11587/10800*logm*T6p11ep0
       + 3728603/121500*logm*T6p10ep0
       - 13/36*logm*T5p8ep1
       + 5161423/13122000*logm*T5p11ep0
       + 929/120*logm*zeta5
       - 948875107657255211/3467372396544000*logm*zeta3
       - 907286519/14112000*logm^2
       - 7/9*logm^2*T7p11ep0
       + 7/9*logm^2*T7p10ep0
       + 7/3*logm^2*T6p14ep0
       - 14/9*logm^2*T6p13ep0
       + logm^2*T6p12ep0
       - 1/3*logm^2*T6p11ep0
       + 89/3*logm^2*zeta3
       + 451/112*logm^3
       + 153259/2250*log2*a4
       - 240103827508904161/49666899050496000*log2^4
       + 861751091/375921000*log2^5
       + 49/48*ls5pithird*sqrt3
       + 1320511/492075*ls4pithird*sqrt3
       - 4/3*ls4pithird*sqrt3*logm
       - 1/2*ls4pithird*sqrt3*log3
       - 81/64*ls5p*sqrt3
       - 100189595472101/1508855040000*ls3*sqrt3
       + 1320511/36450*ls3*sqrt3*logm
       - 9*ls3*sqrt3*logm^2
       + 1320511/97200*ls3*sqrt3*log3
       - 27/4*ls3*sqrt3*log3*logm
       - 81/64*ls3*sqrt3*log3^2
       - 39954326751335207/181062604800000*ls2*sqrt3
       + 1/8*ls2*sqrt3*zeta3
       + 609208453/3499200*ls2*sqrt3*logm
       - 32/3*ls2*sqrt3*logm^2
       + 100189595472101/1508855040000*ls2*sqrt3*log3
       - 1320511/36450*ls2*sqrt3*log3*logm
       + 9*ls2*sqrt3*log3*logm^2
       - 1320511/194400*ls2*sqrt3*log3^2
       + 27/8*ls2*sqrt3*log3^2*logm
       + 27/64*ls2*sqrt3*log3^3
       + 371219747/20160000*ls2^2
       - 3289682/91125*ls2^2*logm
       + 10*ls2^2*logm^2
       + 30371753/3936600*pi*sqrt3*zeta3
       - 23/6*pi*sqrt3*logm*zeta3
       - 23/16*pi*sqrt3*log3*zeta3
       + 27/16*pi*ls4p*sqrt3
       + 175986963334058809/4888690329600000*pi^2
       + 55261777859/31744742400*pi^2*zeta3
       - 629640963731/26453952000*pi^2*logm
       + 67/216*pi^2*logm*zeta3
       - 3163/1296*pi^2*logm^2
       + 240103827508904161/49666899050496000*pi^2*log2^2
       - 1087465199/563881500*pi^2*log2^3
       - 21/32*pi^2*ls3*sqrt3
       - 1320511/2624400*pi^2*ls2*sqrt3
       + 1/4*pi^2*ls2*sqrt3*logm
       + 3/32*pi^2*ls2*sqrt3*log3
       - 100189595472101/27159390720000*pi^3*sqrt3
       + 1320511/656100*pi^3*sqrt3*logm
       - 1/2*pi^3*sqrt3*logm^2
       + 1320511/1749600*pi^3*sqrt3*log3
       - 3/8*pi^3*sqrt3*log3*logm
       - 9/128*pi^3*sqrt3*log3^2
       - 60442470570661471955011/8850641410798387200000*pi^4
       - 1022082857/1889568000*pi^4*logm
       - 223/810*pi^4*logm^2
       + 8602584713/7217683200*pi^4*log2
       - 1/54*pi^5*sqrt3
       - 9053/725760*pi^6
       + 1369321277/40824000*c4
       + 4/27*c4*logm
       - 153259/54000*c4*log2
       + 80343548375744151574448969/11616466851672883200000*s^2
       - 29/90*s^2*T9p7ep0
       - 1/24*s^2*T9p6ep0
       + 1/12*s^2*T9p5ep0
       + 3259/7200*s^2*T9p4ep0
       + 102251/194400*s^2*T9p3ep0
       - 1/36*s^2*T8p9ep0
       - 1/36*s^2*T8p8ep0
       - 637/720*s^2*T8p7ep0
       - 1/36*s^2*T8p6ep0
       + 37/40*s^2*T8p4ep0
       + 22/15*s^2*T8p2ep0
       + 1/18*s^2*T8p10ep1
       + 389/600*s^2*T8p10ep0
       + 1/9*s^2*T7p9ep1
       + 11861/3600*s^2*T7p9ep0
       - 113/72*s^2*T7p8ep1
       - 12859/4320*s^2*T7p8ep0
       - 5/6*s^2*T7p7ep1
       - 133973/86400*s^2*T7p7ep0
       - 7/20*s^2*T7p6ep1
       + 7/4*s^2*T7p5ep1
       + 180703/21600*s^2*T7p5ep0
       - 1/36*s^2*T7p16ep1
       - 3403/2700*s^2*T7p16ep0
       + 37/60*s^2*T7p15ep1
       + 5/144*s^2*T7p14ep2
       + 311/720*s^2*T7p14ep1
       + 7/72*s^2*T7p11ep2
       + 31847/43200*s^2*T7p11ep1
       - 330514411/108864000*s^2*T7p11ep0
       - 7/72*s^2*T7p10ep2
       - 31847/43200*s^2*T7p10ep1
       + 253765291/108864000*s^2*T7p10ep0
       - 3444833/972000*s^2*T6p9ep1
       - 1416564949361/77157360000*s^2*T6p9ep0
       + 5/72*s^2*T6p19ep2
       - 4/27*s^2*T6p18ep1
       - 9542244241/77157360000*s^2*T6p18ep0
       + 31/12*s^2*T6p17ep1
       + 3319305583/244944000*s^2*T6p17ep0
       - 1/144*s^2*T6p16ep2
       - 65095901/54432000*s^2*T6p16ep1
       + 7/72*s^2*T6p15ep2
       - 7/24*s^2*T6p14ep2
       - 21269/4800*s^2*T6p14ep1
       - 227174099/9072000*s^2*T6p14ep0
       + 7/36*s^2*T6p13ep2
       + 20807/21600*s^2*T6p13ep1
       + 360245883217/77157360000*s^2*T6p13ep0
       - 1/8*s^2*T6p12ep2
       - 41720567/26244000*s^2*T6p12ep1
       - 1223784768637/80831520000*s^2*T6p12ep0
       + 1/24*s^2*T6p11ep2
       + 11587/21600*s^2*T6p11ep1
       + 10482770051/2204496000*s^2*T6p11ep0
       + 3728603/243000*s^2*T6p10ep1
       + 498269298419/4822335000*s^2*T6p10ep0
       - 13/72*s^2*T5p8ep2
       - 3855835217/2939328000*s^2*T5p8ep1
       + 5161423/26244000*s^2*T5p11ep1
       - 39723309161/29393280000*s^2*T5p11ep0
       - 91/180*s^2*T4LVB7ep1
       + 193/180*s^2*T4LVB6ep1
       - 1/18*s^2*T4LT4ep2
       + 7/24*s^2*T4LT2ep2
       + 49/108*s^2*T3L61ep1
       + 162584940672359659/107182595520000*s^2*zeta5
       - 119582134189218205470739/24585115029995520000*s^2*zeta3
       + 35/48*s^2*zeta3^2
       - 1711363274/984555*s^2*a5
       - 2265724845443603/13549997260800*s^2*a4
       - 18190499127833474539/4424511651840000*s^2*logm
       - 4/9*s^2*logm*T8p10ep0
       - 8/9*s^2*logm*T7p9ep0
       + 113/9*s^2*logm*T7p8ep0
       + 20/3*s^2*logm*T7p7ep0
       - 14*s^2*logm*T7p5ep0
       + 2/9*s^2*logm*T7p16ep0
       - 5/18*s^2*logm*T7p14ep1
       - 7/9*s^2*logm*T7p11ep1
       - 31847/5400*s^2*logm*T7p11ep0
       + 7/9*s^2*logm*T7p10ep1
       + 31847/5400*s^2*logm*T7p10ep0
       + 3444833/121500*s^2*logm*T6p9ep0
       + 32/27*s^2*logm*T6p18ep0
       - 62/3*s^2*logm*T6p17ep0
       + 1/18*s^2*logm*T6p16ep1
       + 7/3*s^2*logm*T6p14ep1
       + 21269/600*s^2*logm*T6p14ep0
       - 14/9*s^2*logm*T6p13ep1
       - 20807/2700*s^2*logm*T6p13ep0
       + s^2*logm*T6p12ep1
       + 41720567/3280500*s^2*logm*T6p12ep0
       - 1/3*s^2*logm*T6p11ep1
       - 11587/2700*s^2*logm*T6p11ep0
       - 3728603/30375*s^2*logm*T6p10ep0
       + 13/9*s^2*logm*T5p8ep1
       - 5161423/3280500*s^2*logm*T5p11ep0
       - 929/30*s^2*logm*zeta5
       + 125566622535461047/108355387392000*s^2*logm*zeta3
       + 340641919/1323000*s^2*logm^2
       + 28/9*s^2*logm^2*T7p11ep0
       - 28/9*s^2*logm^2*T7p10ep0
       - 28/3*s^2*logm^2*T6p14ep0
       + 56/9*s^2*logm^2*T6p13ep0
       - 4*s^2*logm^2*T6p12ep0
       + 4/3*s^2*logm^2*T6p11ep0
       - 356/3*s^2*logm^2*zeta3
       - 3421/210*s^2*logm^3
       - 306518/1125*s^2*log2*a4
       - 2265724845443603/325199934259200*s^2*log2^4
       + 231313631/73841625*s^2*log2^5
       - 49/12*s^2*ls5pithird*sqrt3
       - 5282044/492075*s^2*ls4pithird*sqrt3
       + 16/3*s^2*ls4pithird*sqrt3*logm
       + 2*s^2*ls4pithird*sqrt3*log3
       + 81/16*s^2*ls5p*sqrt3
       + 100189595472101/377213760000*s^2*ls3*sqrt3
       - 2641022/18225*s^2*ls3*sqrt3*logm
       + 36*s^2*ls3*sqrt3*logm^2
       - 1320511/24300*s^2*ls3*sqrt3*log3
       + 27*s^2*ls3*sqrt3*log3*logm
       + 81/16*s^2*ls3*sqrt3*log3^2
       + 39954326751335207/45265651200000*s^2*ls2*sqrt3
       - 1/2*s^2*ls2*sqrt3*zeta3
       - 609208453/874800*s^2*ls2*sqrt3*logm
       + 128/3*s^2*ls2*sqrt3*logm^2
       - 100189595472101/377213760000*s^2*ls2*sqrt3*log3
       + 2641022/18225*s^2*ls2*sqrt3*log3*logm
       - 36*s^2*ls2*sqrt3*log3*logm^2
       + 1320511/48600*s^2*ls2*sqrt3*log3^2
       - 27/2*s^2*ls2*sqrt3*log3^2*logm
       - 27/16*s^2*ls2*sqrt3*log3^3
       - 371219747/5040000*s^2*ls2^2
       + 13158728/91125*s^2*ls2^2*logm
       - 40*s^2*ls2^2*logm^2
       - 30371753/984150*s^2*pi*sqrt3*zeta3
       + 46/3*s^2*pi*sqrt3*logm*zeta3
       + 23/4*s^2*pi*sqrt3*log3*zeta3
       - 27/4*s^2*pi*ls4p*sqrt3
       - 175986963334058809/1222172582400000*s^2*pi^2
       - 55261777859/7936185600*s^2*pi^2*zeta3
       + 629640963731/6613488000*s^2*pi^2*logm
       - 67/54*s^2*pi^2*logm*zeta3
       + 3163/324*s^2*pi^2*logm^2
       + 2265724845443603/325199934259200*s^2*pi^2*log2^2
       - 5666289971/443049750*s^2*pi^2*log2^3
       + 21/8*s^2*pi^2*ls3*sqrt3
       + 1320511/656100*s^2*pi^2*ls2*sqrt3
       - s^2*pi^2*ls2*sqrt3*logm
       - 3/8*s^2*pi^2*ls2*sqrt3*log3
       + 100189595472101/6789847680000*s^2*pi^3*sqrt3
       - 1320511/164025*s^2*pi^3*sqrt3*logm
       + 2*s^2*pi^3*sqrt3*logm^2
       - 1320511/437400*s^2*pi^3*sqrt3*log3
       + 3/2*s^2*pi^3*sqrt3*log3*logm
       + 9/32*s^2*pi^3*sqrt3*log3^2
       + 1648888492850337838199/50287735288627200000*s^2*pi^4
       + 1022082857/472392000*s^2*pi^4*logm
       + 446/405*s^2*pi^4*logm^2
       - 389828893463/19848628800*s^2*pi^4*log2
       + 2/27*s^2*pi^5*sqrt3
       + 9053/181440*s^2*pi^6
       - 1369321277/10206000*s^2*c4
       - 16/27*s^2*c4*logm
       + 153259/13500*s^2*c4*log2
       - 28922134531567885981/2793537331200000*s^4
       + 29/60*s^4*T9p7ep0
       + 1/16*s^4*T9p6ep0
       - 1/8*s^4*T9p5ep0
       - 3259/4800*s^4*T9p4ep0
       - 102251/129600*s^4*T9p3ep0
       + 1/24*s^4*T8p9ep0
       + 1/24*s^4*T8p8ep0
       + 637/480*s^4*T8p7ep0
       + 1/24*s^4*T8p6ep0
       - 111/80*s^4*T8p4ep0
       - 11/5*s^4*T8p2ep0
       - 1/12*s^4*T8p10ep1
       - 389/400*s^4*T8p10ep0
       - 1/6*s^4*T7p9ep1
       - 11861/2400*s^4*T7p9ep0
       + 113/48*s^4*T7p8ep1
       + 12859/2880*s^4*T7p8ep0
       + 5/4*s^4*T7p7ep1
       + 133973/57600*s^4*T7p7ep0
       + 21/40*s^4*T7p6ep1
       - 21/8*s^4*T7p5ep1
       - 180703/14400*s^4*T7p5ep0
       + 1/24*s^4*T7p16ep1
       + 3403/1800*s^4*T7p16ep0
       - 37/40*s^4*T7p15ep1
       - 5/96*s^4*T7p14ep2
       - 311/480*s^4*T7p14ep1
       - 7/48*s^4*T7p11ep2
       - 31847/28800*s^4*T7p11ep1
       + 330514411/72576000*s^4*T7p11ep0
       + 7/48*s^4*T7p10ep2
       + 31847/28800*s^4*T7p10ep1
       - 253765291/72576000*s^4*T7p10ep0
       + 3444833/648000*s^4*T6p9ep1
       + 1416564949361/51438240000*s^4*T6p9ep0
       - 5/48*s^4*T6p19ep2
       + 2/9*s^4*T6p18ep1
       + 9542244241/51438240000*s^4*T6p18ep0
       - 31/8*s^4*T6p17ep1
       - 3319305583/163296000*s^4*T6p17ep0
       + 1/96*s^4*T6p16ep2
       + 65095901/36288000*s^4*T6p16ep1
       - 7/48*s^4*T6p15ep2
       + 7/16*s^4*T6p14ep2
       + 21269/3200*s^4*T6p14ep1
       + 227174099/6048000*s^4*T6p14ep0
       - 7/24*s^4*T6p13ep2
       - 20807/14400*s^4*T6p13ep1
       - 360245883217/51438240000*s^4*T6p13ep0
       + 3/16*s^4*T6p12ep2
       + 41720567/17496000*s^4*T6p12ep1
       + 1223784768637/53887680000*s^4*T6p12ep0
       - 1/16*s^4*T6p11ep2
       - 11587/14400*s^4*T6p11ep1
       - 10482770051/1469664000*s^4*T6p11ep0
       - 3728603/162000*s^4*T6p10ep1
       - 498269298419/3214890000*s^4*T6p10ep0
       + 13/48*s^4*T5p8ep2
       + 3855835217/1959552000*s^4*T5p8ep1
       - 5161423/17496000*s^4*T5p11ep1
       + 39723309161/19595520000*s^4*T5p11ep0
       + 91/120*s^4*T4LVB7ep1
       - 193/120*s^4*T4LVB6ep1
       + 1/12*s^4*T4LT4ep2
       - 7/16*s^4*T4LT2ep2
       - 49/72*s^4*T3L61ep1
       - 47102200661989/29393280000*s^4*zeta5
       + 32279526894887087/4526565120000*s^4*zeta3
       - 35/32*s^4*zeta3^2
       + 153259/75*s^4*a5
       + 5149347902929/839808000*s^4*logm
       + 2/3*s^4*logm*T8p10ep0
       + 4/3*s^4*logm*T7p9ep0
       - 113/6*s^4*logm*T7p8ep0
       - 10*s^4*logm*T7p7ep0
       + 21*s^4*logm*T7p5ep0
       - 1/3*s^4*logm*T7p16ep0
       + 5/12*s^4*logm*T7p14ep1
       + 7/6*s^4*logm*T7p11ep1
       + 31847/3600*s^4*logm*T7p11ep0
       - 7/6*s^4*logm*T7p10ep1
       - 31847/3600*s^4*logm*T7p10ep0
       - 3444833/81000*s^4*logm*T6p9ep0
       - 16/9*s^4*logm*T6p18ep0
       + 31*s^4*logm*T6p17ep0
       - 1/12*s^4*logm*T6p16ep1
       - 7/2*s^4*logm*T6p14ep1
       - 21269/400*s^4*logm*T6p14ep0
       + 7/3*s^4*logm*T6p13ep1
       + 20807/1800*s^4*logm*T6p13ep0
       - 3/2*s^4*logm*T6p12ep1
       - 41720567/2187000*s^4*logm*T6p12ep0
       + 1/2*s^4*logm*T6p11ep1
       + 11587/1800*s^4*logm*T6p11ep0
       + 3728603/20250*s^4*logm*T6p10ep0
       - 13/6*s^4*logm*T5p8ep1
       + 5161423/2187000*s^4*logm*T5p11ep0
       + 929/20*s^4*logm*zeta5
       - 134532857963/78732000*s^4*logm*zeta3
       - 15467/40*s^4*logm^2
       - 14/3*s^4*logm^2*T7p11ep0
       + 14/3*s^4*logm^2*T7p10ep0
       + 14*s^4*logm^2*T6p14ep0
       - 28/3*s^4*logm^2*T6p13ep0
       + 6*s^4*logm^2*T6p12ep0
       - 2*s^4*logm^2*T6p11ep0
       + 178*s^4*logm^2*zeta3
       + 99/4*s^4*logm^3
       + 153259/375*s^4*log2*a4
       + 49/8*s^4*ls5pithird*sqrt3
       + 2641022/164025*s^4*ls4pithird*sqrt3
       - 8*s^4*ls4pithird*sqrt3*logm
       - 3*s^4*ls4pithird*sqrt3*log3
       - 243/32*s^4*ls5p*sqrt3
       - 100189595472101/251475840000*s^4*ls3*sqrt3
       + 1320511/6075*s^4*ls3*sqrt3*logm
       - 54*s^4*ls3*sqrt3*logm^2
       + 1320511/16200*s^4*ls3*sqrt3*log3
       - 81/2*s^4*ls3*sqrt3*log3*logm
       - 243/32*s^4*ls3*sqrt3*log3^2
       - 39954326751335207/30177100800000*s^4*ls2*sqrt3
       + 3/4*s^4*ls2*sqrt3*zeta3
       + 609208453/583200*s^4*ls2*sqrt3*logm
       - 64*s^4*ls2*sqrt3*logm^2
       + 100189595472101/251475840000*s^4*ls2*sqrt3*log3
       - 1320511/6075*s^4*ls2*sqrt3*log3*logm
       + 54*s^4*ls2*sqrt3*log3*logm^2
       - 1320511/32400*s^4*ls2*sqrt3*log3^2
       + 81/4*s^4*ls2*sqrt3*log3^2*logm
       + 81/32*s^4*ls2*sqrt3*log3^3
       + 371219747/3360000*s^4*ls2^2
       - 6579364/30375*s^4*ls2^2*logm
       + 60*s^4*ls2^2*logm^2
       + 30371753/656100*s^4*pi*sqrt3*zeta3
       - 23*s^4*pi*sqrt3*logm*zeta3
       - 69/8*s^4*pi*sqrt3*log3*zeta3
       + 81/8*s^4*pi*ls4p*sqrt3
       + 175986963334058809/814781721600000*s^4*pi^2
       + 55261777859/5290790400*s^4*pi^2*zeta3
       - 629640963731/4408992000*s^4*pi^2*logm
       + 67/36*s^4*pi^2*logm*zeta3
       - 3163/216*s^4*pi^2*logm^2
       + 153259/13500*s^4*pi^2*log2^3
       - 63/16*s^4*pi^2*ls3*sqrt3
       - 1320511/437400*s^4*pi^2*ls2*sqrt3
       + 3/2*s^4*pi^2*ls2*sqrt3*logm
       + 9/16*s^4*pi^2*ls2*sqrt3*log3
       - 100189595472101/4526565120000*s^4*pi^3*sqrt3
       + 1320511/109350*s^4*pi^3*sqrt3*logm
       - 3*s^4*pi^3*sqrt3*logm^2
       + 1320511/291600*s^4*pi^3*sqrt3*log3
       - 9/4*s^4*pi^3*sqrt3*log3*logm
       - 27/64*s^4*pi^3*sqrt3*log3^2
       - 38054585460720973/814781721600000*s^4*pi^4
       - 1022082857/314928000*s^4*pi^4*logm
       - 223/135*s^4*pi^4*logm^2
       + 10372727/432000*s^4*pi^4*log2
       - 1/9*s^4*pi^5*sqrt3
       - 9053/120960*s^4*pi^6
       + 1369321277/6804000*s^4*c4
       + 8/9*s^4*c4*logm
       - 153259/9000*s^4*c4*log2
       + 28922134531567885981/4190305996800000*s^6
       - 29/90*s^6*T9p7ep0
       - 1/24*s^6*T9p6ep0
       + 1/12*s^6*T9p5ep0
       + 3259/7200*s^6*T9p4ep0
       + 102251/194400*s^6*T9p3ep0
       - 1/36*s^6*T8p9ep0
       - 1/36*s^6*T8p8ep0
       - 637/720*s^6*T8p7ep0
       - 1/36*s^6*T8p6ep0
       + 37/40*s^6*T8p4ep0
       + 22/15*s^6*T8p2ep0
       + 1/18*s^6*T8p10ep1
       + 389/600*s^6*T8p10ep0
       + 1/9*s^6*T7p9ep1
       + 11861/3600*s^6*T7p9ep0
       - 113/72*s^6*T7p8ep1
       - 12859/4320*s^6*T7p8ep0
       - 5/6*s^6*T7p7ep1
       - 133973/86400*s^6*T7p7ep0
       - 7/20*s^6*T7p6ep1
       + 7/4*s^6*T7p5ep1
       + 180703/21600*s^6*T7p5ep0
       - 1/36*s^6*T7p16ep1
       - 3403/2700*s^6*T7p16ep0
       + 37/60*s^6*T7p15ep1
       + 5/144*s^6*T7p14ep2
       + 311/720*s^6*T7p14ep1
       + 7/72*s^6*T7p11ep2
       + 31847/43200*s^6*T7p11ep1
       - 330514411/108864000*s^6*T7p11ep0
       - 7/72*s^6*T7p10ep2
       - 31847/43200*s^6*T7p10ep1
       + 253765291/108864000*s^6*T7p10ep0
       - 3444833/972000*s^6*T6p9ep1
       - 1416564949361/77157360000*s^6*T6p9ep0
       + 5/72*s^6*T6p19ep2
       - 4/27*s^6*T6p18ep1
       - 9542244241/77157360000*s^6*T6p18ep0
       + 31/12*s^6*T6p17ep1
       + 3319305583/244944000*s^6*T6p17ep0
       - 1/144*s^6*T6p16ep2
       - 65095901/54432000*s^6*T6p16ep1
       + 7/72*s^6*T6p15ep2
       - 7/24*s^6*T6p14ep2
       - 21269/4800*s^6*T6p14ep1
       - 227174099/9072000*s^6*T6p14ep0
       + 7/36*s^6*T6p13ep2
       + 20807/21600*s^6*T6p13ep1
       + 360245883217/77157360000*s^6*T6p13ep0
       - 1/8*s^6*T6p12ep2
       - 41720567/26244000*s^6*T6p12ep1
       - 1223784768637/80831520000*s^6*T6p12ep0
       + 1/24*s^6*T6p11ep2
       + 11587/21600*s^6*T6p11ep1
       + 10482770051/2204496000*s^6*T6p11ep0
       + 3728603/243000*s^6*T6p10ep1
       + 498269298419/4822335000*s^6*T6p10ep0
       - 13/72*s^6*T5p8ep2
       - 3855835217/2939328000*s^6*T5p8ep1
       + 5161423/26244000*s^6*T5p11ep1
       - 39723309161/29393280000*s^6*T5p11ep0
       - 91/180*s^6*T4LVB7ep1
       + 193/180*s^6*T4LVB6ep1
       - 1/18*s^6*T4LT4ep2
       + 7/24*s^6*T4LT2ep2
       + 49/108*s^6*T3L61ep1
       + 47102200661989/44089920000*s^6*zeta5
       - 32279526894887087/6789847680000*s^6*zeta3
       + 35/48*s^6*zeta3^2
       - 306518/225*s^6*a5
       - 5149347902929/1259712000*s^6*logm
       - 4/9*s^6*logm*T8p10ep0
       - 8/9*s^6*logm*T7p9ep0
       + 113/9*s^6*logm*T7p8ep0
       + 20/3*s^6*logm*T7p7ep0
       - 14*s^6*logm*T7p5ep0
       + 2/9*s^6*logm*T7p16ep0
       - 5/18*s^6*logm*T7p14ep1
       - 7/9*s^6*logm*T7p11ep1
       - 31847/5400*s^6*logm*T7p11ep0
       + 7/9*s^6*logm*T7p10ep1
       + 31847/5400*s^6*logm*T7p10ep0
       + 3444833/121500*s^6*logm*T6p9ep0
       + 32/27*s^6*logm*T6p18ep0
       - 62/3*s^6*logm*T6p17ep0
       + 1/18*s^6*logm*T6p16ep1
       + 7/3*s^6*logm*T6p14ep1
       + 21269/600*s^6*logm*T6p14ep0
       - 14/9*s^6*logm*T6p13ep1
       - 20807/2700*s^6*logm*T6p13ep0
       + s^6*logm*T6p12ep1
       + 41720567/3280500*s^6*logm*T6p12ep0
       - 1/3*s^6*logm*T6p11ep1
       - 11587/2700*s^6*logm*T6p11ep0
       - 3728603/30375*s^6*logm*T6p10ep0
       + 13/9*s^6*logm*T5p8ep1
       - 5161423/3280500*s^6*logm*T5p11ep0
       - 929/30*s^6*logm*zeta5
       + 134532857963/118098000*s^6*logm*zeta3
       + 15467/60*s^6*logm^2
       + 28/9*s^6*logm^2*T7p11ep0
       - 28/9*s^6*logm^2*T7p10ep0
       - 28/3*s^6*logm^2*T6p14ep0
       + 56/9*s^6*logm^2*T6p13ep0
       - 4*s^6*logm^2*T6p12ep0
       + 4/3*s^6*logm^2*T6p11ep0
       - 356/3*s^6*logm^2*zeta3
       - 33/2*s^6*logm^3
       - 306518/1125*s^6*log2*a4
       - 49/12*s^6*ls5pithird*sqrt3
       - 5282044/492075*s^6*ls4pithird*sqrt3
       + 16/3*s^6*ls4pithird*sqrt3*logm
       + 2*s^6*ls4pithird*sqrt3*log3
       + 81/16*s^6*ls5p*sqrt3
       + 100189595472101/377213760000*s^6*ls3*sqrt3
       - 2641022/18225*s^6*ls3*sqrt3*logm
       + 36*s^6*ls3*sqrt3*logm^2
       - 1320511/24300*s^6*ls3*sqrt3*log3
       + 27*s^6*ls3*sqrt3*log3*logm
       + 81/16*s^6*ls3*sqrt3*log3^2
       + 39954326751335207/45265651200000*s^6*ls2*sqrt3
       - 1/2*s^6*ls2*sqrt3*zeta3
       - 609208453/874800*s^6*ls2*sqrt3*logm
       + 128/3*s^6*ls2*sqrt3*logm^2
       - 100189595472101/377213760000*s^6*ls2*sqrt3*log3
       + 2641022/18225*s^6*ls2*sqrt3*log3*logm
       - 36*s^6*ls2*sqrt3*log3*logm^2
       + 1320511/48600*s^6*ls2*sqrt3*log3^2
       - 27/2*s^6*ls2*sqrt3*log3^2*logm
       - 27/16*s^6*ls2*sqrt3*log3^3
       - 371219747/5040000*s^6*ls2^2
       + 13158728/91125*s^6*ls2^2*logm
       - 40*s^6*ls2^2*logm^2
       - 30371753/984150*s^6*pi*sqrt3*zeta3
       + 46/3*s^6*pi*sqrt3*logm*zeta3
       + 23/4*s^6*pi*sqrt3*log3*zeta3
       - 27/4*s^6*pi*ls4p*sqrt3
       - 175986963334058809/1222172582400000*s^6*pi^2
       - 55261777859/7936185600*s^6*pi^2*zeta3
       + 629640963731/6613488000*s^6*pi^2*logm
       - 67/54*s^6*pi^2*logm*zeta3
       + 3163/324*s^6*pi^2*logm^2
       - 153259/20250*s^6*pi^2*log2^3
       + 21/8*s^6*pi^2*ls3*sqrt3
       + 1320511/656100*s^6*pi^2*ls2*sqrt3
       - s^6*pi^2*ls2*sqrt3*logm
       - 3/8*s^6*pi^2*ls2*sqrt3*log3
       + 100189595472101/6789847680000*s^6*pi^3*sqrt3
       - 1320511/164025*s^6*pi^3*sqrt3*logm
       + 2*s^6*pi^3*sqrt3*logm^2
       - 1320511/437400*s^6*pi^3*sqrt3*log3
       + 3/2*s^6*pi^3*sqrt3*log3*logm
       + 9/32*s^6*pi^3*sqrt3*log3^2
       + 38054585460720973/1222172582400000*s^6*pi^4
       + 1022082857/472392000*s^6*pi^4*logm
       + 446/405*s^6*pi^4*logm^2
       - 10372727/648000*s^6*pi^4*log2
       + 2/27*s^6*pi^5*sqrt3
       + 9053/181440*s^6*pi^6
       - 1369321277/10206000*s^6*c4
       - 16/27*s^6*c4*logm
       + 153259/13500*s^6*c4*log2
       - 28922134531567885981/16761223987200000*s^8
       + 29/360*s^8*T9p7ep0
       + 1/96*s^8*T9p6ep0
       - 1/48*s^8*T9p5ep0
       - 3259/28800*s^8*T9p4ep0
       - 102251/777600*s^8*T9p3ep0
       + 1/144*s^8*T8p9ep0
       + 1/144*s^8*T8p8ep0
       + 637/2880*s^8*T8p7ep0
       + 1/144*s^8*T8p6ep0
       - 37/160*s^8*T8p4ep0
       - 11/30*s^8*T8p2ep0
       - 1/72*s^8*T8p10ep1
       - 389/2400*s^8*T8p10ep0
       - 1/36*s^8*T7p9ep1
       - 11861/14400*s^8*T7p9ep0
       + 113/288*s^8*T7p8ep1
       + 12859/17280*s^8*T7p8ep0
       + 5/24*s^8*T7p7ep1
       + 133973/345600*s^8*T7p7ep0
       + 7/80*s^8*T7p6ep1
       - 7/16*s^8*T7p5ep1
       - 180703/86400*s^8*T7p5ep0
       + 1/144*s^8*T7p16ep1
       + 3403/10800*s^8*T7p16ep0
       - 37/240*s^8*T7p15ep1
       - 5/576*s^8*T7p14ep2
       - 311/2880*s^8*T7p14ep1
       - 7/288*s^8*T7p11ep2
       - 31847/172800*s^8*T7p11ep1
       + 330514411/435456000*s^8*T7p11ep0
       + 7/288*s^8*T7p10ep2
       + 31847/172800*s^8*T7p10ep1
       - 253765291/435456000*s^8*T7p10ep0
       + 3444833/3888000*s^8*T6p9ep1
       + 1416564949361/308629440000*s^8*T6p9ep0
       - 5/288*s^8*T6p19ep2
       + 1/27*s^8*T6p18ep1
       + 9542244241/308629440000*s^8*T6p18ep0
       - 31/48*s^8*T6p17ep1
       - 3319305583/979776000*s^8*T6p17ep0
       + 1/576*s^8*T6p16ep2
       + 65095901/217728000*s^8*T6p16ep1
       - 7/288*s^8*T6p15ep2
       + 7/96*s^8*T6p14ep2
       + 21269/19200*s^8*T6p14ep1
       + 227174099/36288000*s^8*T6p14ep0
       - 7/144*s^8*T6p13ep2
       - 20807/86400*s^8*T6p13ep1
       - 360245883217/308629440000*s^8*T6p13ep0
       + 1/32*s^8*T6p12ep2
       + 41720567/104976000*s^8*T6p12ep1
       + 1223784768637/323326080000*s^8*T6p12ep0
       - 1/96*s^8*T6p11ep2
       - 11587/86400*s^8*T6p11ep1
       - 10482770051/8817984000*s^8*T6p11ep0
       - 3728603/972000*s^8*T6p10ep1
       - 498269298419/19289340000*s^8*T6p10ep0
       + 13/288*s^8*T5p8ep2
       + 3855835217/11757312000*s^8*T5p8ep1
       - 5161423/104976000*s^8*T5p11ep1
       + 39723309161/117573120000*s^8*T5p11ep0
       + 91/720*s^8*T4LVB7ep1
       - 193/720*s^8*T4LVB6ep1
       + 1/72*s^8*T4LT4ep2
       - 7/96*s^8*T4LT2ep2
       - 49/432*s^8*T3L61ep1
       - 47102200661989/176359680000*s^8*zeta5
       + 32279526894887087/27159390720000*s^8*zeta3
       - 35/192*s^8*zeta3^2
       + 153259/450*s^8*a5
       + 5149347902929/5038848000*s^8*logm
       + 1/9*s^8*logm*T8p10ep0
       + 2/9*s^8*logm*T7p9ep0
       - 113/36*s^8*logm*T7p8ep0
       - 5/3*s^8*logm*T7p7ep0
       + 7/2*s^8*logm*T7p5ep0
       - 1/18*s^8*logm*T7p16ep0
       + 5/72*s^8*logm*T7p14ep1
       + 7/36*s^8*logm*T7p11ep1
       + 31847/21600*s^8*logm*T7p11ep0
       - 7/36*s^8*logm*T7p10ep1
       - 31847/21600*s^8*logm*T7p10ep0
       - 3444833/486000*s^8*logm*T6p9ep0
       - 8/27*s^8*logm*T6p18ep0
       + 31/6*s^8*logm*T6p17ep0
       - 1/72*s^8*logm*T6p16ep1
       - 7/12*s^8*logm*T6p14ep1
       - 21269/2400*s^8*logm*T6p14ep0
       + 7/18*s^8*logm*T6p13ep1
       + 20807/10800*s^8*logm*T6p13ep0
       - 1/4*s^8*logm*T6p12ep1
       - 41720567/13122000*s^8*logm*T6p12ep0
       + 1/12*s^8*logm*T6p11ep1
       + 11587/10800*s^8*logm*T6p11ep0
       + 3728603/121500*s^8*logm*T6p10ep0
       - 13/36*s^8*logm*T5p8ep1
       + 5161423/13122000*s^8*logm*T5p11ep0
       + 929/120*s^8*logm*zeta5
       - 134532857963/472392000*s^8*logm*zeta3
       - 15467/240*s^8*logm^2
       - 7/9*s^8*logm^2*T7p11ep0
       + 7/9*s^8*logm^2*T7p10ep0
       + 7/3*s^8*logm^2*T6p14ep0
       - 14/9*s^8*logm^2*T6p13ep0
       + s^8*logm^2*T6p12ep0
       - 1/3*s^8*logm^2*T6p11ep0
       + 89/3*s^8*logm^2*zeta3
       + 33/8*s^8*logm^3
       + 153259/2250*s^8*log2*a4
       + 49/48*s^8*ls5pithird*sqrt3
       + 1320511/492075*s^8*ls4pithird*sqrt3
       - 4/3*s^8*ls4pithird*sqrt3*logm
       - 1/2*s^8*ls4pithird*sqrt3*log3
       - 81/64*s^8*ls5p*sqrt3
       - 100189595472101/1508855040000*s^8*ls3*sqrt3
       + 1320511/36450*s^8*ls3*sqrt3*logm
       - 9*s^8*ls3*sqrt3*logm^2
       + 1320511/97200*s^8*ls3*sqrt3*log3
       - 27/4*s^8*ls3*sqrt3*log3*logm
       - 81/64*s^8*ls3*sqrt3*log3^2
       - 39954326751335207/181062604800000*s^8*ls2*sqrt3
       + 1/8*s^8*ls2*sqrt3*zeta3
       + 609208453/3499200*s^8*ls2*sqrt3*logm
       - 32/3*s^8*ls2*sqrt3*logm^2
       + 100189595472101/1508855040000*s^8*ls2*sqrt3*log3
       - 1320511/36450*s^8*ls2*sqrt3*log3*logm
       + 9*s^8*ls2*sqrt3*log3*logm^2
       - 1320511/194400*s^8*ls2*sqrt3*log3^2
       + 27/8*s^8*ls2*sqrt3*log3^2*logm
       + 27/64*s^8*ls2*sqrt3*log3^3
       + 371219747/20160000*s^8*ls2^2
       - 3289682/91125*s^8*ls2^2*logm
       + 10*s^8*ls2^2*logm^2
       + 30371753/3936600*s^8*pi*sqrt3*zeta3
       - 23/6*s^8*pi*sqrt3*logm*zeta3
       - 23/16*s^8*pi*sqrt3*log3*zeta3
       + 27/16*s^8*pi*ls4p*sqrt3
       + 175986963334058809/4888690329600000*s^8*pi^2
       + 55261777859/31744742400*s^8*pi^2*zeta3
       - 629640963731/26453952000*s^8*pi^2*logm
       + 67/216*s^8*pi^2*logm*zeta3
       - 3163/1296*s^8*pi^2*logm^2
       + 153259/81000*s^8*pi^2*log2^3
       - 21/32*s^8*pi^2*ls3*sqrt3
       - 1320511/2624400*s^8*pi^2*ls2*sqrt3
       + 1/4*s^8*pi^2*ls2*sqrt3*logm
       + 3/32*s^8*pi^2*ls2*sqrt3*log3
       - 100189595472101/27159390720000*s^8*pi^3*sqrt3
       + 1320511/656100*s^8*pi^3*sqrt3*logm
       - 1/2*s^8*pi^3*sqrt3*logm^2
       + 1320511/1749600*s^8*pi^3*sqrt3*log3
       - 3/8*s^8*pi^3*sqrt3*log3*logm
       - 9/128*s^8*pi^3*sqrt3*log3^2
       - 38054585460720973/4888690329600000*s^8*pi^4
       - 1022082857/1889568000*s^8*pi^4*logm
       - 223/810*s^8*pi^4*logm^2
       + 10372727/2592000*s^8*pi^4*log2
       - 1/54*s^8*pi^5*sqrt3
       - 9053/725760*s^8*pi^6
       + 1369321277/40824000*s^8*c4
       + 4/27*s^8*c4*logm
       - 153259/54000*s^8*c4*log2
       - 1320511/145800*ls4*sqrt3
       + 9/2*ls4*sqrt3*logm
       + 27/16*ls4*sqrt3*log3
       + 1320511/36450*ls4*s^2*sqrt3
       - 18*ls4*s^2*sqrt3*logm
       - 27/4*ls4*s^2*sqrt3*log3
       - 1320511/24300*ls4*s^4*sqrt3
       + 27*ls4*s^4*sqrt3*logm
       + 81/8*ls4*s^4*sqrt3*log3
       + 1320511/36450*ls4*s^6*sqrt3
       - 18*ls4*s^6*sqrt3*logm
       - 27/4*ls4*s^6*sqrt3*log3
       - 1320511/145800*ls4*s^8*sqrt3
       + 9/2*ls4*s^8*sqrt3*logm
       + 27/16*ls4*s^8*sqrt3*log3
       - 27/32*ls5*sqrt3
       + 27/8*ls5*s^2*sqrt3
       - 81/16*ls5*s^4*sqrt3
       + 27/8*ls5*s^6*sqrt3
       - 27/32*ls5*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/576
       + 1/144*T7p11ep0
       - 1/144*T7p10ep0
       - 1/48*T6p14ep0
       + 1/72*T6p13ep0
       - 1/48*T6p12ep0
       + 1/144*T6p11ep0
       - 371/1296*zeta3
       + 3/16*ls3*sqrt3
       + 1/3*ls2*sqrt3
       - 3/16*ls2*sqrt3*log3
       - 1/8*ls2^2
       + 91/5184*pi^2
       + 1/96*pi^3*sqrt3
       + 19/6480*pi^4
       + 13/144*s^2
       - 1/36*s^2*T7p11ep0
       + 1/36*s^2*T7p10ep0
       + 1/12*s^2*T6p14ep0
       - 1/18*s^2*T6p13ep0
       + 1/12*s^2*T6p12ep0
       - 1/36*s^2*T6p11ep0
       + 371/324*s^2*zeta3
       - 3/4*s^2*ls3*sqrt3
       - 4/3*s^2*ls2*sqrt3
       + 3/4*s^2*ls2*sqrt3*log3
       + 1/2*s^2*ls2^2
       - 91/1296*s^2*pi^2
       - 1/24*s^2*pi^3*sqrt3
       - 19/1620*s^2*pi^4
       - 13/96*s^4
       + 1/24*s^4*T7p11ep0
       - 1/24*s^4*T7p10ep0
       - 1/8*s^4*T6p14ep0
       + 1/12*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep0
       - 371/216*s^4*zeta3
       + 9/8*s^4*ls3*sqrt3
       + 2*s^4*ls2*sqrt3
       - 9/8*s^4*ls2*sqrt3*log3
       - 3/4*s^4*ls2^2
       + 91/864*s^4*pi^2
       + 1/16*s^4*pi^3*sqrt3
       + 19/1080*s^4*pi^4
       + 13/144*s^6
       - 1/36*s^6*T7p11ep0
       + 1/36*s^6*T7p10ep0
       + 1/12*s^6*T6p14ep0
       - 1/18*s^6*T6p13ep0
       + 1/12*s^6*T6p12ep0
       - 1/36*s^6*T6p11ep0
       + 371/324*s^6*zeta3
       - 3/4*s^6*ls3*sqrt3
       - 4/3*s^6*ls2*sqrt3
       + 3/4*s^6*ls2*sqrt3*log3
       + 1/2*s^6*ls2^2
       - 91/1296*s^6*pi^2
       - 1/24*s^6*pi^3*sqrt3
       - 19/1620*s^6*pi^4
       - 13/576*s^8
       + 1/144*s^8*T7p11ep0
       - 1/144*s^8*T7p10ep0
       - 1/48*s^8*T6p14ep0
       + 1/72*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep0
       - 371/1296*s^8*zeta3
       + 3/16*s^8*ls3*sqrt3
       + 1/3*s^8*ls2*sqrt3
       - 3/16*s^8*ls2*sqrt3*log3
       - 1/8*s^8*ls2^2
       + 91/5184*s^8*pi^2
       + 1/96*s^8*pi^3*sqrt3
       + 19/6480*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^3*ep^-1 * (
       + 1992315489571/20155392000
       + 1/36*T7p9ep0
       - 227/720*T7p8ep0
       - 7/40*T7p7ep0
       + 7/20*T7p5ep0
       - 1/72*T7p16ep0
       - 5/288*T7p14ep1
       + 1/144*T7p11ep1
       + 463/28800*T7p11ep0
       - 1/144*T7p10ep1
       - 463/28800*T7p10ep0
       - 321583/486000*T6p9ep0
       - 1/27*T6p18ep0
       + 21/40*T6p17ep0
       - 1/288*T6p16ep1
       - 1/48*T6p14ep1
       - 4183/9600*T6p14ep0
       + 1/72*T6p13ep1
       - 2771/43200*T6p13ep0
       - 1/48*T6p12ep1
       - 6760157/52488000*T6p12ep0
       + 1/144*T6p11ep1
       + 2129/43200*T6p11ep0
       + 726371/243000*T6p10ep0
       + 1/96*T5p8ep1
       - 1413601/26244000*T5p11ep0
       + 1007/720*zeta5
       - 9073305607/377913600*zeta3
       + 13/72*logm
       - 1/18*logm*T7p11ep0
       + 1/18*logm*T7p10ep0
       + 1/6*logm*T6p14ep0
       - 1/9*logm*T6p13ep0
       + 1/6*logm*T6p12ep0
       - 1/18*logm*T6p11ep0
       + 371/162*logm*zeta3
       - 1/9*ls4pithird*sqrt3
       + 6826237/5832000*ls3*sqrt3
       - 3/2*ls3*sqrt3*logm
       - 9/16*ls3*sqrt3*log3
       + 164773819/11664000*ls2*sqrt3
       - 8/3*ls2*sqrt3*logm
       - 6826237/5832000*ls2*sqrt3*log3
       + 3/2*ls2*sqrt3*log3*logm
       + 9/32*ls2*sqrt3*log3^2
       + 515263/5832000*ls2^2
       + ls2^2*logm
       - 23/72*pi*sqrt3*zeta3
       - 43677152747/15116544000*pi^2
       - 131/2592*pi^2*zeta3
       - 91/648*pi^2*logm
       + 1/48*pi^2*ls2*sqrt3
       + 6826237/104976000*pi^3*sqrt3
       - 1/12*pi^3*sqrt3*logm
       - 1/32*pi^3*sqrt3*log3
       - 3443852191/37791360000*pi^4
       - 19/810*pi^4*logm
       + 1/27*c4
       - 1992315489571/5038848000*s^2
       - 1/9*s^2*T7p9ep0
       + 227/180*s^2*T7p8ep0
       + 7/10*s^2*T7p7ep0
       - 7/5*s^2*T7p5ep0
       + 1/18*s^2*T7p16ep0
       + 5/72*s^2*T7p14ep1
       - 1/36*s^2*T7p11ep1
       - 463/7200*s^2*T7p11ep0
       + 1/36*s^2*T7p10ep1
       + 463/7200*s^2*T7p10ep0
       + 321583/121500*s^2*T6p9ep0
       + 4/27*s^2*T6p18ep0
       - 21/10*s^2*T6p17ep0
       + 1/72*s^2*T6p16ep1
       + 1/12*s^2*T6p14ep1
       + 4183/2400*s^2*T6p14ep0
       - 1/18*s^2*T6p13ep1
       + 2771/10800*s^2*T6p13ep0
       + 1/12*s^2*T6p12ep1
       + 6760157/13122000*s^2*T6p12ep0
       - 1/36*s^2*T6p11ep1
       - 2129/10800*s^2*T6p11ep0
       - 726371/60750*s^2*T6p10ep0
       - 1/24*s^2*T5p8ep1
       + 1413601/6561000*s^2*T5p11ep0
       - 1007/180*s^2*zeta5
       + 9073305607/94478400*s^2*zeta3
       - 13/18*s^2*logm
       + 2/9*s^2*logm*T7p11ep0
       - 2/9*s^2*logm*T7p10ep0
       - 2/3*s^2*logm*T6p14ep0
       + 4/9*s^2*logm*T6p13ep0
       - 2/3*s^2*logm*T6p12ep0
       + 2/9*s^2*logm*T6p11ep0
       - 742/81*s^2*logm*zeta3
       + 4/9*s^2*ls4pithird*sqrt3
       - 6826237/1458000*s^2*ls3*sqrt3
       + 6*s^2*ls3*sqrt3*logm
       + 9/4*s^2*ls3*sqrt3*log3
       - 164773819/2916000*s^2*ls2*sqrt3
       + 32/3*s^2*ls2*sqrt3*logm
       + 6826237/1458000*s^2*ls2*sqrt3*log3
       - 6*s^2*ls2*sqrt3*log3*logm
       - 9/8*s^2*ls2*sqrt3*log3^2
       - 515263/1458000*s^2*ls2^2
       - 4*s^2*ls2^2*logm
       + 23/18*s^2*pi*sqrt3*zeta3
       + 43677152747/3779136000*s^2*pi^2
       + 131/648*s^2*pi^2*zeta3
       + 91/162*s^2*pi^2*logm
       - 1/12*s^2*pi^2*ls2*sqrt3
       - 6826237/26244000*s^2*pi^3*sqrt3
       + 1/3*s^2*pi^3*sqrt3*logm
       + 1/8*s^2*pi^3*sqrt3*log3
       + 3443852191/9447840000*s^2*pi^4
       + 38/405*s^2*pi^4*logm
       - 4/27*s^2*c4
       + 1992315489571/3359232000*s^4
       + 1/6*s^4*T7p9ep0
       - 227/120*s^4*T7p8ep0
       - 21/20*s^4*T7p7ep0
       + 21/10*s^4*T7p5ep0
       - 1/12*s^4*T7p16ep0
       - 5/48*s^4*T7p14ep1
       + 1/24*s^4*T7p11ep1
       + 463/4800*s^4*T7p11ep0
       - 1/24*s^4*T7p10ep1
       - 463/4800*s^4*T7p10ep0
       - 321583/81000*s^4*T6p9ep0
       - 2/9*s^4*T6p18ep0
       + 63/20*s^4*T6p17ep0
       - 1/48*s^4*T6p16ep1
       - 1/8*s^4*T6p14ep1
       - 4183/1600*s^4*T6p14ep0
       + 1/12*s^4*T6p13ep1
       - 2771/7200*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep1
       - 6760157/8748000*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep1
       + 2129/7200*s^4*T6p11ep0
       + 726371/40500*s^4*T6p10ep0
       + 1/16*s^4*T5p8ep1
       - 1413601/4374000*s^4*T5p11ep0
       + 1007/120*s^4*zeta5
       - 9073305607/62985600*s^4*zeta3
       + 13/12*s^4*logm
       - 1/3*s^4*logm*T7p11ep0
       + 1/3*s^4*logm*T7p10ep0
       + s^4*logm*T6p14ep0
       - 2/3*s^4*logm*T6p13ep0
       + s^4*logm*T6p12ep0
       - 1/3*s^4*logm*T6p11ep0
       + 371/27*s^4*logm*zeta3
       - 2/3*s^4*ls4pithird*sqrt3
       + 6826237/972000*s^4*ls3*sqrt3
       - 9*s^4*ls3*sqrt3*logm
       - 27/8*s^4*ls3*sqrt3*log3
       + 164773819/1944000*s^4*ls2*sqrt3
       - 16*s^4*ls2*sqrt3*logm
       - 6826237/972000*s^4*ls2*sqrt3*log3
       + 9*s^4*ls2*sqrt3*log3*logm
       + 27/16*s^4*ls2*sqrt3*log3^2
       + 515263/972000*s^4*ls2^2
       + 6*s^4*ls2^2*logm
       - 23/12*s^4*pi*sqrt3*zeta3
       - 43677152747/2519424000*s^4*pi^2
       - 131/432*s^4*pi^2*zeta3
       - 91/108*s^4*pi^2*logm
       + 1/8*s^4*pi^2*ls2*sqrt3
       + 6826237/17496000*s^4*pi^3*sqrt3
       - 1/2*s^4*pi^3*sqrt3*logm
       - 3/16*s^4*pi^3*sqrt3*log3
       - 3443852191/6298560000*s^4*pi^4
       - 19/135*s^4*pi^4*logm
       + 2/9*s^4*c4
       - 1992315489571/5038848000*s^6
       - 1/9*s^6*T7p9ep0
       + 227/180*s^6*T7p8ep0
       + 7/10*s^6*T7p7ep0
       - 7/5*s^6*T7p5ep0
       + 1/18*s^6*T7p16ep0
       + 5/72*s^6*T7p14ep1
       - 1/36*s^6*T7p11ep1
       - 463/7200*s^6*T7p11ep0
       + 1/36*s^6*T7p10ep1
       + 463/7200*s^6*T7p10ep0
       + 321583/121500*s^6*T6p9ep0
       + 4/27*s^6*T6p18ep0
       - 21/10*s^6*T6p17ep0
       + 1/72*s^6*T6p16ep1
       + 1/12*s^6*T6p14ep1
       + 4183/2400*s^6*T6p14ep0
       - 1/18*s^6*T6p13ep1
       + 2771/10800*s^6*T6p13ep0
       + 1/12*s^6*T6p12ep1
       + 6760157/13122000*s^6*T6p12ep0
       - 1/36*s^6*T6p11ep1
       - 2129/10800*s^6*T6p11ep0
       - 726371/60750*s^6*T6p10ep0
       - 1/24*s^6*T5p8ep1
       + 1413601/6561000*s^6*T5p11ep0
       - 1007/180*s^6*zeta5
       + 9073305607/94478400*s^6*zeta3
       - 13/18*s^6*logm
       + 2/9*s^6*logm*T7p11ep0
       - 2/9*s^6*logm*T7p10ep0
       - 2/3*s^6*logm*T6p14ep0
       + 4/9*s^6*logm*T6p13ep0
       - 2/3*s^6*logm*T6p12ep0
       + 2/9*s^6*logm*T6p11ep0
       - 742/81*s^6*logm*zeta3
       + 4/9*s^6*ls4pithird*sqrt3
       - 6826237/1458000*s^6*ls3*sqrt3
       + 6*s^6*ls3*sqrt3*logm
       + 9/4*s^6*ls3*sqrt3*log3
       - 164773819/2916000*s^6*ls2*sqrt3
       + 32/3*s^6*ls2*sqrt3*logm
       + 6826237/1458000*s^6*ls2*sqrt3*log3
       - 6*s^6*ls2*sqrt3*log3*logm
       - 9/8*s^6*ls2*sqrt3*log3^2
       - 515263/1458000*s^6*ls2^2
       - 4*s^6*ls2^2*logm
       + 23/18*s^6*pi*sqrt3*zeta3
       + 43677152747/3779136000*s^6*pi^2
       + 131/648*s^6*pi^2*zeta3
       + 91/162*s^6*pi^2*logm
       - 1/12*s^6*pi^2*ls2*sqrt3
       - 6826237/26244000*s^6*pi^3*sqrt3
       + 1/3*s^6*pi^3*sqrt3*logm
       + 1/8*s^6*pi^3*sqrt3*log3
       + 3443852191/9447840000*s^6*pi^4
       + 38/405*s^6*pi^4*logm
       - 4/27*s^6*c4
       + 1992315489571/20155392000*s^8
       + 1/36*s^8*T7p9ep0
       - 227/720*s^8*T7p8ep0
       - 7/40*s^8*T7p7ep0
       + 7/20*s^8*T7p5ep0
       - 1/72*s^8*T7p16ep0
       - 5/288*s^8*T7p14ep1
       + 1/144*s^8*T7p11ep1
       + 463/28800*s^8*T7p11ep0
       - 1/144*s^8*T7p10ep1
       - 463/28800*s^8*T7p10ep0
       - 321583/486000*s^8*T6p9ep0
       - 1/27*s^8*T6p18ep0
       + 21/40*s^8*T6p17ep0
       - 1/288*s^8*T6p16ep1
       - 1/48*s^8*T6p14ep1
       - 4183/9600*s^8*T6p14ep0
       + 1/72*s^8*T6p13ep1
       - 2771/43200*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep1
       - 6760157/52488000*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep1
       + 2129/43200*s^8*T6p11ep0
       + 726371/243000*s^8*T6p10ep0
       + 1/96*s^8*T5p8ep1
       - 1413601/26244000*s^8*T5p11ep0
       + 1007/720*s^8*zeta5
       - 9073305607/377913600*s^8*zeta3
       + 13/72*s^8*logm
       - 1/18*s^8*logm*T7p11ep0
       + 1/18*s^8*logm*T7p10ep0
       + 1/6*s^8*logm*T6p14ep0
       - 1/9*s^8*logm*T6p13ep0
       + 1/6*s^8*logm*T6p12ep0
       - 1/18*s^8*logm*T6p11ep0
       + 371/162*s^8*logm*zeta3
       - 1/9*s^8*ls4pithird*sqrt3
       + 6826237/5832000*s^8*ls3*sqrt3
       - 3/2*s^8*ls3*sqrt3*logm
       - 9/16*s^8*ls3*sqrt3*log3
       + 164773819/11664000*s^8*ls2*sqrt3
       - 8/3*s^8*ls2*sqrt3*logm
       - 6826237/5832000*s^8*ls2*sqrt3*log3
       + 3/2*s^8*ls2*sqrt3*log3*logm
       + 9/32*s^8*ls2*sqrt3*log3^2
       + 515263/5832000*s^8*ls2^2
       + s^8*ls2^2*logm
       - 23/72*s^8*pi*sqrt3*zeta3
       - 43677152747/15116544000*s^8*pi^2
       - 131/2592*s^8*pi^2*zeta3
       - 91/648*s^8*pi^2*logm
       + 1/48*s^8*pi^2*ls2*sqrt3
       + 6826237/104976000*s^8*pi^3*sqrt3
       - 1/12*s^8*pi^3*sqrt3*logm
       - 1/32*s^8*pi^3*sqrt3*log3
       - 3443852191/37791360000*s^8*pi^4
       - 19/810*s^8*pi^4*logm
       + 1/27*s^8*c4
       + 3/8*ls4*sqrt3
       - 3/2*ls4*s^2*sqrt3
       + 9/4*ls4*s^4*sqrt3
       - 3/2*ls4*s^6*sqrt3
       + 3/8*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^3 * (
       + 11295130718477816929108499/9293173481338306560000
       - 29/360*T9p7ep0
       - 1/144*T9p6ep0
       + 1/72*T9p5ep0
       + 3259/43200*T9p4ep0
       + 102251/1166400*T9p3ep0
       - 1033/1440*T8p7ep0
       - 1/72*T8p6ep0
       + 37/240*T8p4ep0
       + 119/90*T8p2ep0
       - 121/10800*T8p10ep0
       + 1/36*T7p9ep1
       + 3481/4320*T7p9ep0
       - 227/720*T7p8ep1
       - 25817/43200*T7p8ep0
       - 7/40*T7p7ep1
       - 20197/57600*T7p7ep0
       - 7/80*T7p6ep1
       + 7/20*T7p5ep1
       + 68779/43200*T7p5ep0
       - 1/72*T7p16ep1
       - 859/1800*T7p16ep0
       + 2/15*T7p15ep1
       - 5/288*T7p14ep2
       - 1717/10800*T7p14ep1
       + 1/144*T7p11ep2
       + 463/28800*T7p11ep1
       - 488801281/653184000*T7p11ep0
       - 1/144*T7p10ep2
       - 463/28800*T7p10ep1
       + 388464961/653184000*T7p10ep0
       - 321583/486000*T6p9ep1
       - 265324865803/77157360000*T6p9ep0
       - 1/27*T6p18ep1
       + 19956165301/154314720000*T6p18ep0
       + 21/40*T6p17ep1
       + 1380013669/489888000*T6p17ep0
       - 1/288*T6p16ep2
       - 72690053/326592000*T6p16ep1
       - 1/144*T6p15ep2
       - 1/48*T6p14ep2
       - 4183/9600*T6p14ep1
       - 86031133/7776000*T6p14ep0
       + 1/72*T6p13ep2
       - 2771/43200*T6p13ep1
       + 60055503131/30862944000*T6p13ep0
       - 1/48*T6p12ep2
       - 6760157/52488000*T6p12ep1
       - 52124906863/17962560000*T6p12ep0
       + 1/144*T6p11ep2
       + 2129/43200*T6p11ep1
       + 3119317793/4408992000*T6p11ep0
       + 726371/243000*T6p10ep1
       + 375701508403/19289340000*T6p10ep0
       + 1/96*T5p8ep2
       + 1925753533/5878656000*T5p8ep1
       - 1413601/26244000*T5p11ep1
       - 17508879859/6531840000*T5p11ep0
       - 17/30*T4LVB7ep1
       + 11/24*T4LVB6ep1
       - 1/648*T4LT4ep2
       + 7/120*T4LT2ep2
       + 1/8*T3L61ep1
       - 4535457911767453/19487744640000*zeta5
       - 184084352472869577658001/229461073613291520000*zeta3
       - 1789/14580*zeta3^2
       + 36745327/447525*a5
       + 4191613274799323/103472706355200*a4
       - 1538264713806630871/2022633897984000*logm
       - 2/9*logm*T7p9ep0
       + 227/90*logm*T7p8ep0
       + 7/5*logm*T7p7ep0
       - 14/5*logm*T7p5ep0
       + 1/9*logm*T7p16ep0
       + 5/36*logm*T7p14ep1
       - 1/18*logm*T7p11ep1
       - 463/3600*logm*T7p11ep0
       + 1/18*logm*T7p10ep1
       + 463/3600*logm*T7p10ep0
       + 321583/60750*logm*T6p9ep0
       + 8/27*logm*T6p18ep0
       - 21/5*logm*T6p17ep0
       + 1/36*logm*T6p16ep1
       + 1/6*logm*T6p14ep1
       + 4183/1200*logm*T6p14ep0
       - 1/9*logm*T6p13ep1
       + 2771/5400*logm*T6p13ep0
       + 1/6*logm*T6p12ep1
       + 6760157/6561000*logm*T6p12ep0
       - 1/18*logm*T6p11ep1
       - 2129/5400*logm*T6p11ep0
       - 726371/30375*logm*T6p10ep0
       - 1/12*logm*T5p8ep1
       + 1413601/3280500*logm*T5p11ep0
       - 1007/90*logm*zeta5
       + 11081654244834497/69347447930880*logm*zeta3
       + 88839061/7056000*logm^2
       + 2/9*logm^2*T7p11ep0
       - 2/9*logm^2*T7p10ep0
       - 2/3*logm^2*T6p14ep0
       + 4/9*logm^2*T6p13ep0
       - 2/3*logm^2*T6p12ep0
       + 2/9*logm^2*T6p11ep0
       - 742/81*logm^2*zeta3
       - 369/56*logm^3
       - 181099/3375*log2*a4
       + 4191613274799323/2483344952524800*log2^4
       - 39203491/13425750*log2^5
       - 49/72*ls5pithird*sqrt3
       - 6826237/9841500*ls4pithird*sqrt3
       + 8/9*ls4pithird*sqrt3*logm
       + 1/3*ls4pithird*sqrt3*log3
       + 27/32*ls5p*sqrt3
       + 56694738463991/754427520000*ls3*sqrt3
       - 6826237/729000*ls3*sqrt3*logm
       + 6*ls3*sqrt3*logm^2
       - 6826237/1944000*ls3*sqrt3*log3
       + 9/2*ls3*sqrt3*log3*logm
       + 27/32*ls3*sqrt3*log3^2
       + 5170963287001529/18106260480000*ls2*sqrt3
       - 1/12*ls2*sqrt3*zeta3
       - 164290177/1458000*ls2*sqrt3*logm
       + 32/3*ls2*sqrt3*logm^2
       - 56694738463991/754427520000*ls2*sqrt3*log3
       + 6826237/729000*ls2*sqrt3*log3*logm
       - 6*ls2*sqrt3*log3*logm^2
       + 6826237/3888000*ls2*sqrt3*log3^2
       - 9/4*ls2*sqrt3*log3^2*logm
       - 9/32*ls2*sqrt3*log3^3
       - 61674197/3189375*ls2^2
       - 1487819/364500*ls2^2*logm
       - 4*ls2^2*logm^2
       - 157003451/78732000*pi*sqrt3*zeta3
       + 23/9*pi*sqrt3*logm*zeta3
       + 23/24*pi*sqrt3*log3*zeta3
       - 9/8*pi*ls4p*sqrt3
       - 100024527449069093/3422083230720000*pi^2
       - 181320735181/79361856000*pi^2*zeta3
       + 62388370021/2645395200*pi^2*logm
       + 131/324*pi^2*logm*zeta3
       + 121/648*pi^2*logm^2
       - 4191613274799323/2483344952524800*pi^2*log2^2
       + 271966273/80554500*pi^2*log2^3
       + 7/16*pi^2*ls3*sqrt3
       + 6826237/52488000*pi^2*ls2*sqrt3
       - 1/6*pi^2*ls2*sqrt3*logm
       - 1/16*pi^2*ls2*sqrt3*log3
       + 56694738463991/13579695360000*pi^3*sqrt3
       - 6826237/13122000*pi^3*sqrt3*logm
       + 1/3*pi^3*sqrt3*logm^2
       - 6826237/34992000*pi^3*sqrt3*log3
       + 1/4*pi^3*sqrt3*log3*logm
       + 3/64*pi^3*sqrt3*log3^2
       + 6948850700388469397893/2212660352699596800000*pi^4
       + 3460254691/4723920000*pi^4*logm
       + 38/405*pi^4*logm^2
       + 12761652557/18044208000*pi^4*log2
       + 1/81*pi^5*sqrt3
       + 18911/1959552*pi^6
       - 473861471/20412000*c4
       - 8/27*c4*logm
       + 181099/81000*c4*log2
       - 50884067470115444089177/10371845403279360000*s^2
       + 29/90*s^2*T9p7ep0
       + 1/36*s^2*T9p6ep0
       - 1/18*s^2*T9p5ep0
       - 3259/10800*s^2*T9p4ep0
       - 102251/291600*s^2*T9p3ep0
       + 1033/360*s^2*T8p7ep0
       + 1/18*s^2*T8p6ep0
       - 37/60*s^2*T8p4ep0
       - 238/45*s^2*T8p2ep0
       + 121/2700*s^2*T8p10ep0
       - 1/9*s^2*T7p9ep1
       - 3481/1080*s^2*T7p9ep0
       + 227/180*s^2*T7p8ep1
       + 25817/10800*s^2*T7p8ep0
       + 7/10*s^2*T7p7ep1
       + 20197/14400*s^2*T7p7ep0
       + 7/20*s^2*T7p6ep1
       - 7/5*s^2*T7p5ep1
       - 68779/10800*s^2*T7p5ep0
       + 1/18*s^2*T7p16ep1
       + 859/450*s^2*T7p16ep0
       - 8/15*s^2*T7p15ep1
       + 5/72*s^2*T7p14ep2
       + 1717/2700*s^2*T7p14ep1
       - 1/36*s^2*T7p11ep2
       - 463/7200*s^2*T7p11ep1
       + 488801281/163296000*s^2*T7p11ep0
       + 1/36*s^2*T7p10ep2
       + 463/7200*s^2*T7p10ep1
       - 388464961/163296000*s^2*T7p10ep0
       + 321583/121500*s^2*T6p9ep1
       + 265324865803/19289340000*s^2*T6p9ep0
       + 4/27*s^2*T6p18ep1
       - 19956165301/38578680000*s^2*T6p18ep0
       - 21/10*s^2*T6p17ep1
       - 1380013669/122472000*s^2*T6p17ep0
       + 1/72*s^2*T6p16ep2
       + 72690053/81648000*s^2*T6p16ep1
       + 1/36*s^2*T6p15ep2
       + 1/12*s^2*T6p14ep2
       + 4183/2400*s^2*T6p14ep1
       + 86031133/1944000*s^2*T6p14ep0
       - 1/18*s^2*T6p13ep2
       + 2771/10800*s^2*T6p13ep1
       - 60055503131/7715736000*s^2*T6p13ep0
       + 1/12*s^2*T6p12ep2
       + 6760157/13122000*s^2*T6p12ep1
       + 52124906863/4490640000*s^2*T6p12ep0
       - 1/36*s^2*T6p11ep2
       - 2129/10800*s^2*T6p11ep1
       - 3119317793/1102248000*s^2*T6p11ep0
       - 726371/60750*s^2*T6p10ep1
       - 375701508403/4822335000*s^2*T6p10ep0
       - 1/24*s^2*T5p8ep2
       - 1925753533/1469664000*s^2*T5p8ep1
       + 1413601/6561000*s^2*T5p11ep1
       + 17508879859/1632960000*s^2*T5p11ep0
       + 34/15*s^2*T4LVB7ep1
       - 11/6*s^2*T4LVB6ep1
       + 1/162*s^2*T4LT4ep2
       - 7/30*s^2*T4LT2ep2
       - 1/2*s^2*T3L61ep1
       - 66113108436908017/53591297760000*s^2*zeta5
       + 178921396826502649871/51218989645824000*s^2*zeta3
       + 1789/3645*s^2*zeta3^2
       + 49116899164/34459425*s^2*a5
       + 247002468953/6616209600*s^2*a4
       + 206921672758267283/63207309312000*s^2*logm
       + 8/9*s^2*logm*T7p9ep0
       - 454/45*s^2*logm*T7p8ep0
       - 28/5*s^2*logm*T7p7ep0
       + 56/5*s^2*logm*T7p5ep0
       - 4/9*s^2*logm*T7p16ep0
       - 5/9*s^2*logm*T7p14ep1
       + 2/9*s^2*logm*T7p11ep1
       + 463/900*s^2*logm*T7p11ep0
       - 2/9*s^2*logm*T7p10ep1
       - 463/900*s^2*logm*T7p10ep0
       - 643166/30375*s^2*logm*T6p9ep0
       - 32/27*s^2*logm*T6p18ep0
       + 84/5*s^2*logm*T6p17ep0
       - 1/9*s^2*logm*T6p16ep1
       - 2/3*s^2*logm*T6p14ep1
       - 4183/300*s^2*logm*T6p14ep0
       + 4/9*s^2*logm*T6p13ep1
       - 2771/1350*s^2*logm*T6p13ep0
       - 2/3*s^2*logm*T6p12ep1
       - 6760157/1640250*s^2*logm*T6p12ep0
       + 2/9*s^2*logm*T6p11ep1
       + 2129/1350*s^2*logm*T6p11ep0
       + 2905484/30375*s^2*logm*T6p10ep0
       + 1/3*s^2*logm*T5p8ep1
       - 1413601/820125*s^2*logm*T5p11ep0
       + 2014/45*s^2*logm*zeta5
       - 9012844127635961/10835538739200*s^2*logm*zeta3
       - 11148737/220500*s^2*logm^2
       - 8/9*s^2*logm^2*T7p11ep0
       + 8/9*s^2*logm^2*T7p10ep0
       + 8/3*s^2*logm^2*T6p14ep0
       - 16/9*s^2*logm^2*T6p13ep0
       + 8/3*s^2*logm^2*T6p12ep0
       - 8/9*s^2*logm^2*T6p11ep0
       + 2968/81*s^2*logm^2*zeta3
       + 933/35*s^2*logm^3
       + 724396/3375*s^2*log2*a4
       + 247002468953/158789030400*s^2*log2^4
       - 1516969871/516891375*s^2*log2^5
       + 49/18*s^2*ls5pithird*sqrt3
       + 6826237/2460375*s^2*ls4pithird*sqrt3
       - 32/9*s^2*ls4pithird*sqrt3*logm
       - 4/3*s^2*ls4pithird*sqrt3*log3
       - 27/8*s^2*ls5p*sqrt3
       - 56694738463991/188606880000*s^2*ls3*sqrt3
       + 6826237/182250*s^2*ls3*sqrt3*logm
       - 24*s^2*ls3*sqrt3*logm^2
       + 6826237/486000*s^2*ls3*sqrt3*log3
       - 18*s^2*ls3*sqrt3*log3*logm
       - 27/8*s^2*ls3*sqrt3*log3^2
       - 5170963287001529/4526565120000*s^2*ls2*sqrt3
       + 1/3*s^2*ls2*sqrt3*zeta3
       + 164290177/364500*s^2*ls2*sqrt3*logm
       - 128/3*s^2*ls2*sqrt3*logm^2
       + 56694738463991/188606880000*s^2*ls2*sqrt3*log3
       - 6826237/182250*s^2*ls2*sqrt3*log3*logm
       + 24*s^2*ls2*sqrt3*log3*logm^2
       - 6826237/972000*s^2*ls2*sqrt3*log3^2
       + 9*s^2*ls2*sqrt3*log3^2*logm
       + 9/8*s^2*ls2*sqrt3*log3^3
       + 246696788/3189375*s^2*ls2^2
       + 1487819/91125*s^2*ls2^2*logm
       + 16*s^2*ls2^2*logm^2
       + 157003451/19683000*s^2*pi*sqrt3*zeta3
       - 92/9*s^2*pi*sqrt3*logm*zeta3
       - 23/6*s^2*pi*sqrt3*log3*zeta3
       + 9/2*s^2*pi*ls4p*sqrt3
       + 100024527449069093/855520807680000*s^2*pi^2
       + 181320735181/19840464000*s^2*pi^2*zeta3
       - 62388370021/661348800*s^2*pi^2*logm
       - 131/81*s^2*pi^2*logm*zeta3
       - 121/162*s^2*pi^2*logm^2
       - 247002468953/158789030400*s^2*pi^2*log2^2
       + 16830134404/1550674125*s^2*pi^2*log2^3
       - 7/4*s^2*pi^2*ls3*sqrt3
       - 6826237/13122000*s^2*pi^2*ls2*sqrt3
       + 2/3*s^2*pi^2*ls2*sqrt3*logm
       + 1/4*s^2*pi^2*ls2*sqrt3*log3
       - 56694738463991/3394923840000*s^2*pi^3*sqrt3
       + 6826237/3280500*s^2*pi^3*sqrt3*logm
       - 4/3*s^2*pi^3*sqrt3*logm^2
       + 6826237/8748000*s^2*pi^3*sqrt3*log3
       - s^2*pi^3*sqrt3*log3*logm
       - 3/16*s^2*pi^3*sqrt3*log3^2
       - 461938116940375319/28062352281600000*s^2*pi^4
       - 3460254691/1180980000*s^2*pi^4*logm
       - 152/405*s^2*pi^4*logm^2
       + 809058253733/49621572000*s^2*pi^4*log2
       - 4/81*s^2*pi^5*sqrt3
       - 18911/489888*s^2*pi^6
       + 473861471/5103000*s^2*c4
       + 32/27*s^2*c4*logm
       - 181099/20250*s^2*c4*log2
       + 406439398985655943/55870746624000*s^4
       - 29/60*s^4*T9p7ep0
       - 1/24*s^4*T9p6ep0
       + 1/12*s^4*T9p5ep0
       + 3259/7200*s^4*T9p4ep0
       + 102251/194400*s^4*T9p3ep0
       - 1033/240*s^4*T8p7ep0
       - 1/12*s^4*T8p6ep0
       + 37/40*s^4*T8p4ep0
       + 119/15*s^4*T8p2ep0
       - 121/1800*s^4*T8p10ep0
       + 1/6*s^4*T7p9ep1
       + 3481/720*s^4*T7p9ep0
       - 227/120*s^4*T7p8ep1
       - 25817/7200*s^4*T7p8ep0
       - 21/20*s^4*T7p7ep1
       - 20197/9600*s^4*T7p7ep0
       - 21/40*s^4*T7p6ep1
       + 21/10*s^4*T7p5ep1
       + 68779/7200*s^4*T7p5ep0
       - 1/12*s^4*T7p16ep1
       - 859/300*s^4*T7p16ep0
       + 4/5*s^4*T7p15ep1
       - 5/48*s^4*T7p14ep2
       - 1717/1800*s^4*T7p14ep1
       + 1/24*s^4*T7p11ep2
       + 463/4800*s^4*T7p11ep1
       - 488801281/108864000*s^4*T7p11ep0
       - 1/24*s^4*T7p10ep2
       - 463/4800*s^4*T7p10ep1
       + 388464961/108864000*s^4*T7p10ep0
       - 321583/81000*s^4*T6p9ep1
       - 265324865803/12859560000*s^4*T6p9ep0
       - 2/9*s^4*T6p18ep1
       + 19956165301/25719120000*s^4*T6p18ep0
       + 63/20*s^4*T6p17ep1
       + 1380013669/81648000*s^4*T6p17ep0
       - 1/48*s^4*T6p16ep2
       - 72690053/54432000*s^4*T6p16ep1
       - 1/24*s^4*T6p15ep2
       - 1/8*s^4*T6p14ep2
       - 4183/1600*s^4*T6p14ep1
       - 86031133/1296000*s^4*T6p14ep0
       + 1/12*s^4*T6p13ep2
       - 2771/7200*s^4*T6p13ep1
       + 60055503131/5143824000*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep2
       - 6760157/8748000*s^4*T6p12ep1
       - 52124906863/2993760000*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep2
       + 2129/7200*s^4*T6p11ep1
       + 3119317793/734832000*s^4*T6p11ep0
       + 726371/40500*s^4*T6p10ep1
       + 375701508403/3214890000*s^4*T6p10ep0
       + 1/16*s^4*T5p8ep2
       + 1925753533/979776000*s^4*T5p8ep1
       - 1413601/4374000*s^4*T5p11ep1
       - 17508879859/1088640000*s^4*T5p11ep0
       - 17/5*s^4*T4LVB7ep1
       + 11/4*s^4*T4LVB6ep1
       - 1/108*s^4*T4LT4ep2
       + 7/20*s^4*T4LT2ep2
       + 3/4*s^4*T3L61ep1
       + 17668315403407/14696640000*s^4*zeta5
       - 3886255263017027/754427520000*s^4*zeta3
       - 1789/2430*s^4*zeta3^2
       - 362198/225*s^4*a5
       - 2016602940079/419904000*s^4*logm
       - 4/3*s^4*logm*T7p9ep0
       + 227/15*s^4*logm*T7p8ep0
       + 42/5*s^4*logm*T7p7ep0
       - 84/5*s^4*logm*T7p5ep0
       + 2/3*s^4*logm*T7p16ep0
       + 5/6*s^4*logm*T7p14ep1
       - 1/3*s^4*logm*T7p11ep1
       - 463/600*s^4*logm*T7p11ep0
       + 1/3*s^4*logm*T7p10ep1
       + 463/600*s^4*logm*T7p10ep0
       + 321583/10125*s^4*logm*T6p9ep0
       + 16/9*s^4*logm*T6p18ep0
       - 126/5*s^4*logm*T6p17ep0
       + 1/6*s^4*logm*T6p16ep1
       + s^4*logm*T6p14ep1
       + 4183/200*s^4*logm*T6p14ep0
       - 2/3*s^4*logm*T6p13ep1
       + 2771/900*s^4*logm*T6p13ep0
       + s^4*logm*T6p12ep1
       + 6760157/1093500*s^4*logm*T6p12ep0
       - 1/3*s^4*logm*T6p11ep1
       - 2129/900*s^4*logm*T6p11ep0
       - 1452742/10125*s^4*logm*T6p10ep0
       - 1/2*s^4*logm*T5p8ep1
       + 1413601/546750*s^4*logm*T5p11ep0
       - 1007/15*s^4*logm*zeta5
       + 9115191031/7873200*s^4*logm*zeta3
       + 1141/15*s^4*logm^2
       + 4/3*s^4*logm^2*T7p11ep0
       - 4/3*s^4*logm^2*T7p10ep0
       - 4*s^4*logm^2*T6p14ep0
       + 8/3*s^4*logm^2*T6p13ep0
       - 4*s^4*logm^2*T6p12ep0
       + 4/3*s^4*logm^2*T6p11ep0
       - 1484/27*s^4*logm^2*zeta3
       - 81/2*s^4*logm^3
       - 362198/1125*s^4*log2*a4
       - 49/12*s^4*ls5pithird*sqrt3
       - 6826237/1640250*s^4*ls4pithird*sqrt3
       + 16/3*s^4*ls4pithird*sqrt3*logm
       + 2*s^4*ls4pithird*sqrt3*log3
       + 81/16*s^4*ls5p*sqrt3
       + 56694738463991/125737920000*s^4*ls3*sqrt3
       - 6826237/121500*s^4*ls3*sqrt3*logm
       + 36*s^4*ls3*sqrt3*logm^2
       - 6826237/324000*s^4*ls3*sqrt3*log3
       + 27*s^4*ls3*sqrt3*log3*logm
       + 81/16*s^4*ls3*sqrt3*log3^2
       + 5170963287001529/3017710080000*s^4*ls2*sqrt3
       - 1/2*s^4*ls2*sqrt3*zeta3
       - 164290177/243000*s^4*ls2*sqrt3*logm
       + 64*s^4*ls2*sqrt3*logm^2
       - 56694738463991/125737920000*s^4*ls2*sqrt3*log3
       + 6826237/121500*s^4*ls2*sqrt3*log3*logm
       - 36*s^4*ls2*sqrt3*log3*logm^2
       + 6826237/648000*s^4*ls2*sqrt3*log3^2
       - 27/2*s^4*ls2*sqrt3*log3^2*logm
       - 27/16*s^4*ls2*sqrt3*log3^3
       - 123348394/1063125*s^4*ls2^2
       - 1487819/60750*s^4*ls2^2*logm
       - 24*s^4*ls2^2*logm^2
       - 157003451/13122000*s^4*pi*sqrt3*zeta3
       + 46/3*s^4*pi*sqrt3*logm*zeta3
       + 23/4*s^4*pi*sqrt3*log3*zeta3
       - 27/4*s^4*pi*ls4p*sqrt3
       - 100024527449069093/570347205120000*s^4*pi^2
       - 181320735181/13226976000*s^4*pi^2*zeta3
       + 62388370021/440899200*s^4*pi^2*logm
       + 131/54*s^4*pi^2*logm*zeta3
       + 121/108*s^4*pi^2*logm^2
       - 181099/20250*s^4*pi^2*log2^3
       + 21/8*s^4*pi^2*ls3*sqrt3
       + 6826237/8748000*s^4*pi^2*ls2*sqrt3
       - s^4*pi^2*ls2*sqrt3*logm
       - 3/8*s^4*pi^2*ls2*sqrt3*log3
       + 56694738463991/2263282560000*s^4*pi^3*sqrt3
       - 6826237/2187000*s^4*pi^3*sqrt3*logm
       + 2*s^4*pi^3*sqrt3*logm^2
       - 6826237/5832000*s^4*pi^3*sqrt3*log3
       + 3/2*s^4*pi^3*sqrt3*log3*logm
       + 9/32*s^4*pi^3*sqrt3*log3^2
       + 1416888298520309/58198694400000*s^4*pi^4
       + 3460254691/787320000*s^4*pi^4*logm
       + 76/135*s^4*pi^4*logm^2
       - 12265847/648000*s^4*pi^4*log2
       + 2/27*s^4*pi^5*sqrt3
       + 18911/326592*s^4*pi^6
       - 473861471/3402000*s^4*c4
       - 16/9*s^4*c4*logm
       + 181099/13500*s^4*c4*log2
       - 406439398985655943/83806119936000*s^6
       + 29/90*s^6*T9p7ep0
       + 1/36*s^6*T9p6ep0
       - 1/18*s^6*T9p5ep0
       - 3259/10800*s^6*T9p4ep0
       - 102251/291600*s^6*T9p3ep0
       + 1033/360*s^6*T8p7ep0
       + 1/18*s^6*T8p6ep0
       - 37/60*s^6*T8p4ep0
       - 238/45*s^6*T8p2ep0
       + 121/2700*s^6*T8p10ep0
       - 1/9*s^6*T7p9ep1
       - 3481/1080*s^6*T7p9ep0
       + 227/180*s^6*T7p8ep1
       + 25817/10800*s^6*T7p8ep0
       + 7/10*s^6*T7p7ep1
       + 20197/14400*s^6*T7p7ep0
       + 7/20*s^6*T7p6ep1
       - 7/5*s^6*T7p5ep1
       - 68779/10800*s^6*T7p5ep0
       + 1/18*s^6*T7p16ep1
       + 859/450*s^6*T7p16ep0
       - 8/15*s^6*T7p15ep1
       + 5/72*s^6*T7p14ep2
       + 1717/2700*s^6*T7p14ep1
       - 1/36*s^6*T7p11ep2
       - 463/7200*s^6*T7p11ep1
       + 488801281/163296000*s^6*T7p11ep0
       + 1/36*s^6*T7p10ep2
       + 463/7200*s^6*T7p10ep1
       - 388464961/163296000*s^6*T7p10ep0
       + 321583/121500*s^6*T6p9ep1
       + 265324865803/19289340000*s^6*T6p9ep0
       + 4/27*s^6*T6p18ep1
       - 19956165301/38578680000*s^6*T6p18ep0
       - 21/10*s^6*T6p17ep1
       - 1380013669/122472000*s^6*T6p17ep0
       + 1/72*s^6*T6p16ep2
       + 72690053/81648000*s^6*T6p16ep1
       + 1/36*s^6*T6p15ep2
       + 1/12*s^6*T6p14ep2
       + 4183/2400*s^6*T6p14ep1
       + 86031133/1944000*s^6*T6p14ep0
       - 1/18*s^6*T6p13ep2
       + 2771/10800*s^6*T6p13ep1
       - 60055503131/7715736000*s^6*T6p13ep0
       + 1/12*s^6*T6p12ep2
       + 6760157/13122000*s^6*T6p12ep1
       + 52124906863/4490640000*s^6*T6p12ep0
       - 1/36*s^6*T6p11ep2
       - 2129/10800*s^6*T6p11ep1
       - 3119317793/1102248000*s^6*T6p11ep0
       - 726371/60750*s^6*T6p10ep1
       - 375701508403/4822335000*s^6*T6p10ep0
       - 1/24*s^6*T5p8ep2
       - 1925753533/1469664000*s^6*T5p8ep1
       + 1413601/6561000*s^6*T5p11ep1
       + 17508879859/1632960000*s^6*T5p11ep0
       + 34/15*s^6*T4LVB7ep1
       - 11/6*s^6*T4LVB6ep1
       + 1/162*s^6*T4LT4ep2
       - 7/30*s^6*T4LT2ep2
       - 1/2*s^6*T3L61ep1
       - 17668315403407/22044960000*s^6*zeta5
       + 3886255263017027/1131641280000*s^6*zeta3
       + 1789/3645*s^6*zeta3^2
       + 724396/675*s^6*a5
       + 2016602940079/629856000*s^6*logm
       + 8/9*s^6*logm*T7p9ep0
       - 454/45*s^6*logm*T7p8ep0
       - 28/5*s^6*logm*T7p7ep0
       + 56/5*s^6*logm*T7p5ep0
       - 4/9*s^6*logm*T7p16ep0
       - 5/9*s^6*logm*T7p14ep1
       + 2/9*s^6*logm*T7p11ep1
       + 463/900*s^6*logm*T7p11ep0
       - 2/9*s^6*logm*T7p10ep1
       - 463/900*s^6*logm*T7p10ep0
       - 643166/30375*s^6*logm*T6p9ep0
       - 32/27*s^6*logm*T6p18ep0
       + 84/5*s^6*logm*T6p17ep0
       - 1/9*s^6*logm*T6p16ep1
       - 2/3*s^6*logm*T6p14ep1
       - 4183/300*s^6*logm*T6p14ep0
       + 4/9*s^6*logm*T6p13ep1
       - 2771/1350*s^6*logm*T6p13ep0
       - 2/3*s^6*logm*T6p12ep1
       - 6760157/1640250*s^6*logm*T6p12ep0
       + 2/9*s^6*logm*T6p11ep1
       + 2129/1350*s^6*logm*T6p11ep0
       + 2905484/30375*s^6*logm*T6p10ep0
       + 1/3*s^6*logm*T5p8ep1
       - 1413601/820125*s^6*logm*T5p11ep0
       + 2014/45*s^6*logm*zeta5
       - 9115191031/11809800*s^6*logm*zeta3
       - 2282/45*s^6*logm^2
       - 8/9*s^6*logm^2*T7p11ep0
       + 8/9*s^6*logm^2*T7p10ep0
       + 8/3*s^6*logm^2*T6p14ep0
       - 16/9*s^6*logm^2*T6p13ep0
       + 8/3*s^6*logm^2*T6p12ep0
       - 8/9*s^6*logm^2*T6p11ep0
       + 2968/81*s^6*logm^2*zeta3
       + 27*s^6*logm^3
       + 724396/3375*s^6*log2*a4
       + 49/18*s^6*ls5pithird*sqrt3
       + 6826237/2460375*s^6*ls4pithird*sqrt3
       - 32/9*s^6*ls4pithird*sqrt3*logm
       - 4/3*s^6*ls4pithird*sqrt3*log3
       - 27/8*s^6*ls5p*sqrt3
       - 56694738463991/188606880000*s^6*ls3*sqrt3
       + 6826237/182250*s^6*ls3*sqrt3*logm
       - 24*s^6*ls3*sqrt3*logm^2
       + 6826237/486000*s^6*ls3*sqrt3*log3
       - 18*s^6*ls3*sqrt3*log3*logm
       - 27/8*s^6*ls3*sqrt3*log3^2
       - 5170963287001529/4526565120000*s^6*ls2*sqrt3
       + 1/3*s^6*ls2*sqrt3*zeta3
       + 164290177/364500*s^6*ls2*sqrt3*logm
       - 128/3*s^6*ls2*sqrt3*logm^2
       + 56694738463991/188606880000*s^6*ls2*sqrt3*log3
       - 6826237/182250*s^6*ls2*sqrt3*log3*logm
       + 24*s^6*ls2*sqrt3*log3*logm^2
       - 6826237/972000*s^6*ls2*sqrt3*log3^2
       + 9*s^6*ls2*sqrt3*log3^2*logm
       + 9/8*s^6*ls2*sqrt3*log3^3
       + 246696788/3189375*s^6*ls2^2
       + 1487819/91125*s^6*ls2^2*logm
       + 16*s^6*ls2^2*logm^2
       + 157003451/19683000*s^6*pi*sqrt3*zeta3
       - 92/9*s^6*pi*sqrt3*logm*zeta3
       - 23/6*s^6*pi*sqrt3*log3*zeta3
       + 9/2*s^6*pi*ls4p*sqrt3
       + 100024527449069093/855520807680000*s^6*pi^2
       + 181320735181/19840464000*s^6*pi^2*zeta3
       - 62388370021/661348800*s^6*pi^2*logm
       - 131/81*s^6*pi^2*logm*zeta3
       - 121/162*s^6*pi^2*logm^2
       + 181099/30375*s^6*pi^2*log2^3
       - 7/4*s^6*pi^2*ls3*sqrt3
       - 6826237/13122000*s^6*pi^2*ls2*sqrt3
       + 2/3*s^6*pi^2*ls2*sqrt3*logm
       + 1/4*s^6*pi^2*ls2*sqrt3*log3
       - 56694738463991/3394923840000*s^6*pi^3*sqrt3
       + 6826237/3280500*s^6*pi^3*sqrt3*logm
       - 4/3*s^6*pi^3*sqrt3*logm^2
       + 6826237/8748000*s^6*pi^3*sqrt3*log3
       - s^6*pi^3*sqrt3*log3*logm
       - 3/16*s^6*pi^3*sqrt3*log3^2
       - 1416888298520309/87298041600000*s^6*pi^4
       - 3460254691/1180980000*s^6*pi^4*logm
       - 152/405*s^6*pi^4*logm^2
       + 12265847/972000*s^6*pi^4*log2
       - 4/81*s^6*pi^5*sqrt3
       - 18911/489888*s^6*pi^6
       + 473861471/5103000*s^6*c4
       + 32/27*s^6*c4*logm
       - 181099/20250*s^6*c4*log2
       + 406439398985655943/335224479744000*s^8
       - 29/360*s^8*T9p7ep0
       - 1/144*s^8*T9p6ep0
       + 1/72*s^8*T9p5ep0
       + 3259/43200*s^8*T9p4ep0
       + 102251/1166400*s^8*T9p3ep0
       - 1033/1440*s^8*T8p7ep0
       - 1/72*s^8*T8p6ep0
       + 37/240*s^8*T8p4ep0
       + 119/90*s^8*T8p2ep0
       - 121/10800*s^8*T8p10ep0
       + 1/36*s^8*T7p9ep1
       + 3481/4320*s^8*T7p9ep0
       - 227/720*s^8*T7p8ep1
       - 25817/43200*s^8*T7p8ep0
       - 7/40*s^8*T7p7ep1
       - 20197/57600*s^8*T7p7ep0
       - 7/80*s^8*T7p6ep1
       + 7/20*s^8*T7p5ep1
       + 68779/43200*s^8*T7p5ep0
       - 1/72*s^8*T7p16ep1
       - 859/1800*s^8*T7p16ep0
       + 2/15*s^8*T7p15ep1
       - 5/288*s^8*T7p14ep2
       - 1717/10800*s^8*T7p14ep1
       + 1/144*s^8*T7p11ep2
       + 463/28800*s^8*T7p11ep1
       - 488801281/653184000*s^8*T7p11ep0
       - 1/144*s^8*T7p10ep2
       - 463/28800*s^8*T7p10ep1
       + 388464961/653184000*s^8*T7p10ep0
       - 321583/486000*s^8*T6p9ep1
       - 265324865803/77157360000*s^8*T6p9ep0
       - 1/27*s^8*T6p18ep1
       + 19956165301/154314720000*s^8*T6p18ep0
       + 21/40*s^8*T6p17ep1
       + 1380013669/489888000*s^8*T6p17ep0
       - 1/288*s^8*T6p16ep2
       - 72690053/326592000*s^8*T6p16ep1
       - 1/144*s^8*T6p15ep2
       - 1/48*s^8*T6p14ep2
       - 4183/9600*s^8*T6p14ep1
       - 86031133/7776000*s^8*T6p14ep0
       + 1/72*s^8*T6p13ep2
       - 2771/43200*s^8*T6p13ep1
       + 60055503131/30862944000*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep2
       - 6760157/52488000*s^8*T6p12ep1
       - 52124906863/17962560000*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep2
       + 2129/43200*s^8*T6p11ep1
       + 3119317793/4408992000*s^8*T6p11ep0
       + 726371/243000*s^8*T6p10ep1
       + 375701508403/19289340000*s^8*T6p10ep0
       + 1/96*s^8*T5p8ep2
       + 1925753533/5878656000*s^8*T5p8ep1
       - 1413601/26244000*s^8*T5p11ep1
       - 17508879859/6531840000*s^8*T5p11ep0
       - 17/30*s^8*T4LVB7ep1
       + 11/24*s^8*T4LVB6ep1
       - 1/648*s^8*T4LT4ep2
       + 7/120*s^8*T4LT2ep2
       + 1/8*s^8*T3L61ep1
       + 17668315403407/88179840000*s^8*zeta5
       - 3886255263017027/4526565120000*s^8*zeta3
       - 1789/14580*s^8*zeta3^2
       - 181099/675*s^8*a5
       - 2016602940079/2519424000*s^8*logm
       - 2/9*s^8*logm*T7p9ep0
       + 227/90*s^8*logm*T7p8ep0
       + 7/5*s^8*logm*T7p7ep0
       - 14/5*s^8*logm*T7p5ep0
       + 1/9*s^8*logm*T7p16ep0
       + 5/36*s^8*logm*T7p14ep1
       - 1/18*s^8*logm*T7p11ep1
       - 463/3600*s^8*logm*T7p11ep0
       + 1/18*s^8*logm*T7p10ep1
       + 463/3600*s^8*logm*T7p10ep0
       + 321583/60750*s^8*logm*T6p9ep0
       + 8/27*s^8*logm*T6p18ep0
       - 21/5*s^8*logm*T6p17ep0
       + 1/36*s^8*logm*T6p16ep1
       + 1/6*s^8*logm*T6p14ep1
       + 4183/1200*s^8*logm*T6p14ep0
       - 1/9*s^8*logm*T6p13ep1
       + 2771/5400*s^8*logm*T6p13ep0
       + 1/6*s^8*logm*T6p12ep1
       + 6760157/6561000*s^8*logm*T6p12ep0
       - 1/18*s^8*logm*T6p11ep1
       - 2129/5400*s^8*logm*T6p11ep0
       - 726371/30375*s^8*logm*T6p10ep0
       - 1/12*s^8*logm*T5p8ep1
       + 1413601/3280500*s^8*logm*T5p11ep0
       - 1007/90*s^8*logm*zeta5
       + 9115191031/47239200*s^8*logm*zeta3
       + 1141/90*s^8*logm^2
       + 2/9*s^8*logm^2*T7p11ep0
       - 2/9*s^8*logm^2*T7p10ep0
       - 2/3*s^8*logm^2*T6p14ep0
       + 4/9*s^8*logm^2*T6p13ep0
       - 2/3*s^8*logm^2*T6p12ep0
       + 2/9*s^8*logm^2*T6p11ep0
       - 742/81*s^8*logm^2*zeta3
       - 27/4*s^8*logm^3
       - 181099/3375*s^8*log2*a4
       - 49/72*s^8*ls5pithird*sqrt3
       - 6826237/9841500*s^8*ls4pithird*sqrt3
       + 8/9*s^8*ls4pithird*sqrt3*logm
       + 1/3*s^8*ls4pithird*sqrt3*log3
       + 27/32*s^8*ls5p*sqrt3
       + 56694738463991/754427520000*s^8*ls3*sqrt3
       - 6826237/729000*s^8*ls3*sqrt3*logm
       + 6*s^8*ls3*sqrt3*logm^2
       - 6826237/1944000*s^8*ls3*sqrt3*log3
       + 9/2*s^8*ls3*sqrt3*log3*logm
       + 27/32*s^8*ls3*sqrt3*log3^2
       + 5170963287001529/18106260480000*s^8*ls2*sqrt3
       - 1/12*s^8*ls2*sqrt3*zeta3
       - 164290177/1458000*s^8*ls2*sqrt3*logm
       + 32/3*s^8*ls2*sqrt3*logm^2
       - 56694738463991/754427520000*s^8*ls2*sqrt3*log3
       + 6826237/729000*s^8*ls2*sqrt3*log3*logm
       - 6*s^8*ls2*sqrt3*log3*logm^2
       + 6826237/3888000*s^8*ls2*sqrt3*log3^2
       - 9/4*s^8*ls2*sqrt3*log3^2*logm
       - 9/32*s^8*ls2*sqrt3*log3^3
       - 61674197/3189375*s^8*ls2^2
       - 1487819/364500*s^8*ls2^2*logm
       - 4*s^8*ls2^2*logm^2
       - 157003451/78732000*s^8*pi*sqrt3*zeta3
       + 23/9*s^8*pi*sqrt3*logm*zeta3
       + 23/24*s^8*pi*sqrt3*log3*zeta3
       - 9/8*s^8*pi*ls4p*sqrt3
       - 100024527449069093/3422083230720000*s^8*pi^2
       - 181320735181/79361856000*s^8*pi^2*zeta3
       + 62388370021/2645395200*s^8*pi^2*logm
       + 131/324*s^8*pi^2*logm*zeta3
       + 121/648*s^8*pi^2*logm^2
       - 181099/121500*s^8*pi^2*log2^3
       + 7/16*s^8*pi^2*ls3*sqrt3
       + 6826237/52488000*s^8*pi^2*ls2*sqrt3
       - 1/6*s^8*pi^2*ls2*sqrt3*logm
       - 1/16*s^8*pi^2*ls2*sqrt3*log3
       + 56694738463991/13579695360000*s^8*pi^3*sqrt3
       - 6826237/13122000*s^8*pi^3*sqrt3*logm
       + 1/3*s^8*pi^3*sqrt3*logm^2
       - 6826237/34992000*s^8*pi^3*sqrt3*log3
       + 1/4*s^8*pi^3*sqrt3*log3*logm
       + 3/64*s^8*pi^3*sqrt3*log3^2
       + 1416888298520309/349192166400000*s^8*pi^4
       + 3460254691/4723920000*s^8*pi^4*logm
       + 38/405*s^8*pi^4*logm^2
       - 12265847/3888000*s^8*pi^4*log2
       + 1/81*s^8*pi^5*sqrt3
       + 18911/1959552*s^8*pi^6
       - 473861471/20412000*s^8*c4
       - 8/27*s^8*c4*logm
       + 181099/81000*s^8*c4*log2
       + 6826237/2916000*ls4*sqrt3
       - 3*ls4*sqrt3*logm
       - 9/8*ls4*sqrt3*log3
       - 6826237/729000*ls4*s^2*sqrt3
       + 12*ls4*s^2*sqrt3*logm
       + 9/2*ls4*s^2*sqrt3*log3
       + 6826237/486000*ls4*s^4*sqrt3
       - 18*ls4*s^4*sqrt3*logm
       - 27/4*ls4*s^4*sqrt3*log3
       - 6826237/729000*ls4*s^6*sqrt3
       + 12*ls4*s^6*sqrt3*logm
       + 9/2*ls4*s^6*sqrt3*log3
       + 6826237/2916000*ls4*s^8*sqrt3
       - 3*ls4*s^8*sqrt3*logm
       - 9/8*ls4*s^8*sqrt3*log3
       + 9/16*ls5*sqrt3
       - 9/4*ls5*s^2*sqrt3
       + 27/8*ls5*s^4*sqrt3
       - 9/4*ls5*s^6*sqrt3
       + 9/16*ls5*s^8*sqrt3
   )

    + (MZ/mt)^10 * (
       - 131/4620
       + 296/2079*s^2
       - 2/7*s^4
       + 2/7*s^6
       - 1/7*s^8
       + 1/35*s^10
   )

    + (MZ/mt)^10*alphas/pi*cf * (
       + 419711221/3143448000
       - 131/385*logm
       - 1/210*pi^2
       - 44959853/67359600*s^2
       + 1184/693*s^2*logm
       + 1/42*s^2*pi^2
       + 1681/1260*s^4
       - 24/7*s^4*logm
       - 1/21*s^4*pi^2
       - 1681/1260*s^6
       + 24/7*s^6*logm
       + 1/21*s^6*pi^2
       + 1681/2520*s^8
       - 12/7*s^8*logm
       - 1/42*s^8*pi^2
       - 1681/12600*s^10
       + 12/35*s^10*logm
       + 1/210*s^10*pi^2
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*tf * (
       - 23054974995287/830628320772096000
       + 5965963/72477573120*zeta3
       - 481/5715360*logMZ
       + 481/5715360*logm
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*tf*nl * (
       - 4868875661/46414974375
       - 2/105*zeta3
       + 865373221/4715172000*logm
       - 131/1155*logm^2
       - 2263/793800*pi^2
       - 1/315*pi^2*logm
       + 4191098867/7956852750*s^2
       + 2/21*s^2*zeta3
       - 92911853/101039400*s^2*logm
       + 1184/2079*s^2*logm^2
       + 2263/158760*s^2*pi^2
       + 1/63*s^2*pi^2*logm
       - 71903/68040*s^4
       - 4/21*s^4*zeta3
       + 3481/1890*s^4*logm
       - 8/7*s^4*logm^2
       - 2263/79380*s^4*pi^2
       - 2/63*s^4*pi^2*logm
       + 71903/68040*s^6
       + 4/21*s^6*zeta3
       - 3481/1890*s^6*logm
       + 8/7*s^6*logm^2
       + 2263/79380*s^6*pi^2
       + 2/63*s^6*pi^2*logm
       - 71903/136080*s^8
       - 2/21*s^8*zeta3
       + 3481/3780*s^8*logm
       - 4/7*s^8*logm^2
       - 2263/158760*s^8*pi^2
       - 1/63*s^8*pi^2*logm
       + 71903/680400*s^10
       + 2/105*s^10*zeta3
       - 3481/18900*s^10*logm
       + 4/35*s^10*logm^2
       + 2263/793800*s^10*pi^2
       + 1/315*s^10*pi^2*logm
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*nh*tf * (
       - 17766257215267181363/50253013406711808000
       + 108700801899/9395240960*zeta3
       + 32429/3457792800*logMZ
       - 1/249480*logMZ^2
       + 2379654749/12966723000*logm
       + 1/124740*logm*logMZ
       - 28297/249480*logm^2
       - 13738391/1190700*ls2*sqrt3
       + 1/997920*pi^2
       - 1/315*pi^2*logm
       + 6638692594837837267/3768976005503385600*s^2
       - 366834710371/6341787648*s^2*zeta3
       - 32429/5186689200*s^2*logMZ
       + 1/374220*s^2*logMZ^2
       - 572333123/622402704*s^2*logm
       - 1/187110*s^2*logm*logMZ
       + 213121/374220*s^2*logm^2
       + 13738391/238140*s^2*ls2*sqrt3
       - 1/1496880*s^2*pi^2
       + 1/63*s^2*pi^2*logm
       - 1674329/476280*s^4
       + 7288/63*s^4*zeta3
       + 3481/1890*s^4*logm
       - 8/7*s^4*logm^2
       - 13738391/119070*s^4*ls2*sqrt3
       - 2/63*s^4*pi^2*logm
       + 1674329/476280*s^6
       - 7288/63*s^6*zeta3
       - 3481/1890*s^6*logm
       + 8/7*s^6*logm^2
       + 13738391/119070*s^6*ls2*sqrt3
       + 2/63*s^6*pi^2*logm
       - 1674329/952560*s^8
       + 3644/63*s^8*zeta3
       + 3481/3780*s^8*logm
       - 4/7*s^8*logm^2
       - 13738391/238140*s^8*ls2*sqrt3
       - 1/63*s^8*pi^2*logm
       + 1674329/4762800*s^10
       - 3644/315*s^10*zeta3
       - 3481/18900*s^10*logm
       + 4/35*s^10*logm^2
       + 13738391/1190700*s^10*ls2*sqrt3
       + 1/315*s^10*pi^2*logm
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*nh*tf*i * (
       - 32429/10373378400*s^2*pi
       + 1/374220*s^2*pi*logMZ
       - 1/374220*s^2*pi*logm
       + 32429/7780033800*s^4*pi
       - 1/280665*s^4*pi*logMZ
       + 1/280665*s^4*pi*logm
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*ca * (
       + 1462028413269038803/2265349965742080000
       - 134022086999279/1171962357350400*zeta3
       - 13262666231/18860688000*logm
       + 131/420*logm^2
       - 31433/317520*ls2*sqrt3
       + 27/280*ls2^2
       - 541769/20837250*pi^2
       + 11/1260*pi^2*logm
       + 3/5600*pi^4
       - 57921581425284319/60679016939520000*s^2
       - 290052869758739/219742942003200*s^2*zeta3
       + 1424827183/404157600*s^2*logm
       - 296/189*s^2*logm^2
       + 31433/63504*s^2*ls2*sqrt3
       - 27/56*s^2*ls2^2
       + 541769/4167450*s^2*pi^2
       - 11/252*s^2*pi^2*logm
       - 3/1120*s^2*pi^4
       + 35894897/11430720*s^4
       + 32084/19845*s^4*zeta3
       - 53411/7560*s^4*logm
       + 22/7*s^4*logm^2
       - 31433/31752*s^4*ls2*sqrt3
       + 27/28*s^4*ls2^2
       - 541769/2083725*s^4*pi^2
       + 11/126*s^4*pi^2*logm
       + 3/560*s^4*pi^4
       - 35894897/11430720*s^6
       - 32084/19845*s^6*zeta3
       + 53411/7560*s^6*logm
       - 22/7*s^6*logm^2
       + 31433/31752*s^6*ls2*sqrt3
       - 27/28*s^6*ls2^2
       + 541769/2083725*s^6*pi^2
       - 11/126*s^6*pi^2*logm
       - 3/560*s^6*pi^4
       + 35894897/22861440*s^8
       + 16042/19845*s^8*zeta3
       - 53411/15120*s^8*logm
       + 11/7*s^8*logm^2
       - 31433/63504*s^8*ls2*sqrt3
       + 27/56*s^8*ls2^2
       - 541769/4167450*s^8*pi^2
       + 11/252*s^8*pi^2*logm
       + 3/1120*s^8*pi^4
       - 35894897/114307200*s^10
       - 16042/99225*s^10*zeta3
       + 53411/75600*s^10*logm
       - 11/35*s^10*logm^2
       + 31433/317520*s^10*ls2*sqrt3
       - 27/280*s^10*ls2^2
       + 541769/20837250*s^10*pi^2
       - 11/1260*s^10*pi^2*logm
       - 3/5600*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf^2 * (
       + 2825766433279189949/461460178206720000
       - 13715657930797/2391759912960*zeta3
       + 542268271/261954000*logm
       - 786/385*logm^2
       + 31433/158760*ls2*sqrt3
       - 27/140*ls2^2
       + 220433/6174000*pi^2
       - 2/35*pi^2*logm
       + 1/5040*pi^4
       + 3622243315688578363/259571350241280000*s^2
       - 307859353575503/36623823667200*s^2*zeta3
       - 58146653/5613300*s^2*logm
       + 2368/231*s^2*logm^2
       - 31433/31752*s^2*ls2*sqrt3
       + 27/28*s^2*ls2^2
       - 220433/1234800*s^2*pi^2
       + 2/7*s^2*pi^2*logm
       - 1/1008*s^2*pi^4
       - 6611377/1306368*s^4
       - 87203/39690*s^4*zeta3
       + 2176/105*s^4*logm
       - 144/7*s^4*logm^2
       + 31433/15876*s^4*ls2*sqrt3
       - 27/14*s^4*ls2^2
       + 220433/617400*s^4*pi^2
       - 4/7*s^4*pi^2*logm
       + 1/504*s^4*pi^4
       + 6611377/1306368*s^6
       + 87203/39690*s^6*zeta3
       - 2176/105*s^6*logm
       + 144/7*s^6*logm^2
       - 31433/15876*s^6*ls2*sqrt3
       + 27/14*s^6*ls2^2
       - 220433/617400*s^6*pi^2
       + 4/7*s^6*pi^2*logm
       - 1/504*s^6*pi^4
       - 6611377/2612736*s^8
       - 87203/79380*s^8*zeta3
       + 1088/105*s^8*logm
       - 72/7*s^8*logm^2
       + 31433/31752*s^8*ls2*sqrt3
       - 27/28*s^8*ls2^2
       + 220433/1234800*s^8*pi^2
       - 2/7*s^8*pi^2*logm
       + 1/1008*s^8*pi^4
       + 6611377/13063680*s^10
       + 87203/396900*s^10*zeta3
       - 1088/525*s^10*logm
       + 72/35*s^10*logm^2
       - 31433/158760*s^10*ls2*sqrt3
       + 27/140*s^10*ls2^2
       - 220433/6174000*s^10*pi^2
       + 2/35*s^10*pi^2*logm
       - 1/5040*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*d33FF/nc * (
       + 359773180677962111360846969/365738005232225353728000000
       + 81434951220981230239747/51603245888144670720000*zeta3
       + 184976214493811/68669669376000*a4
       - 50403514981/100018800000*logMZ
       + 11897/28350*logMZ*zeta3
       + 50403514981/100018800000*logm
       - 11897/28350*logm*zeta3
       + 184976214493811/1648072065024000*log2^4
       - 184976214493811/1648072065024000*pi^2*log2^2
       - 7648472077178767/197768647802880000*pi^4
       - 292991120410929939812109433/274303503924169015296000000*s^2
       - 82183285685826762604547/38702434416108503040000*s^2*zeta3
       - 184976214493811/51502252032000*s^2*a4
       + 151211128043/300056400000*s^2*logMZ
       - 11897/28350*s^2*logMZ*zeta3
       - 151211128043/300056400000*s^2*logm
       + 11897/28350*s^2*logm*zeta3
       - 184976214493811/1236054048768000*s^2*log2^4
       + 184976214493811/1236054048768000*s^2*pi^2*log2^2
       + 7313275876022159/148326485852160000*s^2*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*d33FF/nc*i * (
       + 151211128043/600112800000*s^2*pi
       - 11897/56700*s^2*pi*zeta3
       - 16801366027/37507050000*s^4*pi
       + 47588/127575*s^4*pi*zeta3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*tf^2*nl * (
       + 259856424061905121/1427170478417510400000
       - 246620419/2609192632320*zeta3
       - 5965963/47563407360*a4
       - 19246021/270050760000*logMZ
       + 19/567000*logMZ^2
       + 106715197900621/3114856202895360000*logm
       + 5965963/54358179840*logm*zeta3
       - 19207/107163000*logm*logMZ
       + 1952/13395375*logm^2
       - 5965963/1141521776640*log2^4
       - 19/2268000*pi^2
       + 5965963/1141521776640*pi^2*log2^2
       + 41761741/19568944742400*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*tf^2*nl^2 * (
       + 5582741670859/5614355300400000
       + 71392/1091475*zeta3
       - 57429412451/556979692500*logm
       - 8/315*logm*zeta3
       + 865373221/7072758000*logm^2
       - 524/10395*logm^3
       + 166583/55566000*pi^2
       - 2263/595350*pi^2*logm
       - 2/945*pi^2*logm^2
       - 19/56700*pi^4
       - 1628659769549/481230454320000*s^2
       - 215401/654885*s^2*zeta3
       + 6179402734/11935279125*s^2*logm
       + 8/63*s^2*logm*zeta3
       - 92911853/151559100*s^2*logm^2
       + 4736/18711*s^2*logm^3
       - 166583/11113200*s^2*pi^2
       + 2263/119070*s^2*pi^2*logm
       + 2/189*s^2*pi^2*logm^2
       + 19/11340*s^2*pi^4
       + 137021/34292160*s^4
       + 13114/19845*s^4*zeta3
       - 53003/51030*s^4*logm
       - 16/63*s^4*logm*zeta3
       + 3481/2835*s^4*logm^2
       - 32/63*s^4*logm^3
       + 166583/5556600*s^4*pi^2
       - 2263/59535*s^4*pi^2*logm
       - 4/189*s^4*pi^2*logm^2
       - 19/5670*s^4*pi^4
       - 137021/34292160*s^6
       - 13114/19845*s^6*zeta3
       + 53003/51030*s^6*logm
       + 16/63*s^6*logm*zeta3
       - 3481/2835*s^6*logm^2
       + 32/63*s^6*logm^3
       - 166583/5556600*s^6*pi^2
       + 2263/59535*s^6*pi^2*logm
       + 4/189*s^6*pi^2*logm^2
       + 19/5670*s^6*pi^4
       + 137021/68584320*s^8
       + 6557/19845*s^8*zeta3
       - 53003/102060*s^8*logm
       - 8/63*s^8*logm*zeta3
       + 3481/5670*s^8*logm^2
       - 16/63*s^8*logm^3
       + 166583/11113200*s^8*pi^2
       - 2263/119070*s^8*pi^2*logm
       - 2/189*s^8*pi^2*logm^2
       - 19/11340*s^8*pi^4
       - 137021/342921600*s^10
       - 6557/99225*s^10*zeta3
       + 53003/510300*s^10*logm
       + 8/315*s^10*logm*zeta3
       - 3481/28350*s^10*logm^2
       + 16/315*s^10*logm^3
       - 166583/55566000*s^10*pi^2
       + 2263/595350*s^10*pi^2*logm
       + 2/945*s^10*pi^2*logm^2
       + 19/56700*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh*tf^2 * (
       - 629301425533219405529/188637249075444449280000
       + 2354082810749/3895443062784000*zeta3
       - 11009/5898240*a4
       + 752746829725783/327168056033280000*logMZ
       - 77063/47185920*logMZ*zeta3
       - 11941/57629880*logMZ^2
       + 1/12474*logMZ^3
       - 125873229673750093/53842514364334080000*logm
       + 94742539/54358179840*logm*zeta3
       + 22391/74095560*logm*logMZ
       - 1/4158*logm*logMZ^2
       - 12317/129667230*logm^2
       + 1/4158*logm^2*logMZ
       - 1/12474*logm^3
       - 11009/141557760*log2^4
       + 11941/230519520*pi^2
       - 1/16632*pi^2*logMZ
       + 1/16632*pi^2*logm
       + 11009/141557760*pi^2*log2^2
       + 539441/16986931200*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 343141394841698676130362827/2089520297451076976640000
       + 142/315*T6p14ep0
       + 11322971/8037225*T6p13ep0
       - 33672438431246287129/854360558508441600*zeta3
       - 2620723/1132462080*a4
       + 16455611/8985939039000*logMZ
       + 137/22453200*logMZ^2
       - 1/561330*logMZ^3
       - 886317367790072011/1648240235642880000*logm
       + 65113106957/4227858432*logm*zeta3
       + 391/1296672300*logm*logMZ
       + 19037712697/77800338000*logm^2
       + 1/187110*logm^2*logMZ
       - 28297/280665*logm^3
       - 2620723/27179089920*log2^4
       - 13738391/595350*ls3*sqrt3
       - 45986347721/750141000*ls2*sqrt3
       - 13738391/893025*ls2*sqrt3*logm
       + 13738391/595350*ls2*sqrt3*log3
       - 3273816988777/1782335016000*pi^2
       + 1/748440*pi^2*logMZ
       - 2263/595350*pi^2*logm
       - 4/945*pi^2*logm^2
       + 2620723/27179089920*pi^2*log2^2
       - 13738391/10716300*pi^3*sqrt3
       + 15280940025171913/38834570841292800*pi^4
       - 643380363517070468272887689/783570111544153866240000*s^2
       - 142/63*s^2*T6p14ep0
       - 11322971/1607445*s^2*T6p13ep0
       + 4208653182316455581/21359013962711040*s^2*zeta3
       + 360403/84934656*s^2*a4
       - 16455611/13478908558500*s^2*logMZ
       - 137/33679800*s^2*logMZ^2
       + 1/841995*s^2*logMZ^3
       + 22741527969728692601/8480196012382617600*s^2*logm
       - 366230730595/4756340736*s^2*logm*zeta3
       - 391/1945008450*s^2*logm*logMZ
       - 28616751091/23340101400*s^2*logm^2
       - 1/280665*s^2*logm^2*logMZ
       + 426242/841995*s^2*logm^3
       + 360403/2038431744*s^2*log2^4
       + 13738391/119070*s^2*ls3*sqrt3
       + 45986347721/150028200*s^2*ls2*sqrt3
       + 13738391/178605*s^2*ls2*sqrt3*logm
       - 13738391/119070*s^2*ls2*sqrt3*log3
       + 1636907316257/178233501600*s^2*pi^2
       - 1/1122660*s^2*pi^2*logMZ
       + 2263/119070*s^2*pi^2*logm
       + 4/189*s^2*pi^2*logm^2
       - 360403/2038431744*s^2*pi^2*log2^2
       + 13738391/2143260*s^2*pi^3*sqrt3
       - 1909996464371171/970864271032320*s^2*pi^4
       + 2956449654337/1800338400*s^4
       + 284/63*s^4*T6p14ep0
       + 22645942/1607445*s^4*T6p13ep0
       - 5700949654/14467005*s^4*zeta3
       - 191305/35721*s^4*logm
       + 29104/189*s^4*logm*zeta3
       + 6962/2835*s^4*logm^2
       - 64/63*s^4*logm^3
       - 13738391/59535*s^4*ls3*sqrt3
       - 45986347721/75014100*s^4*ls2*sqrt3
       - 27476782/178605*s^4*ls2*sqrt3*logm
       + 13738391/59535*s^4*ls2*sqrt3*log3
       - 74404869773/4050761400*s^4*pi^2
       - 2263/59535*s^4*pi^2*logm
       - 8/189*s^4*pi^2*logm^2
       - 13738391/1071630*s^4*pi^3*sqrt3
       + 113840483/28934010*s^4*pi^4
       - 2956449654337/1800338400*s^6
       - 284/63*s^6*T6p14ep0
       - 22645942/1607445*s^6*T6p13ep0
       + 5700949654/14467005*s^6*zeta3
       + 191305/35721*s^6*logm
       - 29104/189*s^6*logm*zeta3
       - 6962/2835*s^6*logm^2
       + 64/63*s^6*logm^3
       + 13738391/59535*s^6*ls3*sqrt3
       + 45986347721/75014100*s^6*ls2*sqrt3
       + 27476782/178605*s^6*ls2*sqrt3*logm
       - 13738391/59535*s^6*ls2*sqrt3*log3
       + 74404869773/4050761400*s^6*pi^2
       + 2263/59535*s^6*pi^2*logm
       + 8/189*s^6*pi^2*logm^2
       + 13738391/1071630*s^6*pi^3*sqrt3
       - 113840483/28934010*s^6*pi^4
       + 2956449654337/3600676800*s^8
       + 142/63*s^8*T6p14ep0
       + 11322971/1607445*s^8*T6p13ep0
       - 2850474827/14467005*s^8*zeta3
       - 191305/71442*s^8*logm
       + 14552/189*s^8*logm*zeta3
       + 3481/2835*s^8*logm^2
       - 32/63*s^8*logm^3
       - 13738391/119070*s^8*ls3*sqrt3
       - 45986347721/150028200*s^8*ls2*sqrt3
       - 13738391/178605*s^8*ls2*sqrt3*logm
       + 13738391/119070*s^8*ls2*sqrt3*log3
       - 74404869773/8101522800*s^8*pi^2
       - 2263/119070*s^8*pi^2*logm
       - 4/189*s^8*pi^2*logm^2
       - 13738391/2143260*s^8*pi^3*sqrt3
       + 113840483/57868020*s^8*pi^4
       - 2956449654337/18003384000*s^10
       - 142/315*s^10*T6p14ep0
       - 11322971/8037225*s^10*T6p13ep0
       + 2850474827/72335025*s^10*zeta3
       + 38261/71442*s^10*logm
       - 14552/945*s^10*logm*zeta3
       - 3481/14175*s^10*logm^2
       + 32/315*s^10*logm^3
       + 13738391/595350*s^10*ls3*sqrt3
       + 45986347721/750141000*s^10*ls2*sqrt3
       + 13738391/893025*s^10*ls2*sqrt3*logm
       - 13738391/595350*s^10*ls2*sqrt3*log3
       + 74404869773/40507614000*s^10*pi^2
       + 2263/595350*s^10*pi^2*logm
       + 4/945*s^10*pi^2*logm^2
       + 13738391/10716300*s^10*pi^3*sqrt3
       - 113840483/289340100*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
       - 16455611/26957817117000*s^2*pi
       - 137/33679800*s^2*pi*logMZ
       + 1/561330*s^2*pi*logMZ^2
       - 391/3890016900*s^2*pi*logm
       - 1/561330*s^2*pi*logm^2
       - 1/6735960*s^2*pi^3
       + 16455611/20218362837750*s^4*pi
       + 137/25259850*s^4*pi*logMZ
       - 2/841995*s^4*pi*logMZ^2
       + 391/2917512675*s^4*pi*logm
       + 2/841995*s^4*pi*logm^2
       + 1/5051970*s^4*pi^3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 24133682363950457454649/30369847978229760000
       - 4027627/3572100*T6p9ep0
       + 10777762/893025*T6p10ep0
       - 2893197698523756031/12854962107187200*zeta3
       - 85133/9001692000*logMZ
       + 61/14288400*logMZ^2
       - 16380558856472269619/37689760055033856000*logm
       + 36233600633/2348810240*logm*zeta3
       + 5143/1296672300*logm*logMZ
       - 1/187110*logm*logMZ^2
       + 4759232353/38900169000*logm^2
       + 1/93555*logm^2*logMZ
       - 9433/187110*logm^3
       - 31028167/396900*ls3*sqrt3
       - 94646251811/750141000*ls2*sqrt3
       - 13738391/893025*ls2*sqrt3*logm
       + 31028167/396900*ls2*sqrt3*log3
       - 3274700249/514382400*pi^2
       + 1/748440*pi^2*logm
       - 2/945*pi^2*logm^2
       - 31028167/7144200*pi^3*sqrt3
       - 12558253/321489000*pi^4
       - 45250141461001184622157/11388692991836160000*s^2
       + 4027627/714420*s^2*T6p9ep0
       - 10777762/178605*s^2*T6p10ep0
       + 361637449109364997/321374052679680*s^2*zeta3
       + 85133/13502538000*s^2*logMZ
       - 61/21432600*s^2*logMZ^2
       + 30584842021291994399/14133660020637696000*s^2*logm
       - 366834710371/4756340736*s^2*logm*zeta3
       - 5143/1945008450*s^2*logm*logMZ
       + 1/280665*s^2*logm*logMZ^2
       - 14308297217/23340101400*s^2*logm^2
       - 2/280665*s^2*logm^2*logMZ
       + 71041/280665*s^2*logm^3
       + 31028167/79380*s^2*ls3*sqrt3
       + 94646251811/150028200*s^2*ls2*sqrt3
       + 13738391/178605*s^2*ls2*sqrt3*logm
       - 31028167/79380*s^2*ls2*sqrt3*log3
       + 8186749433/257191200*s^2*pi^2
       - 1/1122660*s^2*pi^2*logm
       + 2/189*s^2*pi^2*logm^2
       + 31028167/1428840*s^2*pi^3*sqrt3
       + 12558253/64297800*s^2*pi^4
       + 9537554389543/1200225600*s^4
       - 4027627/357210*s^4*T6p9ep0
       + 21555524/178605*s^4*T6p10ep0
       - 4823492651/2143260*s^4*zeta3
       - 1542029/357210*s^4*logm
       + 29152/189*s^4*logm*zeta3
       + 3481/2835*s^4*logm^2
       - 32/63*s^4*logm^3
       - 31028167/39690*s^4*ls3*sqrt3
       - 94646251811/75014100*s^4*ls2*sqrt3
       - 27476782/178605*s^4*ls2*sqrt3*logm
       + 31028167/39690*s^4*ls2*sqrt3*log3
       - 163734985/2571912*s^4*pi^2
       - 4/189*s^4*pi^2*logm^2
       - 31028167/714420*s^4*pi^3*sqrt3
       - 12558253/32148900*s^4*pi^4
       - 9537554389543/1200225600*s^6
       + 4027627/357210*s^6*T6p9ep0
       - 21555524/178605*s^6*T6p10ep0
       + 4823492651/2143260*s^6*zeta3
       + 1542029/357210*s^6*logm
       - 29152/189*s^6*logm*zeta3
       - 3481/2835*s^6*logm^2
       + 32/63*s^6*logm^3
       + 31028167/39690*s^6*ls3*sqrt3
       + 94646251811/75014100*s^6*ls2*sqrt3
       + 27476782/178605*s^6*ls2*sqrt3*logm
       - 31028167/39690*s^6*ls2*sqrt3*log3
       + 163734985/2571912*s^6*pi^2
       + 4/189*s^6*pi^2*logm^2
       + 31028167/714420*s^6*pi^3*sqrt3
       + 12558253/32148900*s^6*pi^4
       + 9537554389543/2400451200*s^8
       - 4027627/714420*s^8*T6p9ep0
       + 10777762/178605*s^8*T6p10ep0
       - 4823492651/4286520*s^8*zeta3
       - 1542029/714420*s^8*logm
       + 14576/189*s^8*logm*zeta3
       + 3481/5670*s^8*logm^2
       - 16/63*s^8*logm^3
       - 31028167/79380*s^8*ls3*sqrt3
       - 94646251811/150028200*s^8*ls2*sqrt3
       - 13738391/178605*s^8*ls2*sqrt3*logm
       + 31028167/79380*s^8*ls2*sqrt3*log3
       - 163734985/5143824*s^8*pi^2
       - 2/189*s^8*pi^2*logm^2
       - 31028167/1428840*s^8*pi^3*sqrt3
       - 12558253/64297800*s^8*pi^4
       - 9537554389543/12002256000*s^10
       + 4027627/3572100*s^10*T6p9ep0
       - 10777762/893025*s^10*T6p10ep0
       + 4823492651/21432600*s^10*zeta3
       + 1542029/3572100*s^10*logm
       - 14576/945*s^10*logm*zeta3
       - 3481/28350*s^10*logm^2
       + 16/315*s^10*logm^3
       + 31028167/396900*s^10*ls3*sqrt3
       + 94646251811/750141000*s^10*ls2*sqrt3
       + 13738391/893025*s^10*ls2*sqrt3*logm
       - 31028167/396900*s^10*ls2*sqrt3*log3
       + 32746997/5143824*s^10*pi^2
       + 2/945*s^10*pi^2*logm^2
       + 31028167/7144200*s^10*pi^3*sqrt3
       + 12558253/321489000*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh^2*tf^2*i * (
       + 85133/27005076000*s^2*pi
       - 61/21432600*s^2*pi*logMZ
       - 5143/3890016900*s^2*pi*logm
       + 1/280665*s^2*pi*logm*logMZ
       - 1/280665*s^2*pi*logm^2
       - 85133/20253807000*s^4*pi
       + 61/16074450*s^4*pi*logMZ
       + 5143/2917512675*s^4*pi*logm
       - 4/841995*s^4*pi*logm*logMZ
       + 4/841995*s^4*pi*logm^2
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*tf * (
       - 391360009262248088038824751/805683721670989185024000000
       + 124773065153046067281191/204618088043425824768000*zeta3
       + 40917003645151/78479622144000*a4
       + 23358490185706307/176980466073600000*logMZ
       - 8699707189/79272345600*logMZ*zeta3
       - 209/2268000*logMZ^2
       - 746895311567719649/5663374914355200000*logm
       + 832874994389/7610145177600*logm*zeta3
       + 211277/428652000*logm*logMZ
       - 5368/13395375*logm^2
       + 40917003645151/1883510931456000*log2^4
       + 209/9072000*pi^2
       - 40917003645151/1883510931456000*pi^2*log2^2
       - 6812081909979481/1582149182423040000*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/840
       + 1/70*T6p14ep0
       - 1/105*T6p13ep0
       - 131/3780*zeta3
       + 3/35*ls2*sqrt3
       + 9/140*ls2^2
       + 31/7560*pi^2
       + 13/12600*pi^4
       - 89/168*s^2
       - 1/14*s^2*T6p14ep0
       + 1/21*s^2*T6p13ep0
       + 131/756*s^2*zeta3
       - 3/7*s^2*ls2*sqrt3
       - 9/28*s^2*ls2^2
       - 31/1512*s^2*pi^2
       - 13/2520*s^2*pi^4
       + 89/84*s^4
       + 1/7*s^4*T6p14ep0
       - 2/21*s^4*T6p13ep0
       - 131/378*s^4*zeta3
       + 6/7*s^4*ls2*sqrt3
       + 9/14*s^4*ls2^2
       + 31/756*s^4*pi^2
       + 13/1260*s^4*pi^4
       - 89/84*s^6
       - 1/7*s^6*T6p14ep0
       + 2/21*s^6*T6p13ep0
       + 131/378*s^6*zeta3
       - 6/7*s^6*ls2*sqrt3
       - 9/14*s^6*ls2^2
       - 31/756*s^6*pi^2
       - 13/1260*s^6*pi^4
       + 89/168*s^8
       + 1/14*s^8*T6p14ep0
       - 1/21*s^8*T6p13ep0
       - 131/756*s^8*zeta3
       + 3/7*s^8*ls2*sqrt3
       + 9/28*s^8*ls2^2
       + 31/1512*s^8*pi^2
       + 13/2520*s^8*pi^4
       - 89/840*s^10
       - 1/70*s^10*T6p14ep0
       + 1/105*s^10*T6p13ep0
       + 131/3780*s^10*zeta3
       - 3/35*s^10*ls2*sqrt3
       - 9/140*s^10*ls2^2
       - 31/7560*s^10*pi^2
       - 13/12600*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*tf*nl * (
       + 55498531280880147418843/18838650315111137280000
       + 1/70*T6p14ep1
       + 42727/198450*T6p14ep0
       - 1/105*T6p13ep1
       - 1176887/10716300*T6p13ep0
       - 1/210*T3L61ep1
       - 1663/6300*zeta5
       - 7020414874867638299/3624559945187328000*zeta3
       - 63257348411/21974294200320*a4
       + 12237054454176168721/18689137217372160000*logm
       - 4/35*logm*T6p14ep0
       + 8/105*logm*T6p13ep0
       + 470138882933521/878971768012800*logm*zeta3
       - 13396364831/14145516000*logm^2
       + 262/945*logm^3
       - 63257348411/527383060807680*log2^4
       - 31433/158760*ls3*sqrt3
       + 579984751/400075200*ls2*sqrt3
       - 194729/238140*ls2*sqrt3*logm
       + 31433/158760*ls2*sqrt3*log3
       + 16777/19600*ls2^2
       - 27/70*ls2^2*logm
       + 365877294637/7561421280000*pi^2
       - 19/1134*pi^2*zeta3
       - 15249389/250047000*pi^2*logm
       + 11/945*pi^2*logm^2
       + 63257348411/527383060807680*pi^2*log2^2
       - 31433/2857680*pi^3*sqrt3
       + 5799376426583533/258897138941952000*pi^4
       - 19/2520*pi^4*logm
       - 1328/33075*c4
       - 507705758328708284431/32766669147340800000*s^2
       - 1/14*s^2*T6p14ep1
       - 42727/39690*s^2*T6p14ep0
       + 1/21*s^2*T6p13ep1
       + 1176887/2143260*s^2*T6p13ep0
       + 1/42*s^2*T3L61ep1
       + 1663/1260*s^2*zeta5
       + 6843216814779609493/498376992463257600*s^2*zeta3
       + 2069200171/326998425600*s^2*a4
       - 11612806452008159/45509262704640000*s^2*logm
       + 4/7*s^2*logm*T6p14ep0
       - 8/21*s^2*logm*T6p13ep0
       - 857642864254739/164807206502400*s^2*logm*zeta3
       + 1439212783/303118200*s^2*logm^2
       - 2368/1701*s^2*logm^3
       + 2069200171/7847962214400*s^2*log2^4
       + 31433/31752*s^2*ls3*sqrt3
       - 579984751/80015040*s^2*ls2*sqrt3
       + 194729/47628*s^2*ls2*sqrt3*logm
       - 31433/31752*s^2*ls2*sqrt3*log3
       - 16777/3920*s^2*ls2^2
       + 27/14*s^2*ls2^2*logm
       - 365877294637/1512284256000*s^2*pi^2
       + 95/1134*s^2*pi^2*zeta3
       + 15249389/50009400*s^2*pi^2*logm
       - 11/189*s^2*pi^2*logm^2
       - 2069200171/7847962214400*s^2*pi^2*log2^2
       + 31433/571536*s^2*pi^3*sqrt3
       - 5482174848238211/35598356604518400*s^2*pi^4
       + 19/504*s^2*pi^4*logm
       + 1328/6615*s^2*c4
       + 892035147539/28805414400*s^4
       + 1/7*s^4*T6p14ep1
       + 42727/19845*s^4*T6p14ep0
       - 2/21*s^4*T6p13ep1
       - 1176887/1071630*s^4*T6p13ep0
       - 1/21*s^4*T3L61ep1
       - 1663/630*s^4*zeta5
       - 8643497981/337563450*s^4*zeta3
       + 18588713/8573040*s^4*logm
       - 8/7*s^4*logm*T6p14ep0
       + 16/21*s^4*logm*T6p13ep0
       + 539096/59535*s^4*logm*zeta3
       - 53951/5670*s^4*logm^2
       + 176/63*s^4*logm^3
       - 31433/15876*s^4*ls3*sqrt3
       + 579984751/40007520*s^4*ls2*sqrt3
       - 194729/23814*s^4*ls2*sqrt3*logm
       + 31433/15876*s^4*ls2*sqrt3*log3
       + 16777/1960*s^4*ls2^2
       - 27/7*s^4*ls2^2*logm
       + 365877294637/756142128000*s^4*pi^2
       - 95/567*s^4*pi^2*zeta3
       - 15249389/25004700*s^4*pi^2*logm
       + 22/189*s^4*pi^2*logm^2
       - 31433/285768*s^4*pi^3*sqrt3
       + 55013387/192893400*s^4*pi^4
       - 19/252*s^4*pi^4*logm
       - 2656/6615*s^4*c4
       - 892035147539/28805414400*s^6
       - 1/7*s^6*T6p14ep1
       - 42727/19845*s^6*T6p14ep0
       + 2/21*s^6*T6p13ep1
       + 1176887/1071630*s^6*T6p13ep0
       + 1/21*s^6*T3L61ep1
       + 1663/630*s^6*zeta5
       + 8643497981/337563450*s^6*zeta3
       - 18588713/8573040*s^6*logm
       + 8/7*s^6*logm*T6p14ep0
       - 16/21*s^6*logm*T6p13ep0
       - 539096/59535*s^6*logm*zeta3
       + 53951/5670*s^6*logm^2
       - 176/63*s^6*logm^3
       + 31433/15876*s^6*ls3*sqrt3
       - 579984751/40007520*s^6*ls2*sqrt3
       + 194729/23814*s^6*ls2*sqrt3*logm
       - 31433/15876*s^6*ls2*sqrt3*log3
       - 16777/1960*s^6*ls2^2
       + 27/7*s^6*ls2^2*logm
       - 365877294637/756142128000*s^6*pi^2
       + 95/567*s^6*pi^2*zeta3
       + 15249389/25004700*s^6*pi^2*logm
       - 22/189*s^6*pi^2*logm^2
       + 31433/285768*s^6*pi^3*sqrt3
       - 55013387/192893400*s^6*pi^4
       + 19/252*s^6*pi^4*logm
       + 2656/6615*s^6*c4
       + 892035147539/57610828800*s^8
       + 1/14*s^8*T6p14ep1
       + 42727/39690*s^8*T6p14ep0
       - 1/21*s^8*T6p13ep1
       - 1176887/2143260*s^8*T6p13ep0
       - 1/42*s^8*T3L61ep1
       - 1663/1260*s^8*zeta5
       - 8643497981/675126900*s^8*zeta3
       + 18588713/17146080*s^8*logm
       - 4/7*s^8*logm*T6p14ep0
       + 8/21*s^8*logm*T6p13ep0
       + 269548/59535*s^8*logm*zeta3
       - 53951/11340*s^8*logm^2
       + 88/63*s^8*logm^3
       - 31433/31752*s^8*ls3*sqrt3
       + 579984751/80015040*s^8*ls2*sqrt3
       - 194729/47628*s^8*ls2*sqrt3*logm
       + 31433/31752*s^8*ls2*sqrt3*log3
       + 16777/3920*s^8*ls2^2
       - 27/14*s^8*ls2^2*logm
       + 365877294637/1512284256000*s^8*pi^2
       - 95/1134*s^8*pi^2*zeta3
       - 15249389/50009400*s^8*pi^2*logm
       + 11/189*s^8*pi^2*logm^2
       - 31433/571536*s^8*pi^3*sqrt3
       + 55013387/385786800*s^8*pi^4
       - 19/504*s^8*pi^4*logm
       - 1328/6615*s^8*c4
       - 892035147539/288054144000*s^10
       - 1/70*s^10*T6p14ep1
       - 42727/198450*s^10*T6p14ep0
       + 1/105*s^10*T6p13ep1
       + 1176887/10716300*s^10*T6p13ep0
       + 1/210*s^10*T3L61ep1
       + 1663/6300*s^10*zeta5
       + 8643497981/3375634500*s^10*zeta3
       - 18588713/85730400*s^10*logm
       + 4/35*s^10*logm*T6p14ep0
       - 8/105*s^10*logm*T6p13ep0
       - 269548/297675*s^10*logm*zeta3
       + 53951/56700*s^10*logm^2
       - 88/315*s^10*logm^3
       + 31433/158760*s^10*ls3*sqrt3
       - 579984751/400075200*s^10*ls2*sqrt3
       + 194729/238140*s^10*ls2*sqrt3*logm
       - 31433/158760*s^10*ls2*sqrt3*log3
       - 16777/19600*s^10*ls2^2
       + 27/70*s^10*ls2^2*logm
       - 365877294637/7561421280000*s^10*pi^2
       + 19/1134*s^10*pi^2*zeta3
       + 15249389/250047000*s^10*pi^2*logm
       - 11/945*s^10*pi^2*logm^2
       + 31433/2857680*s^10*pi^3*sqrt3
       - 55013387/1928934000*s^10*pi^4
       + 19/2520*s^10*pi^4*logm
       + 1328/33075*s^10*c4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 11244823081/65318400
       - 5/126*T7p8ep0
       - 5/252*T7p7ep0
       + 5/126*T7p5ep0
       - 111958907/114307200*T6p9ep0
       + 5/84*T6p17ep0
       - 5/126*T6p13ep0
       - 1/7*T6p12ep0
       + 1/21*T6p11ep0
       + 108534227/28576800*T6p10ep0
       + 25/63*zeta5
       - 27862312063/685843200*zeta3
       - 71724587/12700800*ls3*sqrt3
       - 37046867/7620480*ls2*sqrt3
       + 71724587/12700800*ls2*sqrt3*log3
       - 59/35*ls2^2
       + 1555920931/823011840*pi^2
       - 71724587/228614400*pi^3*sqrt3
       - 142219697/2571912000*pi^4
       - 11244823081/13063680*s^2
       + 25/126*s^2*T7p8ep0
       + 25/252*s^2*T7p7ep0
       - 25/126*s^2*T7p5ep0
       + 111958907/22861440*s^2*T6p9ep0
       - 25/84*s^2*T6p17ep0
       + 25/126*s^2*T6p13ep0
       + 5/7*s^2*T6p12ep0
       - 5/21*s^2*T6p11ep0
       - 108534227/5715360*s^2*T6p10ep0
       - 125/63*s^2*zeta5
       + 27862312063/137168640*s^2*zeta3
       + 71724587/2540160*s^2*ls3*sqrt3
       + 37046867/1524096*s^2*ls2*sqrt3
       - 71724587/2540160*s^2*ls2*sqrt3*log3
       + 59/7*s^2*ls2^2
       - 1555920931/164602368*s^2*pi^2
       + 71724587/45722880*s^2*pi^3*sqrt3
       + 142219697/514382400*s^2*pi^4
       + 11244823081/6531840*s^4
       - 25/63*s^4*T7p8ep0
       - 25/126*s^4*T7p7ep0
       + 25/63*s^4*T7p5ep0
       - 111958907/11430720*s^4*T6p9ep0
       + 25/42*s^4*T6p17ep0
       - 25/63*s^4*T6p13ep0
       - 10/7*s^4*T6p12ep0
       + 10/21*s^4*T6p11ep0
       + 108534227/2857680*s^4*T6p10ep0
       + 250/63*s^4*zeta5
       - 27862312063/68584320*s^4*zeta3
       - 71724587/1270080*s^4*ls3*sqrt3
       - 37046867/762048*s^4*ls2*sqrt3
       + 71724587/1270080*s^4*ls2*sqrt3*log3
       - 118/7*s^4*ls2^2
       + 1555920931/82301184*s^4*pi^2
       - 71724587/22861440*s^4*pi^3*sqrt3
       - 142219697/257191200*s^4*pi^4
       - 11244823081/6531840*s^6
       + 25/63*s^6*T7p8ep0
       + 25/126*s^6*T7p7ep0
       - 25/63*s^6*T7p5ep0
       + 111958907/11430720*s^6*T6p9ep0
       - 25/42*s^6*T6p17ep0
       + 25/63*s^6*T6p13ep0
       + 10/7*s^6*T6p12ep0
       - 10/21*s^6*T6p11ep0
       - 108534227/2857680*s^6*T6p10ep0
       - 250/63*s^6*zeta5
       + 27862312063/68584320*s^6*zeta3
       + 71724587/1270080*s^6*ls3*sqrt3
       + 37046867/762048*s^6*ls2*sqrt3
       - 71724587/1270080*s^6*ls2*sqrt3*log3
       + 118/7*s^6*ls2^2
       - 1555920931/82301184*s^6*pi^2
       + 71724587/22861440*s^6*pi^3*sqrt3
       + 142219697/257191200*s^6*pi^4
       + 11244823081/13063680*s^8
       - 25/126*s^8*T7p8ep0
       - 25/252*s^8*T7p7ep0
       + 25/126*s^8*T7p5ep0
       - 111958907/22861440*s^8*T6p9ep0
       + 25/84*s^8*T6p17ep0
       - 25/126*s^8*T6p13ep0
       - 5/7*s^8*T6p12ep0
       + 5/21*s^8*T6p11ep0
       + 108534227/5715360*s^8*T6p10ep0
       + 125/63*s^8*zeta5
       - 27862312063/137168640*s^8*zeta3
       - 71724587/2540160*s^8*ls3*sqrt3
       - 37046867/1524096*s^8*ls2*sqrt3
       + 71724587/2540160*s^8*ls2*sqrt3*log3
       - 59/7*s^8*ls2^2
       + 1555920931/164602368*s^8*pi^2
       - 71724587/45722880*s^8*pi^3*sqrt3
       - 142219697/514382400*s^8*pi^4
       - 11244823081/65318400*s^10
       + 5/126*s^10*T7p8ep0
       + 5/252*s^10*T7p7ep0
       - 5/126*s^10*T7p5ep0
       + 111958907/114307200*s^10*T6p9ep0
       - 5/84*s^10*T6p17ep0
       + 5/126*s^10*T6p13ep0
       + 1/7*s^10*T6p12ep0
       - 1/21*s^10*T6p11ep0
       - 108534227/28576800*s^10*T6p10ep0
       - 25/63*s^10*zeta5
       + 27862312063/685843200*s^10*zeta3
       + 71724587/12700800*s^10*ls3*sqrt3
       + 37046867/7620480*s^10*ls2*sqrt3
       - 71724587/12700800*s^10*ls2*sqrt3*log3
       + 59/35*s^10*ls2^2
       - 1555920931/823011840*s^10*pi^2
       + 71724587/228614400*s^10*pi^3*sqrt3
       + 142219697/2571912000*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*nh*tf * (
       + 429859085869495992194864955900959147/
      524678964594024919049699328000000
       + 5/63*T8p5ep0
       + 151/252*T7p9ep0
       - 5/126*T7p8ep1
       - 4747/21168*T7p8ep0
       - 5/252*T7p7ep1
       + 1151/70560*T7p7ep0
       + 5/126*T7p5ep1
       + 2134/6615*T7p5ep0
       + 1/210*T7p16ep0
       + 163608689/141750000*T7p13ep0
       - 149/1080*T7p12ep0
       - 111958907/114307200*T6p9ep1
       + 7743313193813/3888730944000*T6p9ep0
       + 225505577753/81015228000*T6p18ep0
       + 5/84*T6p17ep1
       - 4728719/4082400*T6p17ep0
       - 11527/22680*T6p16ep1
       + 1270259/453600*T6p14ep0
       - 5/126*T6p13ep1
       + 7356925567/1653372000*T6p13ep0
       - 1/7*T6p12ep1
       - 177322776245/30893806944*T6p12ep0
       + 1/21*T6p11ep1
       + 280181/2381400*T6p11ep0
       + 108534227/28576800*T6p10ep1
       + 2439231238391/486091368000*T6p10ep0
       + 433/6480*T5p8ep1
       + 70642834457/27005076000*T5p11ep0
       - 1/210*T3L61ep1
       + 112798402417/2357586000*zeta5
       - 47574467447606777929372638498196433/
      286188526142195410390745088000000*zeta3
       - 37556631264468391/219962684945203200*a4
       + 290372908200523/34506005909760000*logMZ
       - 58193/8294400*logMZ*zeta3
       + 75747817/3112013520000*logMZ^2
       - 331/44906400*logMZ^3
       - 77725308088231045969031/56534640082550784000*logm
       + 20/63*logm*T7p8ep0
       + 10/63*logm*T7p7ep0
       - 20/63*logm*T7p5ep0
       + 111958907/14288400*logm*T6p9ep0
       - 10/21*logm*T6p17ep0
       + 20/63*logm*T6p13ep0
       + 8/7*logm*T6p12ep0
       - 8/21*logm*T6p11ep0
       - 108534227/3572100*logm*T6p10ep0
       - 200/63*logm*zeta5
       + 279616693403750189/988843239014400*logm*zeta3
       - 129255667/1556006760000*logm*logMZ
       + 551/14968800*logm*logMZ^2
       - 2947017499303/3112013520000*logm^2
       - 257/4989600*logm^2*logMZ
       + 12451231/44906400*logm^3
       - 37556631264468391/5279104438684876800*log2^4
       + 71724587/21432600*ls4pithird*sqrt3
       - 2427444796119461/61787613888000*ls3*sqrt3
       + 71724587/1587600*ls3*sqrt3*logm
       + 71724587/4233600*ls3*sqrt3*log3
       - 35347232934118750373/162192486456000000*ls2*sqrt3
       + 1158306229/14288400*ls2*sqrt3*logm
       + 2427444796119461/61787613888000*ls2*sqrt3*log3
       - 71724587/1587600*ls2*sqrt3*log3*logm
       - 71724587/8467200*ls2*sqrt3*log3^2
       + 8688423007741/375070500000*ls2^2
       + 953/70*ls2^2*logm
       + 1649665501/171460800*pi*sqrt3*zeta3
       - 39208916318266514947/27526381987104000000*pi^2
       - 27453191/48223350*pi^2*zeta3
       + 331/59875200*pi^2*logMZ
       - 6005601546751/396074448000*pi^2*logm
       + 11/945*pi^2*logm^2
       + 37556631264468391/5279104438684876800*pi^2*log2^2
       - 71724587/114307200*pi^2*ls2*sqrt3
       - 2427444796119461/1112177049984000*pi^3*sqrt3
       + 71724587/28576800*pi^3*sqrt3*logm
       + 71724587/76204800*pi^3*sqrt3*log3
       + 16328499020147652269956957/41233576455013662720000000*pi^4
       + 35612333/80372250*pi^4*logm
       + 5918083/1530900*c4
       - 10076228712412632624945977347870757/
      2459432646534491808045465600000*s^2
       - 25/63*s^2*T8p5ep0
       - 755/252*s^2*T7p9ep0
       + 25/126*s^2*T7p8ep1
       + 23735/21168*s^2*T7p8ep0
       + 25/252*s^2*T7p7ep1
       - 1151/14112*s^2*T7p7ep0
       - 25/126*s^2*T7p5ep1
       - 2134/1323*s^2*T7p5ep0
       - 1/42*s^2*T7p16ep0
       - 163608689/28350000*s^2*T7p13ep0
       + 149/216*s^2*T7p12ep0
       + 111958907/22861440*s^2*T6p9ep1
       - 7743313193813/777746188800*s^2*T6p9ep0
       - 225505577753/16203045600*s^2*T6p18ep0
       - 25/84*s^2*T6p17ep1
       + 4728719/816480*s^2*T6p17ep0
       + 11527/4536*s^2*T6p16ep1
       - 1270259/90720*s^2*T6p14ep0
       + 25/126*s^2*T6p13ep1
       - 7356925567/330674400*s^2*T6p13ep0
       + 5/7*s^2*T6p12ep1
       + 886613881225/30893806944*s^2*T6p12ep0
       - 5/21*s^2*T6p11ep1
       - 280181/476280*s^2*T6p11ep0
       - 108534227/5715360*s^2*T6p10ep1
       - 2439231238391/97218273600*s^2*T6p10ep0
       - 433/1296*s^2*T5p8ep1
       - 70642834457/5401015200*s^2*T5p11ep0
       + 1/42*s^2*T3L61ep1
       - 112912413967/471517200*s^2*zeta5
       + 4829404560172703870102109482993/5807397040223121152409600000*s^2*
      zeta3
       + 5079360995617/4782351974400*s^2*a4
       - 290372908200523/51759008864640000*s^2*logMZ
       + 58193/12441600*s^2*logMZ*zeta3
       - 75747817/4668020280000*s^2*logMZ^2
       + 331/67359600*s^2*logMZ^3
       + 1943984511032635573938437/282673200412753920000*s^2*logm
       - 100/63*s^2*logm*T7p8ep0
       - 50/63*s^2*logm*T7p7ep0
       + 100/63*s^2*logm*T7p5ep0
       - 111958907/2857680*s^2*logm*T6p9ep0
       + 50/21*s^2*logm*T6p17ep0
       - 100/63*s^2*logm*T6p13ep0
       - 40/7*s^2*logm*T6p12ep0
       + 40/21*s^2*logm*T6p11ep0
       + 108534227/714420*s^2*logm*T6p10ep0
       + 1000/63*s^2*logm*zeta5
       - 1400572165127472811/988843239014400*s^2*logm*zeta3
       + 129255667/2334010140000*s^2*logm*logMZ
       - 551/22453200*s^2*logm*logMZ^2
       + 2462632677187/518668920000*s^2*logm^2
       + 257/7484400*s^2*logm^2*logMZ
       - 93773791/67359600*s^2*logm^3
       + 5079360995617/114776447385600*s^2*log2^4
       - 71724587/4286520*s^2*ls4pithird*sqrt3
       + 2427444796119461/12357522777600*s^2*ls3*sqrt3
       - 71724587/317520*s^2*ls3*sqrt3*logm
       - 71724587/846720*s^2*ls3*sqrt3*log3
       + 35347232934118750373/32438497291200000*s^2*ls2*sqrt3
       - 1158306229/2857680*s^2*ls2*sqrt3*logm
       - 2427444796119461/12357522777600*s^2*ls2*sqrt3*log3
       + 71724587/317520*s^2*ls2*sqrt3*log3*logm
       + 71724587/1693440*s^2*ls2*sqrt3*log3^2
       - 8688423007741/75014100000*s^2*ls2^2
       - 953/14*s^2*ls2^2*logm
       - 1649665501/34292160*s^2*pi*sqrt3*zeta3
       + 39208771150605147127/5505276397420800000*s^2*pi^2
       + 27453191/9644670*s^2*pi^2*zeta3
       - 331/89812800*s^2*pi^2*logMZ
       + 1501399596967/19803722400*s^2*pi^2*logm
       - 11/189*s^2*pi^2*logm^2
       - 5079360995617/114776447385600*s^2*pi^2*log2^2
       + 71724587/22861440*s^2*pi^2*ls2*sqrt3
       + 2427444796119461/222435409996800*s^2*pi^3*sqrt3
       - 71724587/5715360*s^2*pi^3*sqrt3*logm
       - 71724587/15240960*s^2*pi^3*sqrt3*log3
       - 12473457320778015613637/6307583810863104000000*s^2*pi^4
       - 35612333/16074450*s^2*pi^4*logm
       - 5918083/306180*s^2*c4
       + 3189566702957758020481/389261967494400000*s^4
       + 50/63*s^4*T8p5ep0
       + 755/126*s^4*T7p9ep0
       - 25/63*s^4*T7p8ep1
       - 23735/10584*s^4*T7p8ep0
       - 25/126*s^4*T7p7ep1
       + 1151/7056*s^4*T7p7ep0
       + 25/63*s^4*T7p5ep1
       + 4268/1323*s^4*T7p5ep0
       + 1/21*s^4*T7p16ep0
       + 163608689/14175000*s^4*T7p13ep0
       - 149/108*s^4*T7p12ep0
       - 111958907/11430720*s^4*T6p9ep1
       + 7743313193813/388873094400*s^4*T6p9ep0
       + 225505577753/8101522800*s^4*T6p18ep0
       + 25/42*s^4*T6p17ep1
       - 4728719/408240*s^4*T6p17ep0
       - 11527/2268*s^4*T6p16ep1
       + 1270259/45360*s^4*T6p14ep0
       - 25/63*s^4*T6p13ep1
       + 7356925567/165337200*s^4*T6p13ep0
       - 10/7*s^4*T6p12ep1
       - 886613881225/15446903472*s^4*T6p12ep0
       + 10/21*s^4*T6p11ep1
       + 280181/238140*s^4*T6p11ep0
       + 108534227/2857680*s^4*T6p10ep1
       + 2439231238391/48609136800*s^4*T6p10ep0
       + 433/648*s^4*T5p8ep1
       + 70642834457/2700507600*s^4*T5p11ep0
       - 1/21*s^4*T3L61ep1
       + 10260672197/21432600*s^4*zeta5
       - 69305819692671393229/41706639374400000*s^4*zeta3
       - 33686314397/2449440*s^4*logm
       + 200/63*s^4*logm*T7p8ep0
       + 100/63*s^4*logm*T7p7ep0
       - 200/63*s^4*logm*T7p5ep0
       + 111958907/1428840*s^4*logm*T6p9ep0
       - 100/21*s^4*logm*T6p17ep0
       + 200/63*s^4*logm*T6p13ep0
       + 80/7*s^4*logm*T6p12ep0
       - 80/21*s^4*logm*T6p11ep0
       - 108534227/357210*s^4*logm*T6p10ep0
       - 2000/63*s^4*logm*zeta5
       + 24273765247/8573040*s^4*logm*zeta3
       - 53951/5670*s^4*logm^2
       + 176/63*s^4*logm^3
       + 71724587/2143260*s^4*ls4pithird*sqrt3
       - 2427444796119461/6178761388800*s^4*ls3*sqrt3
       + 71724587/158760*s^4*ls3*sqrt3*logm
       + 71724587/423360*s^4*ls3*sqrt3*log3
       - 35347232934118750373/16219248645600000*s^4*ls2*sqrt3
       + 1158306229/1428840*s^4*ls2*sqrt3*logm
       + 2427444796119461/6178761388800*s^4*ls2*sqrt3*log3
       - 71724587/158760*s^4*ls2*sqrt3*log3*logm
       - 71724587/846720*s^4*ls2*sqrt3*log3^2
       + 8688423007741/37507050000*s^4*ls2^2
       + 953/7*s^4*ls2^2*logm
       + 1649665501/17146080*s^4*pi*sqrt3*zeta3
       - 3564431710647162077/250239836246400000*s^4*pi^2
       - 27453191/4822335*s^4*pi^2*zeta3
       - 272981722813/1800338400*s^4*pi^2*logm
       + 22/189*s^4*pi^2*logm^2
       - 71724587/11430720*s^4*pi^2*ls2*sqrt3
       - 2427444796119461/111217704998400*s^4*pi^3*sqrt3
       + 71724587/2857680*s^4*pi^3*sqrt3*logm
       + 71724587/7620480*s^4*pi^3*sqrt3*log3
       + 615094962802846199/156399897654000000*s^4*pi^4
       + 35612333/8037225*s^4*pi^4*logm
       + 5918083/153090*s^4*c4
       - 3189566702957758020481/389261967494400000*s^6
       - 50/63*s^6*T8p5ep0
       - 755/126*s^6*T7p9ep0
       + 25/63*s^6*T7p8ep1
       + 23735/10584*s^6*T7p8ep0
       + 25/126*s^6*T7p7ep1
       - 1151/7056*s^6*T7p7ep0
       - 25/63*s^6*T7p5ep1
       - 4268/1323*s^6*T7p5ep0
       - 1/21*s^6*T7p16ep0
       - 163608689/14175000*s^6*T7p13ep0
       + 149/108*s^6*T7p12ep0
       + 111958907/11430720*s^6*T6p9ep1
       - 7743313193813/388873094400*s^6*T6p9ep0
       - 225505577753/8101522800*s^6*T6p18ep0
       - 25/42*s^6*T6p17ep1
       + 4728719/408240*s^6*T6p17ep0
       + 11527/2268*s^6*T6p16ep1
       - 1270259/45360*s^6*T6p14ep0
       + 25/63*s^6*T6p13ep1
       - 7356925567/165337200*s^6*T6p13ep0
       + 10/7*s^6*T6p12ep1
       + 886613881225/15446903472*s^6*T6p12ep0
       - 10/21*s^6*T6p11ep1
       - 280181/238140*s^6*T6p11ep0
       - 108534227/2857680*s^6*T6p10ep1
       - 2439231238391/48609136800*s^6*T6p10ep0
       - 433/648*s^6*T5p8ep1
       - 70642834457/2700507600*s^6*T5p11ep0
       + 1/21*s^6*T3L61ep1
       - 10260672197/21432600*s^6*zeta5
       + 69305819692671393229/41706639374400000*s^6*zeta3
       + 33686314397/2449440*s^6*logm
       - 200/63*s^6*logm*T7p8ep0
       - 100/63*s^6*logm*T7p7ep0
       + 200/63*s^6*logm*T7p5ep0
       - 111958907/1428840*s^6*logm*T6p9ep0
       + 100/21*s^6*logm*T6p17ep0
       - 200/63*s^6*logm*T6p13ep0
       - 80/7*s^6*logm*T6p12ep0
       + 80/21*s^6*logm*T6p11ep0
       + 108534227/357210*s^6*logm*T6p10ep0
       + 2000/63*s^6*logm*zeta5
       - 24273765247/8573040*s^6*logm*zeta3
       + 53951/5670*s^6*logm^2
       - 176/63*s^6*logm^3
       - 71724587/2143260*s^6*ls4pithird*sqrt3
       + 2427444796119461/6178761388800*s^6*ls3*sqrt3
       - 71724587/158760*s^6*ls3*sqrt3*logm
       - 71724587/423360*s^6*ls3*sqrt3*log3
       + 35347232934118750373/16219248645600000*s^6*ls2*sqrt3
       - 1158306229/1428840*s^6*ls2*sqrt3*logm
       - 2427444796119461/6178761388800*s^6*ls2*sqrt3*log3
       + 71724587/158760*s^6*ls2*sqrt3*log3*logm
       + 71724587/846720*s^6*ls2*sqrt3*log3^2
       - 8688423007741/37507050000*s^6*ls2^2
       - 953/7*s^6*ls2^2*logm
       - 1649665501/17146080*s^6*pi*sqrt3*zeta3
       + 3564431710647162077/250239836246400000*s^6*pi^2
       + 27453191/4822335*s^6*pi^2*zeta3
       + 272981722813/1800338400*s^6*pi^2*logm
       - 22/189*s^6*pi^2*logm^2
       + 71724587/11430720*s^6*pi^2*ls2*sqrt3
       + 2427444796119461/111217704998400*s^6*pi^3*sqrt3
       - 71724587/2857680*s^6*pi^3*sqrt3*logm
       - 71724587/7620480*s^6*pi^3*sqrt3*log3
       - 615094962802846199/156399897654000000*s^6*pi^4
       - 35612333/8037225*s^6*pi^4*logm
       - 5918083/153090*s^6*c4
       + 3189566702957758020481/778523934988800000*s^8
       + 25/63*s^8*T8p5ep0
       + 755/252*s^8*T7p9ep0
       - 25/126*s^8*T7p8ep1
       - 23735/21168*s^8*T7p8ep0
       - 25/252*s^8*T7p7ep1
       + 1151/14112*s^8*T7p7ep0
       + 25/126*s^8*T7p5ep1
       + 2134/1323*s^8*T7p5ep0
       + 1/42*s^8*T7p16ep0
       + 163608689/28350000*s^8*T7p13ep0
       - 149/216*s^8*T7p12ep0
       - 111958907/22861440*s^8*T6p9ep1
       + 7743313193813/777746188800*s^8*T6p9ep0
       + 225505577753/16203045600*s^8*T6p18ep0
       + 25/84*s^8*T6p17ep1
       - 4728719/816480*s^8*T6p17ep0
       - 11527/4536*s^8*T6p16ep1
       + 1270259/90720*s^8*T6p14ep0
       - 25/126*s^8*T6p13ep1
       + 7356925567/330674400*s^8*T6p13ep0
       - 5/7*s^8*T6p12ep1
       - 886613881225/30893806944*s^8*T6p12ep0
       + 5/21*s^8*T6p11ep1
       + 280181/476280*s^8*T6p11ep0
       + 108534227/5715360*s^8*T6p10ep1
       + 2439231238391/97218273600*s^8*T6p10ep0
       + 433/1296*s^8*T5p8ep1
       + 70642834457/5401015200*s^8*T5p11ep0
       - 1/42*s^8*T3L61ep1
       + 10260672197/42865200*s^8*zeta5
       - 69305819692671393229/83413278748800000*s^8*zeta3
       - 33686314397/4898880*s^8*logm
       + 100/63*s^8*logm*T7p8ep0
       + 50/63*s^8*logm*T7p7ep0
       - 100/63*s^8*logm*T7p5ep0
       + 111958907/2857680*s^8*logm*T6p9ep0
       - 50/21*s^8*logm*T6p17ep0
       + 100/63*s^8*logm*T6p13ep0
       + 40/7*s^8*logm*T6p12ep0
       - 40/21*s^8*logm*T6p11ep0
       - 108534227/714420*s^8*logm*T6p10ep0
       - 1000/63*s^8*logm*zeta5
       + 24273765247/17146080*s^8*logm*zeta3
       - 53951/11340*s^8*logm^2
       + 88/63*s^8*logm^3
       + 71724587/4286520*s^8*ls4pithird*sqrt3
       - 2427444796119461/12357522777600*s^8*ls3*sqrt3
       + 71724587/317520*s^8*ls3*sqrt3*logm
       + 71724587/846720*s^8*ls3*sqrt3*log3
       - 35347232934118750373/32438497291200000*s^8*ls2*sqrt3
       + 1158306229/2857680*s^8*ls2*sqrt3*logm
       + 2427444796119461/12357522777600*s^8*ls2*sqrt3*log3
       - 71724587/317520*s^8*ls2*sqrt3*log3*logm
       - 71724587/1693440*s^8*ls2*sqrt3*log3^2
       + 8688423007741/75014100000*s^8*ls2^2
       + 953/14*s^8*ls2^2*logm
       + 1649665501/34292160*s^8*pi*sqrt3*zeta3
       - 3564431710647162077/500479672492800000*s^8*pi^2
       - 27453191/9644670*s^8*pi^2*zeta3
       - 272981722813/3600676800*s^8*pi^2*logm
       + 11/189*s^8*pi^2*logm^2
       - 71724587/22861440*s^8*pi^2*ls2*sqrt3
       - 2427444796119461/222435409996800*s^8*pi^3*sqrt3
       + 71724587/5715360*s^8*pi^3*sqrt3*logm
       + 71724587/15240960*s^8*pi^3*sqrt3*log3
       + 615094962802846199/312799795308000000*s^8*pi^4
       + 35612333/16074450*s^8*pi^4*logm
       + 5918083/306180*s^8*c4
       - 3189566702957758020481/3892619674944000000*s^10
       - 5/63*s^10*T8p5ep0
       - 151/252*s^10*T7p9ep0
       + 5/126*s^10*T7p8ep1
       + 4747/21168*s^10*T7p8ep0
       + 5/252*s^10*T7p7ep1
       - 1151/70560*s^10*T7p7ep0
       - 5/126*s^10*T7p5ep1
       - 2134/6615*s^10*T7p5ep0
       - 1/210*s^10*T7p16ep0
       - 163608689/141750000*s^10*T7p13ep0
       + 149/1080*s^10*T7p12ep0
       + 111958907/114307200*s^10*T6p9ep1
       - 7743313193813/3888730944000*s^10*T6p9ep0
       - 225505577753/81015228000*s^10*T6p18ep0
       - 5/84*s^10*T6p17ep1
       + 4728719/4082400*s^10*T6p17ep0
       + 11527/22680*s^10*T6p16ep1
       - 1270259/453600*s^10*T6p14ep0
       + 5/126*s^10*T6p13ep1
       - 7356925567/1653372000*s^10*T6p13ep0
       + 1/7*s^10*T6p12ep1
       + 177322776245/30893806944*s^10*T6p12ep0
       - 1/21*s^10*T6p11ep1
       - 280181/2381400*s^10*T6p11ep0
       - 108534227/28576800*s^10*T6p10ep1
       - 2439231238391/486091368000*s^10*T6p10ep0
       - 433/6480*s^10*T5p8ep1
       - 70642834457/27005076000*s^10*T5p11ep0
       + 1/210*s^10*T3L61ep1
       - 10260672197/214326000*s^10*zeta5
       + 69305819692671393229/417066393744000000*s^10*zeta3
       + 33686314397/24494400*s^10*logm
       - 20/63*s^10*logm*T7p8ep0
       - 10/63*s^10*logm*T7p7ep0
       + 20/63*s^10*logm*T7p5ep0
       - 111958907/14288400*s^10*logm*T6p9ep0
       + 10/21*s^10*logm*T6p17ep0
       - 20/63*s^10*logm*T6p13ep0
       - 8/7*s^10*logm*T6p12ep0
       + 8/21*s^10*logm*T6p11ep0
       + 108534227/3572100*s^10*logm*T6p10ep0
       + 200/63*s^10*logm*zeta5
       - 24273765247/85730400*s^10*logm*zeta3
       + 53951/56700*s^10*logm^2
       - 88/315*s^10*logm^3
       - 71724587/21432600*s^10*ls4pithird*sqrt3
       + 2427444796119461/61787613888000*s^10*ls3*sqrt3
       - 71724587/1587600*s^10*ls3*sqrt3*logm
       - 71724587/4233600*s^10*ls3*sqrt3*log3
       + 35347232934118750373/162192486456000000*s^10*ls2*sqrt3
       - 1158306229/14288400*s^10*ls2*sqrt3*logm
       - 2427444796119461/61787613888000*s^10*ls2*sqrt3*log3
       + 71724587/1587600*s^10*ls2*sqrt3*log3*logm
       + 71724587/8467200*s^10*ls2*sqrt3*log3^2
       - 8688423007741/375070500000*s^10*ls2^2
       - 953/70*s^10*ls2^2*logm
       - 1649665501/171460800*s^10*pi*sqrt3*zeta3
       + 3564431710647162077/2502398362464000000*s^10*pi^2
       + 27453191/48223350*s^10*pi^2*zeta3
       + 272981722813/18003384000*s^10*pi^2*logm
       - 11/945*s^10*pi^2*logm^2
       + 71724587/114307200*s^10*pi^2*ls2*sqrt3
       + 2427444796119461/1112177049984000*s^10*pi^3*sqrt3
       - 71724587/28576800*s^10*pi^3*sqrt3*logm
       - 71724587/76204800*s^10*pi^3*sqrt3*log3
       - 615094962802846199/1563998976540000000*s^10*pi^4
       - 35612333/80372250*s^10*pi^4*logm
       - 5918083/1530900*s^10*c4
       - 71724587/6350400*ls4*sqrt3
       + 71724587/1270080*ls4*s^2*sqrt3
       - 71724587/635040*ls4*s^4*sqrt3
       + 71724587/635040*ls4*s^6*sqrt3
       - 71724587/1270080*ls4*s^8*sqrt3
       + 71724587/6350400*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*nh*tf*i * (
       - 290372908200523/103518017729280000*s^2*pi
       + 58193/24883200*s^2*pi*zeta3
       - 75747817/4668020280000*s^2*pi*logMZ
       + 331/44906400*s^2*pi*logMZ^2
       + 129255667/4668020280000*s^2*pi*logm
       - 551/22453200*s^2*pi*logm*logMZ
       + 257/14968800*s^2*pi*logm^2
       - 331/538876800*s^2*pi^3
       + 290372908200523/77638513296960000*s^4*pi
       - 58193/18662400*s^4*pi*zeta3
       + 75747817/3501015210000*s^4*pi*logMZ
       - 331/33679800*s^4*pi*logMZ^2
       - 129255667/3501015210000*s^4*pi*logm
       + 551/16839900*s^4*pi*logm*logMZ
       - 257/11226600*s^4*pi*logm^2
       + 331/404157600*s^4*pi^3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/2240
       + 3/560*T7p11ep0
       - 3/560*T7p10ep0
       - 9/560*T6p14ep0
       + 3/280*T6p13ep0
       - 3/560*T6p12ep0
       + 1/560*T6p11ep0
       - 127/630*zeta3
       + 27/560*ls3*sqrt3
       + 3/70*ls2*sqrt3
       - 27/560*ls2*sqrt3*log3
       - 9/140*ls2^2
       + 43/2240*pi^2
       + 3/1120*pi^3*sqrt3
       + 37/20160*pi^4
       - 943/448*s^2
       - 3/112*s^2*T7p11ep0
       + 3/112*s^2*T7p10ep0
       + 9/112*s^2*T6p14ep0
       - 3/56*s^2*T6p13ep0
       + 3/112*s^2*T6p12ep0
       - 1/112*s^2*T6p11ep0
       + 127/126*s^2*zeta3
       - 27/112*s^2*ls3*sqrt3
       - 3/14*s^2*ls2*sqrt3
       + 27/112*s^2*ls2*sqrt3*log3
       + 9/28*s^2*ls2^2
       - 43/448*s^2*pi^2
       - 3/224*s^2*pi^3*sqrt3
       - 37/4032*s^2*pi^4
       + 943/224*s^4
       + 3/56*s^4*T7p11ep0
       - 3/56*s^4*T7p10ep0
       - 9/56*s^4*T6p14ep0
       + 3/28*s^4*T6p13ep0
       - 3/56*s^4*T6p12ep0
       + 1/56*s^4*T6p11ep0
       - 127/63*s^4*zeta3
       + 27/56*s^4*ls3*sqrt3
       + 3/7*s^4*ls2*sqrt3
       - 27/56*s^4*ls2*sqrt3*log3
       - 9/14*s^4*ls2^2
       + 43/224*s^4*pi^2
       + 3/112*s^4*pi^3*sqrt3
       + 37/2016*s^4*pi^4
       - 943/224*s^6
       - 3/56*s^6*T7p11ep0
       + 3/56*s^6*T7p10ep0
       + 9/56*s^6*T6p14ep0
       - 3/28*s^6*T6p13ep0
       + 3/56*s^6*T6p12ep0
       - 1/56*s^6*T6p11ep0
       + 127/63*s^6*zeta3
       - 27/56*s^6*ls3*sqrt3
       - 3/7*s^6*ls2*sqrt3
       + 27/56*s^6*ls2*sqrt3*log3
       + 9/14*s^6*ls2^2
       - 43/224*s^6*pi^2
       - 3/112*s^6*pi^3*sqrt3
       - 37/2016*s^6*pi^4
       + 943/448*s^8
       + 3/112*s^8*T7p11ep0
       - 3/112*s^8*T7p10ep0
       - 9/112*s^8*T6p14ep0
       + 3/56*s^8*T6p13ep0
       - 3/112*s^8*T6p12ep0
       + 1/112*s^8*T6p11ep0
       - 127/126*s^8*zeta3
       + 27/112*s^8*ls3*sqrt3
       + 3/14*s^8*ls2*sqrt3
       - 27/112*s^8*ls2*sqrt3*log3
       - 9/28*s^8*ls2^2
       + 43/448*s^8*pi^2
       + 3/224*s^8*pi^3*sqrt3
       + 37/4032*s^8*pi^4
       - 943/2240*s^10
       - 3/560*s^10*T7p11ep0
       + 3/560*s^10*T7p10ep0
       + 9/560*s^10*T6p14ep0
       - 3/280*s^10*T6p13ep0
       + 3/560*s^10*T6p12ep0
       - 1/560*s^10*T6p11ep0
       + 127/630*s^10*zeta3
       - 27/560*s^10*ls3*sqrt3
       - 3/70*s^10*ls2*sqrt3
       + 27/560*s^10*ls2*sqrt3*log3
       + 9/140*s^10*ls2^2
       - 43/2240*s^10*pi^2
       - 3/1120*s^10*pi^3*sqrt3
       - 37/20160*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 83281170281/2438553600
       + 1/280*T8p10ep0
       + 1/280*T7p9ep0
       - 47/1680*T7p8ep0
       - 5/336*T7p7ep0
       + 59/1680*T7p5ep0
       + 1/224*T7p14ep1
       + 3/560*T7p11ep1
       + 282731/4233600*T7p11ep0
       - 3/560*T7p10ep1
       - 282731/4233600*T7p10ep0
       - 1071689/4762800*T6p9ep0
       - 1/210*T6p18ep0
       + 1/20*T6p17ep0
       - 9/560*T6p14ep1
       - 2537/8064*T6p14ep0
       + 3/280*T6p13ep1
       + 9661/60480*T6p13ep0
       - 3/560*T6p12ep1
       - 104663/705600*T6p12ep0
       + 1/560*T6p11ep1
       + 103823/2116800*T6p11ep0
       + 8021317/9525600*T6p10ep0
       - 29/2240*T5p8ep1
       + 263/13440*T5p11ep0
       - 1223/4800*zeta5
       - 2362482827/228614400*zeta3
       - 943/280*logm
       - 3/70*logm*T7p11ep0
       + 3/70*logm*T7p10ep0
       + 9/70*logm*T6p14ep0
       - 3/35*logm*T6p13ep0
       + 3/70*logm*T6p12ep0
       - 1/70*logm*T6p11ep0
       + 508/315*logm*zeta3
       - 1/35*ls4pithird*sqrt3
       + 416327/423360*ls3*sqrt3
       - 27/70*ls3*sqrt3*logm
       - 81/560*ls3*sqrt3*log3
       + 24223621/7257600*ls2*sqrt3
       - 12/35*ls2*sqrt3*logm
       - 416327/423360*ls2*sqrt3*log3
       + 27/70*ls2*sqrt3*log3*logm
       + 81/1120*ls2*sqrt3*log3^2
       - 565219/235200*ls2^2
       + 18/35*ls2^2*logm
       - 23/280*pi*sqrt3*zeta3
       + 2067705847/5486745600*pi^2
       + 83/5040*pi^2*zeta3
       - 43/280*pi^2*logm
       + 3/560*pi^2*ls2*sqrt3
       + 416327/7620480*pi^3*sqrt3
       - 3/140*pi^3*sqrt3*logm
       - 9/1120*pi^3*sqrt3*log3
       + 6440549/1959552000*pi^4
       - 37/2520*pi^4*logm
       - 83281170281/487710720*s^2
       - 1/56*s^2*T8p10ep0
       - 1/56*s^2*T7p9ep0
       + 47/336*s^2*T7p8ep0
       + 25/336*s^2*T7p7ep0
       - 59/336*s^2*T7p5ep0
       - 5/224*s^2*T7p14ep1
       - 3/112*s^2*T7p11ep1
       - 282731/846720*s^2*T7p11ep0
       + 3/112*s^2*T7p10ep1
       + 282731/846720*s^2*T7p10ep0
       + 1071689/952560*s^2*T6p9ep0
       + 1/42*s^2*T6p18ep0
       - 1/4*s^2*T6p17ep0
       + 9/112*s^2*T6p14ep1
       + 12685/8064*s^2*T6p14ep0
       - 3/56*s^2*T6p13ep1
       - 9661/12096*s^2*T6p13ep0
       + 3/112*s^2*T6p12ep1
       + 104663/141120*s^2*T6p12ep0
       - 1/112*s^2*T6p11ep1
       - 103823/423360*s^2*T6p11ep0
       - 8021317/1905120*s^2*T6p10ep0
       + 29/448*s^2*T5p8ep1
       - 263/2688*s^2*T5p11ep0
       + 1223/960*s^2*zeta5
       + 2362482827/45722880*s^2*zeta3
       + 943/56*s^2*logm
       + 3/14*s^2*logm*T7p11ep0
       - 3/14*s^2*logm*T7p10ep0
       - 9/14*s^2*logm*T6p14ep0
       + 3/7*s^2*logm*T6p13ep0
       - 3/14*s^2*logm*T6p12ep0
       + 1/14*s^2*logm*T6p11ep0
       - 508/63*s^2*logm*zeta3
       + 1/7*s^2*ls4pithird*sqrt3
       - 416327/84672*s^2*ls3*sqrt3
       + 27/14*s^2*ls3*sqrt3*logm
       + 81/112*s^2*ls3*sqrt3*log3
       - 24223621/1451520*s^2*ls2*sqrt3
       + 12/7*s^2*ls2*sqrt3*logm
       + 416327/84672*s^2*ls2*sqrt3*log3
       - 27/14*s^2*ls2*sqrt3*log3*logm
       - 81/224*s^2*ls2*sqrt3*log3^2
       + 565219/47040*s^2*ls2^2
       - 18/7*s^2*ls2^2*logm
       + 23/56*s^2*pi*sqrt3*zeta3
       - 2067705847/1097349120*s^2*pi^2
       - 83/1008*s^2*pi^2*zeta3
       + 43/56*s^2*pi^2*logm
       - 3/112*s^2*pi^2*ls2*sqrt3
       - 416327/1524096*s^2*pi^3*sqrt3
       + 3/28*s^2*pi^3*sqrt3*logm
       + 9/224*s^2*pi^3*sqrt3*log3
       - 6440549/391910400*s^2*pi^4
       + 37/504*s^2*pi^4*logm
       + 83281170281/243855360*s^4
       + 1/28*s^4*T8p10ep0
       + 1/28*s^4*T7p9ep0
       - 47/168*s^4*T7p8ep0
       - 25/168*s^4*T7p7ep0
       + 59/168*s^4*T7p5ep0
       + 5/112*s^4*T7p14ep1
       + 3/56*s^4*T7p11ep1
       + 282731/423360*s^4*T7p11ep0
       - 3/56*s^4*T7p10ep1
       - 282731/423360*s^4*T7p10ep0
       - 1071689/476280*s^4*T6p9ep0
       - 1/21*s^4*T6p18ep0
       + 1/2*s^4*T6p17ep0
       - 9/56*s^4*T6p14ep1
       - 12685/4032*s^4*T6p14ep0
       + 3/28*s^4*T6p13ep1
       + 9661/6048*s^4*T6p13ep0
       - 3/56*s^4*T6p12ep1
       - 104663/70560*s^4*T6p12ep0
       + 1/56*s^4*T6p11ep1
       + 103823/211680*s^4*T6p11ep0
       + 8021317/952560*s^4*T6p10ep0
       - 29/224*s^4*T5p8ep1
       + 263/1344*s^4*T5p11ep0
       - 1223/480*s^4*zeta5
       - 2362482827/22861440*s^4*zeta3
       - 943/28*s^4*logm
       - 3/7*s^4*logm*T7p11ep0
       + 3/7*s^4*logm*T7p10ep0
       + 9/7*s^4*logm*T6p14ep0
       - 6/7*s^4*logm*T6p13ep0
       + 3/7*s^4*logm*T6p12ep0
       - 1/7*s^4*logm*T6p11ep0
       + 1016/63*s^4*logm*zeta3
       - 2/7*s^4*ls4pithird*sqrt3
       + 416327/42336*s^4*ls3*sqrt3
       - 27/7*s^4*ls3*sqrt3*logm
       - 81/56*s^4*ls3*sqrt3*log3
       + 24223621/725760*s^4*ls2*sqrt3
       - 24/7*s^4*ls2*sqrt3*logm
       - 416327/42336*s^4*ls2*sqrt3*log3
       + 27/7*s^4*ls2*sqrt3*log3*logm
       + 81/112*s^4*ls2*sqrt3*log3^2
       - 565219/23520*s^4*ls2^2
       + 36/7*s^4*ls2^2*logm
       - 23/28*s^4*pi*sqrt3*zeta3
       + 2067705847/548674560*s^4*pi^2
       + 83/504*s^4*pi^2*zeta3
       - 43/28*s^4*pi^2*logm
       + 3/56*s^4*pi^2*ls2*sqrt3
       + 416327/762048*s^4*pi^3*sqrt3
       - 3/14*s^4*pi^3*sqrt3*logm
       - 9/112*s^4*pi^3*sqrt3*log3
       + 6440549/195955200*s^4*pi^4
       - 37/252*s^4*pi^4*logm
       - 83281170281/243855360*s^6
       - 1/28*s^6*T8p10ep0
       - 1/28*s^6*T7p9ep0
       + 47/168*s^6*T7p8ep0
       + 25/168*s^6*T7p7ep0
       - 59/168*s^6*T7p5ep0
       - 5/112*s^6*T7p14ep1
       - 3/56*s^6*T7p11ep1
       - 282731/423360*s^6*T7p11ep0
       + 3/56*s^6*T7p10ep1
       + 282731/423360*s^6*T7p10ep0
       + 1071689/476280*s^6*T6p9ep0
       + 1/21*s^6*T6p18ep0
       - 1/2*s^6*T6p17ep0
       + 9/56*s^6*T6p14ep1
       + 12685/4032*s^6*T6p14ep0
       - 3/28*s^6*T6p13ep1
       - 9661/6048*s^6*T6p13ep0
       + 3/56*s^6*T6p12ep1
       + 104663/70560*s^6*T6p12ep0
       - 1/56*s^6*T6p11ep1
       - 103823/211680*s^6*T6p11ep0
       - 8021317/952560*s^6*T6p10ep0
       + 29/224*s^6*T5p8ep1
       - 263/1344*s^6*T5p11ep0
       + 1223/480*s^6*zeta5
       + 2362482827/22861440*s^6*zeta3
       + 943/28*s^6*logm
       + 3/7*s^6*logm*T7p11ep0
       - 3/7*s^6*logm*T7p10ep0
       - 9/7*s^6*logm*T6p14ep0
       + 6/7*s^6*logm*T6p13ep0
       - 3/7*s^6*logm*T6p12ep0
       + 1/7*s^6*logm*T6p11ep0
       - 1016/63*s^6*logm*zeta3
       + 2/7*s^6*ls4pithird*sqrt3
       - 416327/42336*s^6*ls3*sqrt3
       + 27/7*s^6*ls3*sqrt3*logm
       + 81/56*s^6*ls3*sqrt3*log3
       - 24223621/725760*s^6*ls2*sqrt3
       + 24/7*s^6*ls2*sqrt3*logm
       + 416327/42336*s^6*ls2*sqrt3*log3
       - 27/7*s^6*ls2*sqrt3*log3*logm
       - 81/112*s^6*ls2*sqrt3*log3^2
       + 565219/23520*s^6*ls2^2
       - 36/7*s^6*ls2^2*logm
       + 23/28*s^6*pi*sqrt3*zeta3
       - 2067705847/548674560*s^6*pi^2
       - 83/504*s^6*pi^2*zeta3
       + 43/28*s^6*pi^2*logm
       - 3/56*s^6*pi^2*ls2*sqrt3
       - 416327/762048*s^6*pi^3*sqrt3
       + 3/14*s^6*pi^3*sqrt3*logm
       + 9/112*s^6*pi^3*sqrt3*log3
       - 6440549/195955200*s^6*pi^4
       + 37/252*s^6*pi^4*logm
       + 83281170281/487710720*s^8
       + 1/56*s^8*T8p10ep0
       + 1/56*s^8*T7p9ep0
       - 47/336*s^8*T7p8ep0
       - 25/336*s^8*T7p7ep0
       + 59/336*s^8*T7p5ep0
       + 5/224*s^8*T7p14ep1
       + 3/112*s^8*T7p11ep1
       + 282731/846720*s^8*T7p11ep0
       - 3/112*s^8*T7p10ep1
       - 282731/846720*s^8*T7p10ep0
       - 1071689/952560*s^8*T6p9ep0
       - 1/42*s^8*T6p18ep0
       + 1/4*s^8*T6p17ep0
       - 9/112*s^8*T6p14ep1
       - 12685/8064*s^8*T6p14ep0
       + 3/56*s^8*T6p13ep1
       + 9661/12096*s^8*T6p13ep0
       - 3/112*s^8*T6p12ep1
       - 104663/141120*s^8*T6p12ep0
       + 1/112*s^8*T6p11ep1
       + 103823/423360*s^8*T6p11ep0
       + 8021317/1905120*s^8*T6p10ep0
       - 29/448*s^8*T5p8ep1
       + 263/2688*s^8*T5p11ep0
       - 1223/960*s^8*zeta5
       - 2362482827/45722880*s^8*zeta3
       - 943/56*s^8*logm
       - 3/14*s^8*logm*T7p11ep0
       + 3/14*s^8*logm*T7p10ep0
       + 9/14*s^8*logm*T6p14ep0
       - 3/7*s^8*logm*T6p13ep0
       + 3/14*s^8*logm*T6p12ep0
       - 1/14*s^8*logm*T6p11ep0
       + 508/63*s^8*logm*zeta3
       - 1/7*s^8*ls4pithird*sqrt3
       + 416327/84672*s^8*ls3*sqrt3
       - 27/14*s^8*ls3*sqrt3*logm
       - 81/112*s^8*ls3*sqrt3*log3
       + 24223621/1451520*s^8*ls2*sqrt3
       - 12/7*s^8*ls2*sqrt3*logm
       - 416327/84672*s^8*ls2*sqrt3*log3
       + 27/14*s^8*ls2*sqrt3*log3*logm
       + 81/224*s^8*ls2*sqrt3*log3^2
       - 565219/47040*s^8*ls2^2
       + 18/7*s^8*ls2^2*logm
       - 23/56*s^8*pi*sqrt3*zeta3
       + 2067705847/1097349120*s^8*pi^2
       + 83/1008*s^8*pi^2*zeta3
       - 43/56*s^8*pi^2*logm
       + 3/112*s^8*pi^2*ls2*sqrt3
       + 416327/1524096*s^8*pi^3*sqrt3
       - 3/28*s^8*pi^3*sqrt3*logm
       - 9/224*s^8*pi^3*sqrt3*log3
       + 6440549/391910400*s^8*pi^4
       - 37/504*s^8*pi^4*logm
       - 83281170281/2438553600*s^10
       - 1/280*s^10*T8p10ep0
       - 1/280*s^10*T7p9ep0
       + 47/1680*s^10*T7p8ep0
       + 5/336*s^10*T7p7ep0
       - 59/1680*s^10*T7p5ep0
       - 1/224*s^10*T7p14ep1
       - 3/560*s^10*T7p11ep1
       - 282731/4233600*s^10*T7p11ep0
       + 3/560*s^10*T7p10ep1
       + 282731/4233600*s^10*T7p10ep0
       + 1071689/4762800*s^10*T6p9ep0
       + 1/210*s^10*T6p18ep0
       - 1/20*s^10*T6p17ep0
       + 9/560*s^10*T6p14ep1
       + 2537/8064*s^10*T6p14ep0
       - 3/280*s^10*T6p13ep1
       - 9661/60480*s^10*T6p13ep0
       + 3/560*s^10*T6p12ep1
       + 104663/705600*s^10*T6p12ep0
       - 1/560*s^10*T6p11ep1
       - 103823/2116800*s^10*T6p11ep0
       - 8021317/9525600*s^10*T6p10ep0
       + 29/2240*s^10*T5p8ep1
       - 263/13440*s^10*T5p11ep0
       + 1223/4800*s^10*zeta5
       + 2362482827/228614400*s^10*zeta3
       + 943/280*s^10*logm
       + 3/70*s^10*logm*T7p11ep0
       - 3/70*s^10*logm*T7p10ep0
       - 9/70*s^10*logm*T6p14ep0
       + 3/35*s^10*logm*T6p13ep0
       - 3/70*s^10*logm*T6p12ep0
       + 1/70*s^10*logm*T6p11ep0
       - 508/315*s^10*logm*zeta3
       + 1/35*s^10*ls4pithird*sqrt3
       - 416327/423360*s^10*ls3*sqrt3
       + 27/70*s^10*ls3*sqrt3*logm
       + 81/560*s^10*ls3*sqrt3*log3
       - 24223621/7257600*s^10*ls2*sqrt3
       + 12/35*s^10*ls2*sqrt3*logm
       + 416327/423360*s^10*ls2*sqrt3*log3
       - 27/70*s^10*ls2*sqrt3*log3*logm
       - 81/1120*s^10*ls2*sqrt3*log3^2
       + 565219/235200*s^10*ls2^2
       - 18/35*s^10*ls2^2*logm
       + 23/280*s^10*pi*sqrt3*zeta3
       - 2067705847/5486745600*s^10*pi^2
       - 83/5040*s^10*pi^2*zeta3
       + 43/280*s^10*pi^2*logm
       - 3/560*s^10*pi^2*ls2*sqrt3
       - 416327/7620480*s^10*pi^3*sqrt3
       + 3/140*s^10*pi^3*sqrt3*logm
       + 9/1120*s^10*pi^3*sqrt3*log3
       - 6440549/1959552000*s^10*pi^4
       + 37/2520*s^10*pi^4*logm
       + 27/280*ls4*sqrt3
       - 27/56*ls4*s^2*sqrt3
       + 27/28*ls4*s^4*sqrt3
       - 27/28*ls4*s^6*sqrt3
       + 27/56*ls4*s^8*sqrt3
       - 27/280*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca^2 * (
       + 15442012121643419889262724647177/78824303875481718384230400000
       - 79/5040*T9p7ep0
       - 1/560*T9p6ep0
       + 1/280*T9p5ep0
       + 7817/423360*T9p4ep0
       + 306617/11430720*T9p3ep0
       - 1/560*T8p9ep0
       - 1339/10080*T8p7ep0
       + 13/720*T8p4ep0
       + 71/280*T8p2ep0
       + 1/280*T8p10ep1
       + 10103/176400*T8p10ep0
       + 1/280*T7p9ep1
       + 7853/264600*T7p9ep0
       - 47/1680*T7p8ep1
       - 5297/302400*T7p8ep0
       - 5/336*T7p7ep1
       - 11561/1693440*T7p7ep0
       - 59/10080*T7p6ep1
       + 59/1680*T7p5ep1
       + 542527/2116800*T7p5ep0
       - 401/14700*T7p16ep0
       + 59/5040*T7p15ep1
       + 1/224*T7p14ep2
       + 174193/2116800*T7p14ep1
       + 3/560*T7p11ep2
       + 282731/4233600*T7p11ep1
       - 811100783/32006016000*T7p11ep0
       - 3/560*T7p10ep2
       - 282731/4233600*T7p10ep1
       + 350424623/32006016000*T7p10ep0
       - 1071689/4762800*T6p9ep1
       - 10857476910317/15122842560000*T6p9ep0
       + 3/560*T6p19ep2
       - 1/210*T6p18ep1
       + 1826837687/2187911250*T6p18ep0
       + 1/20*T6p17ep1
       + 6257954441/24004512000*T6p17ep0
       - 1753215631/16003008000*T6p16ep1
       + 3/560*T6p15ep2
       - 9/560*T6p14ep2
       - 2537/8064*T6p14ep1
       - 130235587/30481920*T6p14ep0
       + 3/280*T6p13ep2
       + 9661/60480*T6p13ep1
       + 6845793503159/3024568512000*T6p13ep0
       - 3/560*T6p12ep2
       - 104663/705600*T6p12ep1
       - 5859499125101311/2162566486080000*T6p12ep0
       + 1/560*T6p11ep2
       + 103823/2116800*T6p11ep1
       + 1430807977/2667168000*T6p11ep0
       + 8021317/9525600*T6p10ep1
       + 10140024326461/1890355320000*T6p10ep0
       - 29/2240*T5p8ep2
       - 10372018889/32006016000*T5p8ep1
       + 263/13440*T5p11ep1
       + 824572711/1007769600*T5p11ep0
       - 613/5040*T4LVB7ep1
       + 377/5040*T4LVB6ep1
       - 1/360*T4LT4ep2
       + 59/10080*T4LT2ep2
       + 11/840*T3L61ep1
       - 31322941591388417/434801727360000*zeta5
       - 35706090068554153352012279401/500471770637979164344320000*zeta3
       - 6113/181440*zeta3^2
       + 4626358883/89864775*a5
       + 11899688376113938673563/125378730418765824000*a4
       - 20671655347538742118843/74756548869488640000*logm
       - 1/35*logm*T8p10ep0
       - 1/35*logm*T7p9ep0
       + 47/210*logm*T7p8ep0
       + 5/42*logm*T7p7ep0
       - 59/210*logm*T7p5ep0
       - 1/28*logm*T7p14ep1
       - 3/70*logm*T7p11ep1
       - 282731/529200*logm*T7p11ep0
       + 3/70*logm*T7p10ep1
       + 282731/529200*logm*T7p10ep0
       + 1071689/595350*logm*T6p9ep0
       + 4/105*logm*T6p18ep0
       - 2/5*logm*T6p17ep0
       + 9/70*logm*T6p14ep1
       + 2537/1008*logm*T6p14ep0
       - 3/35*logm*T6p13ep1
       - 9661/7560*logm*T6p13ep0
       + 3/70*logm*T6p12ep1
       + 104663/88200*logm*T6p12ep0
       - 1/70*logm*T6p11ep1
       - 103823/264600*logm*T6p11ep0
       - 8021317/1190700*logm*T6p10ep0
       + 29/280*logm*T5p8ep1
       - 263/1680*logm*T5p11ep0
       + 1223/600*logm*zeta5
       + 79673835630737101/958878292377600*logm*zeta3
       + 1697646310141/113164128000*logm^2
       + 6/35*logm^2*T7p11ep0
       - 6/35*logm^2*T7p10ep0
       - 18/35*logm^2*T6p14ep0
       + 12/35*logm^2*T6p13ep0
       - 6/35*logm^2*T6p12ep0
       + 2/35*logm^2*T6p11ep0
       - 2032/315*logm^2*zeta3
       - 1441/3780*logm^3
       - 186233/33075*log2*a4
       + 11899688376113938673563/3009089530050379776000*log2^4
       - 1789083547/2695943250*log2^5
       - 7/40*ls5pithird*sqrt3
       - 416327/714420*ls4pithird*sqrt3
       + 8/35*ls4pithird*sqrt3*logm
       + 3/35*ls4pithird*sqrt3*log3
       + 243/1120*ls5p*sqrt3
       + 10964452364914091/480570330240000*ls3*sqrt3
       - 416327/52920*ls3*sqrt3*logm
       + 54/35*ls3*sqrt3*logm^2
       - 416327/141120*ls3*sqrt3*log3
       + 81/70*ls3*sqrt3*log3*logm
       + 243/1120*ls3*sqrt3*log3^2
       + 11510093574907450049/403679077401600000*ls2*sqrt3
       - 3/140*ls2*sqrt3*zeta3
       - 501780781/19051200*ls2*sqrt3*logm
       + 48/35*ls2*sqrt3*logm^2
       - 10964452364914091/480570330240000*ls2*sqrt3*log3
       + 416327/52920*ls2*sqrt3*log3*logm
       - 54/35*ls2*sqrt3*log3*logm^2
       + 416327/282240*ls2*sqrt3*log3^2
       - 81/140*ls2*sqrt3*log3^2*logm
       - 81/1120*ls2*sqrt3*log3^3
       - 12969035819/600112800*ls2^2
       + 69353/3675*ls2^2*logm
       - 72/35*ls2^2*logm^2
       - 9575521/5715360*pi*sqrt3*zeta3
       + 23/35*pi*sqrt3*logm*zeta3
       + 69/280*pi*sqrt3*log3*zeta3
       - 81/280*pi*ls4p*sqrt3
       - 4915418116308175123/1089933508984320000*pi^2
       - 6362869489/28805414400*pi^2*zeta3
       - 69919337189/24004512000*pi^2*logm
       - 83/630*pi^2*logm*zeta3
       + 4523/7560*pi^2*logm^2
       - 11899688376113938673563/3009089530050379776000*pi^2*log2^2
       + 438881719/462161700*pi^2*log2^3
       + 9/80*pi^2*ls3*sqrt3
       + 416327/3810240*pi^2*ls2*sqrt3
       - 3/70*pi^2*ls2*sqrt3*logm
       - 9/560*pi^2*ls2*sqrt3*log3
       + 10964452364914091/8650265944320000*pi^3*sqrt3
       - 416327/952560*pi^3*sqrt3*logm
       + 3/35*pi^3*sqrt3*logm^2
       - 416327/2540160*pi^3*sqrt3*log3
       + 9/140*pi^3*sqrt3*log3*logm
       + 27/2240*pi^3*sqrt3*log3^2
       - 10938656109357082401591937/12638176026211595059200000*pi^4
       - 6921689/244944000*pi^4*logm
       + 37/630*pi^4*logm^2
       + 99175713437/258810552000*pi^4*log2
       + 1/315*pi^5*sqrt3
       + 53657/19051200*pi^6
       - 82185967/66679200*c4
       + 186233/793800*c4*log2
       - 21873748586046720160212068854423/22841133509372543395430400000*s^2
       + 79/1008*s^2*T9p7ep0
       + 1/112*s^2*T9p6ep0
       - 1/56*s^2*T9p5ep0
       - 7817/84672*s^2*T9p4ep0
       - 306617/2286144*s^2*T9p3ep0
       + 1/112*s^2*T8p9ep0
       + 1339/2016*s^2*T8p7ep0
       - 13/144*s^2*T8p4ep0
       - 71/56*s^2*T8p2ep0
       - 1/56*s^2*T8p10ep1
       - 10103/35280*s^2*T8p10ep0
       - 1/56*s^2*T7p9ep1
       - 7853/52920*s^2*T7p9ep0
       + 47/336*s^2*T7p8ep1
       + 5297/60480*s^2*T7p8ep0
       + 25/336*s^2*T7p7ep1
       + 11561/338688*s^2*T7p7ep0
       + 59/2016*s^2*T7p6ep1
       - 59/336*s^2*T7p5ep1
       - 542527/423360*s^2*T7p5ep0
       + 401/2940*s^2*T7p16ep0
       - 59/1008*s^2*T7p15ep1
       - 5/224*s^2*T7p14ep2
       - 174193/423360*s^2*T7p14ep1
       - 3/112*s^2*T7p11ep2
       - 282731/846720*s^2*T7p11ep1
       + 811100783/6401203200*s^2*T7p11ep0
       + 3/112*s^2*T7p10ep2
       + 282731/846720*s^2*T7p10ep1
       - 350424623/6401203200*s^2*T7p10ep0
       + 1071689/952560*s^2*T6p9ep1
       + 10857476910317/3024568512000*s^2*T6p9ep0
       - 3/112*s^2*T6p19ep2
       + 1/42*s^2*T6p18ep1
       - 1826837687/437582250*s^2*T6p18ep0
       - 1/4*s^2*T6p17ep1
       - 6257954441/4800902400*s^2*T6p17ep0
       + 1753215631/3200601600*s^2*T6p16ep1
       - 3/112*s^2*T6p15ep2
       + 9/112*s^2*T6p14ep2
       + 12685/8064*s^2*T6p14ep1
       + 130235587/6096384*s^2*T6p14ep0
       - 3/56*s^2*T6p13ep2
       - 9661/12096*s^2*T6p13ep1
       - 6845793503159/604913702400*s^2*T6p13ep0
       + 3/112*s^2*T6p12ep2
       + 104663/141120*s^2*T6p12ep1
       + 5859499125101311/432513297216000*s^2*T6p12ep0
       - 1/112*s^2*T6p11ep2
       - 103823/423360*s^2*T6p11ep1
       - 1430807977/533433600*s^2*T6p11ep0
       - 8021317/1905120*s^2*T6p10ep1
       - 10140024326461/378071064000*s^2*T6p10ep0
       + 29/448*s^2*T5p8ep2
       + 10372018889/6401203200*s^2*T5p8ep1
       - 263/2688*s^2*T5p11ep1
       - 824572711/201553920*s^2*T5p11ep0
       + 613/1008*s^2*T4LVB7ep1
       - 377/1008*s^2*T4LVB6ep1
       + 1/72*s^2*T4LT4ep2
       - 59/2016*s^2*T4LT2ep2
       - 11/168*s^2*T3L61ep1
       - 327237876816199691/1478325873024000*s^2*zeta5
       + 28917477500810372646641470013/48341023300259351101440000*s^2*zeta3
       + 6113/36288*s^2*zeta3^2
       + 3909777596369/13749310575*s^2*a5
       + 68889910850230336793/1038038190155366400*s^2*a4
       + 2751872507908967767399/2002407559004160000*s^2*logm
       + 1/7*s^2*logm*T8p10ep0
       + 1/7*s^2*logm*T7p9ep0
       - 47/42*s^2*logm*T7p8ep0
       - 25/42*s^2*logm*T7p7ep0
       + 59/42*s^2*logm*T7p5ep0
       + 5/28*s^2*logm*T7p14ep1
       + 3/14*s^2*logm*T7p11ep1
       + 282731/105840*s^2*logm*T7p11ep0
       - 3/14*s^2*logm*T7p10ep1
       - 282731/105840*s^2*logm*T7p10ep0
       - 1071689/119070*s^2*logm*T6p9ep0
       - 4/21*s^2*logm*T6p18ep0
       + 2*s^2*logm*T6p17ep0
       - 9/14*s^2*logm*T6p14ep1
       - 12685/1008*s^2*logm*T6p14ep0
       + 3/7*s^2*logm*T6p13ep1
       + 9661/1512*s^2*logm*T6p13ep0
       - 3/14*s^2*logm*T6p12ep1
       - 104663/17640*s^2*logm*T6p12ep0
       + 1/14*s^2*logm*T6p11ep1
       + 103823/52920*s^2*logm*T6p11ep0
       + 8021317/238140*s^2*logm*T6p10ep0
       - 29/56*s^2*logm*T5p8ep1
       + 263/336*s^2*logm*T5p11ep0
       - 1223/120*s^2*logm*zeta5
       - 8160791686094927/19976631091200*s^2*logm*zeta3
       - 181945168613/2424945600*s^2*logm^2
       - 6/7*s^2*logm^2*T7p11ep0
       + 6/7*s^2*logm^2*T7p10ep0
       + 18/7*s^2*logm^2*T6p14ep0
       - 12/7*s^2*logm^2*T6p13ep0
       + 6/7*s^2*logm^2*T6p12ep0
       - 2/7*s^2*logm^2*T6p11ep0
       + 2032/63*s^2*logm^2*zeta3
       + 3256/1701*s^2*logm^3
       + 186233/6615*s^2*log2*a4
       + 68889910850230336793/24912916563728793600*s^2*log2^4
       - 70512374573/58925616750*s^2*log2^5
       + 7/8*s^2*ls5pithird*sqrt3
       + 416327/142884*s^2*ls4pithird*sqrt3
       - 8/7*s^2*ls4pithird*sqrt3*logm
       - 3/7*s^2*ls4pithird*sqrt3*log3
       - 243/224*s^2*ls5p*sqrt3
       - 10964452364914091/96114066048000*s^2*ls3*sqrt3
       + 416327/10584*s^2*ls3*sqrt3*logm
       - 54/7*s^2*ls3*sqrt3*logm^2
       + 416327/28224*s^2*ls3*sqrt3*log3
       - 81/14*s^2*ls3*sqrt3*log3*logm
       - 243/224*s^2*ls3*sqrt3*log3^2
       - 11510093574907450049/80735815480320000*s^2*ls2*sqrt3
       + 3/28*s^2*ls2*sqrt3*zeta3
       + 501780781/3810240*s^2*ls2*sqrt3*logm
       - 48/7*s^2*ls2*sqrt3*logm^2
       + 10964452364914091/96114066048000*s^2*ls2*sqrt3*log3
       - 416327/10584*s^2*ls2*sqrt3*log3*logm
       + 54/7*s^2*ls2*sqrt3*log3*logm^2
       - 416327/56448*s^2*ls2*sqrt3*log3^2
       + 81/28*s^2*ls2*sqrt3*log3^2*logm
       + 81/224*s^2*ls2*sqrt3*log3^3
       + 12969035819/120022560*s^2*ls2^2
       - 69353/735*s^2*ls2^2*logm
       + 72/7*s^2*ls2^2*logm^2
       + 9575521/1143072*s^2*pi*sqrt3*zeta3
       - 23/7*s^2*pi*sqrt3*logm*zeta3
       - 69/56*s^2*pi*sqrt3*log3*zeta3
       + 81/56*s^2*pi*ls4p*sqrt3
       + 4915418116308175123/217986701796864000*s^2*pi^2
       + 6362869489/5761082880*s^2*pi^2*zeta3
       + 69919337189/4800902400*s^2*pi^2*logm
       + 83/126*s^2*pi^2*logm*zeta3
       - 4523/1512*s^2*pi^2*logm^2
       - 68889910850230336793/24912916563728793600*s^2*pi^2*log2^2
       + 1374259465687/494975180700*s^2*pi^2*log2^3
       - 9/16*s^2*pi^2*ls3*sqrt3
       - 416327/762048*s^2*pi^2*ls2*sqrt3
       + 3/14*s^2*pi^2*ls2*sqrt3*logm
       + 9/112*s^2*pi^2*ls2*sqrt3*log3
       - 10964452364914091/1730053188864000*s^2*pi^3*sqrt3
       + 416327/190512*s^2*pi^3*sqrt3*logm
       - 3/7*s^2*pi^3*sqrt3*logm^2
       + 416327/508032*s^2*pi^3*sqrt3*log3
       - 9/28*s^2*pi^3*sqrt3*log3*logm
       - 27/448*s^2*pi^3*sqrt3*log3^2
       - 701308303777693458905533/732439746973626531840000*s^2*pi^4
       + 6921689/48988800*s^2*pi^4*logm
       - 37/126*s^2*pi^4*logm^2
       + 233009787078037/79196028912000*s^2*pi^4*log2
       - 1/63*s^2*pi^5*sqrt3
       - 53657/3810240*s^2*pi^6
       + 82185967/13335840*s^2*c4
       - 186233/158760*s^2*c4*log2
       + 5543210798710733508251/2906489357291520000*s^4
       - 79/504*s^4*T9p7ep0
       - 1/56*s^4*T9p6ep0
       + 1/28*s^4*T9p5ep0
       + 7817/42336*s^4*T9p4ep0
       + 306617/1143072*s^4*T9p3ep0
       - 1/56*s^4*T8p9ep0
       - 1339/1008*s^4*T8p7ep0
       + 13/72*s^4*T8p4ep0
       + 71/28*s^4*T8p2ep0
       + 1/28*s^4*T8p10ep1
       + 10103/17640*s^4*T8p10ep0
       + 1/28*s^4*T7p9ep1
       + 7853/26460*s^4*T7p9ep0
       - 47/168*s^4*T7p8ep1
       - 5297/30240*s^4*T7p8ep0
       - 25/168*s^4*T7p7ep1
       - 11561/169344*s^4*T7p7ep0
       - 59/1008*s^4*T7p6ep1
       + 59/168*s^4*T7p5ep1
       + 542527/211680*s^4*T7p5ep0
       - 401/1470*s^4*T7p16ep0
       + 59/504*s^4*T7p15ep1
       + 5/112*s^4*T7p14ep2
       + 174193/211680*s^4*T7p14ep1
       + 3/56*s^4*T7p11ep2
       + 282731/423360*s^4*T7p11ep1
       - 811100783/3200601600*s^4*T7p11ep0
       - 3/56*s^4*T7p10ep2
       - 282731/423360*s^4*T7p10ep1
       + 350424623/3200601600*s^4*T7p10ep0
       - 1071689/476280*s^4*T6p9ep1
       - 10857476910317/1512284256000*s^4*T6p9ep0
       + 3/56*s^4*T6p19ep2
       - 1/21*s^4*T6p18ep1
       + 1826837687/218791125*s^4*T6p18ep0
       + 1/2*s^4*T6p17ep1
       + 6257954441/2400451200*s^4*T6p17ep0
       - 1753215631/1600300800*s^4*T6p16ep1
       + 3/56*s^4*T6p15ep2
       - 9/56*s^4*T6p14ep2
       - 12685/4032*s^4*T6p14ep1
       - 130235587/3048192*s^4*T6p14ep0
       + 3/28*s^4*T6p13ep2
       + 9661/6048*s^4*T6p13ep1
       + 6845793503159/302456851200*s^4*T6p13ep0
       - 3/56*s^4*T6p12ep2
       - 104663/70560*s^4*T6p12ep1
       - 5859499125101311/216256648608000*s^4*T6p12ep0
       + 1/56*s^4*T6p11ep2
       + 103823/211680*s^4*T6p11ep1
       + 1430807977/266716800*s^4*T6p11ep0
       + 8021317/952560*s^4*T6p10ep1
       + 10140024326461/189035532000*s^4*T6p10ep0
       - 29/224*s^4*T5p8ep2
       - 10372018889/3200601600*s^4*T5p8ep1
       + 263/1344*s^4*T5p11ep1
       + 824572711/100776960*s^4*T5p11ep0
       - 613/504*s^4*T4LVB7ep1
       + 377/504*s^4*T4LVB6ep1
       - 1/36*s^4*T4LT4ep2
       + 59/1008*s^4*T4LT2ep2
       + 11/84*s^4*T3L61ep1
       + 2100392360999/16003008000*s^4*zeta5
       - 3007633417225433291/2595079783296000*s^4*zeta3
       - 6113/18144*s^4*zeta3^2
       - 372466/1323*s^4*a5
       - 107896937039/39191040*s^4*logm
       - 2/7*s^4*logm*T8p10ep0
       - 2/7*s^4*logm*T7p9ep0
       + 47/21*s^4*logm*T7p8ep0
       + 25/21*s^4*logm*T7p7ep0
       - 59/21*s^4*logm*T7p5ep0
       - 5/14*s^4*logm*T7p14ep1
       - 3/7*s^4*logm*T7p11ep1
       - 282731/52920*s^4*logm*T7p11ep0
       + 3/7*s^4*logm*T7p10ep1
       + 282731/52920*s^4*logm*T7p10ep0
       + 1071689/59535*s^4*logm*T6p9ep0
       + 8/21*s^4*logm*T6p18ep0
       - 4*s^4*logm*T6p17ep0
       + 9/7*s^4*logm*T6p14ep1
       + 12685/504*s^4*logm*T6p14ep0
       - 6/7*s^4*logm*T6p13ep1
       - 9661/756*s^4*logm*T6p13ep0
       + 3/7*s^4*logm*T6p12ep1
       + 104663/8820*s^4*logm*T6p12ep0
       - 1/7*s^4*logm*T6p11ep1
       - 103823/26460*s^4*logm*T6p11ep0
       - 8021317/119070*s^4*logm*T6p10ep0
       + 29/28*s^4*logm*T5p8ep1
       - 263/168*s^4*logm*T5p11ep0
       + 1223/60*s^4*logm*zeta5
       + 469108495/571536*s^4*logm*zeta3
       + 6808321/45360*s^4*logm^2
       + 12/7*s^4*logm^2*T7p11ep0
       - 12/7*s^4*logm^2*T7p10ep0
       - 36/7*s^4*logm^2*T6p14ep0
       + 24/7*s^4*logm^2*T6p13ep0
       - 12/7*s^4*logm^2*T6p12ep0
       + 4/7*s^4*logm^2*T6p11ep0
       - 4064/63*s^4*logm^2*zeta3
       - 242/63*s^4*logm^3
       - 372466/6615*s^4*log2*a4
       - 7/4*s^4*ls5pithird*sqrt3
       - 416327/71442*s^4*ls4pithird*sqrt3
       + 16/7*s^4*ls4pithird*sqrt3*logm
       + 6/7*s^4*ls4pithird*sqrt3*log3
       + 243/112*s^4*ls5p*sqrt3
       + 10964452364914091/48057033024000*s^4*ls3*sqrt3
       - 416327/5292*s^4*ls3*sqrt3*logm
       + 108/7*s^4*ls3*sqrt3*logm^2
       - 416327/14112*s^4*ls3*sqrt3*log3
       + 81/7*s^4*ls3*sqrt3*log3*logm
       + 243/112*s^4*ls3*sqrt3*log3^2
       + 11510093574907450049/40367907740160000*s^4*ls2*sqrt3
       - 3/14*s^4*ls2*sqrt3*zeta3
       - 501780781/1905120*s^4*ls2*sqrt3*logm
       + 96/7*s^4*ls2*sqrt3*logm^2
       - 10964452364914091/48057033024000*s^4*ls2*sqrt3*log3
       + 416327/5292*s^4*ls2*sqrt3*log3*logm
       - 108/7*s^4*ls2*sqrt3*log3*logm^2
       + 416327/28224*s^4*ls2*sqrt3*log3^2
       - 81/14*s^4*ls2*sqrt3*log3^2*logm
       - 81/112*s^4*ls2*sqrt3*log3^3
       - 12969035819/60011280*s^4*ls2^2
       + 138706/735*s^4*ls2^2*logm
       - 144/7*s^4*ls2^2*logm^2
       - 9575521/571536*s^4*pi*sqrt3*zeta3
       + 46/7*s^4*pi*sqrt3*logm*zeta3
       + 69/28*s^4*pi*sqrt3*log3*zeta3
       - 81/28*s^4*pi*ls4p*sqrt3
       - 4915418116308175123/108993350898432000*s^4*pi^2
       - 6362869489/2880541440*s^4*pi^2*zeta3
       - 69919337189/2400451200*s^4*pi^2*logm
       - 83/63*s^4*pi^2*logm*zeta3
       + 4523/756*s^4*pi^2*logm^2
       - 186233/119070*s^4*pi^2*log2^3
       + 9/8*s^4*pi^2*ls3*sqrt3
       + 416327/381024*s^4*pi^2*ls2*sqrt3
       - 3/7*s^4*pi^2*ls2*sqrt3*logm
       - 9/56*s^4*pi^2*ls2*sqrt3*log3
       + 10964452364914091/865026594432000*s^4*pi^3*sqrt3
       - 416327/95256*s^4*pi^3*sqrt3*logm
       + 6/7*s^4*pi^3*sqrt3*logm^2
       - 416327/254016*s^4*pi^3*sqrt3*log3
       + 9/14*s^4*pi^3*sqrt3*log3*logm
       + 27/224*s^4*pi^3*sqrt3*log3^2
       + 5635449478423157/5766843962880000*s^4*pi^4
       - 6921689/24494400*s^4*pi^4*logm
       + 37/63*s^4*pi^4*logm^2
       - 12546589/3810240*s^4*pi^4*log2
       + 2/63*s^4*pi^5*sqrt3
       + 53657/1905120*s^4*pi^6
       - 82185967/6667920*s^4*c4
       + 186233/79380*s^4*c4*log2
       - 5543210798710733508251/2906489357291520000*s^6
       + 79/504*s^6*T9p7ep0
       + 1/56*s^6*T9p6ep0
       - 1/28*s^6*T9p5ep0
       - 7817/42336*s^6*T9p4ep0
       - 306617/1143072*s^6*T9p3ep0
       + 1/56*s^6*T8p9ep0
       + 1339/1008*s^6*T8p7ep0
       - 13/72*s^6*T8p4ep0
       - 71/28*s^6*T8p2ep0
       - 1/28*s^6*T8p10ep1
       - 10103/17640*s^6*T8p10ep0
       - 1/28*s^6*T7p9ep1
       - 7853/26460*s^6*T7p9ep0
       + 47/168*s^6*T7p8ep1
       + 5297/30240*s^6*T7p8ep0
       + 25/168*s^6*T7p7ep1
       + 11561/169344*s^6*T7p7ep0
       + 59/1008*s^6*T7p6ep1
       - 59/168*s^6*T7p5ep1
       - 542527/211680*s^6*T7p5ep0
       + 401/1470*s^6*T7p16ep0
       - 59/504*s^6*T7p15ep1
       - 5/112*s^6*T7p14ep2
       - 174193/211680*s^6*T7p14ep1
       - 3/56*s^6*T7p11ep2
       - 282731/423360*s^6*T7p11ep1
       + 811100783/3200601600*s^6*T7p11ep0
       + 3/56*s^6*T7p10ep2
       + 282731/423360*s^6*T7p10ep1
       - 350424623/3200601600*s^6*T7p10ep0
       + 1071689/476280*s^6*T6p9ep1
       + 10857476910317/1512284256000*s^6*T6p9ep0
       - 3/56*s^6*T6p19ep2
       + 1/21*s^6*T6p18ep1
       - 1826837687/218791125*s^6*T6p18ep0
       - 1/2*s^6*T6p17ep1
       - 6257954441/2400451200*s^6*T6p17ep0
       + 1753215631/1600300800*s^6*T6p16ep1
       - 3/56*s^6*T6p15ep2
       + 9/56*s^6*T6p14ep2
       + 12685/4032*s^6*T6p14ep1
       + 130235587/3048192*s^6*T6p14ep0
       - 3/28*s^6*T6p13ep2
       - 9661/6048*s^6*T6p13ep1
       - 6845793503159/302456851200*s^6*T6p13ep0
       + 3/56*s^6*T6p12ep2
       + 104663/70560*s^6*T6p12ep1
       + 5859499125101311/216256648608000*s^6*T6p12ep0
       - 1/56*s^6*T6p11ep2
       - 103823/211680*s^6*T6p11ep1
       - 1430807977/266716800*s^6*T6p11ep0
       - 8021317/952560*s^6*T6p10ep1
       - 10140024326461/189035532000*s^6*T6p10ep0
       + 29/224*s^6*T5p8ep2
       + 10372018889/3200601600*s^6*T5p8ep1
       - 263/1344*s^6*T5p11ep1
       - 824572711/100776960*s^6*T5p11ep0
       + 613/504*s^6*T4LVB7ep1
       - 377/504*s^6*T4LVB6ep1
       + 1/36*s^6*T4LT4ep2
       - 59/1008*s^6*T4LT2ep2
       - 11/84*s^6*T3L61ep1
       - 2100392360999/16003008000*s^6*zeta5
       + 3007633417225433291/2595079783296000*s^6*zeta3
       + 6113/18144*s^6*zeta3^2
       + 372466/1323*s^6*a5
       + 107896937039/39191040*s^6*logm
       + 2/7*s^6*logm*T8p10ep0
       + 2/7*s^6*logm*T7p9ep0
       - 47/21*s^6*logm*T7p8ep0
       - 25/21*s^6*logm*T7p7ep0
       + 59/21*s^6*logm*T7p5ep0
       + 5/14*s^6*logm*T7p14ep1
       + 3/7*s^6*logm*T7p11ep1
       + 282731/52920*s^6*logm*T7p11ep0
       - 3/7*s^6*logm*T7p10ep1
       - 282731/52920*s^6*logm*T7p10ep0
       - 1071689/59535*s^6*logm*T6p9ep0
       - 8/21*s^6*logm*T6p18ep0
       + 4*s^6*logm*T6p17ep0
       - 9/7*s^6*logm*T6p14ep1
       - 12685/504*s^6*logm*T6p14ep0
       + 6/7*s^6*logm*T6p13ep1
       + 9661/756*s^6*logm*T6p13ep0
       - 3/7*s^6*logm*T6p12ep1
       - 104663/8820*s^6*logm*T6p12ep0
       + 1/7*s^6*logm*T6p11ep1
       + 103823/26460*s^6*logm*T6p11ep0
       + 8021317/119070*s^6*logm*T6p10ep0
       - 29/28*s^6*logm*T5p8ep1
       + 263/168*s^6*logm*T5p11ep0
       - 1223/60*s^6*logm*zeta5
       - 469108495/571536*s^6*logm*zeta3
       - 6808321/45360*s^6*logm^2
       - 12/7*s^6*logm^2*T7p11ep0
       + 12/7*s^6*logm^2*T7p10ep0
       + 36/7*s^6*logm^2*T6p14ep0
       - 24/7*s^6*logm^2*T6p13ep0
       + 12/7*s^6*logm^2*T6p12ep0
       - 4/7*s^6*logm^2*T6p11ep0
       + 4064/63*s^6*logm^2*zeta3
       + 242/63*s^6*logm^3
       + 372466/6615*s^6*log2*a4
       + 7/4*s^6*ls5pithird*sqrt3
       + 416327/71442*s^6*ls4pithird*sqrt3
       - 16/7*s^6*ls4pithird*sqrt3*logm
       - 6/7*s^6*ls4pithird*sqrt3*log3
       - 243/112*s^6*ls5p*sqrt3
       - 10964452364914091/48057033024000*s^6*ls3*sqrt3
       + 416327/5292*s^6*ls3*sqrt3*logm
       - 108/7*s^6*ls3*sqrt3*logm^2
       + 416327/14112*s^6*ls3*sqrt3*log3
       - 81/7*s^6*ls3*sqrt3*log3*logm
       - 243/112*s^6*ls3*sqrt3*log3^2
       - 11510093574907450049/40367907740160000*s^6*ls2*sqrt3
       + 3/14*s^6*ls2*sqrt3*zeta3
       + 501780781/1905120*s^6*ls2*sqrt3*logm
       - 96/7*s^6*ls2*sqrt3*logm^2
       + 10964452364914091/48057033024000*s^6*ls2*sqrt3*log3
       - 416327/5292*s^6*ls2*sqrt3*log3*logm
       + 108/7*s^6*ls2*sqrt3*log3*logm^2
       - 416327/28224*s^6*ls2*sqrt3*log3^2
       + 81/14*s^6*ls2*sqrt3*log3^2*logm
       + 81/112*s^6*ls2*sqrt3*log3^3
       + 12969035819/60011280*s^6*ls2^2
       - 138706/735*s^6*ls2^2*logm
       + 144/7*s^6*ls2^2*logm^2
       + 9575521/571536*s^6*pi*sqrt3*zeta3
       - 46/7*s^6*pi*sqrt3*logm*zeta3
       - 69/28*s^6*pi*sqrt3*log3*zeta3
       + 81/28*s^6*pi*ls4p*sqrt3
       + 4915418116308175123/108993350898432000*s^6*pi^2
       + 6362869489/2880541440*s^6*pi^2*zeta3
       + 69919337189/2400451200*s^6*pi^2*logm
       + 83/63*s^6*pi^2*logm*zeta3
       - 4523/756*s^6*pi^2*logm^2
       + 186233/119070*s^6*pi^2*log2^3
       - 9/8*s^6*pi^2*ls3*sqrt3
       - 416327/381024*s^6*pi^2*ls2*sqrt3
       + 3/7*s^6*pi^2*ls2*sqrt3*logm
       + 9/56*s^6*pi^2*ls2*sqrt3*log3
       - 10964452364914091/865026594432000*s^6*pi^3*sqrt3
       + 416327/95256*s^6*pi^3*sqrt3*logm
       - 6/7*s^6*pi^3*sqrt3*logm^2
       + 416327/254016*s^6*pi^3*sqrt3*log3
       - 9/14*s^6*pi^3*sqrt3*log3*logm
       - 27/224*s^6*pi^3*sqrt3*log3^2
       - 5635449478423157/5766843962880000*s^6*pi^4
       + 6921689/24494400*s^6*pi^4*logm
       - 37/63*s^6*pi^4*logm^2
       + 12546589/3810240*s^6*pi^4*log2
       - 2/63*s^6*pi^5*sqrt3
       - 53657/1905120*s^6*pi^6
       + 82185967/6667920*s^6*c4
       - 186233/79380*s^6*c4*log2
       + 5543210798710733508251/5812978714583040000*s^8
       - 79/1008*s^8*T9p7ep0
       - 1/112*s^8*T9p6ep0
       + 1/56*s^8*T9p5ep0
       + 7817/84672*s^8*T9p4ep0
       + 306617/2286144*s^8*T9p3ep0
       - 1/112*s^8*T8p9ep0
       - 1339/2016*s^8*T8p7ep0
       + 13/144*s^8*T8p4ep0
       + 71/56*s^8*T8p2ep0
       + 1/56*s^8*T8p10ep1
       + 10103/35280*s^8*T8p10ep0
       + 1/56*s^8*T7p9ep1
       + 7853/52920*s^8*T7p9ep0
       - 47/336*s^8*T7p8ep1
       - 5297/60480*s^8*T7p8ep0
       - 25/336*s^8*T7p7ep1
       - 11561/338688*s^8*T7p7ep0
       - 59/2016*s^8*T7p6ep1
       + 59/336*s^8*T7p5ep1
       + 542527/423360*s^8*T7p5ep0
       - 401/2940*s^8*T7p16ep0
       + 59/1008*s^8*T7p15ep1
       + 5/224*s^8*T7p14ep2
       + 174193/423360*s^8*T7p14ep1
       + 3/112*s^8*T7p11ep2
       + 282731/846720*s^8*T7p11ep1
       - 811100783/6401203200*s^8*T7p11ep0
       - 3/112*s^8*T7p10ep2
       - 282731/846720*s^8*T7p10ep1
       + 350424623/6401203200*s^8*T7p10ep0
       - 1071689/952560*s^8*T6p9ep1
       - 10857476910317/3024568512000*s^8*T6p9ep0
       + 3/112*s^8*T6p19ep2
       - 1/42*s^8*T6p18ep1
       + 1826837687/437582250*s^8*T6p18ep0
       + 1/4*s^8*T6p17ep1
       + 6257954441/4800902400*s^8*T6p17ep0
       - 1753215631/3200601600*s^8*T6p16ep1
       + 3/112*s^8*T6p15ep2
       - 9/112*s^8*T6p14ep2
       - 12685/8064*s^8*T6p14ep1
       - 130235587/6096384*s^8*T6p14ep0
       + 3/56*s^8*T6p13ep2
       + 9661/12096*s^8*T6p13ep1
       + 6845793503159/604913702400*s^8*T6p13ep0
       - 3/112*s^8*T6p12ep2
       - 104663/141120*s^8*T6p12ep1
       - 5859499125101311/432513297216000*s^8*T6p12ep0
       + 1/112*s^8*T6p11ep2
       + 103823/423360*s^8*T6p11ep1
       + 1430807977/533433600*s^8*T6p11ep0
       + 8021317/1905120*s^8*T6p10ep1
       + 10140024326461/378071064000*s^8*T6p10ep0
       - 29/448*s^8*T5p8ep2
       - 10372018889/6401203200*s^8*T5p8ep1
       + 263/2688*s^8*T5p11ep1
       + 824572711/201553920*s^8*T5p11ep0
       - 613/1008*s^8*T4LVB7ep1
       + 377/1008*s^8*T4LVB6ep1
       - 1/72*s^8*T4LT4ep2
       + 59/2016*s^8*T4LT2ep2
       + 11/168*s^8*T3L61ep1
       + 2100392360999/32006016000*s^8*zeta5
       - 3007633417225433291/5190159566592000*s^8*zeta3
       - 6113/36288*s^8*zeta3^2
       - 186233/1323*s^8*a5
       - 107896937039/78382080*s^8*logm
       - 1/7*s^8*logm*T8p10ep0
       - 1/7*s^8*logm*T7p9ep0
       + 47/42*s^8*logm*T7p8ep0
       + 25/42*s^8*logm*T7p7ep0
       - 59/42*s^8*logm*T7p5ep0
       - 5/28*s^8*logm*T7p14ep1
       - 3/14*s^8*logm*T7p11ep1
       - 282731/105840*s^8*logm*T7p11ep0
       + 3/14*s^8*logm*T7p10ep1
       + 282731/105840*s^8*logm*T7p10ep0
       + 1071689/119070*s^8*logm*T6p9ep0
       + 4/21*s^8*logm*T6p18ep0
       - 2*s^8*logm*T6p17ep0
       + 9/14*s^8*logm*T6p14ep1
       + 12685/1008*s^8*logm*T6p14ep0
       - 3/7*s^8*logm*T6p13ep1
       - 9661/1512*s^8*logm*T6p13ep0
       + 3/14*s^8*logm*T6p12ep1
       + 104663/17640*s^8*logm*T6p12ep0
       - 1/14*s^8*logm*T6p11ep1
       - 103823/52920*s^8*logm*T6p11ep0
       - 8021317/238140*s^8*logm*T6p10ep0
       + 29/56*s^8*logm*T5p8ep1
       - 263/336*s^8*logm*T5p11ep0
       + 1223/120*s^8*logm*zeta5
       + 469108495/1143072*s^8*logm*zeta3
       + 6808321/90720*s^8*logm^2
       + 6/7*s^8*logm^2*T7p11ep0
       - 6/7*s^8*logm^2*T7p10ep0
       - 18/7*s^8*logm^2*T6p14ep0
       + 12/7*s^8*logm^2*T6p13ep0
       - 6/7*s^8*logm^2*T6p12ep0
       + 2/7*s^8*logm^2*T6p11ep0
       - 2032/63*s^8*logm^2*zeta3
       - 121/63*s^8*logm^3
       - 186233/6615*s^8*log2*a4
       - 7/8*s^8*ls5pithird*sqrt3
       - 416327/142884*s^8*ls4pithird*sqrt3
       + 8/7*s^8*ls4pithird*sqrt3*logm
       + 3/7*s^8*ls4pithird*sqrt3*log3
       + 243/224*s^8*ls5p*sqrt3
       + 10964452364914091/96114066048000*s^8*ls3*sqrt3
       - 416327/10584*s^8*ls3*sqrt3*logm
       + 54/7*s^8*ls3*sqrt3*logm^2
       - 416327/28224*s^8*ls3*sqrt3*log3
       + 81/14*s^8*ls3*sqrt3*log3*logm
       + 243/224*s^8*ls3*sqrt3*log3^2
       + 11510093574907450049/80735815480320000*s^8*ls2*sqrt3
       - 3/28*s^8*ls2*sqrt3*zeta3
       - 501780781/3810240*s^8*ls2*sqrt3*logm
       + 48/7*s^8*ls2*sqrt3*logm^2
       - 10964452364914091/96114066048000*s^8*ls2*sqrt3*log3
       + 416327/10584*s^8*ls2*sqrt3*log3*logm
       - 54/7*s^8*ls2*sqrt3*log3*logm^2
       + 416327/56448*s^8*ls2*sqrt3*log3^2
       - 81/28*s^8*ls2*sqrt3*log3^2*logm
       - 81/224*s^8*ls2*sqrt3*log3^3
       - 12969035819/120022560*s^8*ls2^2
       + 69353/735*s^8*ls2^2*logm
       - 72/7*s^8*ls2^2*logm^2
       - 9575521/1143072*s^8*pi*sqrt3*zeta3
       + 23/7*s^8*pi*sqrt3*logm*zeta3
       + 69/56*s^8*pi*sqrt3*log3*zeta3
       - 81/56*s^8*pi*ls4p*sqrt3
       - 4915418116308175123/217986701796864000*s^8*pi^2
       - 6362869489/5761082880*s^8*pi^2*zeta3
       - 69919337189/4800902400*s^8*pi^2*logm
       - 83/126*s^8*pi^2*logm*zeta3
       + 4523/1512*s^8*pi^2*logm^2
       - 186233/238140*s^8*pi^2*log2^3
       + 9/16*s^8*pi^2*ls3*sqrt3
       + 416327/762048*s^8*pi^2*ls2*sqrt3
       - 3/14*s^8*pi^2*ls2*sqrt3*logm
       - 9/112*s^8*pi^2*ls2*sqrt3*log3
       + 10964452364914091/1730053188864000*s^8*pi^3*sqrt3
       - 416327/190512*s^8*pi^3*sqrt3*logm
       + 3/7*s^8*pi^3*sqrt3*logm^2
       - 416327/508032*s^8*pi^3*sqrt3*log3
       + 9/28*s^8*pi^3*sqrt3*log3*logm
       + 27/448*s^8*pi^3*sqrt3*log3^2
       + 5635449478423157/11533687925760000*s^8*pi^4
       - 6921689/48988800*s^8*pi^4*logm
       + 37/126*s^8*pi^4*logm^2
       - 12546589/7620480*s^8*pi^4*log2
       + 1/63*s^8*pi^5*sqrt3
       + 53657/3810240*s^8*pi^6
       - 82185967/13335840*s^8*c4
       + 186233/158760*s^8*c4*log2
       - 5543210798710733508251/29064893572915200000*s^10
       + 79/5040*s^10*T9p7ep0
       + 1/560*s^10*T9p6ep0
       - 1/280*s^10*T9p5ep0
       - 7817/423360*s^10*T9p4ep0
       - 306617/11430720*s^10*T9p3ep0
       + 1/560*s^10*T8p9ep0
       + 1339/10080*s^10*T8p7ep0
       - 13/720*s^10*T8p4ep0
       - 71/280*s^10*T8p2ep0
       - 1/280*s^10*T8p10ep1
       - 10103/176400*s^10*T8p10ep0
       - 1/280*s^10*T7p9ep1
       - 7853/264600*s^10*T7p9ep0
       + 47/1680*s^10*T7p8ep1
       + 5297/302400*s^10*T7p8ep0
       + 5/336*s^10*T7p7ep1
       + 11561/1693440*s^10*T7p7ep0
       + 59/10080*s^10*T7p6ep1
       - 59/1680*s^10*T7p5ep1
       - 542527/2116800*s^10*T7p5ep0
       + 401/14700*s^10*T7p16ep0
       - 59/5040*s^10*T7p15ep1
       - 1/224*s^10*T7p14ep2
       - 174193/2116800*s^10*T7p14ep1
       - 3/560*s^10*T7p11ep2
       - 282731/4233600*s^10*T7p11ep1
       + 811100783/32006016000*s^10*T7p11ep0
       + 3/560*s^10*T7p10ep2
       + 282731/4233600*s^10*T7p10ep1
       - 350424623/32006016000*s^10*T7p10ep0
       + 1071689/4762800*s^10*T6p9ep1
       + 10857476910317/15122842560000*s^10*T6p9ep0
       - 3/560*s^10*T6p19ep2
       + 1/210*s^10*T6p18ep1
       - 1826837687/2187911250*s^10*T6p18ep0
       - 1/20*s^10*T6p17ep1
       - 6257954441/24004512000*s^10*T6p17ep0
       + 1753215631/16003008000*s^10*T6p16ep1
       - 3/560*s^10*T6p15ep2
       + 9/560*s^10*T6p14ep2
       + 2537/8064*s^10*T6p14ep1
       + 130235587/30481920*s^10*T6p14ep0
       - 3/280*s^10*T6p13ep2
       - 9661/60480*s^10*T6p13ep1
       - 6845793503159/3024568512000*s^10*T6p13ep0
       + 3/560*s^10*T6p12ep2
       + 104663/705600*s^10*T6p12ep1
       + 5859499125101311/2162566486080000*s^10*T6p12ep0
       - 1/560*s^10*T6p11ep2
       - 103823/2116800*s^10*T6p11ep1
       - 1430807977/2667168000*s^10*T6p11ep0
       - 8021317/9525600*s^10*T6p10ep1
       - 10140024326461/1890355320000*s^10*T6p10ep0
       + 29/2240*s^10*T5p8ep2
       + 10372018889/32006016000*s^10*T5p8ep1
       - 263/13440*s^10*T5p11ep1
       - 824572711/1007769600*s^10*T5p11ep0
       + 613/5040*s^10*T4LVB7ep1
       - 377/5040*s^10*T4LVB6ep1
       + 1/360*s^10*T4LT4ep2
       - 59/10080*s^10*T4LT2ep2
       - 11/840*s^10*T3L61ep1
       - 2100392360999/160030080000*s^10*zeta5
       + 3007633417225433291/25950797832960000*s^10*zeta3
       + 6113/181440*s^10*zeta3^2
       + 186233/6615*s^10*a5
       + 107896937039/391910400*s^10*logm
       + 1/35*s^10*logm*T8p10ep0
       + 1/35*s^10*logm*T7p9ep0
       - 47/210*s^10*logm*T7p8ep0
       - 5/42*s^10*logm*T7p7ep0
       + 59/210*s^10*logm*T7p5ep0
       + 1/28*s^10*logm*T7p14ep1
       + 3/70*s^10*logm*T7p11ep1
       + 282731/529200*s^10*logm*T7p11ep0
       - 3/70*s^10*logm*T7p10ep1
       - 282731/529200*s^10*logm*T7p10ep0
       - 1071689/595350*s^10*logm*T6p9ep0
       - 4/105*s^10*logm*T6p18ep0
       + 2/5*s^10*logm*T6p17ep0
       - 9/70*s^10*logm*T6p14ep1
       - 2537/1008*s^10*logm*T6p14ep0
       + 3/35*s^10*logm*T6p13ep1
       + 9661/7560*s^10*logm*T6p13ep0
       - 3/70*s^10*logm*T6p12ep1
       - 104663/88200*s^10*logm*T6p12ep0
       + 1/70*s^10*logm*T6p11ep1
       + 103823/264600*s^10*logm*T6p11ep0
       + 8021317/1190700*s^10*logm*T6p10ep0
       - 29/280*s^10*logm*T5p8ep1
       + 263/1680*s^10*logm*T5p11ep0
       - 1223/600*s^10*logm*zeta5
       - 93821699/1143072*s^10*logm*zeta3
       - 6808321/453600*s^10*logm^2
       - 6/35*s^10*logm^2*T7p11ep0
       + 6/35*s^10*logm^2*T7p10ep0
       + 18/35*s^10*logm^2*T6p14ep0
       - 12/35*s^10*logm^2*T6p13ep0
       + 6/35*s^10*logm^2*T6p12ep0
       - 2/35*s^10*logm^2*T6p11ep0
       + 2032/315*s^10*logm^2*zeta3
       + 121/315*s^10*logm^3
       + 186233/33075*s^10*log2*a4
       + 7/40*s^10*ls5pithird*sqrt3
       + 416327/714420*s^10*ls4pithird*sqrt3
       - 8/35*s^10*ls4pithird*sqrt3*logm
       - 3/35*s^10*ls4pithird*sqrt3*log3
       - 243/1120*s^10*ls5p*sqrt3
       - 10964452364914091/480570330240000*s^10*ls3*sqrt3
       + 416327/52920*s^10*ls3*sqrt3*logm
       - 54/35*s^10*ls3*sqrt3*logm^2
       + 416327/141120*s^10*ls3*sqrt3*log3
       - 81/70*s^10*ls3*sqrt3*log3*logm
       - 243/1120*s^10*ls3*sqrt3*log3^2
       - 11510093574907450049/403679077401600000*s^10*ls2*sqrt3
       + 3/140*s^10*ls2*sqrt3*zeta3
       + 501780781/19051200*s^10*ls2*sqrt3*logm
       - 48/35*s^10*ls2*sqrt3*logm^2
       + 10964452364914091/480570330240000*s^10*ls2*sqrt3*log3
       - 416327/52920*s^10*ls2*sqrt3*log3*logm
       + 54/35*s^10*ls2*sqrt3*log3*logm^2
       - 416327/282240*s^10*ls2*sqrt3*log3^2
       + 81/140*s^10*ls2*sqrt3*log3^2*logm
       + 81/1120*s^10*ls2*sqrt3*log3^3
       + 12969035819/600112800*s^10*ls2^2
       - 69353/3675*s^10*ls2^2*logm
       + 72/35*s^10*ls2^2*logm^2
       + 9575521/5715360*s^10*pi*sqrt3*zeta3
       - 23/35*s^10*pi*sqrt3*logm*zeta3
       - 69/280*s^10*pi*sqrt3*log3*zeta3
       + 81/280*s^10*pi*ls4p*sqrt3
       + 4915418116308175123/1089933508984320000*s^10*pi^2
       + 6362869489/28805414400*s^10*pi^2*zeta3
       + 69919337189/24004512000*s^10*pi^2*logm
       + 83/630*s^10*pi^2*logm*zeta3
       - 4523/7560*s^10*pi^2*logm^2
       + 186233/1190700*s^10*pi^2*log2^3
       - 9/80*s^10*pi^2*ls3*sqrt3
       - 416327/3810240*s^10*pi^2*ls2*sqrt3
       + 3/70*s^10*pi^2*ls2*sqrt3*logm
       + 9/560*s^10*pi^2*ls2*sqrt3*log3
       - 10964452364914091/8650265944320000*s^10*pi^3*sqrt3
       + 416327/952560*s^10*pi^3*sqrt3*logm
       - 3/35*s^10*pi^3*sqrt3*logm^2
       + 416327/2540160*s^10*pi^3*sqrt3*log3
       - 9/140*s^10*pi^3*sqrt3*log3*logm
       - 27/2240*s^10*pi^3*sqrt3*log3^2
       - 5635449478423157/57668439628800000*s^10*pi^4
       + 6921689/244944000*s^10*pi^4*logm
       - 37/630*s^10*pi^4*logm^2
       + 12546589/38102400*s^10*pi^4*log2
       - 1/315*s^10*pi^5*sqrt3
       - 53657/19051200*s^10*pi^6
       + 82185967/66679200*s^10*c4
       - 186233/793800*s^10*c4*log2
       + 416327/211680*ls4*sqrt3
       - 27/35*ls4*sqrt3*logm
       - 81/280*ls4*sqrt3*log3
       - 416327/42336*ls4*s^2*sqrt3
       + 27/7*ls4*s^2*sqrt3*logm
       + 81/56*ls4*s^2*sqrt3*log3
       + 416327/21168*ls4*s^4*sqrt3
       - 54/7*ls4*s^4*sqrt3*logm
       - 81/28*ls4*s^4*sqrt3*log3
       - 416327/21168*ls4*s^6*sqrt3
       + 54/7*ls4*s^6*sqrt3*logm
       + 81/28*ls4*s^6*sqrt3*log3
       + 416327/42336*ls4*s^8*sqrt3
       - 27/7*ls4*s^8*sqrt3*logm
       - 81/56*ls4*s^8*sqrt3*log3
       - 416327/211680*ls4*s^10*sqrt3
       + 27/35*ls4*s^10*sqrt3*logm
       + 81/280*ls4*s^10*sqrt3*log3
       + 81/560*ls5*sqrt3
       - 81/112*ls5*s^2*sqrt3
       + 81/56*ls5*s^4*sqrt3
       - 81/56*ls5*s^6*sqrt3
       + 81/112*ls5*s^8*sqrt3
       - 81/560*ls5*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*tf * (
       - 216515193767816962572678211/37766424453327618048000000
       + 12970577744590837799693/532859604279754752000*zeta3
       + 90108871855591/2746786775040*a4
       + 913413077704591/364157337600000*logMZ
       - 5513574277/2642411520*logMZ*zeta3
       - 620190538963139801/247210809753600000*logm
       + 88258950173/42278584320*logm*zeta3
       - 481/476280*logm*logMZ
       + 481/476280*logm^2
       + 90108871855591/65922882600960*log2^4
       - 90108871855591/65922882600960*pi^2*log2^2
       - 6971417353169557/19776864780288000*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/420
       - 1/35*T6p14ep0
       + 2/105*T6p13ep0
       + 131/1890*zeta3
       - 6/35*ls2*sqrt3
       - 9/70*ls2^2
       - 31/3780*pi^2
       - 13/6300*pi^4
       + 89/84*s^2
       + 1/7*s^2*T6p14ep0
       - 2/21*s^2*T6p13ep0
       - 131/378*s^2*zeta3
       + 6/7*s^2*ls2*sqrt3
       + 9/14*s^2*ls2^2
       + 31/756*s^2*pi^2
       + 13/1260*s^2*pi^4
       - 89/42*s^4
       - 2/7*s^4*T6p14ep0
       + 4/21*s^4*T6p13ep0
       + 131/189*s^4*zeta3
       - 12/7*s^4*ls2*sqrt3
       - 9/7*s^4*ls2^2
       - 31/378*s^4*pi^2
       - 13/630*s^4*pi^4
       + 89/42*s^6
       + 2/7*s^6*T6p14ep0
       - 4/21*s^6*T6p13ep0
       - 131/189*s^6*zeta3
       + 12/7*s^6*ls2*sqrt3
       + 9/7*s^6*ls2^2
       + 31/378*s^6*pi^2
       + 13/630*s^6*pi^4
       - 89/84*s^8
       - 1/7*s^8*T6p14ep0
       + 2/21*s^8*T6p13ep0
       + 131/378*s^8*zeta3
       - 6/7*s^8*ls2*sqrt3
       - 9/14*s^8*ls2^2
       - 31/756*s^8*pi^2
       - 13/1260*s^8*pi^4
       + 89/420*s^10
       + 1/35*s^10*T6p14ep0
       - 2/105*s^10*T6p13ep0
       - 131/1890*s^10*zeta3
       + 6/35*s^10*ls2*sqrt3
       + 9/70*s^10*ls2^2
       + 31/3780*s^10*pi^2
       + 13/6300*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*tf*nl * (
       - 18896680245741138884933/1744319473621401600000
       - 1/35*T6p14ep1
       - 42727/99225*T6p14ep0
       + 2/105*T6p13ep1
       + 1176887/5358150*T6p13ep0
       + 1/105*T3L61ep1
       + 167/225*zeta5
       + 357318864104317051177/19935079698530304000*zeta3
       + 63257348411/10987147100160*a4
       + 8443202567846259511/1038285400965120000*logm
       + 8/35*logm*T6p14ep0
       - 16/105*logm*T6p13ep0
       - 110114949204283/12556739543040*logm*zeta3
       + 820807021/261954000*logm^2
       - 524/385*logm^3
       + 63257348411/263691530403840*log2^4
       + 31433/79380*ls3*sqrt3
       - 579984751/200037600*ls2*sqrt3
       + 194729/119070*ls2*sqrt3*logm
       - 31433/79380*ls2*sqrt3*log3
       - 16777/9800*ls2^2
       + 27/35*ls2^2*logm
       - 158497199219/1890355320000*pi^2
       + 163/5670*pi^2*zeta3
       + 37529/385875*pi^2*logm
       - 2/35*pi^2*logm^2
       - 63257348411/263691530403840*pi^2*log2^2
       + 31433/1428840*pi^3*sqrt3
       - 251896179344015663/1423934264180736000*pi^4
       + 317/18900*pi^4*logm
       + 2656/33075*c4
       + 3164281269672430566917/109019967101337600000*s^2
       + 1/7*s^2*T6p14ep1
       + 42727/19845*s^2*T6p14ep0
       - 2/21*s^2*T6p13ep1
       - 1176887/1071630*s^2*T6p13ep0
       - 1/21*s^2*T3L61ep1
       - 167/45*s^2*zeta5
       - 43859640600131807/22653499657420800*s^2*zeta3
       - 2069200171/163499212800*s^2*a4
       + 1219716914019316841/64892837560320000*s^2*logm
       - 8/7*s^2*logm*T6p14ep0
       + 16/21*s^2*logm*T6p13ep0
       - 153383976116303/27467867750400*s^2*logm*zeta3
       - 88116653/5613300*s^2*logm^2
       + 4736/693*s^2*logm^3
       - 2069200171/3923981107200*s^2*log2^4
       - 31433/15876*s^2*ls3*sqrt3
       + 579984751/40007520*s^2*ls2*sqrt3
       - 194729/23814*s^2*ls2*sqrt3*logm
       + 31433/15876*s^2*ls2*sqrt3*log3
       + 16777/1960*s^2*ls2^2
       - 27/7*s^2*ls2^2*logm
       + 158497199219/378071064000*s^2*pi^2
       - 163/1134*s^2*pi^2*zeta3
       - 37529/77175*s^2*pi^2*logm
       + 2/7*s^2*pi^2*logm^2
       + 2069200171/3923981107200*s^2*pi^2*log2^2
       - 31433/285768*s^2*pi^3*sqrt3
       + 5382204723104911/88995891511296000*s^2*pi^4
       - 317/3780*s^2*pi^4*logm
       - 2656/6615*s^2*c4
       - 1866211841719/28805414400*s^4
       - 2/7*s^4*T6p14ep1
       - 85454/19845*s^4*T6p14ep0
       + 4/21*s^4*T6p13ep1
       + 1176887/535815*s^4*T6p13ep0
       + 2/21*s^4*T3L61ep1
       + 334/45*s^4*zeta5
       + 59017918189/1350253800*s^4*zeta3
       - 35087501/4898880*s^4*logm
       + 16/7*s^4*logm*T6p14ep0
       - 32/21*s^4*logm*T6p13ep0
       - 844726/59535*s^4*logm*zeta3
       + 3301/105*s^4*logm^2
       - 96/7*s^4*logm^3
       + 31433/7938*s^4*ls3*sqrt3
       - 579984751/20003760*s^4*ls2*sqrt3
       + 194729/11907*s^4*ls2*sqrt3*logm
       - 31433/7938*s^4*ls2*sqrt3*log3
       - 16777/980*s^4*ls2^2
       + 54/7*s^4*ls2^2*logm
       - 158497199219/189035532000*s^4*pi^2
       + 163/567*s^4*pi^2*zeta3
       + 75058/77175*s^4*pi^2*logm
       - 4/7*s^4*pi^2*logm^2
       + 31433/142884*s^4*pi^3*sqrt3
       - 26198989/48223350*s^4*pi^4
       + 317/1890*s^4*pi^4*logm
       + 5312/6615*s^4*c4
       + 1866211841719/28805414400*s^6
       + 2/7*s^6*T6p14ep1
       + 85454/19845*s^6*T6p14ep0
       - 4/21*s^6*T6p13ep1
       - 1176887/535815*s^6*T6p13ep0
       - 2/21*s^6*T3L61ep1
       - 334/45*s^6*zeta5
       - 59017918189/1350253800*s^6*zeta3
       + 35087501/4898880*s^6*logm
       - 16/7*s^6*logm*T6p14ep0
       + 32/21*s^6*logm*T6p13ep0
       + 844726/59535*s^6*logm*zeta3
       - 3301/105*s^6*logm^2
       + 96/7*s^6*logm^3
       - 31433/7938*s^6*ls3*sqrt3
       + 579984751/20003760*s^6*ls2*sqrt3
       - 194729/11907*s^6*ls2*sqrt3*logm
       + 31433/7938*s^6*ls2*sqrt3*log3
       + 16777/980*s^6*ls2^2
       - 54/7*s^6*ls2^2*logm
       + 158497199219/189035532000*s^6*pi^2
       - 163/567*s^6*pi^2*zeta3
       - 75058/77175*s^6*pi^2*logm
       + 4/7*s^6*pi^2*logm^2
       - 31433/142884*s^6*pi^3*sqrt3
       + 26198989/48223350*s^6*pi^4
       - 317/1890*s^6*pi^4*logm
       - 5312/6615*s^6*c4
       - 1866211841719/57610828800*s^8
       - 1/7*s^8*T6p14ep1
       - 42727/19845*s^8*T6p14ep0
       + 2/21*s^8*T6p13ep1
       + 1176887/1071630*s^8*T6p13ep0
       + 1/21*s^8*T3L61ep1
       + 167/45*s^8*zeta5
       + 59017918189/2700507600*s^8*zeta3
       - 35087501/9797760*s^8*logm
       + 8/7*s^8*logm*T6p14ep0
       - 16/21*s^8*logm*T6p13ep0
       - 422363/59535*s^8*logm*zeta3
       + 3301/210*s^8*logm^2
       - 48/7*s^8*logm^3
       + 31433/15876*s^8*ls3*sqrt3
       - 579984751/40007520*s^8*ls2*sqrt3
       + 194729/23814*s^8*ls2*sqrt3*logm
       - 31433/15876*s^8*ls2*sqrt3*log3
       - 16777/1960*s^8*ls2^2
       + 27/7*s^8*ls2^2*logm
       - 158497199219/378071064000*s^8*pi^2
       + 163/1134*s^8*pi^2*zeta3
       + 37529/77175*s^8*pi^2*logm
       - 2/7*s^8*pi^2*logm^2
       + 31433/285768*s^8*pi^3*sqrt3
       - 26198989/96446700*s^8*pi^4
       + 317/3780*s^8*pi^4*logm
       + 2656/6615*s^8*c4
       + 1866211841719/288054144000*s^10
       + 1/35*s^10*T6p14ep1
       + 42727/99225*s^10*T6p14ep0
       - 2/105*s^10*T6p13ep1
       - 1176887/5358150*s^10*T6p13ep0
       - 1/105*s^10*T3L61ep1
       - 167/225*s^10*zeta5
       - 59017918189/13502538000*s^10*zeta3
       + 35087501/48988800*s^10*logm
       - 8/35*s^10*logm*T6p14ep0
       + 16/105*s^10*logm*T6p13ep0
       + 422363/297675*s^10*logm*zeta3
       - 3301/1050*s^10*logm^2
       + 48/35*s^10*logm^3
       - 31433/79380*s^10*ls3*sqrt3
       + 579984751/200037600*s^10*ls2*sqrt3
       - 194729/119070*s^10*ls2*sqrt3*logm
       + 31433/79380*s^10*ls2*sqrt3*log3
       + 16777/9800*s^10*ls2^2
       - 27/35*s^10*ls2^2*logm
       + 158497199219/1890355320000*s^10*pi^2
       - 163/5670*s^10*pi^2*zeta3
       - 37529/385875*s^10*pi^2*logm
       + 2/35*s^10*pi^2*logm^2
       - 31433/1428840*s^10*pi^3*sqrt3
       + 26198989/482233500*s^10*pi^4
       - 317/18900*s^10*pi^4*logm
       - 2656/33075*s^10*c4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 18163100663/257191200
       + 2733319/7144200*T6p9ep0
       + 17361521/10716300*T6p12ep0
       - 71/630*T6p11ep0
       - 105557/893025*T6p10ep0
       + 13738391/10716300*T5p11ep0
       - 2016831739/385786800*zeta3
       - 21525577/1190700*ls3*sqrt3
       - 130801187/2381400*ls2*sqrt3
       + 21525577/1190700*ls2*sqrt3*log3
       + 30079331/1190700*ls2^2
       - 1805821621/771573600*pi^2
       - 21525577/21432600*pi^3*sqrt3
       + 286588819/1928934000*pi^4
       - 18163100663/51438240*s^2
       - 2733319/1428840*s^2*T6p9ep0
       - 17361521/2143260*s^2*T6p12ep0
       + 71/126*s^2*T6p11ep0
       + 105557/178605*s^2*T6p10ep0
       - 13738391/2143260*s^2*T5p11ep0
       + 2016831739/77157360*s^2*zeta3
       + 21525577/238140*s^2*ls3*sqrt3
       + 130801187/476280*s^2*ls2*sqrt3
       - 21525577/238140*s^2*ls2*sqrt3*log3
       - 30079331/238140*s^2*ls2^2
       + 1805821621/154314720*s^2*pi^2
       + 21525577/4286520*s^2*pi^3*sqrt3
       - 286588819/385786800*s^2*pi^4
       + 18163100663/25719120*s^4
       + 2733319/714420*s^4*T6p9ep0
       + 17361521/1071630*s^4*T6p12ep0
       - 71/63*s^4*T6p11ep0
       - 211114/178605*s^4*T6p10ep0
       + 13738391/1071630*s^4*T5p11ep0
       - 2016831739/38578680*s^4*zeta3
       - 21525577/119070*s^4*ls3*sqrt3
       - 130801187/238140*s^4*ls2*sqrt3
       + 21525577/119070*s^4*ls2*sqrt3*log3
       + 30079331/119070*s^4*ls2^2
       - 1805821621/77157360*s^4*pi^2
       - 21525577/2143260*s^4*pi^3*sqrt3
       + 286588819/192893400*s^4*pi^4
       - 18163100663/25719120*s^6
       - 2733319/714420*s^6*T6p9ep0
       - 17361521/1071630*s^6*T6p12ep0
       + 71/63*s^6*T6p11ep0
       + 211114/178605*s^6*T6p10ep0
       - 13738391/1071630*s^6*T5p11ep0
       + 2016831739/38578680*s^6*zeta3
       + 21525577/119070*s^6*ls3*sqrt3
       + 130801187/238140*s^6*ls2*sqrt3
       - 21525577/119070*s^6*ls2*sqrt3*log3
       - 30079331/119070*s^6*ls2^2
       + 1805821621/77157360*s^6*pi^2
       + 21525577/2143260*s^6*pi^3*sqrt3
       - 286588819/192893400*s^6*pi^4
       + 18163100663/51438240*s^8
       + 2733319/1428840*s^8*T6p9ep0
       + 17361521/2143260*s^8*T6p12ep0
       - 71/126*s^8*T6p11ep0
       - 105557/178605*s^8*T6p10ep0
       + 13738391/2143260*s^8*T5p11ep0
       - 2016831739/77157360*s^8*zeta3
       - 21525577/238140*s^8*ls3*sqrt3
       - 130801187/476280*s^8*ls2*sqrt3
       + 21525577/238140*s^8*ls2*sqrt3*log3
       + 30079331/238140*s^8*ls2^2
       - 1805821621/154314720*s^8*pi^2
       - 21525577/4286520*s^8*pi^3*sqrt3
       + 286588819/385786800*s^8*pi^4
       - 18163100663/257191200*s^10
       - 2733319/7144200*s^10*T6p9ep0
       - 17361521/10716300*s^10*T6p12ep0
       + 71/630*s^10*T6p11ep0
       + 105557/893025*s^10*T6p10ep0
       - 13738391/10716300*s^10*T5p11ep0
       + 2016831739/385786800*s^10*zeta3
       + 21525577/1190700*s^10*ls3*sqrt3
       + 130801187/2381400*s^10*ls2*sqrt3
       - 21525577/1190700*s^10*ls2*sqrt3*log3
       - 30079331/1190700*s^10*ls2^2
       + 1805821621/771573600*s^10*pi^2
       + 21525577/21432600*s^10*pi^3*sqrt3
       - 286588819/1928934000*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*nh*tf * (
       + 16174269906948673626425847178517/47525268532067474551603200000
       - 989/1890*T7p5ep0
       - 1/105*T7p16ep0
       + 2733319/7144200*T6p9ep1
       - 1059019874653/194436547200*T6p9ep0
       + 68379371987/20253807000*T6p18ep0
       + 37003/102060*T6p17ep0
       - 1103/7560*T6p16ep1
       - 23767/1890*T6p14ep0
       + 180309203/144670050*T6p13ep0
       + 17361521/10716300*T6p12ep1
       + 4484638140223/579258880200*T6p12ep0
       - 71/630*T6p11ep1
       + 27805577/64297800*T6p11ep0
       - 105557/893025*T6p10ep1
       + 667577875621/48609136800*T6p10ep0
       + 123444329/42865200*T5p8ep1
       + 13738391/10716300*T5p11ep1
       + 285956075941/81015228000*T5p11ep0
       + 1/105*T3L61ep1
       - 61344335341/642978000*zeta5
       + 759548639507078614601053091/8079856751614777255526400*zeta3
       + 9435227107783913/44635285094400*a4
       + 2350396652687/17253002954880000*logMZ
       - 3463/63866880*logMZ*zeta3
       - 37327579/622402704000*logMZ^2
       + 331/22453200*logMZ^3
       - 634901156910059747158739/1130692801651015680000*logm
       - 2733319/893025*logm*T6p9ep0
       - 34723042/2679075*logm*T6p12ep0
       + 284/315*logm*T6p11ep0
       + 844456/893025*logm*T6p10ep0
       - 27476782/2679075*logm*T5p11ep0
       + 558809170750553551/3236214236774400*logm*zeta3
       + 68608699/311201352000*logm*logMZ
       - 691/7484400*logm*logMZ^2
       + 1950137592077/622402704000*logm^2
       + 1051/7484400*logm^2*logMZ
       - 2778281/2041200*logm^3
       + 9435227107783913/1071246842265600*log2^4
       + 86102308/8037225*ls4pithird*sqrt3
       - 2102301889769503/15446903472000*ls3*sqrt3
       + 43051154/297675*ls3*sqrt3*logm
       + 21525577/396900*ls3*sqrt3*log3
       - 82469782049164403/810962432280000*ls2*sqrt3
       + 179329193/595350*ls2*sqrt3*logm
       + 2102301889769503/15446903472000*ls2*sqrt3*log3
       - 43051154/297675*ls2*sqrt3*log3*logm
       - 21525577/793800*ls2*sqrt3*log3^2
       + 37262450521/562605750*ls2^2
       - 60235207/297675*ls2^2*logm
       + 495088271/16074450*pi*sqrt3*zeta3
       - 138664905115996799/27526381987104000*pi^2
       + 327526807/578680200*pi^2*zeta3
       - 331/29937600*pi^2*logMZ
       + 11163002229487/594111672000*pi^2*logm
       - 2/35*pi^2*logm^2
       - 9435227107783913/1071246842265600*pi^2*log2^2
       - 21525577/10716300*pi^2*ls2*sqrt3
       - 2102301889769503/278044262496000*pi^3*sqrt3
       + 21525577/2679075*pi^3*sqrt3*logm
       + 21525577/7144200*pi^3*sqrt3*log3
       - 1468632437209055416567/327994358164881408000*pi^4
       - 573050063/482233500*pi^4*logm
       - 6959048/2679075*c4
       - 85047302275074785879213329130599/53465927098575908870553600000*s^2
       + 989/378*s^2*T7p5ep0
       + 1/21*s^2*T7p16ep0
       - 2733319/1428840*s^2*T6p9ep1
       + 1059019874653/38887309440*s^2*T6p9ep0
       - 68379371987/4050761400*s^2*T6p18ep0
       - 37003/20412*s^2*T6p17ep0
       + 1103/1512*s^2*T6p16ep1
       + 23767/378*s^2*T6p14ep0
       - 180309203/28934010*s^2*T6p13ep0
       - 17361521/2143260*s^2*T6p12ep1
       - 4484638140223/115851776040*s^2*T6p12ep0
       + 71/126*s^2*T6p11ep1
       - 27805577/12859560*s^2*T6p11ep0
       + 105557/178605*s^2*T6p10ep1
       - 667577875621/9721827360*s^2*T6p10ep0
       - 123444329/8573040*s^2*T5p8ep1
       - 13738391/2143260*s^2*T5p11ep1
       - 285956075941/16203045600*s^2*T5p11ep0
       - 1/21*s^2*T3L61ep1
       + 61344335341/128595600*s^2*zeta5
       + 269216079502636940711109823/1009982093951847156940800*s^2*zeta3
       + 7174804599341/45546209280*s^2*a4
       - 2350396652687/25879504432320000*s^2*logMZ
       + 3463/95800320*s^2*logMZ*zeta3
       + 37327579/933604056000*s^2*logMZ^2
       - 331/33679800*s^2*logMZ^3
       + 151950717366412811370709/53001225077391360000*s^2*logm
       + 2733319/178605*s^2*logm*T6p9ep0
       + 34723042/535815*s^2*logm*T6p12ep0
       - 284/63*s^2*logm*T6p11ep0
       - 844456/178605*s^2*logm*T6p10ep0
       + 27476782/535815*s^2*logm*T5p11ep0
       - 507689169751295377/556224321945600*s^2*logm*zeta3
       - 68608699/466802028000*s^2*logm*logMZ
       + 691/11226600*s^2*logm*logMZ^2
       - 14655461837141/933604056000*s^2*logm^2
       - 1051/11226600*s^2*logm^2*logMZ
       + 32881573/4811400*s^2*logm^3
       + 7174804599341/1093109022720*s^2*log2^4
       - 86102308/1607445*s^2*ls4pithird*sqrt3
       + 2102301889769503/3089380694400*s^2*ls3*sqrt3
       - 43051154/59535*s^2*ls3*sqrt3*logm
       - 21525577/79380*s^2*ls3*sqrt3*log3
       + 82469782049164403/162192486456000*s^2*ls2*sqrt3
       - 179329193/119070*s^2*ls2*sqrt3*logm
       - 2102301889769503/3089380694400*s^2*ls2*sqrt3*log3
       + 43051154/59535*s^2*ls2*sqrt3*log3*logm
       + 21525577/158760*s^2*ls2*sqrt3*log3^2
       - 37262450521/112521150*s^2*ls2^2
       + 60235207/59535*s^2*ls2^2*logm
       - 495088271/3214890*s^2*pi*sqrt3*zeta3
       + 1386652628000570507/55052763974208000*s^2*pi^2
       - 327526807/115736040*s^2*pi^2*zeta3
       + 331/44906400*s^2*pi^2*logMZ
       - 5581495172489/59411167200*s^2*pi^2*logm
       + 2/7*s^2*pi^2*logm^2
       - 7174804599341/1093109022720*s^2*pi^2*log2^2
       + 21525577/2143260*s^2*pi^2*ls2*sqrt3
       + 2102301889769503/55608852499200*s^2*pi^3*sqrt3
       - 21525577/535815*s^2*pi^3*sqrt3*logm
       - 21525577/1428840*s^2*pi^3*sqrt3*log3
       + 10156503621713972209/1261516762172620800*s^2*pi^4
       + 573050063/96446700*s^2*pi^4*logm
       + 6959048/535815*s^2*c4
       + 12496108019954751887/3892619674944000*s^4
       - 989/189*s^4*T7p5ep0
       - 2/21*s^4*T7p16ep0
       + 2733319/714420*s^4*T6p9ep1
       - 1059019874653/19443654720*s^4*T6p9ep0
       + 68379371987/2025380700*s^4*T6p18ep0
       + 37003/10206*s^4*T6p17ep0
       - 1103/756*s^4*T6p16ep1
       - 23767/189*s^4*T6p14ep0
       + 180309203/14467005*s^4*T6p13ep0
       + 17361521/1071630*s^4*T6p12ep1
       + 4484638140223/57925888020*s^4*T6p12ep0
       - 71/63*s^4*T6p11ep1
       + 27805577/6429780*s^4*T6p11ep0
       - 211114/178605*s^4*T6p10ep1
       + 667577875621/4860913680*s^4*T6p10ep0
       + 123444329/4286520*s^4*T5p8ep1
       + 13738391/1071630*s^4*T5p11ep1
       + 285956075941/8101522800*s^4*T5p11ep0
       + 2/21*s^4*T3L61ep1
       - 61344335341/64297800*s^4*zeta5
       - 28531880103094283/83413278748800*s^4*zeta3
       - 586735312753/102876480*s^4*logm
       - 5466638/178605*s^4*logm*T6p9ep0
       - 69446084/535815*s^4*logm*T6p12ep0
       + 568/63*s^4*logm*T6p11ep0
       + 1688912/178605*s^4*logm*T6p10ep0
       - 54953564/535815*s^4*logm*T5p11ep0
       + 8680490653/4822335*s^4*logm*zeta3
       + 3301/105*s^4*logm^2
       - 96/7*s^4*logm^3
       + 172204616/1607445*s^4*ls4pithird*sqrt3
       - 2102301889769503/1544690347200*s^4*ls3*sqrt3
       + 86102308/59535*s^4*ls3*sqrt3*logm
       + 21525577/39690*s^4*ls3*sqrt3*log3
       - 82469782049164403/81096243228000*s^4*ls2*sqrt3
       + 179329193/59535*s^4*ls2*sqrt3*logm
       + 2102301889769503/1544690347200*s^4*ls2*sqrt3*log3
       - 86102308/59535*s^4*ls2*sqrt3*log3*logm
       - 21525577/79380*s^4*ls2*sqrt3*log3^2
       + 37262450521/56260575*s^4*ls2^2
       - 120470414/59535*s^4*ls2^2*logm
       + 495088271/1607445*s^4*pi*sqrt3*zeta3
       - 1008475038751811/20019186899712*s^4*pi^2
       + 327526807/57868020*s^4*pi^2*zeta3
       + 63426071117/337563450*s^4*pi^2*logm
       - 4/7*s^4*pi^2*logm^2
       - 21525577/1071630*s^4*pi^2*ls2*sqrt3
       - 2102301889769503/27804426249600*s^4*pi^3*sqrt3
       + 43051154/535815*s^4*pi^3*sqrt3*logm
       + 21525577/714420*s^4*pi^3*sqrt3*log3
       - 2480088239557771/125119918123200*s^4*pi^4
       - 573050063/48223350*s^4*pi^4*logm
       - 13918096/535815*s^4*c4
       - 12496108019954751887/3892619674944000*s^6
       + 989/189*s^6*T7p5ep0
       + 2/21*s^6*T7p16ep0
       - 2733319/714420*s^6*T6p9ep1
       + 1059019874653/19443654720*s^6*T6p9ep0
       - 68379371987/2025380700*s^6*T6p18ep0
       - 37003/10206*s^6*T6p17ep0
       + 1103/756*s^6*T6p16ep1
       + 23767/189*s^6*T6p14ep0
       - 180309203/14467005*s^6*T6p13ep0
       - 17361521/1071630*s^6*T6p12ep1
       - 4484638140223/57925888020*s^6*T6p12ep0
       + 71/63*s^6*T6p11ep1
       - 27805577/6429780*s^6*T6p11ep0
       + 211114/178605*s^6*T6p10ep1
       - 667577875621/4860913680*s^6*T6p10ep0
       - 123444329/4286520*s^6*T5p8ep1
       - 13738391/1071630*s^6*T5p11ep1
       - 285956075941/8101522800*s^6*T5p11ep0
       - 2/21*s^6*T3L61ep1
       + 61344335341/64297800*s^6*zeta5
       + 28531880103094283/83413278748800*s^6*zeta3
       + 586735312753/102876480*s^6*logm
       + 5466638/178605*s^6*logm*T6p9ep0
       + 69446084/535815*s^6*logm*T6p12ep0
       - 568/63*s^6*logm*T6p11ep0
       - 1688912/178605*s^6*logm*T6p10ep0
       + 54953564/535815*s^6*logm*T5p11ep0
       - 8680490653/4822335*s^6*logm*zeta3
       - 3301/105*s^6*logm^2
       + 96/7*s^6*logm^3
       - 172204616/1607445*s^6*ls4pithird*sqrt3
       + 2102301889769503/1544690347200*s^6*ls3*sqrt3
       - 86102308/59535*s^6*ls3*sqrt3*logm
       - 21525577/39690*s^6*ls3*sqrt3*log3
       + 82469782049164403/81096243228000*s^6*ls2*sqrt3
       - 179329193/59535*s^6*ls2*sqrt3*logm
       - 2102301889769503/1544690347200*s^6*ls2*sqrt3*log3
       + 86102308/59535*s^6*ls2*sqrt3*log3*logm
       + 21525577/79380*s^6*ls2*sqrt3*log3^2
       - 37262450521/56260575*s^6*ls2^2
       + 120470414/59535*s^6*ls2^2*logm
       - 495088271/1607445*s^6*pi*sqrt3*zeta3
       + 1008475038751811/20019186899712*s^6*pi^2
       - 327526807/57868020*s^6*pi^2*zeta3
       - 63426071117/337563450*s^6*pi^2*logm
       + 4/7*s^6*pi^2*logm^2
       + 21525577/1071630*s^6*pi^2*ls2*sqrt3
       + 2102301889769503/27804426249600*s^6*pi^3*sqrt3
       - 43051154/535815*s^6*pi^3*sqrt3*logm
       - 21525577/714420*s^6*pi^3*sqrt3*log3
       + 2480088239557771/125119918123200*s^6*pi^4
       + 573050063/48223350*s^6*pi^4*logm
       + 13918096/535815*s^6*c4
       + 12496108019954751887/7785239349888000*s^8
       - 989/378*s^8*T7p5ep0
       - 1/21*s^8*T7p16ep0
       + 2733319/1428840*s^8*T6p9ep1
       - 1059019874653/38887309440*s^8*T6p9ep0
       + 68379371987/4050761400*s^8*T6p18ep0
       + 37003/20412*s^8*T6p17ep0
       - 1103/1512*s^8*T6p16ep1
       - 23767/378*s^8*T6p14ep0
       + 180309203/28934010*s^8*T6p13ep0
       + 17361521/2143260*s^8*T6p12ep1
       + 4484638140223/115851776040*s^8*T6p12ep0
       - 71/126*s^8*T6p11ep1
       + 27805577/12859560*s^8*T6p11ep0
       - 105557/178605*s^8*T6p10ep1
       + 667577875621/9721827360*s^8*T6p10ep0
       + 123444329/8573040*s^8*T5p8ep1
       + 13738391/2143260*s^8*T5p11ep1
       + 285956075941/16203045600*s^8*T5p11ep0
       + 1/21*s^8*T3L61ep1
       - 61344335341/128595600*s^8*zeta5
       - 28531880103094283/166826557497600*s^8*zeta3
       - 586735312753/205752960*s^8*logm
       - 2733319/178605*s^8*logm*T6p9ep0
       - 34723042/535815*s^8*logm*T6p12ep0
       + 284/63*s^8*logm*T6p11ep0
       + 844456/178605*s^8*logm*T6p10ep0
       - 27476782/535815*s^8*logm*T5p11ep0
       + 8680490653/9644670*s^8*logm*zeta3
       + 3301/210*s^8*logm^2
       - 48/7*s^8*logm^3
       + 86102308/1607445*s^8*ls4pithird*sqrt3
       - 2102301889769503/3089380694400*s^8*ls3*sqrt3
       + 43051154/59535*s^8*ls3*sqrt3*logm
       + 21525577/79380*s^8*ls3*sqrt3*log3
       - 82469782049164403/162192486456000*s^8*ls2*sqrt3
       + 179329193/119070*s^8*ls2*sqrt3*logm
       + 2102301889769503/3089380694400*s^8*ls2*sqrt3*log3
       - 43051154/59535*s^8*ls2*sqrt3*log3*logm
       - 21525577/158760*s^8*ls2*sqrt3*log3^2
       + 37262450521/112521150*s^8*ls2^2
       - 60235207/59535*s^8*ls2^2*logm
       + 495088271/3214890*s^8*pi*sqrt3*zeta3
       - 1008475038751811/40038373799424*s^8*pi^2
       + 327526807/115736040*s^8*pi^2*zeta3
       + 63426071117/675126900*s^8*pi^2*logm
       - 2/7*s^8*pi^2*logm^2
       - 21525577/2143260*s^8*pi^2*ls2*sqrt3
       - 2102301889769503/55608852499200*s^8*pi^3*sqrt3
       + 21525577/535815*s^8*pi^3*sqrt3*logm
       + 21525577/1428840*s^8*pi^3*sqrt3*log3
       - 2480088239557771/250239836246400*s^8*pi^4
       - 573050063/96446700*s^8*pi^4*logm
       - 6959048/535815*s^8*c4
       - 12496108019954751887/38926196749440000*s^10
       + 989/1890*s^10*T7p5ep0
       + 1/105*s^10*T7p16ep0
       - 2733319/7144200*s^10*T6p9ep1
       + 1059019874653/194436547200*s^10*T6p9ep0
       - 68379371987/20253807000*s^10*T6p18ep0
       - 37003/102060*s^10*T6p17ep0
       + 1103/7560*s^10*T6p16ep1
       + 23767/1890*s^10*T6p14ep0
       - 180309203/144670050*s^10*T6p13ep0
       - 17361521/10716300*s^10*T6p12ep1
       - 4484638140223/579258880200*s^10*T6p12ep0
       + 71/630*s^10*T6p11ep1
       - 27805577/64297800*s^10*T6p11ep0
       + 105557/893025*s^10*T6p10ep1
       - 667577875621/48609136800*s^10*T6p10ep0
       - 123444329/42865200*s^10*T5p8ep1
       - 13738391/10716300*s^10*T5p11ep1
       - 285956075941/81015228000*s^10*T5p11ep0
       - 1/105*s^10*T3L61ep1
       + 61344335341/642978000*s^10*zeta5
       + 28531880103094283/834132787488000*s^10*zeta3
       + 586735312753/1028764800*s^10*logm
       + 2733319/893025*s^10*logm*T6p9ep0
       + 34723042/2679075*s^10*logm*T6p12ep0
       - 284/315*s^10*logm*T6p11ep0
       - 844456/893025*s^10*logm*T6p10ep0
       + 27476782/2679075*s^10*logm*T5p11ep0
       - 8680490653/48223350*s^10*logm*zeta3
       - 3301/1050*s^10*logm^2
       + 48/35*s^10*logm^3
       - 86102308/8037225*s^10*ls4pithird*sqrt3
       + 2102301889769503/15446903472000*s^10*ls3*sqrt3
       - 43051154/297675*s^10*ls3*sqrt3*logm
       - 21525577/396900*s^10*ls3*sqrt3*log3
       + 82469782049164403/810962432280000*s^10*ls2*sqrt3
       - 179329193/595350*s^10*ls2*sqrt3*logm
       - 2102301889769503/15446903472000*s^10*ls2*sqrt3*log3
       + 43051154/297675*s^10*ls2*sqrt3*log3*logm
       + 21525577/793800*s^10*ls2*sqrt3*log3^2
       - 37262450521/562605750*s^10*ls2^2
       + 60235207/297675*s^10*ls2^2*logm
       - 495088271/16074450*s^10*pi*sqrt3*zeta3
       + 1008475038751811/200191868997120*s^10*pi^2
       - 327526807/578680200*s^10*pi^2*zeta3
       - 63426071117/3375634500*s^10*pi^2*logm
       + 2/35*s^10*pi^2*logm^2
       + 21525577/10716300*s^10*pi^2*ls2*sqrt3
       + 2102301889769503/278044262496000*s^10*pi^3*sqrt3
       - 21525577/2679075*s^10*pi^3*sqrt3*logm
       - 21525577/7144200*s^10*pi^3*sqrt3*log3
       + 2480088239557771/1251199181232000*s^10*pi^4
       + 573050063/482233500*s^10*pi^4*logm
       + 6959048/2679075*s^10*c4
       - 21525577/595350*ls4*sqrt3
       + 21525577/119070*ls4*s^2*sqrt3
       - 21525577/59535*ls4*s^4*sqrt3
       + 21525577/59535*ls4*s^6*sqrt3
       - 21525577/119070*ls4*s^8*sqrt3
       + 21525577/595350*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*nh*tf*i * (
       - 2350396652687/51759008864640000*s^2*pi
       + 3463/191600640*s^2*pi*zeta3
       + 37327579/933604056000*s^2*pi*logMZ
       - 331/22453200*s^2*pi*logMZ^2
       - 68608699/933604056000*s^2*pi*logm
       + 691/11226600*s^2*pi*logm*logMZ
       - 1051/22453200*s^2*pi*logm^2
       + 331/269438400*s^2*pi^3
       + 2350396652687/38819256648480000*s^4*pi
       - 3463/143700480*s^4*pi*zeta3
       - 37327579/700203042000*s^4*pi*logMZ
       + 331/16839900*s^4*pi*logMZ^2
       + 68608699/700203042000*s^4*pi*logm
       - 691/8419950*s^4*pi*logm*logMZ
       + 1051/16839900*s^4*pi*logm^2
       - 331/202078800*s^4*pi^3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/2240
       - 1/80*T7p11ep0
       + 1/80*T7p10ep0
       + 3/80*T6p14ep0
       - 1/40*T6p13ep0
       + 9/560*T6p12ep0
       - 3/560*T6p11ep0
       + 267/560*zeta3
       - 81/560*ls3*sqrt3
       - 6/35*ls2*sqrt3
       + 81/560*ls2*sqrt3*log3
       + 9/56*ls2^2
       - 173/4032*pi^2
       - 9/1120*pi^3*sqrt3
       - 223/50400*pi^4
       + 1873/448*s^2
       + 1/16*s^2*T7p11ep0
       - 1/16*s^2*T7p10ep0
       - 3/16*s^2*T6p14ep0
       + 1/8*s^2*T6p13ep0
       - 9/112*s^2*T6p12ep0
       + 3/112*s^2*T6p11ep0
       - 267/112*s^2*zeta3
       + 81/112*s^2*ls3*sqrt3
       + 6/7*s^2*ls2*sqrt3
       - 81/112*s^2*ls2*sqrt3*log3
       - 45/56*s^2*ls2^2
       + 865/4032*s^2*pi^2
       + 9/224*s^2*pi^3*sqrt3
       + 223/10080*s^2*pi^4
       - 1873/224*s^4
       - 1/8*s^4*T7p11ep0
       + 1/8*s^4*T7p10ep0
       + 3/8*s^4*T6p14ep0
       - 1/4*s^4*T6p13ep0
       + 9/56*s^4*T6p12ep0
       - 3/56*s^4*T6p11ep0
       + 267/56*s^4*zeta3
       - 81/56*s^4*ls3*sqrt3
       - 12/7*s^4*ls2*sqrt3
       + 81/56*s^4*ls2*sqrt3*log3
       + 45/28*s^4*ls2^2
       - 865/2016*s^4*pi^2
       - 9/112*s^4*pi^3*sqrt3
       - 223/5040*s^4*pi^4
       + 1873/224*s^6
       + 1/8*s^6*T7p11ep0
       - 1/8*s^6*T7p10ep0
       - 3/8*s^6*T6p14ep0
       + 1/4*s^6*T6p13ep0
       - 9/56*s^6*T6p12ep0
       + 3/56*s^6*T6p11ep0
       - 267/56*s^6*zeta3
       + 81/56*s^6*ls3*sqrt3
       + 12/7*s^6*ls2*sqrt3
       - 81/56*s^6*ls2*sqrt3*log3
       - 45/28*s^6*ls2^2
       + 865/2016*s^6*pi^2
       + 9/112*s^6*pi^3*sqrt3
       + 223/5040*s^6*pi^4
       - 1873/448*s^8
       - 1/16*s^8*T7p11ep0
       + 1/16*s^8*T7p10ep0
       + 3/16*s^8*T6p14ep0
       - 1/8*s^8*T6p13ep0
       + 9/112*s^8*T6p12ep0
       - 3/112*s^8*T6p11ep0
       + 267/112*s^8*zeta3
       - 81/112*s^8*ls3*sqrt3
       - 6/7*s^8*ls2*sqrt3
       + 81/112*s^8*ls2*sqrt3*log3
       + 45/56*s^8*ls2^2
       - 865/4032*s^8*pi^2
       - 9/224*s^8*pi^3*sqrt3
       - 223/10080*s^8*pi^4
       + 1873/2240*s^10
       + 1/80*s^10*T7p11ep0
       - 1/80*s^10*T7p10ep0
       - 3/80*s^10*T6p14ep0
       + 1/40*s^10*T6p13ep0
       - 9/560*s^10*T6p12ep0
       + 3/560*s^10*T6p11ep0
       - 267/560*s^10*zeta3
       + 81/560*s^10*ls3*sqrt3
       + 6/35*s^10*ls2*sqrt3
       - 81/560*s^10*ls2*sqrt3*log3
       - 9/56*s^10*ls2^2
       + 173/4032*s^10*pi^2
       + 9/1120*s^10*pi^3*sqrt3
       + 223/50400*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 2073158961791/21946982400
       - 1/140*T8p10ep0
       - 1/70*T7p9ep0
       + 473/5040*T7p8ep0
       + 67/1260*T7p7ep0
       - 59/504*T7p5ep0
       + 1/280*T7p16ep0
       - 1/224*T7p14ep1
       - 1/80*T7p11ep1
       - 22527/156800*T7p11ep0
       + 1/80*T7p10ep1
       + 22527/156800*T7p10ep0
       + 1082231/1632960*T6p9ep0
       + 2/105*T6p18ep0
       - 143/840*T6p17ep0
       + 1/1120*T6p16ep1
       + 3/80*T6p14ep1
       + 379807/470400*T6p14ep0
       - 1/40*T6p13ep1
       - 91789/235200*T6p13ep0
       + 9/560*T6p12ep1
       + 22703239/57153600*T6p12ep0
       - 3/560*T6p11ep1
       - 825137/6350400*T6p11ep0
       - 1005551/408240*T6p10ep0
       + 13/560*T5p8ep1
       - 35069/2286144*T5p11ep0
       + 29317/50400*zeta5
       + 57456291373/2057529600*zeta3
       + 1873/280*logm
       + 1/10*logm*T7p11ep0
       - 1/10*logm*T7p10ep0
       - 3/10*logm*T6p14ep0
       + 1/5*logm*T6p13ep0
       - 9/70*logm*T6p12ep0
       + 3/70*logm*T6p11ep0
       - 267/70*logm*zeta3
       + 3/35*ls4pithird*sqrt3
       - 298876/99225*ls3*sqrt3
       + 81/70*ls3*sqrt3*logm
       + 243/560*ls3*sqrt3*log3
       - 889375843/76204800*ls2*sqrt3
       + 48/35*ls2*sqrt3*logm
       + 298876/99225*ls2*sqrt3*log3
       - 81/70*ls2*sqrt3*log3*logm
       - 243/1120*ls2*sqrt3*log3^2
       + 8333741/1270080*ls2^2
       - 9/7*ls2^2*logm
       + 69/280*pi*sqrt3*zeta3
       - 13415029837/16460236800*pi^2
       - 67/3360*pi^2*zeta3
       + 173/504*pi^2*logm
       - 9/560*pi^2*ls2*sqrt3
       - 149438/893025*pi^3*sqrt3
       + 9/140*pi^3*sqrt3*logm
       + 27/1120*pi^3*sqrt3*log3
       + 554198107/41150592000*pi^4
       + 223/6300*pi^4*logm
       - 1/105*c4
       + 2073158961791/4389396480*s^2
       + 1/28*s^2*T8p10ep0
       + 1/14*s^2*T7p9ep0
       - 473/1008*s^2*T7p8ep0
       - 67/252*s^2*T7p7ep0
       + 295/504*s^2*T7p5ep0
       - 1/56*s^2*T7p16ep0
       + 5/224*s^2*T7p14ep1
       + 1/16*s^2*T7p11ep1
       + 22527/31360*s^2*T7p11ep0
       - 1/16*s^2*T7p10ep1
       - 22527/31360*s^2*T7p10ep0
       - 1082231/326592*s^2*T6p9ep0
       - 2/21*s^2*T6p18ep0
       + 143/168*s^2*T6p17ep0
       - 1/224*s^2*T6p16ep1
       - 3/16*s^2*T6p14ep1
       - 379807/94080*s^2*T6p14ep0
       + 1/8*s^2*T6p13ep1
       + 91789/47040*s^2*T6p13ep0
       - 9/112*s^2*T6p12ep1
       - 22703239/11430720*s^2*T6p12ep0
       + 3/112*s^2*T6p11ep1
       + 825137/1270080*s^2*T6p11ep0
       + 1005551/81648*s^2*T6p10ep0
       - 13/112*s^2*T5p8ep1
       + 175345/2286144*s^2*T5p11ep0
       - 29317/10080*s^2*zeta5
       - 57456291373/411505920*s^2*zeta3
       - 1873/56*s^2*logm
       - 1/2*s^2*logm*T7p11ep0
       + 1/2*s^2*logm*T7p10ep0
       + 3/2*s^2*logm*T6p14ep0
       - s^2*logm*T6p13ep0
       + 9/14*s^2*logm*T6p12ep0
       - 3/14*s^2*logm*T6p11ep0
       + 267/14*s^2*logm*zeta3
       - 3/7*s^2*ls4pithird*sqrt3
       + 298876/19845*s^2*ls3*sqrt3
       - 81/14*s^2*ls3*sqrt3*logm
       - 243/112*s^2*ls3*sqrt3*log3
       + 889375843/15240960*s^2*ls2*sqrt3
       - 48/7*s^2*ls2*sqrt3*logm
       - 298876/19845*s^2*ls2*sqrt3*log3
       + 81/14*s^2*ls2*sqrt3*log3*logm
       + 243/224*s^2*ls2*sqrt3*log3^2
       - 8333741/254016*s^2*ls2^2
       + 45/7*s^2*ls2^2*logm
       - 69/56*s^2*pi*sqrt3*zeta3
       + 13415029837/3292047360*s^2*pi^2
       + 67/672*s^2*pi^2*zeta3
       - 865/504*s^2*pi^2*logm
       + 9/112*s^2*pi^2*ls2*sqrt3
       + 149438/178605*s^2*pi^3*sqrt3
       - 9/28*s^2*pi^3*sqrt3*logm
       - 27/224*s^2*pi^3*sqrt3*log3
       - 554198107/8230118400*s^2*pi^4
       - 223/1260*s^2*pi^4*logm
       + 1/21*s^2*c4
       - 2073158961791/2194698240*s^4
       - 1/14*s^4*T8p10ep0
       - 1/7*s^4*T7p9ep0
       + 473/504*s^4*T7p8ep0
       + 67/126*s^4*T7p7ep0
       - 295/252*s^4*T7p5ep0
       + 1/28*s^4*T7p16ep0
       - 5/112*s^4*T7p14ep1
       - 1/8*s^4*T7p11ep1
       - 22527/15680*s^4*T7p11ep0
       + 1/8*s^4*T7p10ep1
       + 22527/15680*s^4*T7p10ep0
       + 1082231/163296*s^4*T6p9ep0
       + 4/21*s^4*T6p18ep0
       - 143/84*s^4*T6p17ep0
       + 1/112*s^4*T6p16ep1
       + 3/8*s^4*T6p14ep1
       + 379807/47040*s^4*T6p14ep0
       - 1/4*s^4*T6p13ep1
       - 91789/23520*s^4*T6p13ep0
       + 9/56*s^4*T6p12ep1
       + 22703239/5715360*s^4*T6p12ep0
       - 3/56*s^4*T6p11ep1
       - 825137/635040*s^4*T6p11ep0
       - 1005551/40824*s^4*T6p10ep0
       + 13/56*s^4*T5p8ep1
       - 175345/1143072*s^4*T5p11ep0
       + 29317/5040*s^4*zeta5
       + 57456291373/205752960*s^4*zeta3
       + 1873/28*s^4*logm
       + s^4*logm*T7p11ep0
       - s^4*logm*T7p10ep0
       - 3*s^4*logm*T6p14ep0
       + 2*s^4*logm*T6p13ep0
       - 9/7*s^4*logm*T6p12ep0
       + 3/7*s^4*logm*T6p11ep0
       - 267/7*s^4*logm*zeta3
       + 6/7*s^4*ls4pithird*sqrt3
       - 597752/19845*s^4*ls3*sqrt3
       + 81/7*s^4*ls3*sqrt3*logm
       + 243/56*s^4*ls3*sqrt3*log3
       - 889375843/7620480*s^4*ls2*sqrt3
       + 96/7*s^4*ls2*sqrt3*logm
       + 597752/19845*s^4*ls2*sqrt3*log3
       - 81/7*s^4*ls2*sqrt3*log3*logm
       - 243/112*s^4*ls2*sqrt3*log3^2
       + 8333741/127008*s^4*ls2^2
       - 90/7*s^4*ls2^2*logm
       + 69/28*s^4*pi*sqrt3*zeta3
       - 13415029837/1646023680*s^4*pi^2
       - 67/336*s^4*pi^2*zeta3
       + 865/252*s^4*pi^2*logm
       - 9/56*s^4*pi^2*ls2*sqrt3
       - 298876/178605*s^4*pi^3*sqrt3
       + 9/14*s^4*pi^3*sqrt3*logm
       + 27/112*s^4*pi^3*sqrt3*log3
       + 554198107/4115059200*s^4*pi^4
       + 223/630*s^4*pi^4*logm
       - 2/21*s^4*c4
       + 2073158961791/2194698240*s^6
       + 1/14*s^6*T8p10ep0
       + 1/7*s^6*T7p9ep0
       - 473/504*s^6*T7p8ep0
       - 67/126*s^6*T7p7ep0
       + 295/252*s^6*T7p5ep0
       - 1/28*s^6*T7p16ep0
       + 5/112*s^6*T7p14ep1
       + 1/8*s^6*T7p11ep1
       + 22527/15680*s^6*T7p11ep0
       - 1/8*s^6*T7p10ep1
       - 22527/15680*s^6*T7p10ep0
       - 1082231/163296*s^6*T6p9ep0
       - 4/21*s^6*T6p18ep0
       + 143/84*s^6*T6p17ep0
       - 1/112*s^6*T6p16ep1
       - 3/8*s^6*T6p14ep1
       - 379807/47040*s^6*T6p14ep0
       + 1/4*s^6*T6p13ep1
       + 91789/23520*s^6*T6p13ep0
       - 9/56*s^6*T6p12ep1
       - 22703239/5715360*s^6*T6p12ep0
       + 3/56*s^6*T6p11ep1
       + 825137/635040*s^6*T6p11ep0
       + 1005551/40824*s^6*T6p10ep0
       - 13/56*s^6*T5p8ep1
       + 175345/1143072*s^6*T5p11ep0
       - 29317/5040*s^6*zeta5
       - 57456291373/205752960*s^6*zeta3
       - 1873/28*s^6*logm
       - s^6*logm*T7p11ep0
       + s^6*logm*T7p10ep0
       + 3*s^6*logm*T6p14ep0
       - 2*s^6*logm*T6p13ep0
       + 9/7*s^6*logm*T6p12ep0
       - 3/7*s^6*logm*T6p11ep0
       + 267/7*s^6*logm*zeta3
       - 6/7*s^6*ls4pithird*sqrt3
       + 597752/19845*s^6*ls3*sqrt3
       - 81/7*s^6*ls3*sqrt3*logm
       - 243/56*s^6*ls3*sqrt3*log3
       + 889375843/7620480*s^6*ls2*sqrt3
       - 96/7*s^6*ls2*sqrt3*logm
       - 597752/19845*s^6*ls2*sqrt3*log3
       + 81/7*s^6*ls2*sqrt3*log3*logm
       + 243/112*s^6*ls2*sqrt3*log3^2
       - 8333741/127008*s^6*ls2^2
       + 90/7*s^6*ls2^2*logm
       - 69/28*s^6*pi*sqrt3*zeta3
       + 13415029837/1646023680*s^6*pi^2
       + 67/336*s^6*pi^2*zeta3
       - 865/252*s^6*pi^2*logm
       + 9/56*s^6*pi^2*ls2*sqrt3
       + 298876/178605*s^6*pi^3*sqrt3
       - 9/14*s^6*pi^3*sqrt3*logm
       - 27/112*s^6*pi^3*sqrt3*log3
       - 554198107/4115059200*s^6*pi^4
       - 223/630*s^6*pi^4*logm
       + 2/21*s^6*c4
       - 2073158961791/4389396480*s^8
       - 1/28*s^8*T8p10ep0
       - 1/14*s^8*T7p9ep0
       + 473/1008*s^8*T7p8ep0
       + 67/252*s^8*T7p7ep0
       - 295/504*s^8*T7p5ep0
       + 1/56*s^8*T7p16ep0
       - 5/224*s^8*T7p14ep1
       - 1/16*s^8*T7p11ep1
       - 22527/31360*s^8*T7p11ep0
       + 1/16*s^8*T7p10ep1
       + 22527/31360*s^8*T7p10ep0
       + 1082231/326592*s^8*T6p9ep0
       + 2/21*s^8*T6p18ep0
       - 143/168*s^8*T6p17ep0
       + 1/224*s^8*T6p16ep1
       + 3/16*s^8*T6p14ep1
       + 379807/94080*s^8*T6p14ep0
       - 1/8*s^8*T6p13ep1
       - 91789/47040*s^8*T6p13ep0
       + 9/112*s^8*T6p12ep1
       + 22703239/11430720*s^8*T6p12ep0
       - 3/112*s^8*T6p11ep1
       - 825137/1270080*s^8*T6p11ep0
       - 1005551/81648*s^8*T6p10ep0
       + 13/112*s^8*T5p8ep1
       - 175345/2286144*s^8*T5p11ep0
       + 29317/10080*s^8*zeta5
       + 57456291373/411505920*s^8*zeta3
       + 1873/56*s^8*logm
       + 1/2*s^8*logm*T7p11ep0
       - 1/2*s^8*logm*T7p10ep0
       - 3/2*s^8*logm*T6p14ep0
       + s^8*logm*T6p13ep0
       - 9/14*s^8*logm*T6p12ep0
       + 3/14*s^8*logm*T6p11ep0
       - 267/14*s^8*logm*zeta3
       + 3/7*s^8*ls4pithird*sqrt3
       - 298876/19845*s^8*ls3*sqrt3
       + 81/14*s^8*ls3*sqrt3*logm
       + 243/112*s^8*ls3*sqrt3*log3
       - 889375843/15240960*s^8*ls2*sqrt3
       + 48/7*s^8*ls2*sqrt3*logm
       + 298876/19845*s^8*ls2*sqrt3*log3
       - 81/14*s^8*ls2*sqrt3*log3*logm
       - 243/224*s^8*ls2*sqrt3*log3^2
       + 8333741/254016*s^8*ls2^2
       - 45/7*s^8*ls2^2*logm
       + 69/56*s^8*pi*sqrt3*zeta3
       - 13415029837/3292047360*s^8*pi^2
       - 67/672*s^8*pi^2*zeta3
       + 865/504*s^8*pi^2*logm
       - 9/112*s^8*pi^2*ls2*sqrt3
       - 149438/178605*s^8*pi^3*sqrt3
       + 9/28*s^8*pi^3*sqrt3*logm
       + 27/224*s^8*pi^3*sqrt3*log3
       + 554198107/8230118400*s^8*pi^4
       + 223/1260*s^8*pi^4*logm
       - 1/21*s^8*c4
       + 2073158961791/21946982400*s^10
       + 1/140*s^10*T8p10ep0
       + 1/70*s^10*T7p9ep0
       - 473/5040*s^10*T7p8ep0
       - 67/1260*s^10*T7p7ep0
       + 59/504*s^10*T7p5ep0
       - 1/280*s^10*T7p16ep0
       + 1/224*s^10*T7p14ep1
       + 1/80*s^10*T7p11ep1
       + 22527/156800*s^10*T7p11ep0
       - 1/80*s^10*T7p10ep1
       - 22527/156800*s^10*T7p10ep0
       - 1082231/1632960*s^10*T6p9ep0
       - 2/105*s^10*T6p18ep0
       + 143/840*s^10*T6p17ep0
       - 1/1120*s^10*T6p16ep1
       - 3/80*s^10*T6p14ep1
       - 379807/470400*s^10*T6p14ep0
       + 1/40*s^10*T6p13ep1
       + 91789/235200*s^10*T6p13ep0
       - 9/560*s^10*T6p12ep1
       - 22703239/57153600*s^10*T6p12ep0
       + 3/560*s^10*T6p11ep1
       + 825137/6350400*s^10*T6p11ep0
       + 1005551/408240*s^10*T6p10ep0
       - 13/560*s^10*T5p8ep1
       + 35069/2286144*s^10*T5p11ep0
       - 29317/50400*s^10*zeta5
       - 57456291373/2057529600*s^10*zeta3
       - 1873/280*s^10*logm
       - 1/10*s^10*logm*T7p11ep0
       + 1/10*s^10*logm*T7p10ep0
       + 3/10*s^10*logm*T6p14ep0
       - 1/5*s^10*logm*T6p13ep0
       + 9/70*s^10*logm*T6p12ep0
       - 3/70*s^10*logm*T6p11ep0
       + 267/70*s^10*logm*zeta3
       - 3/35*s^10*ls4pithird*sqrt3
       + 298876/99225*s^10*ls3*sqrt3
       - 81/70*s^10*ls3*sqrt3*logm
       - 243/560*s^10*ls3*sqrt3*log3
       + 889375843/76204800*s^10*ls2*sqrt3
       - 48/35*s^10*ls2*sqrt3*logm
       - 298876/99225*s^10*ls2*sqrt3*log3
       + 81/70*s^10*ls2*sqrt3*log3*logm
       + 243/1120*s^10*ls2*sqrt3*log3^2
       - 8333741/1270080*s^10*ls2^2
       + 9/7*s^10*ls2^2*logm
       - 69/280*s^10*pi*sqrt3*zeta3
       + 13415029837/16460236800*s^10*pi^2
       + 67/3360*s^10*pi^2*zeta3
       - 173/504*s^10*pi^2*logm
       + 9/560*s^10*pi^2*ls2*sqrt3
       + 149438/893025*s^10*pi^3*sqrt3
       - 9/140*s^10*pi^3*sqrt3*logm
       - 27/1120*s^10*pi^3*sqrt3*log3
       - 554198107/41150592000*s^10*pi^4
       - 223/6300*s^10*pi^4*logm
       + 1/105*s^10*c4
       - 81/280*ls4*sqrt3
       + 81/56*ls4*s^2*sqrt3
       - 81/28*ls4*s^4*sqrt3
       + 81/28*ls4*s^6*sqrt3
       - 81/56*ls4*s^8*sqrt3
       + 81/280*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*ca * (
       - 3406780643654239796677415068637/5726551990953800053555200000
       + 79/1260*T9p7ep0
       + 3/560*T9p6ep0
       - 3/280*T9p5ep0
       - 7817/141120*T9p4ep0
       - 306617/3810240*T9p3ep0
       + 1/280*T8p9ep0
       + 1/280*T8p8ep0
       + 85/2016*T8p7ep0
       + 1/280*T8p6ep0
       - 13/240*T8p4ep0
       - 17/1260*T8p2ep0
       - 1/140*T8p10ep1
       - 8443/75600*T8p10ep0
       - 1/70*T7p9ep1
       - 50359/352800*T7p9ep0
       + 473/5040*T7p8ep1
       - 17849/2116800*T7p8ep0
       + 67/1260*T7p7ep1
       + 45329/2822400*T7p7ep0
       + 59/2520*T7p6ep1
       - 59/504*T7p5ep1
       - 1643263/2116800*T7p5ep0
       + 1/280*T7p16ep1
       + 232511/1058400*T7p16ep0
       - 13/360*T7p15ep1
       - 1/224*T7p14ep2
       - 23467/264600*T7p14ep1
       - 1/80*T7p11ep2
       - 22527/156800*T7p11ep1
       + 196837589/666792000*T7p11ep0
       + 1/80*T7p10ep2
       + 22527/156800*T7p10ep1
       - 153255449/666792000*T7p10ep0
       + 1082231/1632960*T6p9ep1
       + 1646665330661/1080203040000*T6p9ep0
       - 1/112*T6p19ep2
       + 2/105*T6p18ep1
       - 18892866001687/7561421280000*T6p18ep0
       - 143/840*T6p17ep1
       - 19803582089/24004512000*T6p17ep0
       + 1/1120*T6p16ep2
       + 309246599/1066867200*T6p16ep1
       - 1/80*T6p15ep2
       + 3/80*T6p14ep2
       + 379807/470400*T6p14ep1
       + 122548079/23708160*T6p14ep0
       - 1/40*T6p13ep2
       - 91789/235200*T6p13ep1
       - 33330640257721/7561421280000*T6p13ep0
       + 9/560*T6p12ep2
       + 22703239/57153600*T6p12ep1
       + 28368978582349577/3243849729120000*T6p12ep0
       - 3/560*T6p11ep2
       - 825137/6350400*T6p11ep1
       - 37259519489/24004512000*T6p11ep0
       - 1005551/408240*T6p10ep1
       - 920160288659/67512690000*T6p10ep0
       + 13/560*T5p8ep2
       + 4920290251/6401203200*T5p8ep1
       - 35069/2286144*T5p11ep1
       - 4338319358441/5184974592000*T5p11ep0
       - 97/2520*T4LVB7ep1
       - 9/280*T4LVB6ep1
       + 1/140*T4LT4ep2
       - 59/3024*T4LT2ep2
       - 29/420*T3L61ep1
       + 112122399585133429/260881036416000*zeta5
       + 549911843629708494360603230033/1531443618152216242893619200*zeta3
       - 10681/90720*zeta3^2
       - 3453809449/10783773*a5
       - 8398813701524003195171/62689365209382912000*a4
       + 3094582228005010791109/4153141603860480000*logm
       + 2/35*logm*T8p10ep0
       + 4/35*logm*T7p9ep0
       - 473/630*logm*T7p8ep0
       - 134/315*logm*T7p7ep0
       + 59/63*logm*T7p5ep0
       - 1/35*logm*T7p16ep0
       + 1/28*logm*T7p14ep1
       + 1/10*logm*T7p11ep1
       + 22527/19600*logm*T7p11ep0
       - 1/10*logm*T7p10ep1
       - 22527/19600*logm*T7p10ep0
       - 1082231/204120*logm*T6p9ep0
       - 16/105*logm*T6p18ep0
       + 143/105*logm*T6p17ep0
       - 1/140*logm*T6p16ep1
       - 3/10*logm*T6p14ep1
       - 379807/58800*logm*T6p14ep0
       + 1/5*logm*T6p13ep1
       + 91789/29400*logm*T6p13ep0
       - 9/70*logm*T6p12ep1
       - 22703239/7144200*logm*T6p12ep0
       + 3/70*logm*T6p11ep1
       + 825137/793800*logm*T6p11ep0
       + 1005551/51030*logm*T6p10ep0
       - 13/70*logm*T5p8ep1
       + 35069/285768*logm*T5p11ep0
       - 29317/6300*logm*zeta5
       - 9670637605108539137/47464475472691200*logm*zeta3
       - 39806260931/1047816000*logm^2
       - 2/5*logm^2*T7p11ep0
       + 2/5*logm^2*T7p10ep0
       + 6/5*logm^2*T6p14ep0
       - 4/5*logm^2*T6p13ep0
       + 18/35*logm^2*T6p12ep0
       - 6/35*logm^2*T6p11ep0
       + 534/35*logm^2*zeta3
       + 131/35*logm^3
       + 203033/11025*log2*a4
       - 8398813701524003195171/1504544765025189888000*log2^4
       + 11116906597/3235131900*log2^5
       + 21/40*ls5pithird*sqrt3
       + 4782016/2679075*ls4pithird*sqrt3
       - 24/35*ls4pithird*sqrt3*logm
       - 9/35*ls4pithird*sqrt3*log3
       - 729/1120*ls5p*sqrt3
       - 14075903545886383/360427747680000*ls3*sqrt3
       + 2391008/99225*ls3*sqrt3*logm
       - 162/35*ls3*sqrt3*logm^2
       + 298876/33075*ls3*sqrt3*log3
       - 243/70*ls3*sqrt3*log3*logm
       - 729/1120*ls3*sqrt3*log3^2
       - 213602178856727389/14951076940800000*ls2*sqrt3
       + 9/140*ls2*sqrt3*zeta3
       + 871144703/9525600*ls2*sqrt3*logm
       - 192/35*ls2*sqrt3*logm^2
       + 14075903545886383/360427747680000*ls2*sqrt3*log3
       - 2391008/99225*ls2*sqrt3*log3*logm
       + 162/35*ls2*sqrt3*log3*logm^2
       - 149438/33075*ls2*sqrt3*log3^2
       + 243/140*ls2*sqrt3*log3^2*logm
       + 243/1120*ls2*sqrt3*log3^3
       + 1161952347869/28805414400*ls2^2
       - 8037767/158760*ls2^2*logm
       + 36/7*ls2^2*logm^2
       + 13748296/2679075*pi*sqrt3*zeta3
       - 69/35*pi*sqrt3*logm*zeta3
       - 207/280*pi*sqrt3*log3*zeta3
       + 243/280*pi*ls4p*sqrt3
       + 674429705510671909237/32698005269529600000*pi^2
       + 82076695597/86416243200*pi^2*zeta3
       + 431143388183/72013536000*pi^2*logm
       + 67/420*pi^2*logm*zeta3
       - 383/315*pi^2*logm^2
       + 8398813701524003195171/1504544765025189888000*pi^2*log2^2
       - 12654941759/2426348925*pi^2*log2^3
       - 27/80*pi^2*ls3*sqrt3
       - 298876/893025*pi^2*ls2*sqrt3
       + 9/70*pi^2*ls2*sqrt3*logm
       + 27/560*pi^2*ls2*sqrt3*log3
       - 14075903545886383/6487699458240000*pi^3*sqrt3
       + 1195504/893025*pi^3*sqrt3*logm
       - 9/35*pi^3*sqrt3*logm^2
       + 149438/297675*pi^3*sqrt3*log3
       - 27/140*pi^3*sqrt3*log3*logm
       - 81/2240*pi^3*sqrt3*log3^2
       - 63371785118907240694969843/39372779158582276915200000*pi^4
       - 524872867/5143824000*pi^4*logm
       - 223/1575*pi^4*logm^2
       - 969832869091/310572662400*pi^4*log2
       - 1/105*pi^5*sqrt3
       - 36473/5443200*pi^6
       + 27817093937/3000564000*c4
       + 8/105*c4*logm
       - 203033/264600*c4*log2
       + 968185243381824180640402295041/292835044991955684556800000*s^2
       - 79/252*s^2*T9p7ep0
       - 3/112*s^2*T9p6ep0
       + 3/56*s^2*T9p5ep0
       + 7817/28224*s^2*T9p4ep0
       + 306617/762048*s^2*T9p3ep0
       - 1/56*s^2*T8p9ep0
       - 1/56*s^2*T8p8ep0
       - 425/2016*s^2*T8p7ep0
       - 1/56*s^2*T8p6ep0
       + 13/48*s^2*T8p4ep0
       + 17/252*s^2*T8p2ep0
       + 1/28*s^2*T8p10ep1
       + 8443/15120*s^2*T8p10ep0
       + 1/14*s^2*T7p9ep1
       + 50359/70560*s^2*T7p9ep0
       - 473/1008*s^2*T7p8ep1
       + 17849/423360*s^2*T7p8ep0
       - 67/252*s^2*T7p7ep1
       - 45329/564480*s^2*T7p7ep0
       - 59/504*s^2*T7p6ep1
       + 295/504*s^2*T7p5ep1
       + 1643263/423360*s^2*T7p5ep0
       - 1/56*s^2*T7p16ep1
       - 232511/211680*s^2*T7p16ep0
       + 13/72*s^2*T7p15ep1
       + 5/224*s^2*T7p14ep2
       + 23467/52920*s^2*T7p14ep1
       + 1/16*s^2*T7p11ep2
       + 22527/31360*s^2*T7p11ep1
       - 196837589/133358400*s^2*T7p11ep0
       - 1/16*s^2*T7p10ep2
       - 22527/31360*s^2*T7p10ep1
       + 153255449/133358400*s^2*T7p10ep0
       - 1082231/326592*s^2*T6p9ep1
       - 1646665330661/216040608000*s^2*T6p9ep0
       + 5/112*s^2*T6p19ep2
       - 2/21*s^2*T6p18ep1
       + 18892866001687/1512284256000*s^2*T6p18ep0
       + 143/168*s^2*T6p17ep1
       + 19803582089/4800902400*s^2*T6p17ep0
       - 1/224*s^2*T6p16ep2
       - 309246599/213373440*s^2*T6p16ep1
       + 1/16*s^2*T6p15ep2
       - 3/16*s^2*T6p14ep2
       - 379807/94080*s^2*T6p14ep1
       - 122548079/4741632*s^2*T6p14ep0
       + 1/8*s^2*T6p13ep2
       + 91789/47040*s^2*T6p13ep1
       + 33330640257721/1512284256000*s^2*T6p13ep0
       - 9/112*s^2*T6p12ep2
       - 22703239/11430720*s^2*T6p12ep1
       - 28368978582349577/648769945824000*s^2*T6p12ep0
       + 3/112*s^2*T6p11ep2
       + 825137/1270080*s^2*T6p11ep1
       + 37259519489/4800902400*s^2*T6p11ep0
       + 1005551/81648*s^2*T6p10ep1
       + 920160288659/13502538000*s^2*T6p10ep0
       - 13/112*s^2*T5p8ep2
       - 4920290251/1280240640*s^2*T5p8ep1
       + 175345/2286144*s^2*T5p11ep1
       + 4338319358441/1036994918400*s^2*T5p11ep0
       + 97/504*s^2*T4LVB7ep1
       + 9/56*s^2*T4LVB6ep1
       - 1/28*s^2*T4LT4ep2
       + 295/3024*s^2*T4LT2ep2
       + 29/84*s^2*T3L61ep1
       + 881874914941391659/886995523814400*s^2*zeta5
       - 525885359427833221009129356053/217534604851167079956480000*s^2*
      zeta3
       + 10681/18144*s^2*zeta3^2
       - 4703375545877/4583103525*s^2*a5
       - 150853987410708328753/519019095077683200*s^2*a4
       - 1002409240381868748773/259571350241280000*s^2*logm
       - 2/7*s^2*logm*T8p10ep0
       - 4/7*s^2*logm*T7p9ep0
       + 473/126*s^2*logm*T7p8ep0
       + 134/63*s^2*logm*T7p7ep0
       - 295/63*s^2*logm*T7p5ep0
       + 1/7*s^2*logm*T7p16ep0
       - 5/28*s^2*logm*T7p14ep1
       - 1/2*s^2*logm*T7p11ep1
       - 22527/3920*s^2*logm*T7p11ep0
       + 1/2*s^2*logm*T7p10ep1
       + 22527/3920*s^2*logm*T7p10ep0
       + 1082231/40824*s^2*logm*T6p9ep0
       + 16/21*s^2*logm*T6p18ep0
       - 143/21*s^2*logm*T6p17ep0
       + 1/28*s^2*logm*T6p16ep1
       + 3/2*s^2*logm*T6p14ep1
       + 379807/11760*s^2*logm*T6p14ep0
       - s^2*logm*T6p13ep1
       - 91789/5880*s^2*logm*T6p13ep0
       + 9/14*s^2*logm*T6p12ep1
       + 22703239/1428840*s^2*logm*T6p12ep0
       - 3/14*s^2*logm*T6p11ep1
       - 825137/158760*s^2*logm*T6p11ep0
       - 1005551/10206*s^2*logm*T6p10ep0
       + 13/14*s^2*logm*T5p8ep1
       - 175345/285768*s^2*logm*T5p11ep0
       + 29317/1260*s^2*logm*zeta5
       + 3358046513161425313/2966529717043200*s^2*logm*zeta3
       + 4268105383/22453200*s^2*logm^2
       + 2*s^2*logm^2*T7p11ep0
       - 2*s^2*logm^2*T7p10ep0
       - 6*s^2*logm^2*T6p14ep0
       + 4*s^2*logm^2*T6p13ep0
       - 18/7*s^2*logm^2*T6p12ep0
       + 6/7*s^2*logm^2*T6p11ep0
       - 534/7*s^2*logm^2*zeta3
       - 1184/63*s^2*logm^3
       - 203033/2205*s^2*log2*a4
       - 150853987410708328753/12456458281864396800*s^2*log2^4
       + 46309821742/9820936125*s^2*log2^5
       - 21/8*s^2*ls5pithird*sqrt3
       - 4782016/535815*s^2*ls4pithird*sqrt3
       + 24/7*s^2*ls4pithird*sqrt3*logm
       + 9/7*s^2*ls4pithird*sqrt3*log3
       + 729/224*s^2*ls5p*sqrt3
       + 14075903545886383/72085549536000*s^2*ls3*sqrt3
       - 2391008/19845*s^2*ls3*sqrt3*logm
       + 162/7*s^2*ls3*sqrt3*logm^2
       - 298876/6615*s^2*ls3*sqrt3*log3
       + 243/14*s^2*ls3*sqrt3*log3*logm
       + 729/224*s^2*ls3*sqrt3*log3^2
       + 213602178856727389/2990215388160000*s^2*ls2*sqrt3
       - 9/28*s^2*ls2*sqrt3*zeta3
       - 871144703/1905120*s^2*ls2*sqrt3*logm
       + 192/7*s^2*ls2*sqrt3*logm^2
       - 14075903545886383/72085549536000*s^2*ls2*sqrt3*log3
       + 2391008/19845*s^2*ls2*sqrt3*log3*logm
       - 162/7*s^2*ls2*sqrt3*log3*logm^2
       + 149438/6615*s^2*ls2*sqrt3*log3^2
       - 243/28*s^2*ls2*sqrt3*log3^2*logm
       - 243/224*s^2*ls2*sqrt3*log3^3
       - 1161952347869/5761082880*s^2*ls2^2
       + 8037767/31752*s^2*ls2^2*logm
       - 180/7*s^2*ls2^2*logm^2
       - 13748296/535815*s^2*pi*sqrt3*zeta3
       + 69/7*s^2*pi*sqrt3*logm*zeta3
       + 207/56*s^2*pi*sqrt3*log3*zeta3
       - 243/56*s^2*pi*ls4p*sqrt3
       - 674429705510671909237/6539601053905920000*s^2*pi^2
       - 82076695597/17283248640*s^2*pi^2*zeta3
       - 431143388183/14402707200*s^2*pi^2*logm
       - 67/84*s^2*pi^2*logm*zeta3
       + 383/63*s^2*pi^2*logm^2
       + 150853987410708328753/12456458281864396800*s^2*pi^2*log2^2
       - 1718680114441/164991726900*s^2*pi^2*log2^3
       + 27/16*s^2*pi^2*ls3*sqrt3
       + 298876/178605*s^2*pi^2*ls2*sqrt3
       - 9/14*s^2*pi^2*ls2*sqrt3*logm
       - 27/112*s^2*pi^2*ls2*sqrt3*log3
       + 14075903545886383/1297539891648000*s^2*pi^3*sqrt3
       - 1195504/178605*s^2*pi^3*sqrt3*logm
       + 9/7*s^2*pi^3*sqrt3*logm^2
       - 149438/59535*s^2*pi^3*sqrt3*log3
       + 27/28*s^2*pi^3*sqrt3*log3*logm
       + 81/448*s^2*pi^3*sqrt3*log3^2
       + 152359175909728166008752751/9887936584143958179840000*s^2*pi^4
       + 524872867/1028764800*s^2*pi^4*logm
       + 223/315*s^2*pi^4*logm^2
       - 288191062125481/26398676304000*s^2*pi^4*log2
       + 1/21*s^2*pi^5*sqrt3
       + 36473/1088640*s^2*pi^6
       - 27817093937/600112800*s^2*c4
       - 8/21*s^2*c4*logm
       + 203033/52920*s^2*c4*log2
       - 57416003772459892411081/8719468071874560000*s^4
       + 79/126*s^4*T9p7ep0
       + 3/56*s^4*T9p6ep0
       - 3/28*s^4*T9p5ep0
       - 7817/14112*s^4*T9p4ep0
       - 306617/381024*s^4*T9p3ep0
       + 1/28*s^4*T8p9ep0
       + 1/28*s^4*T8p8ep0
       + 425/1008*s^4*T8p7ep0
       + 1/28*s^4*T8p6ep0
       - 13/24*s^4*T8p4ep0
       - 17/126*s^4*T8p2ep0
       - 1/14*s^4*T8p10ep1
       - 8443/7560*s^4*T8p10ep0
       - 1/7*s^4*T7p9ep1
       - 50359/35280*s^4*T7p9ep0
       + 473/504*s^4*T7p8ep1
       - 17849/211680*s^4*T7p8ep0
       + 67/126*s^4*T7p7ep1
       + 45329/282240*s^4*T7p7ep0
       + 59/252*s^4*T7p6ep1
       - 295/252*s^4*T7p5ep1
       - 1643263/211680*s^4*T7p5ep0
       + 1/28*s^4*T7p16ep1
       + 232511/105840*s^4*T7p16ep0
       - 13/36*s^4*T7p15ep1
       - 5/112*s^4*T7p14ep2
       - 23467/26460*s^4*T7p14ep1
       - 1/8*s^4*T7p11ep2
       - 22527/15680*s^4*T7p11ep1
       + 196837589/66679200*s^4*T7p11ep0
       + 1/8*s^4*T7p10ep2
       + 22527/15680*s^4*T7p10ep1
       - 153255449/66679200*s^4*T7p10ep0
       + 1082231/163296*s^4*T6p9ep1
       + 1646665330661/108020304000*s^4*T6p9ep0
       - 5/56*s^4*T6p19ep2
       + 4/21*s^4*T6p18ep1
       - 18892866001687/756142128000*s^4*T6p18ep0
       - 143/84*s^4*T6p17ep1
       - 19803582089/2400451200*s^4*T6p17ep0
       + 1/112*s^4*T6p16ep2
       + 309246599/106686720*s^4*T6p16ep1
       - 1/8*s^4*T6p15ep2
       + 3/8*s^4*T6p14ep2
       + 379807/47040*s^4*T6p14ep1
       + 122548079/2370816*s^4*T6p14ep0
       - 1/4*s^4*T6p13ep2
       - 91789/23520*s^4*T6p13ep1
       - 33330640257721/756142128000*s^4*T6p13ep0
       + 9/56*s^4*T6p12ep2
       + 22703239/5715360*s^4*T6p12ep1
       + 28368978582349577/324384972912000*s^4*T6p12ep0
       - 3/56*s^4*T6p11ep2
       - 825137/635040*s^4*T6p11ep1
       - 37259519489/2400451200*s^4*T6p11ep0
       - 1005551/40824*s^4*T6p10ep1
       - 920160288659/6751269000*s^4*T6p10ep0
       + 13/56*s^4*T5p8ep2
       + 4920290251/640120320*s^4*T5p8ep1
       - 175345/1143072*s^4*T5p11ep1
       - 4338319358441/518497459200*s^4*T5p11ep0
       - 97/252*s^4*T4LVB7ep1
       - 9/28*s^4*T4LVB6ep1
       + 1/14*s^4*T4LT4ep2
       - 295/1512*s^4*T4LT2ep2
       - 29/42*s^4*T3L61ep1
       - 6176992679863/9601804800*s^4*zeta5
       + 104490933203527014007/23355718049664000*s^4*zeta3
       - 10681/9072*s^4*zeta3^2
       + 406066/441*s^4*a5
       + 419988890669/54867456*s^4*logm
       + 4/7*s^4*logm*T8p10ep0
       + 8/7*s^4*logm*T7p9ep0
       - 473/63*s^4*logm*T7p8ep0
       - 268/63*s^4*logm*T7p7ep0
       + 590/63*s^4*logm*T7p5ep0
       - 2/7*s^4*logm*T7p16ep0
       + 5/14*s^4*logm*T7p14ep1
       + s^4*logm*T7p11ep1
       + 22527/1960*s^4*logm*T7p11ep0
       - s^4*logm*T7p10ep1
       - 22527/1960*s^4*logm*T7p10ep0
       - 1082231/20412*s^4*logm*T6p9ep0
       - 32/21*s^4*logm*T6p18ep0
       + 286/21*s^4*logm*T6p17ep0
       - 1/14*s^4*logm*T6p16ep1
       - 3*s^4*logm*T6p14ep1
       - 379807/5880*s^4*logm*T6p14ep0
       + 2*s^4*logm*T6p13ep1
       + 91789/2940*s^4*logm*T6p13ep0
       - 9/7*s^4*logm*T6p12ep1
       - 22703239/714420*s^4*logm*T6p12ep0
       + 3/7*s^4*logm*T6p11ep1
       + 825137/79380*s^4*logm*T6p11ep0
       + 1005551/5103*s^4*logm*T6p10ep0
       - 13/7*s^4*logm*T5p8ep1
       + 175345/142884*s^4*logm*T5p11ep0
       - 29317/630*s^4*logm*zeta5
       - 56750126677/25719120*s^4*logm*zeta3
       - 22823/60*s^4*logm^2
       - 4*s^4*logm^2*T7p11ep0
       + 4*s^4*logm^2*T7p10ep0
       + 12*s^4*logm^2*T6p14ep0
       - 8*s^4*logm^2*T6p13ep0
       + 36/7*s^4*logm^2*T6p12ep0
       - 12/7*s^4*logm^2*T6p11ep0
       + 1068/7*s^4*logm^2*zeta3
       + 264/7*s^4*logm^3
       + 406066/2205*s^4*log2*a4
       + 21/4*s^4*ls5pithird*sqrt3
       + 9564032/535815*s^4*ls4pithird*sqrt3
       - 48/7*s^4*ls4pithird*sqrt3*logm
       - 18/7*s^4*ls4pithird*sqrt3*log3
       - 729/112*s^4*ls5p*sqrt3
       - 14075903545886383/36042774768000*s^4*ls3*sqrt3
       + 4782016/19845*s^4*ls3*sqrt3*logm
       - 324/7*s^4*ls3*sqrt3*logm^2
       + 597752/6615*s^4*ls3*sqrt3*log3
       - 243/7*s^4*ls3*sqrt3*log3*logm
       - 729/112*s^4*ls3*sqrt3*log3^2
       - 213602178856727389/1495107694080000*s^4*ls2*sqrt3
       + 9/14*s^4*ls2*sqrt3*zeta3
       + 871144703/952560*s^4*ls2*sqrt3*logm
       - 384/7*s^4*ls2*sqrt3*logm^2
       + 14075903545886383/36042774768000*s^4*ls2*sqrt3*log3
       - 4782016/19845*s^4*ls2*sqrt3*log3*logm
       + 324/7*s^4*ls2*sqrt3*log3*logm^2
       - 298876/6615*s^4*ls2*sqrt3*log3^2
       + 243/14*s^4*ls2*sqrt3*log3^2*logm
       + 243/112*s^4*ls2*sqrt3*log3^3
       + 1161952347869/2880541440*s^4*ls2^2
       - 8037767/15876*s^4*ls2^2*logm
       + 360/7*s^4*ls2^2*logm^2
       + 27496592/535815*s^4*pi*sqrt3*zeta3
       - 138/7*s^4*pi*sqrt3*logm*zeta3
       - 207/28*s^4*pi*sqrt3*log3*zeta3
       + 243/28*s^4*pi*ls4p*sqrt3
       + 674429705510671909237/3269800526952960000*s^4*pi^2
       + 82076695597/8641624320*s^4*pi^2*zeta3
       + 431143388183/7201353600*s^4*pi^2*logm
       + 67/42*s^4*pi^2*logm*zeta3
       - 766/63*s^4*pi^2*logm^2
       + 203033/39690*s^4*pi^2*log2^3
       - 27/8*s^4*pi^2*ls3*sqrt3
       - 597752/178605*s^4*pi^2*ls2*sqrt3
       + 9/7*s^4*pi^2*ls2*sqrt3*logm
       + 27/56*s^4*pi^2*ls2*sqrt3*log3
       - 14075903545886383/648769945824000*s^4*pi^3*sqrt3
       + 2391008/178605*s^4*pi^3*sqrt3*logm
       - 18/7*s^4*pi^3*sqrt3*logm^2
       + 298876/59535*s^4*pi^3*sqrt3*log3
       - 27/14*s^4*pi^3*sqrt3*log3*logm
       - 81/224*s^4*pi^3*sqrt3*log3^2
       - 11637566170715646517/467114360993280000*s^4*pi^4
       - 524872867/514382400*s^4*pi^4*logm
       - 446/315*s^4*pi^4*logm^2
       + 13688989/1270080*s^4*pi^4*log2
       - 2/21*s^4*pi^5*sqrt3
       - 36473/544320*s^4*pi^6
       + 27817093937/300056400*s^4*c4
       + 16/21*s^4*c4*logm
       - 203033/26460*s^4*c4*log2
       + 57416003772459892411081/8719468071874560000*s^6
       - 79/126*s^6*T9p7ep0
       - 3/56*s^6*T9p6ep0
       + 3/28*s^6*T9p5ep0
       + 7817/14112*s^6*T9p4ep0
       + 306617/381024*s^6*T9p3ep0
       - 1/28*s^6*T8p9ep0
       - 1/28*s^6*T8p8ep0
       - 425/1008*s^6*T8p7ep0
       - 1/28*s^6*T8p6ep0
       + 13/24*s^6*T8p4ep0
       + 17/126*s^6*T8p2ep0
       + 1/14*s^6*T8p10ep1
       + 8443/7560*s^6*T8p10ep0
       + 1/7*s^6*T7p9ep1
       + 50359/35280*s^6*T7p9ep0
       - 473/504*s^6*T7p8ep1
       + 17849/211680*s^6*T7p8ep0
       - 67/126*s^6*T7p7ep1
       - 45329/282240*s^6*T7p7ep0
       - 59/252*s^6*T7p6ep1
       + 295/252*s^6*T7p5ep1
       + 1643263/211680*s^6*T7p5ep0
       - 1/28*s^6*T7p16ep1
       - 232511/105840*s^6*T7p16ep0
       + 13/36*s^6*T7p15ep1
       + 5/112*s^6*T7p14ep2
       + 23467/26460*s^6*T7p14ep1
       + 1/8*s^6*T7p11ep2
       + 22527/15680*s^6*T7p11ep1
       - 196837589/66679200*s^6*T7p11ep0
       - 1/8*s^6*T7p10ep2
       - 22527/15680*s^6*T7p10ep1
       + 153255449/66679200*s^6*T7p10ep0
       - 1082231/163296*s^6*T6p9ep1
       - 1646665330661/108020304000*s^6*T6p9ep0
       + 5/56*s^6*T6p19ep2
       - 4/21*s^6*T6p18ep1
       + 18892866001687/756142128000*s^6*T6p18ep0
       + 143/84*s^6*T6p17ep1
       + 19803582089/2400451200*s^6*T6p17ep0
       - 1/112*s^6*T6p16ep2
       - 309246599/106686720*s^6*T6p16ep1
       + 1/8*s^6*T6p15ep2
       - 3/8*s^6*T6p14ep2
       - 379807/47040*s^6*T6p14ep1
       - 122548079/2370816*s^6*T6p14ep0
       + 1/4*s^6*T6p13ep2
       + 91789/23520*s^6*T6p13ep1
       + 33330640257721/756142128000*s^6*T6p13ep0
       - 9/56*s^6*T6p12ep2
       - 22703239/5715360*s^6*T6p12ep1
       - 28368978582349577/324384972912000*s^6*T6p12ep0
       + 3/56*s^6*T6p11ep2
       + 825137/635040*s^6*T6p11ep1
       + 37259519489/2400451200*s^6*T6p11ep0
       + 1005551/40824*s^6*T6p10ep1
       + 920160288659/6751269000*s^6*T6p10ep0
       - 13/56*s^6*T5p8ep2
       - 4920290251/640120320*s^6*T5p8ep1
       + 175345/1143072*s^6*T5p11ep1
       + 4338319358441/518497459200*s^6*T5p11ep0
       + 97/252*s^6*T4LVB7ep1
       + 9/28*s^6*T4LVB6ep1
       - 1/14*s^6*T4LT4ep2
       + 295/1512*s^6*T4LT2ep2
       + 29/42*s^6*T3L61ep1
       + 6176992679863/9601804800*s^6*zeta5
       - 104490933203527014007/23355718049664000*s^6*zeta3
       + 10681/9072*s^6*zeta3^2
       - 406066/441*s^6*a5
       - 419988890669/54867456*s^6*logm
       - 4/7*s^6*logm*T8p10ep0
       - 8/7*s^6*logm*T7p9ep0
       + 473/63*s^6*logm*T7p8ep0
       + 268/63*s^6*logm*T7p7ep0
       - 590/63*s^6*logm*T7p5ep0
       + 2/7*s^6*logm*T7p16ep0
       - 5/14*s^6*logm*T7p14ep1
       - s^6*logm*T7p11ep1
       - 22527/1960*s^6*logm*T7p11ep0
       + s^6*logm*T7p10ep1
       + 22527/1960*s^6*logm*T7p10ep0
       + 1082231/20412*s^6*logm*T6p9ep0
       + 32/21*s^6*logm*T6p18ep0
       - 286/21*s^6*logm*T6p17ep0
       + 1/14*s^6*logm*T6p16ep1
       + 3*s^6*logm*T6p14ep1
       + 379807/5880*s^6*logm*T6p14ep0
       - 2*s^6*logm*T6p13ep1
       - 91789/2940*s^6*logm*T6p13ep0
       + 9/7*s^6*logm*T6p12ep1
       + 22703239/714420*s^6*logm*T6p12ep0
       - 3/7*s^6*logm*T6p11ep1
       - 825137/79380*s^6*logm*T6p11ep0
       - 1005551/5103*s^6*logm*T6p10ep0
       + 13/7*s^6*logm*T5p8ep1
       - 175345/142884*s^6*logm*T5p11ep0
       + 29317/630*s^6*logm*zeta5
       + 56750126677/25719120*s^6*logm*zeta3
       + 22823/60*s^6*logm^2
       + 4*s^6*logm^2*T7p11ep0
       - 4*s^6*logm^2*T7p10ep0
       - 12*s^6*logm^2*T6p14ep0
       + 8*s^6*logm^2*T6p13ep0
       - 36/7*s^6*logm^2*T6p12ep0
       + 12/7*s^6*logm^2*T6p11ep0
       - 1068/7*s^6*logm^2*zeta3
       - 264/7*s^6*logm^3
       - 406066/2205*s^6*log2*a4
       - 21/4*s^6*ls5pithird*sqrt3
       - 9564032/535815*s^6*ls4pithird*sqrt3
       + 48/7*s^6*ls4pithird*sqrt3*logm
       + 18/7*s^6*ls4pithird*sqrt3*log3
       + 729/112*s^6*ls5p*sqrt3
       + 14075903545886383/36042774768000*s^6*ls3*sqrt3
       - 4782016/19845*s^6*ls3*sqrt3*logm
       + 324/7*s^6*ls3*sqrt3*logm^2
       - 597752/6615*s^6*ls3*sqrt3*log3
       + 243/7*s^6*ls3*sqrt3*log3*logm
       + 729/112*s^6*ls3*sqrt3*log3^2
       + 213602178856727389/1495107694080000*s^6*ls2*sqrt3
       - 9/14*s^6*ls2*sqrt3*zeta3
       - 871144703/952560*s^6*ls2*sqrt3*logm
       + 384/7*s^6*ls2*sqrt3*logm^2
       - 14075903545886383/36042774768000*s^6*ls2*sqrt3*log3
       + 4782016/19845*s^6*ls2*sqrt3*log3*logm
       - 324/7*s^6*ls2*sqrt3*log3*logm^2
       + 298876/6615*s^6*ls2*sqrt3*log3^2
       - 243/14*s^6*ls2*sqrt3*log3^2*logm
       - 243/112*s^6*ls2*sqrt3*log3^3
       - 1161952347869/2880541440*s^6*ls2^2
       + 8037767/15876*s^6*ls2^2*logm
       - 360/7*s^6*ls2^2*logm^2
       - 27496592/535815*s^6*pi*sqrt3*zeta3
       + 138/7*s^6*pi*sqrt3*logm*zeta3
       + 207/28*s^6*pi*sqrt3*log3*zeta3
       - 243/28*s^6*pi*ls4p*sqrt3
       - 674429705510671909237/3269800526952960000*s^6*pi^2
       - 82076695597/8641624320*s^6*pi^2*zeta3
       - 431143388183/7201353600*s^6*pi^2*logm
       - 67/42*s^6*pi^2*logm*zeta3
       + 766/63*s^6*pi^2*logm^2
       - 203033/39690*s^6*pi^2*log2^3
       + 27/8*s^6*pi^2*ls3*sqrt3
       + 597752/178605*s^6*pi^2*ls2*sqrt3
       - 9/7*s^6*pi^2*ls2*sqrt3*logm
       - 27/56*s^6*pi^2*ls2*sqrt3*log3
       + 14075903545886383/648769945824000*s^6*pi^3*sqrt3
       - 2391008/178605*s^6*pi^3*sqrt3*logm
       + 18/7*s^6*pi^3*sqrt3*logm^2
       - 298876/59535*s^6*pi^3*sqrt3*log3
       + 27/14*s^6*pi^3*sqrt3*log3*logm
       + 81/224*s^6*pi^3*sqrt3*log3^2
       + 11637566170715646517/467114360993280000*s^6*pi^4
       + 524872867/514382400*s^6*pi^4*logm
       + 446/315*s^6*pi^4*logm^2
       - 13688989/1270080*s^6*pi^4*log2
       + 2/21*s^6*pi^5*sqrt3
       + 36473/544320*s^6*pi^6
       - 27817093937/300056400*s^6*c4
       - 16/21*s^6*c4*logm
       + 203033/26460*s^6*c4*log2
       - 57416003772459892411081/17438936143749120000*s^8
       + 79/252*s^8*T9p7ep0
       + 3/112*s^8*T9p6ep0
       - 3/56*s^8*T9p5ep0
       - 7817/28224*s^8*T9p4ep0
       - 306617/762048*s^8*T9p3ep0
       + 1/56*s^8*T8p9ep0
       + 1/56*s^8*T8p8ep0
       + 425/2016*s^8*T8p7ep0
       + 1/56*s^8*T8p6ep0
       - 13/48*s^8*T8p4ep0
       - 17/252*s^8*T8p2ep0
       - 1/28*s^8*T8p10ep1
       - 8443/15120*s^8*T8p10ep0
       - 1/14*s^8*T7p9ep1
       - 50359/70560*s^8*T7p9ep0
       + 473/1008*s^8*T7p8ep1
       - 17849/423360*s^8*T7p8ep0
       + 67/252*s^8*T7p7ep1
       + 45329/564480*s^8*T7p7ep0
       + 59/504*s^8*T7p6ep1
       - 295/504*s^8*T7p5ep1
       - 1643263/423360*s^8*T7p5ep0
       + 1/56*s^8*T7p16ep1
       + 232511/211680*s^8*T7p16ep0
       - 13/72*s^8*T7p15ep1
       - 5/224*s^8*T7p14ep2
       - 23467/52920*s^8*T7p14ep1
       - 1/16*s^8*T7p11ep2
       - 22527/31360*s^8*T7p11ep1
       + 196837589/133358400*s^8*T7p11ep0
       + 1/16*s^8*T7p10ep2
       + 22527/31360*s^8*T7p10ep1
       - 153255449/133358400*s^8*T7p10ep0
       + 1082231/326592*s^8*T6p9ep1
       + 1646665330661/216040608000*s^8*T6p9ep0
       - 5/112*s^8*T6p19ep2
       + 2/21*s^8*T6p18ep1
       - 18892866001687/1512284256000*s^8*T6p18ep0
       - 143/168*s^8*T6p17ep1
       - 19803582089/4800902400*s^8*T6p17ep0
       + 1/224*s^8*T6p16ep2
       + 309246599/213373440*s^8*T6p16ep1
       - 1/16*s^8*T6p15ep2
       + 3/16*s^8*T6p14ep2
       + 379807/94080*s^8*T6p14ep1
       + 122548079/4741632*s^8*T6p14ep0
       - 1/8*s^8*T6p13ep2
       - 91789/47040*s^8*T6p13ep1
       - 33330640257721/1512284256000*s^8*T6p13ep0
       + 9/112*s^8*T6p12ep2
       + 22703239/11430720*s^8*T6p12ep1
       + 28368978582349577/648769945824000*s^8*T6p12ep0
       - 3/112*s^8*T6p11ep2
       - 825137/1270080*s^8*T6p11ep1
       - 37259519489/4800902400*s^8*T6p11ep0
       - 1005551/81648*s^8*T6p10ep1
       - 920160288659/13502538000*s^8*T6p10ep0
       + 13/112*s^8*T5p8ep2
       + 4920290251/1280240640*s^8*T5p8ep1
       - 175345/2286144*s^8*T5p11ep1
       - 4338319358441/1036994918400*s^8*T5p11ep0
       - 97/504*s^8*T4LVB7ep1
       - 9/56*s^8*T4LVB6ep1
       + 1/28*s^8*T4LT4ep2
       - 295/3024*s^8*T4LT2ep2
       - 29/84*s^8*T3L61ep1
       - 6176992679863/19203609600*s^8*zeta5
       + 104490933203527014007/46711436099328000*s^8*zeta3
       - 10681/18144*s^8*zeta3^2
       + 203033/441*s^8*a5
       + 419988890669/109734912*s^8*logm
       + 2/7*s^8*logm*T8p10ep0
       + 4/7*s^8*logm*T7p9ep0
       - 473/126*s^8*logm*T7p8ep0
       - 134/63*s^8*logm*T7p7ep0
       + 295/63*s^8*logm*T7p5ep0
       - 1/7*s^8*logm*T7p16ep0
       + 5/28*s^8*logm*T7p14ep1
       + 1/2*s^8*logm*T7p11ep1
       + 22527/3920*s^8*logm*T7p11ep0
       - 1/2*s^8*logm*T7p10ep1
       - 22527/3920*s^8*logm*T7p10ep0
       - 1082231/40824*s^8*logm*T6p9ep0
       - 16/21*s^8*logm*T6p18ep0
       + 143/21*s^8*logm*T6p17ep0
       - 1/28*s^8*logm*T6p16ep1
       - 3/2*s^8*logm*T6p14ep1
       - 379807/11760*s^8*logm*T6p14ep0
       + s^8*logm*T6p13ep1
       + 91789/5880*s^8*logm*T6p13ep0
       - 9/14*s^8*logm*T6p12ep1
       - 22703239/1428840*s^8*logm*T6p12ep0
       + 3/14*s^8*logm*T6p11ep1
       + 825137/158760*s^8*logm*T6p11ep0
       + 1005551/10206*s^8*logm*T6p10ep0
       - 13/14*s^8*logm*T5p8ep1
       + 175345/285768*s^8*logm*T5p11ep0
       - 29317/1260*s^8*logm*zeta5
       - 56750126677/51438240*s^8*logm*zeta3
       - 22823/120*s^8*logm^2
       - 2*s^8*logm^2*T7p11ep0
       + 2*s^8*logm^2*T7p10ep0
       + 6*s^8*logm^2*T6p14ep0
       - 4*s^8*logm^2*T6p13ep0
       + 18/7*s^8*logm^2*T6p12ep0
       - 6/7*s^8*logm^2*T6p11ep0
       + 534/7*s^8*logm^2*zeta3
       + 132/7*s^8*logm^3
       + 203033/2205*s^8*log2*a4
       + 21/8*s^8*ls5pithird*sqrt3
       + 4782016/535815*s^8*ls4pithird*sqrt3
       - 24/7*s^8*ls4pithird*sqrt3*logm
       - 9/7*s^8*ls4pithird*sqrt3*log3
       - 729/224*s^8*ls5p*sqrt3
       - 14075903545886383/72085549536000*s^8*ls3*sqrt3
       + 2391008/19845*s^8*ls3*sqrt3*logm
       - 162/7*s^8*ls3*sqrt3*logm^2
       + 298876/6615*s^8*ls3*sqrt3*log3
       - 243/14*s^8*ls3*sqrt3*log3*logm
       - 729/224*s^8*ls3*sqrt3*log3^2
       - 213602178856727389/2990215388160000*s^8*ls2*sqrt3
       + 9/28*s^8*ls2*sqrt3*zeta3
       + 871144703/1905120*s^8*ls2*sqrt3*logm
       - 192/7*s^8*ls2*sqrt3*logm^2
       + 14075903545886383/72085549536000*s^8*ls2*sqrt3*log3
       - 2391008/19845*s^8*ls2*sqrt3*log3*logm
       + 162/7*s^8*ls2*sqrt3*log3*logm^2
       - 149438/6615*s^8*ls2*sqrt3*log3^2
       + 243/28*s^8*ls2*sqrt3*log3^2*logm
       + 243/224*s^8*ls2*sqrt3*log3^3
       + 1161952347869/5761082880*s^8*ls2^2
       - 8037767/31752*s^8*ls2^2*logm
       + 180/7*s^8*ls2^2*logm^2
       + 13748296/535815*s^8*pi*sqrt3*zeta3
       - 69/7*s^8*pi*sqrt3*logm*zeta3
       - 207/56*s^8*pi*sqrt3*log3*zeta3
       + 243/56*s^8*pi*ls4p*sqrt3
       + 674429705510671909237/6539601053905920000*s^8*pi^2
       + 82076695597/17283248640*s^8*pi^2*zeta3
       + 431143388183/14402707200*s^8*pi^2*logm
       + 67/84*s^8*pi^2*logm*zeta3
       - 383/63*s^8*pi^2*logm^2
       + 203033/79380*s^8*pi^2*log2^3
       - 27/16*s^8*pi^2*ls3*sqrt3
       - 298876/178605*s^8*pi^2*ls2*sqrt3
       + 9/14*s^8*pi^2*ls2*sqrt3*logm
       + 27/112*s^8*pi^2*ls2*sqrt3*log3
       - 14075903545886383/1297539891648000*s^8*pi^3*sqrt3
       + 1195504/178605*s^8*pi^3*sqrt3*logm
       - 9/7*s^8*pi^3*sqrt3*logm^2
       + 149438/59535*s^8*pi^3*sqrt3*log3
       - 27/28*s^8*pi^3*sqrt3*log3*logm
       - 81/448*s^8*pi^3*sqrt3*log3^2
       - 11637566170715646517/934228721986560000*s^8*pi^4
       - 524872867/1028764800*s^8*pi^4*logm
       - 223/315*s^8*pi^4*logm^2
       + 13688989/2540160*s^8*pi^4*log2
       - 1/21*s^8*pi^5*sqrt3
       - 36473/1088640*s^8*pi^6
       + 27817093937/600112800*s^8*c4
       + 8/21*s^8*c4*logm
       - 203033/52920*s^8*c4*log2
       + 57416003772459892411081/87194680718745600000*s^10
       - 79/1260*s^10*T9p7ep0
       - 3/560*s^10*T9p6ep0
       + 3/280*s^10*T9p5ep0
       + 7817/141120*s^10*T9p4ep0
       + 306617/3810240*s^10*T9p3ep0
       - 1/280*s^10*T8p9ep0
       - 1/280*s^10*T8p8ep0
       - 85/2016*s^10*T8p7ep0
       - 1/280*s^10*T8p6ep0
       + 13/240*s^10*T8p4ep0
       + 17/1260*s^10*T8p2ep0
       + 1/140*s^10*T8p10ep1
       + 8443/75600*s^10*T8p10ep0
       + 1/70*s^10*T7p9ep1
       + 50359/352800*s^10*T7p9ep0
       - 473/5040*s^10*T7p8ep1
       + 17849/2116800*s^10*T7p8ep0
       - 67/1260*s^10*T7p7ep1
       - 45329/2822400*s^10*T7p7ep0
       - 59/2520*s^10*T7p6ep1
       + 59/504*s^10*T7p5ep1
       + 1643263/2116800*s^10*T7p5ep0
       - 1/280*s^10*T7p16ep1
       - 232511/1058400*s^10*T7p16ep0
       + 13/360*s^10*T7p15ep1
       + 1/224*s^10*T7p14ep2
       + 23467/264600*s^10*T7p14ep1
       + 1/80*s^10*T7p11ep2
       + 22527/156800*s^10*T7p11ep1
       - 196837589/666792000*s^10*T7p11ep0
       - 1/80*s^10*T7p10ep2
       - 22527/156800*s^10*T7p10ep1
       + 153255449/666792000*s^10*T7p10ep0
       - 1082231/1632960*s^10*T6p9ep1
       - 1646665330661/1080203040000*s^10*T6p9ep0
       + 1/112*s^10*T6p19ep2
       - 2/105*s^10*T6p18ep1
       + 18892866001687/7561421280000*s^10*T6p18ep0
       + 143/840*s^10*T6p17ep1
       + 19803582089/24004512000*s^10*T6p17ep0
       - 1/1120*s^10*T6p16ep2
       - 309246599/1066867200*s^10*T6p16ep1
       + 1/80*s^10*T6p15ep2
       - 3/80*s^10*T6p14ep2
       - 379807/470400*s^10*T6p14ep1
       - 122548079/23708160*s^10*T6p14ep0
       + 1/40*s^10*T6p13ep2
       + 91789/235200*s^10*T6p13ep1
       + 33330640257721/7561421280000*s^10*T6p13ep0
       - 9/560*s^10*T6p12ep2
       - 22703239/57153600*s^10*T6p12ep1
       - 28368978582349577/3243849729120000*s^10*T6p12ep0
       + 3/560*s^10*T6p11ep2
       + 825137/6350400*s^10*T6p11ep1
       + 37259519489/24004512000*s^10*T6p11ep0
       + 1005551/408240*s^10*T6p10ep1
       + 920160288659/67512690000*s^10*T6p10ep0
       - 13/560*s^10*T5p8ep2
       - 4920290251/6401203200*s^10*T5p8ep1
       + 35069/2286144*s^10*T5p11ep1
       + 4338319358441/5184974592000*s^10*T5p11ep0
       + 97/2520*s^10*T4LVB7ep1
       + 9/280*s^10*T4LVB6ep1
       - 1/140*s^10*T4LT4ep2
       + 59/3024*s^10*T4LT2ep2
       + 29/420*s^10*T3L61ep1
       + 6176992679863/96018048000*s^10*zeta5
       - 104490933203527014007/233557180496640000*s^10*zeta3
       + 10681/90720*s^10*zeta3^2
       - 203033/2205*s^10*a5
       - 419988890669/548674560*s^10*logm
       - 2/35*s^10*logm*T8p10ep0
       - 4/35*s^10*logm*T7p9ep0
       + 473/630*s^10*logm*T7p8ep0
       + 134/315*s^10*logm*T7p7ep0
       - 59/63*s^10*logm*T7p5ep0
       + 1/35*s^10*logm*T7p16ep0
       - 1/28*s^10*logm*T7p14ep1
       - 1/10*s^10*logm*T7p11ep1
       - 22527/19600*s^10*logm*T7p11ep0
       + 1/10*s^10*logm*T7p10ep1
       + 22527/19600*s^10*logm*T7p10ep0
       + 1082231/204120*s^10*logm*T6p9ep0
       + 16/105*s^10*logm*T6p18ep0
       - 143/105*s^10*logm*T6p17ep0
       + 1/140*s^10*logm*T6p16ep1
       + 3/10*s^10*logm*T6p14ep1
       + 379807/58800*s^10*logm*T6p14ep0
       - 1/5*s^10*logm*T6p13ep1
       - 91789/29400*s^10*logm*T6p13ep0
       + 9/70*s^10*logm*T6p12ep1
       + 22703239/7144200*s^10*logm*T6p12ep0
       - 3/70*s^10*logm*T6p11ep1
       - 825137/793800*s^10*logm*T6p11ep0
       - 1005551/51030*s^10*logm*T6p10ep0
       + 13/70*s^10*logm*T5p8ep1
       - 35069/285768*s^10*logm*T5p11ep0
       + 29317/6300*s^10*logm*zeta5
       + 56750126677/257191200*s^10*logm*zeta3
       + 22823/600*s^10*logm^2
       + 2/5*s^10*logm^2*T7p11ep0
       - 2/5*s^10*logm^2*T7p10ep0
       - 6/5*s^10*logm^2*T6p14ep0
       + 4/5*s^10*logm^2*T6p13ep0
       - 18/35*s^10*logm^2*T6p12ep0
       + 6/35*s^10*logm^2*T6p11ep0
       - 534/35*s^10*logm^2*zeta3
       - 132/35*s^10*logm^3
       - 203033/11025*s^10*log2*a4
       - 21/40*s^10*ls5pithird*sqrt3
       - 4782016/2679075*s^10*ls4pithird*sqrt3
       + 24/35*s^10*ls4pithird*sqrt3*logm
       + 9/35*s^10*ls4pithird*sqrt3*log3
       + 729/1120*s^10*ls5p*sqrt3
       + 14075903545886383/360427747680000*s^10*ls3*sqrt3
       - 2391008/99225*s^10*ls3*sqrt3*logm
       + 162/35*s^10*ls3*sqrt3*logm^2
       - 298876/33075*s^10*ls3*sqrt3*log3
       + 243/70*s^10*ls3*sqrt3*log3*logm
       + 729/1120*s^10*ls3*sqrt3*log3^2
       + 213602178856727389/14951076940800000*s^10*ls2*sqrt3
       - 9/140*s^10*ls2*sqrt3*zeta3
       - 871144703/9525600*s^10*ls2*sqrt3*logm
       + 192/35*s^10*ls2*sqrt3*logm^2
       - 14075903545886383/360427747680000*s^10*ls2*sqrt3*log3
       + 2391008/99225*s^10*ls2*sqrt3*log3*logm
       - 162/35*s^10*ls2*sqrt3*log3*logm^2
       + 149438/33075*s^10*ls2*sqrt3*log3^2
       - 243/140*s^10*ls2*sqrt3*log3^2*logm
       - 243/1120*s^10*ls2*sqrt3*log3^3
       - 1161952347869/28805414400*s^10*ls2^2
       + 8037767/158760*s^10*ls2^2*logm
       - 36/7*s^10*ls2^2*logm^2
       - 13748296/2679075*s^10*pi*sqrt3*zeta3
       + 69/35*s^10*pi*sqrt3*logm*zeta3
       + 207/280*s^10*pi*sqrt3*log3*zeta3
       - 243/280*s^10*pi*ls4p*sqrt3
       - 674429705510671909237/32698005269529600000*s^10*pi^2
       - 82076695597/86416243200*s^10*pi^2*zeta3
       - 431143388183/72013536000*s^10*pi^2*logm
       - 67/420*s^10*pi^2*logm*zeta3
       + 383/315*s^10*pi^2*logm^2
       - 203033/396900*s^10*pi^2*log2^3
       + 27/80*s^10*pi^2*ls3*sqrt3
       + 298876/893025*s^10*pi^2*ls2*sqrt3
       - 9/70*s^10*pi^2*ls2*sqrt3*logm
       - 27/560*s^10*pi^2*ls2*sqrt3*log3
       + 14075903545886383/6487699458240000*s^10*pi^3*sqrt3
       - 1195504/893025*s^10*pi^3*sqrt3*logm
       + 9/35*s^10*pi^3*sqrt3*logm^2
       - 149438/297675*s^10*pi^3*sqrt3*log3
       + 27/140*s^10*pi^3*sqrt3*log3*logm
       + 81/2240*s^10*pi^3*sqrt3*log3^2
       + 11637566170715646517/4671143609932800000*s^10*pi^4
       + 524872867/5143824000*s^10*pi^4*logm
       + 223/1575*s^10*pi^4*logm^2
       - 13688989/12700800*s^10*pi^4*log2
       + 1/105*s^10*pi^5*sqrt3
       + 36473/5443200*s^10*pi^6
       - 27817093937/3000564000*s^10*c4
       - 8/105*s^10*c4*logm
       + 203033/264600*s^10*c4*log2
       - 597752/99225*ls4*sqrt3
       + 81/35*ls4*sqrt3*logm
       + 243/280*ls4*sqrt3*log3
       + 597752/19845*ls4*s^2*sqrt3
       - 81/7*ls4*s^2*sqrt3*logm
       - 243/56*ls4*s^2*sqrt3*log3
       - 1195504/19845*ls4*s^4*sqrt3
       + 162/7*ls4*s^4*sqrt3*logm
       + 243/28*ls4*s^4*sqrt3*log3
       + 1195504/19845*ls4*s^6*sqrt3
       - 162/7*ls4*s^6*sqrt3*logm
       - 243/28*ls4*s^6*sqrt3*log3
       - 597752/19845*ls4*s^8*sqrt3
       + 81/7*ls4*s^8*sqrt3*logm
       + 243/56*ls4*s^8*sqrt3*log3
       + 597752/99225*ls4*s^10*sqrt3
       - 81/35*ls4*s^10*sqrt3*logm
       - 243/280*ls4*s^10*sqrt3*log3
       - 243/560*ls5*sqrt3
       + 243/112*ls5*s^2*sqrt3
       - 243/56*ls5*s^4*sqrt3
       + 243/56*ls5*s^6*sqrt3
       - 243/112*ls5*s^8*sqrt3
       + 243/560*ls5*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/1120
       + 1/280*T7p11ep0
       - 1/280*T7p10ep0
       - 3/280*T6p14ep0
       + 1/140*T6p13ep0
       - 3/280*T6p12ep0
       + 1/280*T6p11ep0
       - 53/360*zeta3
       + 27/280*ls3*sqrt3
       + 6/35*ls2*sqrt3
       - 27/280*ls2*sqrt3*log3
       - 9/140*ls2^2
       + 13/1440*pi^2
       + 3/560*pi^3*sqrt3
       + 19/12600*pi^4
       + 13/224*s^2
       - 1/56*s^2*T7p11ep0
       + 1/56*s^2*T7p10ep0
       + 3/56*s^2*T6p14ep0
       - 1/28*s^2*T6p13ep0
       + 3/56*s^2*T6p12ep0
       - 1/56*s^2*T6p11ep0
       + 53/72*s^2*zeta3
       - 27/56*s^2*ls3*sqrt3
       - 6/7*s^2*ls2*sqrt3
       + 27/56*s^2*ls2*sqrt3*log3
       + 9/28*s^2*ls2^2
       - 13/288*s^2*pi^2
       - 3/112*s^2*pi^3*sqrt3
       - 19/2520*s^2*pi^4
       - 13/112*s^4
       + 1/28*s^4*T7p11ep0
       - 1/28*s^4*T7p10ep0
       - 3/28*s^4*T6p14ep0
       + 1/14*s^4*T6p13ep0
       - 3/28*s^4*T6p12ep0
       + 1/28*s^4*T6p11ep0
       - 53/36*s^4*zeta3
       + 27/28*s^4*ls3*sqrt3
       + 12/7*s^4*ls2*sqrt3
       - 27/28*s^4*ls2*sqrt3*log3
       - 9/14*s^4*ls2^2
       + 13/144*s^4*pi^2
       + 3/56*s^4*pi^3*sqrt3
       + 19/1260*s^4*pi^4
       + 13/112*s^6
       - 1/28*s^6*T7p11ep0
       + 1/28*s^6*T7p10ep0
       + 3/28*s^6*T6p14ep0
       - 1/14*s^6*T6p13ep0
       + 3/28*s^6*T6p12ep0
       - 1/28*s^6*T6p11ep0
       + 53/36*s^6*zeta3
       - 27/28*s^6*ls3*sqrt3
       - 12/7*s^6*ls2*sqrt3
       + 27/28*s^6*ls2*sqrt3*log3
       + 9/14*s^6*ls2^2
       - 13/144*s^6*pi^2
       - 3/56*s^6*pi^3*sqrt3
       - 19/1260*s^6*pi^4
       - 13/224*s^8
       + 1/56*s^8*T7p11ep0
       - 1/56*s^8*T7p10ep0
       - 3/56*s^8*T6p14ep0
       + 1/28*s^8*T6p13ep0
       - 3/56*s^8*T6p12ep0
       + 1/56*s^8*T6p11ep0
       - 53/72*s^8*zeta3
       + 27/56*s^8*ls3*sqrt3
       + 6/7*s^8*ls2*sqrt3
       - 27/56*s^8*ls2*sqrt3*log3
       - 9/28*s^8*ls2^2
       + 13/288*s^8*pi^2
       + 3/112*s^8*pi^3*sqrt3
       + 19/2520*s^8*pi^4
       + 13/1120*s^10
       - 1/280*s^10*T7p11ep0
       + 1/280*s^10*T7p10ep0
       + 3/280*s^10*T6p14ep0
       - 1/140*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep0
       + 53/360*s^10*zeta3
       - 27/280*s^10*ls3*sqrt3
       - 6/35*s^10*ls2*sqrt3
       + 27/280*s^10*ls2*sqrt3*log3
       + 9/140*s^10*ls2^2
       - 13/1440*s^10*pi^2
       - 3/560*s^10*pi^3*sqrt3
       - 19/12600*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^3*ep^-1 * (
       + 574097896733/10973491200
       + 1/70*T7p9ep0
       - 191/2520*T7p8ep0
       - 59/1260*T7p7ep0
       + 59/630*T7p5ep0
       - 1/140*T7p16ep0
       - 1/112*T7p14ep1
       + 1/280*T7p11ep1
       + 42767/2116800*T7p11ep0
       - 1/280*T7p10ep1
       - 42767/2116800*T7p10ep0
       - 12157549/28576800*T6p9ep0
       - 2/105*T6p18ep0
       + 59/420*T6p17ep0
       - 1/560*T6p16ep1
       - 3/280*T6p14ep1
       - 251471/705600*T6p14ep0
       + 1/140*T6p13ep1
       + 149831/1058400*T6p13ep0
       - 3/280*T6p12ep1
       - 821119/4082400*T6p12ep0
       + 1/280*T6p11ep1
       + 202199/3175200*T6p11ep0
       + 5565167/3572100*T6p10ep0
       + 3/560*T5p8ep1
       - 136009/2857680*T5p11ep0
       - 1817/12600*zeta5
       - 14931600487/1028764800*zeta3
       + 13/140*logm
       - 1/35*logm*T7p11ep0
       + 1/35*logm*T7p10ep0
       + 3/35*logm*T6p14ep0
       - 2/35*logm*T6p13ep0
       + 3/35*logm*T6p12ep0
       - 1/35*logm*T6p11ep0
       + 53/45*logm*zeta3
       - 2/35*ls4pithird*sqrt3
       + 474161/226800*ls3*sqrt3
       - 27/35*ls3*sqrt3*logm
       - 81/280*ls3*sqrt3*log3
       + 190339901/19051200*ls2*sqrt3
       - 48/35*ls2*sqrt3*logm
       - 474161/226800*ls2*sqrt3*log3
       + 27/35*ls2*sqrt3*log3*logm
       + 81/560*ls2*sqrt3*log3^2
       - 11146879/3175200*ls2^2
       + 18/35*ls2^2*logm
       - 23/140*pi*sqrt3*zeta3
       + 201758951/1646023680*pi^2
       - 131/5040*pi^2*zeta3
       - 13/180*pi^2*logm
       + 3/280*pi^2*ls2*sqrt3
       + 474161/4082400*pi^3*sqrt3
       - 3/70*pi^3*sqrt3*logm
       - 9/560*pi^3*sqrt3*log3
       - 164940233/4115059200*pi^4
       - 19/1575*pi^4*logm
       + 2/105*c4
       - 574097896733/2194698240*s^2
       - 1/14*s^2*T7p9ep0
       + 191/504*s^2*T7p8ep0
       + 59/252*s^2*T7p7ep0
       - 59/126*s^2*T7p5ep0
       + 1/28*s^2*T7p16ep0
       + 5/112*s^2*T7p14ep1
       - 1/56*s^2*T7p11ep1
       - 42767/423360*s^2*T7p11ep0
       + 1/56*s^2*T7p10ep1
       + 42767/423360*s^2*T7p10ep0
       + 12157549/5715360*s^2*T6p9ep0
       + 2/21*s^2*T6p18ep0
       - 59/84*s^2*T6p17ep0
       + 1/112*s^2*T6p16ep1
       + 3/56*s^2*T6p14ep1
       + 251471/141120*s^2*T6p14ep0
       - 1/28*s^2*T6p13ep1
       - 149831/211680*s^2*T6p13ep0
       + 3/56*s^2*T6p12ep1
       + 821119/816480*s^2*T6p12ep0
       - 1/56*s^2*T6p11ep1
       - 202199/635040*s^2*T6p11ep0
       - 5565167/714420*s^2*T6p10ep0
       - 3/112*s^2*T5p8ep1
       + 136009/571536*s^2*T5p11ep0
       + 1817/2520*s^2*zeta5
       + 14931600487/205752960*s^2*zeta3
       - 13/28*s^2*logm
       + 1/7*s^2*logm*T7p11ep0
       - 1/7*s^2*logm*T7p10ep0
       - 3/7*s^2*logm*T6p14ep0
       + 2/7*s^2*logm*T6p13ep0
       - 3/7*s^2*logm*T6p12ep0
       + 1/7*s^2*logm*T6p11ep0
       - 53/9*s^2*logm*zeta3
       + 2/7*s^2*ls4pithird*sqrt3
       - 474161/45360*s^2*ls3*sqrt3
       + 27/7*s^2*ls3*sqrt3*logm
       + 81/56*s^2*ls3*sqrt3*log3
       - 190339901/3810240*s^2*ls2*sqrt3
       + 48/7*s^2*ls2*sqrt3*logm
       + 474161/45360*s^2*ls2*sqrt3*log3
       - 27/7*s^2*ls2*sqrt3*log3*logm
       - 81/112*s^2*ls2*sqrt3*log3^2
       + 11146879/635040*s^2*ls2^2
       - 18/7*s^2*ls2^2*logm
       + 23/28*s^2*pi*sqrt3*zeta3
       - 201758951/329204736*s^2*pi^2
       + 131/1008*s^2*pi^2*zeta3
       + 13/36*s^2*pi^2*logm
       - 3/56*s^2*pi^2*ls2*sqrt3
       - 474161/816480*s^2*pi^3*sqrt3
       + 3/14*s^2*pi^3*sqrt3*logm
       + 9/112*s^2*pi^3*sqrt3*log3
       + 164940233/823011840*s^2*pi^4
       + 19/315*s^2*pi^4*logm
       - 2/21*s^2*c4
       + 574097896733/1097349120*s^4
       + 1/7*s^4*T7p9ep0
       - 191/252*s^4*T7p8ep0
       - 59/126*s^4*T7p7ep0
       + 59/63*s^4*T7p5ep0
       - 1/14*s^4*T7p16ep0
       - 5/56*s^4*T7p14ep1
       + 1/28*s^4*T7p11ep1
       + 42767/211680*s^4*T7p11ep0
       - 1/28*s^4*T7p10ep1
       - 42767/211680*s^4*T7p10ep0
       - 12157549/2857680*s^4*T6p9ep0
       - 4/21*s^4*T6p18ep0
       + 59/42*s^4*T6p17ep0
       - 1/56*s^4*T6p16ep1
       - 3/28*s^4*T6p14ep1
       - 251471/70560*s^4*T6p14ep0
       + 1/14*s^4*T6p13ep1
       + 149831/105840*s^4*T6p13ep0
       - 3/28*s^4*T6p12ep1
       - 821119/408240*s^4*T6p12ep0
       + 1/28*s^4*T6p11ep1
       + 202199/317520*s^4*T6p11ep0
       + 5565167/357210*s^4*T6p10ep0
       + 3/56*s^4*T5p8ep1
       - 136009/285768*s^4*T5p11ep0
       - 1817/1260*s^4*zeta5
       - 14931600487/102876480*s^4*zeta3
       + 13/14*s^4*logm
       - 2/7*s^4*logm*T7p11ep0
       + 2/7*s^4*logm*T7p10ep0
       + 6/7*s^4*logm*T6p14ep0
       - 4/7*s^4*logm*T6p13ep0
       + 6/7*s^4*logm*T6p12ep0
       - 2/7*s^4*logm*T6p11ep0
       + 106/9*s^4*logm*zeta3
       - 4/7*s^4*ls4pithird*sqrt3
       + 474161/22680*s^4*ls3*sqrt3
       - 54/7*s^4*ls3*sqrt3*logm
       - 81/28*s^4*ls3*sqrt3*log3
       + 190339901/1905120*s^4*ls2*sqrt3
       - 96/7*s^4*ls2*sqrt3*logm
       - 474161/22680*s^4*ls2*sqrt3*log3
       + 54/7*s^4*ls2*sqrt3*log3*logm
       + 81/56*s^4*ls2*sqrt3*log3^2
       - 11146879/317520*s^4*ls2^2
       + 36/7*s^4*ls2^2*logm
       - 23/14*s^4*pi*sqrt3*zeta3
       + 201758951/164602368*s^4*pi^2
       - 131/504*s^4*pi^2*zeta3
       - 13/18*s^4*pi^2*logm
       + 3/28*s^4*pi^2*ls2*sqrt3
       + 474161/408240*s^4*pi^3*sqrt3
       - 3/7*s^4*pi^3*sqrt3*logm
       - 9/56*s^4*pi^3*sqrt3*log3
       - 164940233/411505920*s^4*pi^4
       - 38/315*s^4*pi^4*logm
       + 4/21*s^4*c4
       - 574097896733/1097349120*s^6
       - 1/7*s^6*T7p9ep0
       + 191/252*s^6*T7p8ep0
       + 59/126*s^6*T7p7ep0
       - 59/63*s^6*T7p5ep0
       + 1/14*s^6*T7p16ep0
       + 5/56*s^6*T7p14ep1
       - 1/28*s^6*T7p11ep1
       - 42767/211680*s^6*T7p11ep0
       + 1/28*s^6*T7p10ep1
       + 42767/211680*s^6*T7p10ep0
       + 12157549/2857680*s^6*T6p9ep0
       + 4/21*s^6*T6p18ep0
       - 59/42*s^6*T6p17ep0
       + 1/56*s^6*T6p16ep1
       + 3/28*s^6*T6p14ep1
       + 251471/70560*s^6*T6p14ep0
       - 1/14*s^6*T6p13ep1
       - 149831/105840*s^6*T6p13ep0
       + 3/28*s^6*T6p12ep1
       + 821119/408240*s^6*T6p12ep0
       - 1/28*s^6*T6p11ep1
       - 202199/317520*s^6*T6p11ep0
       - 5565167/357210*s^6*T6p10ep0
       - 3/56*s^6*T5p8ep1
       + 136009/285768*s^6*T5p11ep0
       + 1817/1260*s^6*zeta5
       + 14931600487/102876480*s^6*zeta3
       - 13/14*s^6*logm
       + 2/7*s^6*logm*T7p11ep0
       - 2/7*s^6*logm*T7p10ep0
       - 6/7*s^6*logm*T6p14ep0
       + 4/7*s^6*logm*T6p13ep0
       - 6/7*s^6*logm*T6p12ep0
       + 2/7*s^6*logm*T6p11ep0
       - 106/9*s^6*logm*zeta3
       + 4/7*s^6*ls4pithird*sqrt3
       - 474161/22680*s^6*ls3*sqrt3
       + 54/7*s^6*ls3*sqrt3*logm
       + 81/28*s^6*ls3*sqrt3*log3
       - 190339901/1905120*s^6*ls2*sqrt3
       + 96/7*s^6*ls2*sqrt3*logm
       + 474161/22680*s^6*ls2*sqrt3*log3
       - 54/7*s^6*ls2*sqrt3*log3*logm
       - 81/56*s^6*ls2*sqrt3*log3^2
       + 11146879/317520*s^6*ls2^2
       - 36/7*s^6*ls2^2*logm
       + 23/14*s^6*pi*sqrt3*zeta3
       - 201758951/164602368*s^6*pi^2
       + 131/504*s^6*pi^2*zeta3
       + 13/18*s^6*pi^2*logm
       - 3/28*s^6*pi^2*ls2*sqrt3
       - 474161/408240*s^6*pi^3*sqrt3
       + 3/7*s^6*pi^3*sqrt3*logm
       + 9/56*s^6*pi^3*sqrt3*log3
       + 164940233/411505920*s^6*pi^4
       + 38/315*s^6*pi^4*logm
       - 4/21*s^6*c4
       + 574097896733/2194698240*s^8
       + 1/14*s^8*T7p9ep0
       - 191/504*s^8*T7p8ep0
       - 59/252*s^8*T7p7ep0
       + 59/126*s^8*T7p5ep0
       - 1/28*s^8*T7p16ep0
       - 5/112*s^8*T7p14ep1
       + 1/56*s^8*T7p11ep1
       + 42767/423360*s^8*T7p11ep0
       - 1/56*s^8*T7p10ep1
       - 42767/423360*s^8*T7p10ep0
       - 12157549/5715360*s^8*T6p9ep0
       - 2/21*s^8*T6p18ep0
       + 59/84*s^8*T6p17ep0
       - 1/112*s^8*T6p16ep1
       - 3/56*s^8*T6p14ep1
       - 251471/141120*s^8*T6p14ep0
       + 1/28*s^8*T6p13ep1
       + 149831/211680*s^8*T6p13ep0
       - 3/56*s^8*T6p12ep1
       - 821119/816480*s^8*T6p12ep0
       + 1/56*s^8*T6p11ep1
       + 202199/635040*s^8*T6p11ep0
       + 5565167/714420*s^8*T6p10ep0
       + 3/112*s^8*T5p8ep1
       - 136009/571536*s^8*T5p11ep0
       - 1817/2520*s^8*zeta5
       - 14931600487/205752960*s^8*zeta3
       + 13/28*s^8*logm
       - 1/7*s^8*logm*T7p11ep0
       + 1/7*s^8*logm*T7p10ep0
       + 3/7*s^8*logm*T6p14ep0
       - 2/7*s^8*logm*T6p13ep0
       + 3/7*s^8*logm*T6p12ep0
       - 1/7*s^8*logm*T6p11ep0
       + 53/9*s^8*logm*zeta3
       - 2/7*s^8*ls4pithird*sqrt3
       + 474161/45360*s^8*ls3*sqrt3
       - 27/7*s^8*ls3*sqrt3*logm
       - 81/56*s^8*ls3*sqrt3*log3
       + 190339901/3810240*s^8*ls2*sqrt3
       - 48/7*s^8*ls2*sqrt3*logm
       - 474161/45360*s^8*ls2*sqrt3*log3
       + 27/7*s^8*ls2*sqrt3*log3*logm
       + 81/112*s^8*ls2*sqrt3*log3^2
       - 11146879/635040*s^8*ls2^2
       + 18/7*s^8*ls2^2*logm
       - 23/28*s^8*pi*sqrt3*zeta3
       + 201758951/329204736*s^8*pi^2
       - 131/1008*s^8*pi^2*zeta3
       - 13/36*s^8*pi^2*logm
       + 3/56*s^8*pi^2*ls2*sqrt3
       + 474161/816480*s^8*pi^3*sqrt3
       - 3/14*s^8*pi^3*sqrt3*logm
       - 9/112*s^8*pi^3*sqrt3*log3
       - 164940233/823011840*s^8*pi^4
       - 19/315*s^8*pi^4*logm
       + 2/21*s^8*c4
       - 574097896733/10973491200*s^10
       - 1/70*s^10*T7p9ep0
       + 191/2520*s^10*T7p8ep0
       + 59/1260*s^10*T7p7ep0
       - 59/630*s^10*T7p5ep0
       + 1/140*s^10*T7p16ep0
       + 1/112*s^10*T7p14ep1
       - 1/280*s^10*T7p11ep1
       - 42767/2116800*s^10*T7p11ep0
       + 1/280*s^10*T7p10ep1
       + 42767/2116800*s^10*T7p10ep0
       + 12157549/28576800*s^10*T6p9ep0
       + 2/105*s^10*T6p18ep0
       - 59/420*s^10*T6p17ep0
       + 1/560*s^10*T6p16ep1
       + 3/280*s^10*T6p14ep1
       + 251471/705600*s^10*T6p14ep0
       - 1/140*s^10*T6p13ep1
       - 149831/1058400*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep1
       + 821119/4082400*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep1
       - 202199/3175200*s^10*T6p11ep0
       - 5565167/3572100*s^10*T6p10ep0
       - 3/560*s^10*T5p8ep1
       + 136009/2857680*s^10*T5p11ep0
       + 1817/12600*s^10*zeta5
       + 14931600487/1028764800*s^10*zeta3
       - 13/140*s^10*logm
       + 1/35*s^10*logm*T7p11ep0
       - 1/35*s^10*logm*T7p10ep0
       - 3/35*s^10*logm*T6p14ep0
       + 2/35*s^10*logm*T6p13ep0
       - 3/35*s^10*logm*T6p12ep0
       + 1/35*s^10*logm*T6p11ep0
       - 53/45*s^10*logm*zeta3
       + 2/35*s^10*ls4pithird*sqrt3
       - 474161/226800*s^10*ls3*sqrt3
       + 27/35*s^10*ls3*sqrt3*logm
       + 81/280*s^10*ls3*sqrt3*log3
       - 190339901/19051200*s^10*ls2*sqrt3
       + 48/35*s^10*ls2*sqrt3*logm
       + 474161/226800*s^10*ls2*sqrt3*log3
       - 27/35*s^10*ls2*sqrt3*log3*logm
       - 81/560*s^10*ls2*sqrt3*log3^2
       + 11146879/3175200*s^10*ls2^2
       - 18/35*s^10*ls2^2*logm
       + 23/140*s^10*pi*sqrt3*zeta3
       - 201758951/1646023680*s^10*pi^2
       + 131/5040*s^10*pi^2*zeta3
       + 13/180*s^10*pi^2*logm
       - 3/280*s^10*pi^2*ls2*sqrt3
       - 474161/4082400*s^10*pi^3*sqrt3
       + 3/70*s^10*pi^3*sqrt3*logm
       + 9/560*s^10*pi^3*sqrt3*log3
       + 164940233/4115059200*s^10*pi^4
       + 19/1575*s^10*pi^4*logm
       - 2/105*s^10*c4
       + 27/140*ls4*sqrt3
       - 27/28*ls4*s^2*sqrt3
       + 27/14*ls4*s^4*sqrt3
       - 27/14*ls4*s^6*sqrt3
       + 27/28*ls4*s^8*sqrt3
       - 27/140*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^3 * (
       + 16987587204518342755682796029/29386253637789237116928000
       - 79/1260*T9p7ep0
       - 1/280*T9p6ep0
       + 1/140*T9p5ep0
       + 7817/211680*T9p4ep0
       + 306617/5715360*T9p3ep0
       + 149/336*T8p7ep0
       - 1/140*T8p6ep0
       + 13/360*T8p4ep0
       - 311/315*T8p2ep0
       - 1517/264600*T8p10ep0
       + 1/70*T7p9ep1
       + 88253/529200*T7p9ep0
       - 191/2520*T7p8ep1
       + 10223/117600*T7p8ep0
       - 59/1260*T7p7ep1
       - 2911/604800*T7p7ep0
       - 59/2520*T7p6ep1
       + 59/630*T7p5ep1
       + 558209/1058400*T7p5ep0
       - 1/140*T7p16ep1
       - 174767/529200*T7p16ep0
       + 8/315*T7p15ep1
       - 1/112*T7p14ep2
       - 17/112*T7p14ep1
       + 1/280*T7p11ep2
       + 42767/2116800*T7p11ep1
       - 3913001353/8001504000*T7p11ep0
       - 1/280*T7p10ep2
       - 42767/2116800*T7p10ep1
       + 3327706153/8001504000*T7p10ep0
       - 12157549/28576800*T6p9ep1
       - 22306013477/126023688000*T6p9ep0
       - 2/105*T6p18ep1
       + 6265763909143/3780710640000*T6p18ep0
       + 59/420*T6p17ep1
       + 7287673207/12002256000*T6p17ep0
       - 1/560*T6p16ep2
       - 1132267723/8001504000*T6p16ep1
       - 1/280*T6p15ep2
       - 3/280*T6p14ep2
       - 251471/705600*T6p14ep1
       + 720365507/106686720*T6p14ep0
       + 1/140*T6p13ep2
       + 149831/1058400*T6p13ep1
       - 49907069893/210039480000*T6p13ep0
       - 3/280*T6p12ep2
       - 821119/4082400*T6p12ep1
       - 207509253981647/31190862780000*T6p12ep0
       + 1/280*T6p11ep2
       + 202199/3175200*T6p11ep1
       + 11504975903/12002256000*T6p11ep0
       + 5565167/3572100*T6p10ep1
       + 182814647651/31505922000*T6p10ep0
       + 3/560*T5p8ep2
       - 3857413477/16003008000*T5p8ep1
       - 136009/2857680*T5p11ep1
       - 4146533837749/2592487296000*T5p11ep0
       + 71/126*T4LVB7ep1
       - 74/315*T4LVB6ep1
       - 1/1260*T4LT4ep2
       + 59/3780*T4LT2ep2
       + 3/35*T3L61ep1
       - 359599056442322243/652202591040000*zeta5
       - 206254794951333712029376274753/478576130672567575904256000*zeta3
       - 83/1890*zeta3^2
       + 117174165854/269594325*a5
       - 437609334323741934799/3918085325586432000*a4
       - 120562328102270975579/346095133655040000*logm
       - 4/35*logm*T7p9ep0
       + 191/315*logm*T7p8ep0
       + 118/315*logm*T7p7ep0
       - 236/315*logm*T7p5ep0
       + 2/35*logm*T7p16ep0
       + 1/14*logm*T7p14ep1
       - 1/35*logm*T7p11ep1
       - 42767/264600*logm*T7p11ep0
       + 1/35*logm*T7p10ep1
       + 42767/264600*logm*T7p10ep0
       + 12157549/3572100*logm*T6p9ep0
       + 16/105*logm*T6p18ep0
       - 118/105*logm*T6p17ep0
       + 1/70*logm*T6p16ep1
       + 3/35*logm*T6p14ep1
       + 251471/88200*logm*T6p14ep0
       - 2/35*logm*T6p13ep1
       - 149831/132300*logm*T6p13ep0
       + 3/35*logm*T6p12ep1
       + 821119/510300*logm*T6p12ep0
       - 1/35*logm*T6p11ep1
       - 202199/396900*logm*T6p11ep0
       - 11130334/893025*logm*T6p10ep0
       - 3/70*logm*T5p8ep1
       + 136009/357210*logm*T5p11ep0
       + 1817/1575*logm*zeta5
       + 561247081368573661/11866118868172800*logm*zeta3
       + 648609121/43659000*logm^2
       + 4/35*logm^2*T7p11ep0
       - 4/35*logm^2*T7p10ep0
       - 12/35*logm^2*T6p14ep0
       + 8/35*logm^2*T6p13ep0
       - 12/35*logm^2*T6p12ep0
       + 4/35*logm^2*T6p11ep0
       - 212/45*logm^2*zeta3
       - 3144/385*logm^3
       - 473266/33075*log2*a4
       - 437609334323741934799/94034047814074368000*log2^4
       - 4873647203/1155404250*log2^5
       - 7/20*ls5pithird*sqrt3
       - 474161/382725*ls4pithird*sqrt3
       + 16/35*ls4pithird*sqrt3*logm
       + 6/35*ls4pithird*sqrt3*log3
       + 243/560*ls5p*sqrt3
       - 52104945087577/3960744480000*ls3*sqrt3
       - 474161/28350*ls3*sqrt3*logm
       + 108/35*ls3*sqrt3*logm^2
       - 474161/75600*ls3*sqrt3*log3
       + 81/35*ls3*sqrt3*log3*logm
       + 243/560*ls3*sqrt3*log3^2
       - 265429666472050163/3105223672320000*ls2*sqrt3
       - 3/70*ls2*sqrt3*zeta3
       - 184681961/2381400*ls2*sqrt3*logm
       + 192/35*ls2*sqrt3*logm^2
       + 52104945087577/3960744480000*ls2*sqrt3*log3
       + 474161/28350*ls2*sqrt3*log3*logm
       - 108/35*ls2*sqrt3*log3*logm^2
       + 474161/151200*ls2*sqrt3*log3^2
       - 81/70*ls2*sqrt3*log3^2*logm
       - 81/560*ls2*sqrt3*log3^3
       + 16615018151/2880541440*ls2^2
       + 10228339/396900*ls2^2*logm
       - 72/35*ls2^2*logm^2
       - 10905703/3061800*pi*sqrt3*zeta3
       + 46/35*pi*sqrt3*logm*zeta3
       + 69/140*pi*sqrt3*log3*zeta3
       - 81/140*pi*ls4p*sqrt3
       - 6023223907113263759/251523117457920000*pi^2
       - 36998181463/43208121600*pi^2*zeta3
       - 17051930153/36006768000*pi^2*logm
       + 131/630*pi^2*logm*zeta3
       - 17/315*pi^2*logm^2
       + 437609334323741934799/94034047814074368000*pi^2*log2^2
       + 16093367419/2426348925*pi^2*log2^3
       + 9/40*pi^2*ls3*sqrt3
       + 474161/2041200*pi^2*ls2*sqrt3
       - 3/35*pi^2*ls2*sqrt3*logm
       - 9/280*pi^2*ls2*sqrt3*log3
       - 52104945087577/71293400640000*pi^3*sqrt3
       - 474161/510300*pi^3*sqrt3*logm
       + 6/35*pi^3*sqrt3*logm^2
       - 474161/1360800*pi^3*sqrt3*log3
       + 9/70*pi^3*sqrt3*log3*logm
       + 27/1120*pi^3*sqrt3*log3^2
       + 149090125019762208246104837/31990383066348099993600000*pi^4
       + 166164953/514382400*pi^4*logm
       + 76/1575*pi^4*logm^2
       + 3659055784211/776431656000*pi^4*log2
       + 2/315*pi^5*sqrt3
       + 32969/6350400*pi^6
       - 20420356907/1500282000*c4
       - 16/105*c4*logm
       + 236633/396900*c4*log2
       - 3987590281440702339484230839/1399579259152729374720000*s^2
       + 79/252*s^2*T9p7ep0
       + 1/56*s^2*T9p6ep0
       - 1/28*s^2*T9p5ep0
       - 7817/42336*s^2*T9p4ep0
       - 306617/1143072*s^2*T9p3ep0
       - 745/336*s^2*T8p7ep0
       + 1/28*s^2*T8p6ep0
       - 13/72*s^2*T8p4ep0
       + 311/63*s^2*T8p2ep0
       + 1517/52920*s^2*T8p10ep0
       - 1/14*s^2*T7p9ep1
       - 88253/105840*s^2*T7p9ep0
       + 191/504*s^2*T7p8ep1
       - 10223/23520*s^2*T7p8ep0
       + 59/252*s^2*T7p7ep1
       + 2911/120960*s^2*T7p7ep0
       + 59/504*s^2*T7p6ep1
       - 59/126*s^2*T7p5ep1
       - 558209/211680*s^2*T7p5ep0
       + 1/28*s^2*T7p16ep1
       + 174767/105840*s^2*T7p16ep0
       - 8/63*s^2*T7p15ep1
       + 5/112*s^2*T7p14ep2
       + 85/112*s^2*T7p14ep1
       - 1/56*s^2*T7p11ep2
       - 42767/423360*s^2*T7p11ep1
       + 3913001353/1600300800*s^2*T7p11ep0
       + 1/56*s^2*T7p10ep2
       + 42767/423360*s^2*T7p10ep1
       - 3327706153/1600300800*s^2*T7p10ep0
       + 12157549/5715360*s^2*T6p9ep1
       + 22306013477/25204737600*s^2*T6p9ep0
       + 2/21*s^2*T6p18ep1
       - 6265763909143/756142128000*s^2*T6p18ep0
       - 59/84*s^2*T6p17ep1
       - 7287673207/2400451200*s^2*T6p17ep0
       + 1/112*s^2*T6p16ep2
       + 1132267723/1600300800*s^2*T6p16ep1
       + 1/56*s^2*T6p15ep2
       + 3/56*s^2*T6p14ep2
       + 251471/141120*s^2*T6p14ep1
       - 720365507/21337344*s^2*T6p14ep0
       - 1/28*s^2*T6p13ep2
       - 149831/211680*s^2*T6p13ep1
       + 49907069893/42007896000*s^2*T6p13ep0
       + 3/56*s^2*T6p12ep2
       + 821119/816480*s^2*T6p12ep1
       + 207509253981647/6238172556000*s^2*T6p12ep0
       - 1/56*s^2*T6p11ep2
       - 202199/635040*s^2*T6p11ep1
       - 11504975903/2400451200*s^2*T6p11ep0
       - 5565167/714420*s^2*T6p10ep1
       - 182814647651/6301184400*s^2*T6p10ep0
       - 3/112*s^2*T5p8ep2
       + 3857413477/3200601600*s^2*T5p8ep1
       + 136009/571536*s^2*T5p11ep1
       + 4146533837749/518497459200*s^2*T5p11ep0
       - 355/126*s^2*T4LVB7ep1
       + 74/63*s^2*T4LVB6ep1
       + 1/252*s^2*T4LT4ep2
       - 59/756*s^2*T4LT2ep2
       - 3/7*s^2*T3L61ep1
       - 211643523108582559/201589891776000*s^2*zeta5
       + 16294027620650554908288048623/6797956401598971248640000*s^2*zeta3
       + 83/378*s^2*zeta3^2
       + 12581142889786/13749310575*s^2*a5
       + 2049101914011949799/6487738688471040*s^2*a4
       + 4476899318402450833/1966449623040000*s^2*logm
       + 4/7*s^2*logm*T7p9ep0
       - 191/63*s^2*logm*T7p8ep0
       - 118/63*s^2*logm*T7p7ep0
       + 236/63*s^2*logm*T7p5ep0
       - 2/7*s^2*logm*T7p16ep0
       - 5/14*s^2*logm*T7p14ep1
       + 1/7*s^2*logm*T7p11ep1
       + 42767/52920*s^2*logm*T7p11ep0
       - 1/7*s^2*logm*T7p10ep1
       - 42767/52920*s^2*logm*T7p10ep0
       - 12157549/714420*s^2*logm*T6p9ep0
       - 16/21*s^2*logm*T6p18ep0
       + 118/21*s^2*logm*T6p17ep0
       - 1/14*s^2*logm*T6p16ep1
       - 3/7*s^2*logm*T6p14ep1
       - 251471/17640*s^2*logm*T6p14ep0
       + 2/7*s^2*logm*T6p13ep1
       + 149831/26460*s^2*logm*T6p13ep0
       - 3/7*s^2*logm*T6p12ep1
       - 821119/102060*s^2*logm*T6p12ep0
       + 1/7*s^2*logm*T6p11ep1
       + 202199/79380*s^2*logm*T6p11ep0
       + 11130334/178605*s^2*logm*T6p10ep0
       + 3/14*s^2*logm*T5p8ep1
       - 136009/71442*s^2*logm*T5p11ep0
       - 1817/315*s^2*logm*zeta5
       - 505375065505901309/741632429260800*s^2*logm*zeta3
       - 69596003/935550*s^2*logm^2
       - 4/7*s^2*logm^2*T7p11ep0
       + 4/7*s^2*logm^2*T7p10ep0
       + 12/7*s^2*logm^2*T6p14ep0
       - 8/7*s^2*logm^2*T6p13ep0
       + 12/7*s^2*logm^2*T6p12ep0
       - 4/7*s^2*logm^2*T6p11ep0
       + 212/9*s^2*logm^2*zeta3
       + 9472/231*s^2*logm^3
       + 473266/6615*s^2*log2*a4
       + 2049101914011949799/155705728523304960*s^2*log2^4
       - 136834181306/29462808375*s^2*log2^5
       + 7/4*s^2*ls5pithird*sqrt3
       + 474161/76545*s^2*ls4pithird*sqrt3
       - 16/7*s^2*ls4pithird*sqrt3*logm
       - 6/7*s^2*ls4pithird*sqrt3*log3
       - 243/112*s^2*ls5p*sqrt3
       + 52104945087577/792148896000*s^2*ls3*sqrt3
       + 474161/5670*s^2*ls3*sqrt3*logm
       - 108/7*s^2*ls3*sqrt3*logm^2
       + 474161/15120*s^2*ls3*sqrt3*log3
       - 81/7*s^2*ls3*sqrt3*log3*logm
       - 243/112*s^2*ls3*sqrt3*log3^2
       + 265429666472050163/621044734464000*s^2*ls2*sqrt3
       + 3/14*s^2*ls2*sqrt3*zeta3
       + 184681961/476280*s^2*ls2*sqrt3*logm
       - 192/7*s^2*ls2*sqrt3*logm^2
       - 52104945087577/792148896000*s^2*ls2*sqrt3*log3
       - 474161/5670*s^2*ls2*sqrt3*log3*logm
       + 108/7*s^2*ls2*sqrt3*log3*logm^2
       - 474161/30240*s^2*ls2*sqrt3*log3^2
       + 81/14*s^2*ls2*sqrt3*log3^2*logm
       + 81/112*s^2*ls2*sqrt3*log3^3
       - 16615018151/576108288*s^2*ls2^2
       - 10228339/79380*s^2*ls2^2*logm
       + 72/7*s^2*ls2^2*logm^2
       + 10905703/612360*s^2*pi*sqrt3*zeta3
       - 46/7*s^2*pi*sqrt3*logm*zeta3
       - 69/28*s^2*pi*sqrt3*log3*zeta3
       + 81/28*s^2*pi*ls4p*sqrt3
       + 6023223907113263759/50304623491584000*s^2*pi^2
       + 36998181463/8641624320*s^2*pi^2*zeta3
       + 17051930153/7201353600*s^2*pi^2*logm
       - 131/126*s^2*pi^2*logm*zeta3
       + 17/63*s^2*pi^2*logm^2
       - 2049101914011949799/155705728523304960*s^2*pi^2*log2^2
       + 2407521411949/247487590350*s^2*pi^2*log2^3
       - 9/8*s^2*pi^2*ls3*sqrt3
       - 474161/408240*s^2*pi^2*ls2*sqrt3
       + 3/7*s^2*pi^2*ls2*sqrt3*logm
       + 9/56*s^2*pi^2*ls2*sqrt3*log3
       + 52104945087577/14258680128000*s^2*pi^3*sqrt3
       + 474161/102060*s^2*pi^3*sqrt3*logm
       - 6/7*s^2*pi^3*sqrt3*logm^2
       + 474161/272160*s^2*pi^3*sqrt3*log3
       - 9/14*s^2*pi^3*sqrt3*log3*logm
       - 27/224*s^2*pi^3*sqrt3*log3^2
       - 40481484591705767251199/1544990091272493465600*s^2*pi^4
       - 166164953/102876480*s^2*pi^4*logm
       - 76/315*s^2*pi^4*logm^2
       + 398553612220369/39598014456000*s^2*pi^4*log2
       - 2/63*s^2*pi^5*sqrt3
       - 32969/1270080*s^2*pi^6
       + 20420356907/300056400*s^2*c4
       + 16/21*s^2*c4*logm
       - 236633/79380*s^2*c4*log2
       + 185185996411604005717/33536415661056000*s^4
       - 79/126*s^4*T9p7ep0
       - 1/28*s^4*T9p6ep0
       + 1/14*s^4*T9p5ep0
       + 7817/21168*s^4*T9p4ep0
       + 306617/571536*s^4*T9p3ep0
       + 745/168*s^4*T8p7ep0
       - 1/14*s^4*T8p6ep0
       + 13/36*s^4*T8p4ep0
       - 622/63*s^4*T8p2ep0
       - 1517/26460*s^4*T8p10ep0
       + 1/7*s^4*T7p9ep1
       + 88253/52920*s^4*T7p9ep0
       - 191/252*s^4*T7p8ep1
       + 10223/11760*s^4*T7p8ep0
       - 59/126*s^4*T7p7ep1
       - 2911/60480*s^4*T7p7ep0
       - 59/252*s^4*T7p6ep1
       + 59/63*s^4*T7p5ep1
       + 558209/105840*s^4*T7p5ep0
       - 1/14*s^4*T7p16ep1
       - 174767/52920*s^4*T7p16ep0
       + 16/63*s^4*T7p15ep1
       - 5/56*s^4*T7p14ep2
       - 85/56*s^4*T7p14ep1
       + 1/28*s^4*T7p11ep2
       + 42767/211680*s^4*T7p11ep1
       - 3913001353/800150400*s^4*T7p11ep0
       - 1/28*s^4*T7p10ep2
       - 42767/211680*s^4*T7p10ep1
       + 3327706153/800150400*s^4*T7p10ep0
       - 12157549/2857680*s^4*T6p9ep1
       - 22306013477/12602368800*s^4*T6p9ep0
       - 4/21*s^4*T6p18ep1
       + 6265763909143/378071064000*s^4*T6p18ep0
       + 59/42*s^4*T6p17ep1
       + 7287673207/1200225600*s^4*T6p17ep0
       - 1/56*s^4*T6p16ep2
       - 1132267723/800150400*s^4*T6p16ep1
       - 1/28*s^4*T6p15ep2
       - 3/28*s^4*T6p14ep2
       - 251471/70560*s^4*T6p14ep1
       + 720365507/10668672*s^4*T6p14ep0
       + 1/14*s^4*T6p13ep2
       + 149831/105840*s^4*T6p13ep1
       - 49907069893/21003948000*s^4*T6p13ep0
       - 3/28*s^4*T6p12ep2
       - 821119/408240*s^4*T6p12ep1
       - 207509253981647/3119086278000*s^4*T6p12ep0
       + 1/28*s^4*T6p11ep2
       + 202199/317520*s^4*T6p11ep1
       + 11504975903/1200225600*s^4*T6p11ep0
       + 5565167/357210*s^4*T6p10ep1
       + 182814647651/3150592200*s^4*T6p10ep0
       + 3/56*s^4*T5p8ep2
       - 3857413477/1600300800*s^4*T5p8ep1
       - 136009/285768*s^4*T5p11ep1
       - 4146533837749/259248729600*s^4*T5p11ep0
       + 355/63*s^4*T4LVB7ep1
       - 148/63*s^4*T4LVB6ep1
       - 1/126*s^4*T4LT4ep2
       + 59/378*s^4*T4LT2ep2
       + 6/7*s^4*T3L61ep1
       + 17625561468521/24004512000*s^4*zeta5
       - 3825736970972155117/898296848064000*s^4*zeta3
       - 83/189*s^4*zeta3^2
       - 946532/1323*s^4*a5
       - 586961492009/137168640*s^4*logm
       - 8/7*s^4*logm*T7p9ep0
       + 382/63*s^4*logm*T7p8ep0
       + 236/63*s^4*logm*T7p7ep0
       - 472/63*s^4*logm*T7p5ep0
       + 4/7*s^4*logm*T7p16ep0
       + 5/7*s^4*logm*T7p14ep1
       - 2/7*s^4*logm*T7p11ep1
       - 42767/26460*s^4*logm*T7p11ep0
       + 2/7*s^4*logm*T7p10ep1
       + 42767/26460*s^4*logm*T7p10ep0
       + 12157549/357210*s^4*logm*T6p9ep0
       + 32/21*s^4*logm*T6p18ep0
       - 236/21*s^4*logm*T6p17ep0
       + 1/7*s^4*logm*T6p16ep1
       + 6/7*s^4*logm*T6p14ep1
       + 251471/8820*s^4*logm*T6p14ep0
       - 4/7*s^4*logm*T6p13ep1
       - 149831/13230*s^4*logm*T6p13ep0
       + 6/7*s^4*logm*T6p12ep1
       + 821119/51030*s^4*logm*T6p12ep0
       - 2/7*s^4*logm*T6p11ep1
       - 202199/39690*s^4*logm*T6p11ep0
       - 22260668/178605*s^4*logm*T6p10ep0
       - 3/7*s^4*logm*T5p8ep1
       + 136009/35721*s^4*logm*T5p11ep0
       + 3634/315*s^4*logm*zeta5
       + 14592555223/12859560*s^4*logm*zeta3
       + 5212/35*s^4*logm^2
       + 8/7*s^4*logm^2*T7p11ep0
       - 8/7*s^4*logm^2*T7p10ep0
       - 24/7*s^4*logm^2*T6p14ep0
       + 16/7*s^4*logm^2*T6p13ep0
       - 24/7*s^4*logm^2*T6p12ep0
       + 8/7*s^4*logm^2*T6p11ep0
       - 424/9*s^4*logm^2*zeta3
       - 576/7*s^4*logm^3
       - 946532/6615*s^4*log2*a4
       - 7/2*s^4*ls5pithird*sqrt3
       - 948322/76545*s^4*ls4pithird*sqrt3
       + 32/7*s^4*ls4pithird*sqrt3*logm
       + 12/7*s^4*ls4pithird*sqrt3*log3
       + 243/56*s^4*ls5p*sqrt3
       - 52104945087577/396074448000*s^4*ls3*sqrt3
       - 474161/2835*s^4*ls3*sqrt3*logm
       + 216/7*s^4*ls3*sqrt3*logm^2
       - 474161/7560*s^4*ls3*sqrt3*log3
       + 162/7*s^4*ls3*sqrt3*log3*logm
       + 243/56*s^4*ls3*sqrt3*log3^2
       - 265429666472050163/310522367232000*s^4*ls2*sqrt3
       - 3/7*s^4*ls2*sqrt3*zeta3
       - 184681961/238140*s^4*ls2*sqrt3*logm
       + 384/7*s^4*ls2*sqrt3*logm^2
       + 52104945087577/396074448000*s^4*ls2*sqrt3*log3
       + 474161/2835*s^4*ls2*sqrt3*log3*logm
       - 216/7*s^4*ls2*sqrt3*log3*logm^2
       + 474161/15120*s^4*ls2*sqrt3*log3^2
       - 81/7*s^4*ls2*sqrt3*log3^2*logm
       - 81/56*s^4*ls2*sqrt3*log3^3
       + 16615018151/288054144*s^4*ls2^2
       + 10228339/39690*s^4*ls2^2*logm
       - 144/7*s^4*ls2^2*logm^2
       - 10905703/306180*s^4*pi*sqrt3*zeta3
       + 92/7*s^4*pi*sqrt3*logm*zeta3
       + 69/14*s^4*pi*sqrt3*log3*zeta3
       - 81/14*s^4*pi*ls4p*sqrt3
       - 6023223907113263759/25152311745792000*s^4*pi^2
       - 36998181463/4320812160*s^4*pi^2*zeta3
       - 17051930153/3600676800*s^4*pi^2*logm
       + 131/63*s^4*pi^2*logm*zeta3
       - 34/63*s^4*pi^2*logm^2
       - 236633/59535*s^4*pi^2*log2^3
       + 9/4*s^4*pi^2*ls3*sqrt3
       + 474161/204120*s^4*pi^2*ls2*sqrt3
       - 6/7*s^4*pi^2*ls2*sqrt3*logm
       - 9/28*s^4*pi^2*ls2*sqrt3*log3
       - 52104945087577/7129340064000*s^4*pi^3*sqrt3
       - 474161/51030*s^4*pi^3*sqrt3*logm
       + 12/7*s^4*pi^3*sqrt3*logm^2
       - 474161/136080*s^4*pi^3*sqrt3*log3
       + 9/7*s^4*pi^3*sqrt3*log3*logm
       + 27/112*s^4*pi^3*sqrt3*log3^2
       + 818267525368977511/17965936961280000*s^4*pi^4
       + 166164953/51438240*s^4*pi^4*logm
       + 152/315*s^4*pi^4*logm^2
       - 15973789/1905120*s^4*pi^4*log2
       + 4/63*s^4*pi^5*sqrt3
       + 32969/635040*s^4*pi^6
       - 20420356907/150028200*s^4*c4
       - 32/21*s^4*c4*logm
       + 236633/39690*s^4*c4*log2
       - 185185996411604005717/33536415661056000*s^6
       + 79/126*s^6*T9p7ep0
       + 1/28*s^6*T9p6ep0
       - 1/14*s^6*T9p5ep0
       - 7817/21168*s^6*T9p4ep0
       - 306617/571536*s^6*T9p3ep0
       - 745/168*s^6*T8p7ep0
       + 1/14*s^6*T8p6ep0
       - 13/36*s^6*T8p4ep0
       + 622/63*s^6*T8p2ep0
       + 1517/26460*s^6*T8p10ep0
       - 1/7*s^6*T7p9ep1
       - 88253/52920*s^6*T7p9ep0
       + 191/252*s^6*T7p8ep1
       - 10223/11760*s^6*T7p8ep0
       + 59/126*s^6*T7p7ep1
       + 2911/60480*s^6*T7p7ep0
       + 59/252*s^6*T7p6ep1
       - 59/63*s^6*T7p5ep1
       - 558209/105840*s^6*T7p5ep0
       + 1/14*s^6*T7p16ep1
       + 174767/52920*s^6*T7p16ep0
       - 16/63*s^6*T7p15ep1
       + 5/56*s^6*T7p14ep2
       + 85/56*s^6*T7p14ep1
       - 1/28*s^6*T7p11ep2
       - 42767/211680*s^6*T7p11ep1
       + 3913001353/800150400*s^6*T7p11ep0
       + 1/28*s^6*T7p10ep2
       + 42767/211680*s^6*T7p10ep1
       - 3327706153/800150400*s^6*T7p10ep0
       + 12157549/2857680*s^6*T6p9ep1
       + 22306013477/12602368800*s^6*T6p9ep0
       + 4/21*s^6*T6p18ep1
       - 6265763909143/378071064000*s^6*T6p18ep0
       - 59/42*s^6*T6p17ep1
       - 7287673207/1200225600*s^6*T6p17ep0
       + 1/56*s^6*T6p16ep2
       + 1132267723/800150400*s^6*T6p16ep1
       + 1/28*s^6*T6p15ep2
       + 3/28*s^6*T6p14ep2
       + 251471/70560*s^6*T6p14ep1
       - 720365507/10668672*s^6*T6p14ep0
       - 1/14*s^6*T6p13ep2
       - 149831/105840*s^6*T6p13ep1
       + 49907069893/21003948000*s^6*T6p13ep0
       + 3/28*s^6*T6p12ep2
       + 821119/408240*s^6*T6p12ep1
       + 207509253981647/3119086278000*s^6*T6p12ep0
       - 1/28*s^6*T6p11ep2
       - 202199/317520*s^6*T6p11ep1
       - 11504975903/1200225600*s^6*T6p11ep0
       - 5565167/357210*s^6*T6p10ep1
       - 182814647651/3150592200*s^6*T6p10ep0
       - 3/56*s^6*T5p8ep2
       + 3857413477/1600300800*s^6*T5p8ep1
       + 136009/285768*s^6*T5p11ep1
       + 4146533837749/259248729600*s^6*T5p11ep0
       - 355/63*s^6*T4LVB7ep1
       + 148/63*s^6*T4LVB6ep1
       + 1/126*s^6*T4LT4ep2
       - 59/378*s^6*T4LT2ep2
       - 6/7*s^6*T3L61ep1
       - 17625561468521/24004512000*s^6*zeta5
       + 3825736970972155117/898296848064000*s^6*zeta3
       + 83/189*s^6*zeta3^2
       + 946532/1323*s^6*a5
       + 586961492009/137168640*s^6*logm
       + 8/7*s^6*logm*T7p9ep0
       - 382/63*s^6*logm*T7p8ep0
       - 236/63*s^6*logm*T7p7ep0
       + 472/63*s^6*logm*T7p5ep0
       - 4/7*s^6*logm*T7p16ep0
       - 5/7*s^6*logm*T7p14ep1
       + 2/7*s^6*logm*T7p11ep1
       + 42767/26460*s^6*logm*T7p11ep0
       - 2/7*s^6*logm*T7p10ep1
       - 42767/26460*s^6*logm*T7p10ep0
       - 12157549/357210*s^6*logm*T6p9ep0
       - 32/21*s^6*logm*T6p18ep0
       + 236/21*s^6*logm*T6p17ep0
       - 1/7*s^6*logm*T6p16ep1
       - 6/7*s^6*logm*T6p14ep1
       - 251471/8820*s^6*logm*T6p14ep0
       + 4/7*s^6*logm*T6p13ep1
       + 149831/13230*s^6*logm*T6p13ep0
       - 6/7*s^6*logm*T6p12ep1
       - 821119/51030*s^6*logm*T6p12ep0
       + 2/7*s^6*logm*T6p11ep1
       + 202199/39690*s^6*logm*T6p11ep0
       + 22260668/178605*s^6*logm*T6p10ep0
       + 3/7*s^6*logm*T5p8ep1
       - 136009/35721*s^6*logm*T5p11ep0
       - 3634/315*s^6*logm*zeta5
       - 14592555223/12859560*s^6*logm*zeta3
       - 5212/35*s^6*logm^2
       - 8/7*s^6*logm^2*T7p11ep0
       + 8/7*s^6*logm^2*T7p10ep0
       + 24/7*s^6*logm^2*T6p14ep0
       - 16/7*s^6*logm^2*T6p13ep0
       + 24/7*s^6*logm^2*T6p12ep0
       - 8/7*s^6*logm^2*T6p11ep0
       + 424/9*s^6*logm^2*zeta3
       + 576/7*s^6*logm^3
       + 946532/6615*s^6*log2*a4
       + 7/2*s^6*ls5pithird*sqrt3
       + 948322/76545*s^6*ls4pithird*sqrt3
       - 32/7*s^6*ls4pithird*sqrt3*logm
       - 12/7*s^6*ls4pithird*sqrt3*log3
       - 243/56*s^6*ls5p*sqrt3
       + 52104945087577/396074448000*s^6*ls3*sqrt3
       + 474161/2835*s^6*ls3*sqrt3*logm
       - 216/7*s^6*ls3*sqrt3*logm^2
       + 474161/7560*s^6*ls3*sqrt3*log3
       - 162/7*s^6*ls3*sqrt3*log3*logm
       - 243/56*s^6*ls3*sqrt3*log3^2
       + 265429666472050163/310522367232000*s^6*ls2*sqrt3
       + 3/7*s^6*ls2*sqrt3*zeta3
       + 184681961/238140*s^6*ls2*sqrt3*logm
       - 384/7*s^6*ls2*sqrt3*logm^2
       - 52104945087577/396074448000*s^6*ls2*sqrt3*log3
       - 474161/2835*s^6*ls2*sqrt3*log3*logm
       + 216/7*s^6*ls2*sqrt3*log3*logm^2
       - 474161/15120*s^6*ls2*sqrt3*log3^2
       + 81/7*s^6*ls2*sqrt3*log3^2*logm
       + 81/56*s^6*ls2*sqrt3*log3^3
       - 16615018151/288054144*s^6*ls2^2
       - 10228339/39690*s^6*ls2^2*logm
       + 144/7*s^6*ls2^2*logm^2
       + 10905703/306180*s^6*pi*sqrt3*zeta3
       - 92/7*s^6*pi*sqrt3*logm*zeta3
       - 69/14*s^6*pi*sqrt3*log3*zeta3
       + 81/14*s^6*pi*ls4p*sqrt3
       + 6023223907113263759/25152311745792000*s^6*pi^2
       + 36998181463/4320812160*s^6*pi^2*zeta3
       + 17051930153/3600676800*s^6*pi^2*logm
       - 131/63*s^6*pi^2*logm*zeta3
       + 34/63*s^6*pi^2*logm^2
       + 236633/59535*s^6*pi^2*log2^3
       - 9/4*s^6*pi^2*ls3*sqrt3
       - 474161/204120*s^6*pi^2*ls2*sqrt3
       + 6/7*s^6*pi^2*ls2*sqrt3*logm
       + 9/28*s^6*pi^2*ls2*sqrt3*log3
       + 52104945087577/7129340064000*s^6*pi^3*sqrt3
       + 474161/51030*s^6*pi^3*sqrt3*logm
       - 12/7*s^6*pi^3*sqrt3*logm^2
       + 474161/136080*s^6*pi^3*sqrt3*log3
       - 9/7*s^6*pi^3*sqrt3*log3*logm
       - 27/112*s^6*pi^3*sqrt3*log3^2
       - 818267525368977511/17965936961280000*s^6*pi^4
       - 166164953/51438240*s^6*pi^4*logm
       - 152/315*s^6*pi^4*logm^2
       + 15973789/1905120*s^6*pi^4*log2
       - 4/63*s^6*pi^5*sqrt3
       - 32969/635040*s^6*pi^6
       + 20420356907/150028200*s^6*c4
       + 32/21*s^6*c4*logm
       - 236633/39690*s^6*c4*log2
       + 185185996411604005717/67072831322112000*s^8
       - 79/252*s^8*T9p7ep0
       - 1/56*s^8*T9p6ep0
       + 1/28*s^8*T9p5ep0
       + 7817/42336*s^8*T9p4ep0
       + 306617/1143072*s^8*T9p3ep0
       + 745/336*s^8*T8p7ep0
       - 1/28*s^8*T8p6ep0
       + 13/72*s^8*T8p4ep0
       - 311/63*s^8*T8p2ep0
       - 1517/52920*s^8*T8p10ep0
       + 1/14*s^8*T7p9ep1
       + 88253/105840*s^8*T7p9ep0
       - 191/504*s^8*T7p8ep1
       + 10223/23520*s^8*T7p8ep0
       - 59/252*s^8*T7p7ep1
       - 2911/120960*s^8*T7p7ep0
       - 59/504*s^8*T7p6ep1
       + 59/126*s^8*T7p5ep1
       + 558209/211680*s^8*T7p5ep0
       - 1/28*s^8*T7p16ep1
       - 174767/105840*s^8*T7p16ep0
       + 8/63*s^8*T7p15ep1
       - 5/112*s^8*T7p14ep2
       - 85/112*s^8*T7p14ep1
       + 1/56*s^8*T7p11ep2
       + 42767/423360*s^8*T7p11ep1
       - 3913001353/1600300800*s^8*T7p11ep0
       - 1/56*s^8*T7p10ep2
       - 42767/423360*s^8*T7p10ep1
       + 3327706153/1600300800*s^8*T7p10ep0
       - 12157549/5715360*s^8*T6p9ep1
       - 22306013477/25204737600*s^8*T6p9ep0
       - 2/21*s^8*T6p18ep1
       + 6265763909143/756142128000*s^8*T6p18ep0
       + 59/84*s^8*T6p17ep1
       + 7287673207/2400451200*s^8*T6p17ep0
       - 1/112*s^8*T6p16ep2
       - 1132267723/1600300800*s^8*T6p16ep1
       - 1/56*s^8*T6p15ep2
       - 3/56*s^8*T6p14ep2
       - 251471/141120*s^8*T6p14ep1
       + 720365507/21337344*s^8*T6p14ep0
       + 1/28*s^8*T6p13ep2
       + 149831/211680*s^8*T6p13ep1
       - 49907069893/42007896000*s^8*T6p13ep0
       - 3/56*s^8*T6p12ep2
       - 821119/816480*s^8*T6p12ep1
       - 207509253981647/6238172556000*s^8*T6p12ep0
       + 1/56*s^8*T6p11ep2
       + 202199/635040*s^8*T6p11ep1
       + 11504975903/2400451200*s^8*T6p11ep0
       + 5565167/714420*s^8*T6p10ep1
       + 182814647651/6301184400*s^8*T6p10ep0
       + 3/112*s^8*T5p8ep2
       - 3857413477/3200601600*s^8*T5p8ep1
       - 136009/571536*s^8*T5p11ep1
       - 4146533837749/518497459200*s^8*T5p11ep0
       + 355/126*s^8*T4LVB7ep1
       - 74/63*s^8*T4LVB6ep1
       - 1/252*s^8*T4LT4ep2
       + 59/756*s^8*T4LT2ep2
       + 3/7*s^8*T3L61ep1
       + 17625561468521/48009024000*s^8*zeta5
       - 3825736970972155117/1796593696128000*s^8*zeta3
       - 83/378*s^8*zeta3^2
       - 473266/1323*s^8*a5
       - 586961492009/274337280*s^8*logm
       - 4/7*s^8*logm*T7p9ep0
       + 191/63*s^8*logm*T7p8ep0
       + 118/63*s^8*logm*T7p7ep0
       - 236/63*s^8*logm*T7p5ep0
       + 2/7*s^8*logm*T7p16ep0
       + 5/14*s^8*logm*T7p14ep1
       - 1/7*s^8*logm*T7p11ep1
       - 42767/52920*s^8*logm*T7p11ep0
       + 1/7*s^8*logm*T7p10ep1
       + 42767/52920*s^8*logm*T7p10ep0
       + 12157549/714420*s^8*logm*T6p9ep0
       + 16/21*s^8*logm*T6p18ep0
       - 118/21*s^8*logm*T6p17ep0
       + 1/14*s^8*logm*T6p16ep1
       + 3/7*s^8*logm*T6p14ep1
       + 251471/17640*s^8*logm*T6p14ep0
       - 2/7*s^8*logm*T6p13ep1
       - 149831/26460*s^8*logm*T6p13ep0
       + 3/7*s^8*logm*T6p12ep1
       + 821119/102060*s^8*logm*T6p12ep0
       - 1/7*s^8*logm*T6p11ep1
       - 202199/79380*s^8*logm*T6p11ep0
       - 11130334/178605*s^8*logm*T6p10ep0
       - 3/14*s^8*logm*T5p8ep1
       + 136009/71442*s^8*logm*T5p11ep0
       + 1817/315*s^8*logm*zeta5
       + 14592555223/25719120*s^8*logm*zeta3
       + 2606/35*s^8*logm^2
       + 4/7*s^8*logm^2*T7p11ep0
       - 4/7*s^8*logm^2*T7p10ep0
       - 12/7*s^8*logm^2*T6p14ep0
       + 8/7*s^8*logm^2*T6p13ep0
       - 12/7*s^8*logm^2*T6p12ep0
       + 4/7*s^8*logm^2*T6p11ep0
       - 212/9*s^8*logm^2*zeta3
       - 288/7*s^8*logm^3
       - 473266/6615*s^8*log2*a4
       - 7/4*s^8*ls5pithird*sqrt3
       - 474161/76545*s^8*ls4pithird*sqrt3
       + 16/7*s^8*ls4pithird*sqrt3*logm
       + 6/7*s^8*ls4pithird*sqrt3*log3
       + 243/112*s^8*ls5p*sqrt3
       - 52104945087577/792148896000*s^8*ls3*sqrt3
       - 474161/5670*s^8*ls3*sqrt3*logm
       + 108/7*s^8*ls3*sqrt3*logm^2
       - 474161/15120*s^8*ls3*sqrt3*log3
       + 81/7*s^8*ls3*sqrt3*log3*logm
       + 243/112*s^8*ls3*sqrt3*log3^2
       - 265429666472050163/621044734464000*s^8*ls2*sqrt3
       - 3/14*s^8*ls2*sqrt3*zeta3
       - 184681961/476280*s^8*ls2*sqrt3*logm
       + 192/7*s^8*ls2*sqrt3*logm^2
       + 52104945087577/792148896000*s^8*ls2*sqrt3*log3
       + 474161/5670*s^8*ls2*sqrt3*log3*logm
       - 108/7*s^8*ls2*sqrt3*log3*logm^2
       + 474161/30240*s^8*ls2*sqrt3*log3^2
       - 81/14*s^8*ls2*sqrt3*log3^2*logm
       - 81/112*s^8*ls2*sqrt3*log3^3
       + 16615018151/576108288*s^8*ls2^2
       + 10228339/79380*s^8*ls2^2*logm
       - 72/7*s^8*ls2^2*logm^2
       - 10905703/612360*s^8*pi*sqrt3*zeta3
       + 46/7*s^8*pi*sqrt3*logm*zeta3
       + 69/28*s^8*pi*sqrt3*log3*zeta3
       - 81/28*s^8*pi*ls4p*sqrt3
       - 6023223907113263759/50304623491584000*s^8*pi^2
       - 36998181463/8641624320*s^8*pi^2*zeta3
       - 17051930153/7201353600*s^8*pi^2*logm
       + 131/126*s^8*pi^2*logm*zeta3
       - 17/63*s^8*pi^2*logm^2
       - 236633/119070*s^8*pi^2*log2^3
       + 9/8*s^8*pi^2*ls3*sqrt3
       + 474161/408240*s^8*pi^2*ls2*sqrt3
       - 3/7*s^8*pi^2*ls2*sqrt3*logm
       - 9/56*s^8*pi^2*ls2*sqrt3*log3
       - 52104945087577/14258680128000*s^8*pi^3*sqrt3
       - 474161/102060*s^8*pi^3*sqrt3*logm
       + 6/7*s^8*pi^3*sqrt3*logm^2
       - 474161/272160*s^8*pi^3*sqrt3*log3
       + 9/14*s^8*pi^3*sqrt3*log3*logm
       + 27/224*s^8*pi^3*sqrt3*log3^2
       + 818267525368977511/35931873922560000*s^8*pi^4
       + 166164953/102876480*s^8*pi^4*logm
       + 76/315*s^8*pi^4*logm^2
       - 15973789/3810240*s^8*pi^4*log2
       + 2/63*s^8*pi^5*sqrt3
       + 32969/1270080*s^8*pi^6
       - 20420356907/300056400*s^8*c4
       - 16/21*s^8*c4*logm
       + 236633/79380*s^8*c4*log2
       - 185185996411604005717/335364156610560000*s^10
       + 79/1260*s^10*T9p7ep0
       + 1/280*s^10*T9p6ep0
       - 1/140*s^10*T9p5ep0
       - 7817/211680*s^10*T9p4ep0
       - 306617/5715360*s^10*T9p3ep0
       - 149/336*s^10*T8p7ep0
       + 1/140*s^10*T8p6ep0
       - 13/360*s^10*T8p4ep0
       + 311/315*s^10*T8p2ep0
       + 1517/264600*s^10*T8p10ep0
       - 1/70*s^10*T7p9ep1
       - 88253/529200*s^10*T7p9ep0
       + 191/2520*s^10*T7p8ep1
       - 10223/117600*s^10*T7p8ep0
       + 59/1260*s^10*T7p7ep1
       + 2911/604800*s^10*T7p7ep0
       + 59/2520*s^10*T7p6ep1
       - 59/630*s^10*T7p5ep1
       - 558209/1058400*s^10*T7p5ep0
       + 1/140*s^10*T7p16ep1
       + 174767/529200*s^10*T7p16ep0
       - 8/315*s^10*T7p15ep1
       + 1/112*s^10*T7p14ep2
       + 17/112*s^10*T7p14ep1
       - 1/280*s^10*T7p11ep2
       - 42767/2116800*s^10*T7p11ep1
       + 3913001353/8001504000*s^10*T7p11ep0
       + 1/280*s^10*T7p10ep2
       + 42767/2116800*s^10*T7p10ep1
       - 3327706153/8001504000*s^10*T7p10ep0
       + 12157549/28576800*s^10*T6p9ep1
       + 22306013477/126023688000*s^10*T6p9ep0
       + 2/105*s^10*T6p18ep1
       - 6265763909143/3780710640000*s^10*T6p18ep0
       - 59/420*s^10*T6p17ep1
       - 7287673207/12002256000*s^10*T6p17ep0
       + 1/560*s^10*T6p16ep2
       + 1132267723/8001504000*s^10*T6p16ep1
       + 1/280*s^10*T6p15ep2
       + 3/280*s^10*T6p14ep2
       + 251471/705600*s^10*T6p14ep1
       - 720365507/106686720*s^10*T6p14ep0
       - 1/140*s^10*T6p13ep2
       - 149831/1058400*s^10*T6p13ep1
       + 49907069893/210039480000*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep2
       + 821119/4082400*s^10*T6p12ep1
       + 207509253981647/31190862780000*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep2
       - 202199/3175200*s^10*T6p11ep1
       - 11504975903/12002256000*s^10*T6p11ep0
       - 5565167/3572100*s^10*T6p10ep1
       - 182814647651/31505922000*s^10*T6p10ep0
       - 3/560*s^10*T5p8ep2
       + 3857413477/16003008000*s^10*T5p8ep1
       + 136009/2857680*s^10*T5p11ep1
       + 4146533837749/2592487296000*s^10*T5p11ep0
       - 71/126*s^10*T4LVB7ep1
       + 74/315*s^10*T4LVB6ep1
       + 1/1260*s^10*T4LT4ep2
       - 59/3780*s^10*T4LT2ep2
       - 3/35*s^10*T3L61ep1
       - 17625561468521/240045120000*s^10*zeta5
       + 3825736970972155117/8982968480640000*s^10*zeta3
       + 83/1890*s^10*zeta3^2
       + 473266/6615*s^10*a5
       + 586961492009/1371686400*s^10*logm
       + 4/35*s^10*logm*T7p9ep0
       - 191/315*s^10*logm*T7p8ep0
       - 118/315*s^10*logm*T7p7ep0
       + 236/315*s^10*logm*T7p5ep0
       - 2/35*s^10*logm*T7p16ep0
       - 1/14*s^10*logm*T7p14ep1
       + 1/35*s^10*logm*T7p11ep1
       + 42767/264600*s^10*logm*T7p11ep0
       - 1/35*s^10*logm*T7p10ep1
       - 42767/264600*s^10*logm*T7p10ep0
       - 12157549/3572100*s^10*logm*T6p9ep0
       - 16/105*s^10*logm*T6p18ep0
       + 118/105*s^10*logm*T6p17ep0
       - 1/70*s^10*logm*T6p16ep1
       - 3/35*s^10*logm*T6p14ep1
       - 251471/88200*s^10*logm*T6p14ep0
       + 2/35*s^10*logm*T6p13ep1
       + 149831/132300*s^10*logm*T6p13ep0
       - 3/35*s^10*logm*T6p12ep1
       - 821119/510300*s^10*logm*T6p12ep0
       + 1/35*s^10*logm*T6p11ep1
       + 202199/396900*s^10*logm*T6p11ep0
       + 11130334/893025*s^10*logm*T6p10ep0
       + 3/70*s^10*logm*T5p8ep1
       - 136009/357210*s^10*logm*T5p11ep0
       - 1817/1575*s^10*logm*zeta5
       - 14592555223/128595600*s^10*logm*zeta3
       - 2606/175*s^10*logm^2
       - 4/35*s^10*logm^2*T7p11ep0
       + 4/35*s^10*logm^2*T7p10ep0
       + 12/35*s^10*logm^2*T6p14ep0
       - 8/35*s^10*logm^2*T6p13ep0
       + 12/35*s^10*logm^2*T6p12ep0
       - 4/35*s^10*logm^2*T6p11ep0
       + 212/45*s^10*logm^2*zeta3
       + 288/35*s^10*logm^3
       + 473266/33075*s^10*log2*a4
       + 7/20*s^10*ls5pithird*sqrt3
       + 474161/382725*s^10*ls4pithird*sqrt3
       - 16/35*s^10*ls4pithird*sqrt3*logm
       - 6/35*s^10*ls4pithird*sqrt3*log3
       - 243/560*s^10*ls5p*sqrt3
       + 52104945087577/3960744480000*s^10*ls3*sqrt3
       + 474161/28350*s^10*ls3*sqrt3*logm
       - 108/35*s^10*ls3*sqrt3*logm^2
       + 474161/75600*s^10*ls3*sqrt3*log3
       - 81/35*s^10*ls3*sqrt3*log3*logm
       - 243/560*s^10*ls3*sqrt3*log3^2
       + 265429666472050163/3105223672320000*s^10*ls2*sqrt3
       + 3/70*s^10*ls2*sqrt3*zeta3
       + 184681961/2381400*s^10*ls2*sqrt3*logm
       - 192/35*s^10*ls2*sqrt3*logm^2
       - 52104945087577/3960744480000*s^10*ls2*sqrt3*log3
       - 474161/28350*s^10*ls2*sqrt3*log3*logm
       + 108/35*s^10*ls2*sqrt3*log3*logm^2
       - 474161/151200*s^10*ls2*sqrt3*log3^2
       + 81/70*s^10*ls2*sqrt3*log3^2*logm
       + 81/560*s^10*ls2*sqrt3*log3^3
       - 16615018151/2880541440*s^10*ls2^2
       - 10228339/396900*s^10*ls2^2*logm
       + 72/35*s^10*ls2^2*logm^2
       + 10905703/3061800*s^10*pi*sqrt3*zeta3
       - 46/35*s^10*pi*sqrt3*logm*zeta3
       - 69/140*s^10*pi*sqrt3*log3*zeta3
       + 81/140*s^10*pi*ls4p*sqrt3
       + 6023223907113263759/251523117457920000*s^10*pi^2
       + 36998181463/43208121600*s^10*pi^2*zeta3
       + 17051930153/36006768000*s^10*pi^2*logm
       - 131/630*s^10*pi^2*logm*zeta3
       + 17/315*s^10*pi^2*logm^2
       + 236633/595350*s^10*pi^2*log2^3
       - 9/40*s^10*pi^2*ls3*sqrt3
       - 474161/2041200*s^10*pi^2*ls2*sqrt3
       + 3/35*s^10*pi^2*ls2*sqrt3*logm
       + 9/280*s^10*pi^2*ls2*sqrt3*log3
       + 52104945087577/71293400640000*s^10*pi^3*sqrt3
       + 474161/510300*s^10*pi^3*sqrt3*logm
       - 6/35*s^10*pi^3*sqrt3*logm^2
       + 474161/1360800*s^10*pi^3*sqrt3*log3
       - 9/70*s^10*pi^3*sqrt3*log3*logm
       - 27/1120*s^10*pi^3*sqrt3*log3^2
       - 818267525368977511/179659369612800000*s^10*pi^4
       - 166164953/514382400*s^10*pi^4*logm
       - 76/1575*s^10*pi^4*logm^2
       + 15973789/19051200*s^10*pi^4*log2
       - 2/315*s^10*pi^5*sqrt3
       - 32969/6350400*s^10*pi^6
       + 20420356907/1500282000*s^10*c4
       + 16/105*s^10*c4*logm
       - 236633/396900*s^10*c4*log2
       + 474161/113400*ls4*sqrt3
       - 54/35*ls4*sqrt3*logm
       - 81/140*ls4*sqrt3*log3
       - 474161/22680*ls4*s^2*sqrt3
       + 54/7*ls4*s^2*sqrt3*logm
       + 81/28*ls4*s^2*sqrt3*log3
       + 474161/11340*ls4*s^4*sqrt3
       - 108/7*ls4*s^4*sqrt3*logm
       - 81/14*ls4*s^4*sqrt3*log3
       - 474161/11340*ls4*s^6*sqrt3
       + 108/7*ls4*s^6*sqrt3*logm
       + 81/14*ls4*s^6*sqrt3*log3
       + 474161/22680*ls4*s^8*sqrt3
       - 54/7*ls4*s^8*sqrt3*logm
       - 81/28*ls4*s^8*sqrt3*log3
       - 474161/113400*ls4*s^10*sqrt3
       + 54/35*ls4*s^10*sqrt3*logm
       + 81/140*ls4*s^10*sqrt3*log3
       + 81/280*ls5*sqrt3
       - 81/56*ls5*s^2*sqrt3
       + 81/28*ls5*s^4*sqrt3
       - 81/28*ls5*s^6*sqrt3
       + 81/56*ls5*s^8*sqrt3
       - 81/280*ls5*s^10*sqrt3
   )
)

==> anc/delta_kappa_OS <==
3*s^2/c^2*xt*(
   + 1

   + alphas/pi*cf * (
      - 1/2
      - 1/6*pi^2
   )

   + (alphas/pi)^2*cf*tf * (
      - 21/4*zeta3
   )

   + (alphas/pi)^2*cf*tf*nl * (
      - 1/12
      - 2/3*zeta3
      - 1/3*logm
      + 13/36*pi^2
      - 1/9*pi^2*logm
   )

   + (alphas/pi)^2*cf*nh*tf * (
      + 31/4
      - 67/4*zeta3
      - 1/3*logm
      + 27/2*ls2*sqrt3
      - 1/3*pi^2
      - 1/9*pi^2*logm
   )

   + (alphas/pi)^2*cf*ca * (
      - 49/96
      - 113/12*zeta3
      + 12*a4
      + 11/12*logm
      + 1/2*log2^4
      + 117/16*ls2*sqrt3
      + 27/16*ls2^2
      - 49/144*pi^2
      + 11/36*pi^2*logm
      - 1/2*pi^2*log2
      - 1/2*pi^2*log2^2
      + 127/2880*pi^4
      - 2/3*c4
   )

   + (alphas/pi)^2*cf^2 * (
      - 119/72
      + 271/12*zeta3
      - 24*a4
      - log2^4
      - 117/8*ls2*sqrt3
      - 27/8*ls2^2
      - 385/432*pi^2
      + pi^2*log2
      + pi^2*log2^2
      - 7/160*pi^4
      + 4/3*c4
   )

   + (alphas/pi)^3*cf*tf^2*nl * (
      + 35/6*zeta3
      + 8*a4
      - 7*logm*zeta3
      + 1/3*log2^4
      - 1/3*pi^2*log2^2
      - 49/360*pi^4
   )

   + (alphas/pi)^3*cf*tf^2*nl^2 * (
      + 223/324
      + 14/9*zeta3
      - 1/9*logm
      - 8/9*logm*zeta3
      - 2/9*logm^2
      - 479/972*pi^2
      + 13/27*pi^2*logm
      - 2/27*pi^2*logm^2
      - 19/1620*pi^4
   )

   + (alphas/pi)^3*cf*nh*tf^2 * (
      + 4/3
      - 20/3*zeta3
      - 7*logm*zeta3
   )

   + (alphas/pi)^3*cf*nh*tf^2*nl * (
      - 14656/81
      + 2*T6p14ep0
      - 10/3*T6p13ep0
      + 1603/54*zeta3
      - 8*a4
      + 92/9*logm
      - 209/9*logm*zeta3
      - 4/9*logm^2
      - 1/3*log2^4
      + 27*ls3*sqrt3
      + 213/2*ls2*sqrt3
      + 18*ls2*sqrt3*logm
      - 27*ls2*sqrt3*log3
      + 3257/972*pi^2
      + 1/27*pi^2*logm
      - 4/27*pi^2*logm^2
      + 1/3*pi^2*log2^2
      + 3/2*pi^3*sqrt3
      - 97/360*pi^4
   )

   + (alphas/pi)^3*cf*nh^2*tf^2 * (
      - 311171/6480
      - 23/36*T6p9ep0
      + 4/9*T6p10ep0
      + 24239/3240*zeta3
      + 31/3*logm
      - 67/3*logm*zeta3
      - 2/9*logm^2
      + 53/4*ls3*sqrt3
      + 451/12*ls2*sqrt3
      + 18*ls2*sqrt3*logm
      - 53/4*ls2*sqrt3*log3
      + 8833/2160*pi^2
      - 4/9*pi^2*logm
      - 2/27*pi^2*logm^2
      + 53/72*pi^3*sqrt3
      + 233/3240*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf * (
      - 883/24*zeta3
      - 40*a4
      + 77/4*logm*zeta3
      - 5/3*log2^4
      + 5/3*pi^2*log2^2
      + 191/360*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
      + 89/48
      + 1/4*T6p14ep0
      - 1/6*T6p13ep0
      - 131/216*zeta3
      + 3/2*ls2*sqrt3
      + 9/8*ls2^2
      + 31/432*pi^2
      + 13/720*pi^4
   )

   + (alphas/pi)^3*cf*ca*tf*nl * (
      - 65003/648
      + 1/4*T6p14ep1
      - 11/24*T6p14ep0
      - 1/6*T6p13ep1
      - 4/9*T6p13ep0
      - 1/12*T3L61ep1
      - 476/45*zeta5
      + 37123/1296*zeta3
      + 16/3*a5
      - 52/3*a4
      - 125/8*logm
      - 2*logm*T6p14ep0
      + 4/3*logm*T6p13ep0
      - 142/27*logm*zeta3
      + 16*logm*a4
      + 11/9*logm^2
      + 64/15*log2*a4
      - 13/18*log2^4
      + 2/3*log2^4*logm
      + 2/15*log2^5
      + 117/8*ls3*sqrt3
      + 615/16*ls2*sqrt3
      - 9/4*ls2*sqrt3*logm
      - 117/8*ls2*sqrt3*log3
      + 9/16*ls2^2
      - 27/4*ls2^2*logm
      + 22015/7776*pi^2
      - 95/324*pi^2*zeta3
      - 269/108*pi^2*logm
      + 11/27*pi^2*logm^2
      + 11/9*pi^2*log2
      - 2/3*pi^2*log2*logm
      + 7/18*pi^2*log2^2
      - 2/3*pi^2*log2^2*logm
      - 14/135*pi^2*log2^3
      + 13/16*pi^3*sqrt3
      - 2779/6480*pi^4
      - 37/432*pi^4*logm
      + 49/540*pi^4*log2
      + 46/27*c4
      - 8/9*c4*logm
      - 8/45*c4*log2
   )

   + (alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
      + 11063/64
      - 1/4*T7p8ep0
      - 1/8*T7p7ep0
      - 1/8*T7p5ep0
      - 29/48*T6p9ep0
      - 1/4*T6p13ep0
      - 17/8*T6p12ep0
      + 17/24*T6p11ep0
      + 83/24*T6p10ep0
      - 377/24*zeta5
      - 38779/864*zeta3
      + 69/16*ls3*sqrt3
      + 65/16*ls2*sqrt3
      - 69/16*ls2*sqrt3*log3
      + 15/8*ls2^2
      + 761/576*pi^2
      + 1/24*pi^2*zeta3
      + 23/96*pi^3*sqrt3
      + 7/45*pi^4
   )

   + (alphas/pi)^3*cf*ca*nh*tf * (
      + 558889217/746496
      - 7/24*T7p9ep0
      - 1/4*T7p8ep1
      + 7/8*T7p8ep0
      - 1/8*T7p7ep1
      + 11/16*T7p7ep0
      + 1/8*T7p6ep1
      - 1/8*T7p5ep1
      + 17/48*T7p5ep0
      + 1/12*T7p16ep0
      - 29/48*T6p9ep1
      - 37/288*T6p9ep0
      + 113/24*T6p18ep0
      + 61/24*T6p17ep0
      - 7/18*T6p16ep1
      - 5/2*T6p14ep0
      - 1/4*T6p13ep1
      + 109/24*T6p13ep0
      - 17/8*T6p12ep1
      - 3757/720*T6p12ep0
      + 17/24*T6p11ep1
      - 97/432*T6p11ep0
      + 83/24*T6p10ep1
      + 49/12*T6p10ep0
      + 5/18*T5p8ep1
      - 49/24*T5p11ep0
      + 3/8*T4LVB6ep1
      + 1/24*T4LT2ep2
      - 1/12*T3L61ep1
      + 4681/45*zeta5
      - 39692117/77760*zeta3
      - 1/18*zeta3^2
      - 192*a5
      - 160/3*a4
      - 25423/18*logm
      + 2*logm*T7p8ep0
      + logm*T7p7ep0
      + logm*T7p5ep0
      + 29/6*logm*T6p9ep0
      + 2*logm*T6p13ep0
      + 17*logm*T6p12ep0
      - 17/3*logm*T6p11ep0
      - 83/3*logm*T6p10ep0
      + 377/3*logm*zeta5
      + 11014/27*logm*zeta3
      + 16*logm*a4
      + 11/9*logm^2
      - 192/5*log2*a4
      - 20/9*log2^4
      + 2/3*log2^4*logm
      - 23/9*ls4pithird*sqrt3
      - 10627/160*ls3*sqrt3
      - 69/2*ls3*sqrt3*logm
      - 207/16*ls3*sqrt3*log3
      - 71977/288*ls2*sqrt3
      - 289/4*ls2*sqrt3*logm
      + 10627/160*ls2*sqrt3*log3
      + 69/2*ls2*sqrt3*log3*logm
      + 207/32*ls2*sqrt3*log3^2
      - 35/48*ls2^2
      - 51/4*ls2^2*logm
      - 529/72*pi*sqrt3*zeta3
      - 2131087/34560*pi^2
      - 103/72*pi^2*zeta3
      - 2147/216*pi^2*logm
      - 1/3*pi^2*logm*zeta3
      + 11/27*pi^2*logm^2
      + 64/9*pi^2*log2
      - 2/3*pi^2*log2*logm
      + 20/9*pi^2*log2^2
      - 2/3*pi^2*log2^2*logm
      - 16/15*pi^2*log2^3
      + 23/48*pi^2*ls2*sqrt3
      - 10627/2880*pi^3*sqrt3
      - 23/12*pi^3*sqrt3*logm
      - 23/32*pi^3*sqrt3*log3
      + 963407/194400*pi^4
      - 2561/2160*pi^4*logm
      - 34/15*pi^4*log2
      - 1/1512*pi^6
      - 172/9*c4
      - 8/9*c4*logm
      + 8/5*c4*log2
      + 69/8*ls4*sqrt3
   )

   + (alphas/pi)^3*cf*ca^2*ep^-2 * (
      + 51/4
      + 5/32*T7p11ep0
      - 5/32*T7p10ep0
      - 3/4*T6p14ep0
      + 1/2*T6p13ep0
      - 3/32*T6p12ep0
      + 1/32*T6p11ep0
      - 2929/576*zeta3
      + 27/32*ls3*sqrt3
      - 27/16*ls2*sqrt3
      - 27/32*ls2*sqrt3*log3
      - 189/64*ls2^2
      + 295/576*pi^2
      + 3/64*pi^3*sqrt3
      + 59/1920*pi^4
   )

   + (alphas/pi)^3*cf*ca^2*ep^-1 * (
      - 21035831/147456
      - 3/16*T9p4ep0
      - 1/16*T9p3ep0
      + 1/16*T8p10ep0
      + 1/16*T7p9ep0
      + 5/32*T7p8ep0
      + 7/64*T7p7ep0
      - 7/32*T7p5ep0
      + 1/32*T7p14ep1
      + 5/32*T7p11ep1
      - 11/24*T7p11ep0
      - 5/32*T7p10ep1
      + 11/24*T7p10ep0
      + 15/16*T6p9ep0
      - 1/12*T6p18ep0
      - 21/64*T6p17ep0
      + 1/128*T6p16ep1
      - 3/4*T6p14ep1
      - 77/64*T6p14ep0
      + 1/2*T6p13ep1
      - 7/48*T6p13ep0
      - 3/32*T6p12ep1
      - 121/192*T6p12ep0
      + 1/32*T6p11ep1
      + 13/64*T6p11ep0
      - 51/16*T6p10ep0
      - 81/256*T5p8ep1
      + 541/1536*T5p11ep0
      - 32443/768*zeta5
      + 394607/13824*zeta3
      + 12*a5
      - 102*logm
      - 5/4*logm*T7p11ep0
      + 5/4*logm*T7p10ep0
      + 6*logm*T6p14ep0
      - 4*logm*T6p13ep0
      + 3/4*logm*T6p12ep0
      - 1/4*logm*T6p11ep0
      + 2929/72*logm*zeta3
      + 12/5*log2*a4
      - 1/2*ls4pithird*sqrt3
      + 1875/128*ls3*sqrt3
      - 27/4*ls3*sqrt3*logm
      - 81/32*ls3*sqrt3*log3
      - 685/2048*ls2*sqrt3
      + 27/2*ls2*sqrt3*logm
      - 1875/128*ls2*sqrt3*log3
      + 27/4*ls2*sqrt3*log3*logm
      + 81/64*ls2*sqrt3*log3^2
      - 45/128*ls2^2
      + 189/8*ls2^2*logm
      - 23/16*pi*sqrt3*zeta3
      + 9269/13824*pi^2
      + 1439/3456*pi^2*zeta3
      - 295/72*pi^2*logm
      + 1/15*pi^2*log2^3
      + 3/32*pi^2*ls2*sqrt3
      + 625/768*pi^3*sqrt3
      - 3/8*pi^3*sqrt3*logm
      - 9/64*pi^3*sqrt3*log3
      + 68491/276480*pi^4
      - 59/240*pi^4*logm
      + 53/480*pi^4*log2
      - 1/8*c4
      - 1/10*c4*log2
      + 27/16*ls4*sqrt3
   )

   + (alphas/pi)^3*cf*ca^2 * (
      - 92512180369/56623104
      - 1/32*T9p7ep0
      - 1/16*T9p6ep0
      + 1/16*T9p5ep0
      - 3/16*T9p4ep1
      - 13/16*T9p4ep0
      - 1/16*T9p3ep1
      - 25/48*T9p3ep0
      - 1/16*T8p9ep0
      + 3/32*T8p7ep0
      - 1/32*T8p4ep0
      - 1/16*T8p3ep0
      - 1/8*T8p2ep0
      + 1/16*T8p10ep1
      + 1/16*T7p9ep1
      + 7/96*T7p9ep0
      + 5/32*T7p8ep1
      - 9/64*T7p8ep0
      + 7/64*T7p7ep1
      + 15/8*T7p7ep0
      + 7/64*T7p6ep1
      - 7/32*T7p5ep1
      - 117/64*T7p5ep0
      - 1/8*T7p16ep0
      + 1/16*T7p15ep1
      + 1/32*T7p14ep2
      - 79/192*T7p14ep1
      + 5/32*T7p11ep2
      - 11/24*T7p11ep1
      - 497/288*T7p11ep0
      - 5/32*T7p10ep2
      + 11/24*T7p10ep1
      + 203/288*T7p10ep0
      + 15/16*T6p9ep1
      + 1477/1152*T6p9ep0
      + 5/32*T6p19ep2
      - 1/12*T6p18ep1
      - 113/576*T6p18ep0
      - 21/64*T6p17ep1
      - 231/64*T6p17ep0
      + 1/128*T6p16ep2
      + 187/768*T6p16ep1
      + 1/8*T6p15ep2
      - 3/4*T6p14ep2
      - 77/64*T6p14ep1
      + 6173/1152*T6p14ep0
      + 1/2*T6p13ep2
      - 7/48*T6p13ep1
      - 193/54*T6p13ep0
      - 3/32*T6p12ep2
      - 121/192*T6p12ep1
      + 2051/1152*T6p12ep0
      + 1/32*T6p11ep2
      + 13/64*T6p11ep1
      - 683/1152*T6p11ep0
      - 51/16*T6p10ep1
      - 821/72*T6p10ep0
      - 81/256*T5p8ep2
      + 1597/1536*T5p8ep1
      + 541/1536*T5p11ep1
      - 2021/2304*T5p11ep0
      - 1/16*T4LX2ep1
      - 3/16*T4LW5ep0
      + 9/64*T4LVB7ep1
      - 9/32*T4LVB6ep1
      - 119/576*T4LT4ep2
      - 9/512*T4LT3ep3
      - 1/16*T4LT2ep2
      - 27/8192*T4LBB2ep4
      + 11/48*T3L61ep1
      + 668877/28672*zeta7
      + 424497481/737280*zeta5
      + 9630169865/15925248*zeta3
      + 9/2560*zeta3*zeta5
      + 8886037/331776*zeta3^2
      - 992/3*a5
      + 251/3*a4
      + 21083383/18432*logm
      + 3/2*logm*T9p4ep0
      + 1/2*logm*T9p3ep0
      - 1/2*logm*T8p10ep0
      - 1/2*logm*T7p9ep0
      - 5/4*logm*T7p8ep0
      - 7/8*logm*T7p7ep0
      + 7/4*logm*T7p5ep0
      - 1/4*logm*T7p14ep1
      - 5/4*logm*T7p11ep1
      + 11/3*logm*T7p11ep0
      + 5/4*logm*T7p10ep1
      - 11/3*logm*T7p10ep0
      - 15/2*logm*T6p9ep0
      + 2/3*logm*T6p18ep0
      + 21/8*logm*T6p17ep0
      - 1/16*logm*T6p16ep1
      + 6*logm*T6p14ep1
      + 77/8*logm*T6p14ep0
      - 4*logm*T6p13ep1
      + 7/6*logm*T6p13ep0
      + 3/4*logm*T6p12ep1
      + 121/24*logm*T6p12ep0
      - 1/4*logm*T6p11ep1
      - 13/8*logm*T6p11ep0
      + 51/2*logm*T6p10ep0
      + 81/32*logm*T5p8ep1
      - 541/192*logm*T5p11ep0
      + 32443/96*logm*zeta5
      - 334943/1728*logm*zeta3
      - 96*logm*a5
      - 44*logm*a4
      + 29255/72*logm^2
      + 5*logm^2*T7p11ep0
      - 5*logm^2*T7p10ep0
      - 24*logm^2*T6p14ep0
      + 16*logm^2*T6p13ep0
      - 3*logm^2*T6p12ep0
      + logm^2*T6p11ep0
      - 2929/18*logm^2*zeta3
      - 1112/15*log2*a4
      - 96/5*log2*logm*a4
      + 251/72*log2^4
      - 11/6*log2^4*logm
      - 1/3*log2^5
      - 49/16*ls5pithird*sqrt3
      - 625/72*ls4pithird*sqrt3
      + 4*ls4pithird*sqrt3*logm
      + 3/2*ls4pithird*sqrt3*log3
      + 243/64*ls5p*sqrt3
      + 15041/256*ls3*sqrt3
      - 1875/16*ls3*sqrt3*logm
      + 27*ls3*sqrt3*logm^2
      - 5625/128*ls3*sqrt3*log3
      + 81/4*ls3*sqrt3*log3*logm
      + 243/64*ls3*sqrt3*log3^2
      + 95855/3072*ls2*sqrt3
      - 3/8*ls2*sqrt3*zeta3
      - 6179/256*ls2*sqrt3*logm
      - 54*ls2*sqrt3*logm^2
      - 15041/256*ls2*sqrt3*log3
      + 1875/16*ls2*sqrt3*log3*logm
      - 27*ls2*sqrt3*log3*logm^2
      + 5625/256*ls2*sqrt3*log3^2
      - 81/8*ls2*sqrt3*log3^2*logm
      - 81/64*ls2*sqrt3*log3^3
      + 16243/256*ls2^2
      - 27/8*ls2^2*logm
      - 189/2*ls2^2*logm^2
      - 14375/576*pi*sqrt3*zeta3
      + 23/2*pi*sqrt3*logm*zeta3
      + 69/16*pi*sqrt3*log3*zeta3
      - 81/16*pi*ls4p*sqrt3
      + 3626939557/127401984*pi^2
      + 2275/4096*pi^2*zeta5
      + 1216259/442368*pi^2*zeta3
      + 1/1024*pi^2*zeta3^2
      - 745/192*pi^2*logm
      - 1439/432*pi^2*logm*zeta3
      + 3419/216*pi^2*logm^2
      - 115/36*pi^2*log2
      + 11/6*pi^2*log2*logm
      - 185/72*pi^2*log2^2
      + 11/6*pi^2*log2^2*logm
      - 203/135*pi^2*log2^3
      - 8/15*pi^2*log2^3*logm
      + 63/32*pi^2*ls3*sqrt3
      + 625/384*pi^2*ls2*sqrt3
      - 3/4*pi^2*ls2*sqrt3*logm
      - 9/32*pi^2*ls2*sqrt3*log3
      + 15041/4608*pi^3*sqrt3
      - 625/96*pi^3*sqrt3*logm
      + 3/2*pi^3*sqrt3*logm^2
      - 625/256*pi^3*sqrt3*log3
      + 9/8*pi^3*sqrt3*log3*logm
      + 27/128*pi^3*sqrt3*log3^2
      - 362708963/159252480*pi^4
      - 1681/61440*pi^4*zeta3
      - 8231/3840*pi^4*logm
      + 59/60*pi^4*logm^2
      - 13099/4320*pi^4*log2
      - 53/60*pi^4*log2*logm
      + 1/18*pi^5*sqrt3
      - 7632155/27869184*pi^6
      + 1/204800*pi^8
      + 7819/864*c4
      + 31/9*c4*logm
      + 139/45*c4*log2
      + 4/5*c4*log2*logm
      + 1875/64*ls4*sqrt3
      - 27/2*ls4*sqrt3*logm
      - 81/16*ls4*sqrt3*log3
      + 81/32*ls5*sqrt3
   )

   + (alphas/pi)^3*cf^2*tf * (
      + 21/4*zeta3
      - 48*a4
      - 2*log2^4
      + 2*pi^2*log2^2
      + 5/12*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
      - 89/24
      - 1/2*T6p14ep0
      + 1/3*T6p13ep0
      + 131/108*zeta3
      - 3*ls2*sqrt3
      - 9/4*ls2^2
      - 31/216*pi^2
      - 13/360*pi^4
   )

   + (alphas/pi)^3*cf^2*tf*nl * (
      + 520507/2592
      - 1/2*T6p14ep1
      + 11/12*T6p14ep0
      + 1/3*T6p13ep1
      + 8/9*T6p13ep0
      + 1/6*T3L61ep1
      + 2579/90*zeta5
      - 51175/648*zeta3
      - 32/3*a5
      + 104/3*a4
      + 2939/108*logm
      + 4*logm*T6p14ep0
      - 8/3*logm*T6p13ep0
      + 551/27*logm*zeta3
      - 32*logm*a4
      - 128/15*log2*a4
      + 13/9*log2^4
      - 4/3*log2^4*logm
      - 4/15*log2^5
      - 117/4*ls3*sqrt3
      - 615/8*ls2*sqrt3
      + 9/2*ls2*sqrt3*logm
      + 117/4*ls2*sqrt3*log3
      - 9/8*ls2^2
      + 27/2*ls2^2*logm
      + 11737/7776*pi^2
      + 34/81*pi^2*zeta3
      - 10/81*pi^2*logm
      - 22/9*pi^2*log2
      + 4/3*pi^2*log2*logm
      - 7/9*pi^2*log2^2
      + 4/3*pi^2*log2^2*logm
      + 28/135*pi^2*log2^3
      - 13/8*pi^3*sqrt3
      + 4907/6480*pi^4
      + 83/360*pi^4*logm
      - 49/270*pi^4*log2
      - 92/27*c4
      + 16/9*c4*logm
      + 16/45*c4*log2
   )

   + (alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
      + 4693/96
      - 19/24*T6p9ep0
      - 1/2*T6p11ep0
      + 4/3*T6p10ep0
      - 3/2*T5p11ep0
      - 137/48*zeta3
      + 21/8*ls3*sqrt3
      + 213/8*ls2*sqrt3
      - 21/8*ls2*sqrt3*log3
      - 51/2*ls2^2
      + 1373/288*pi^2
      + 7/48*pi^3*sqrt3
      - 59/216*pi^4
   )

   + (alphas/pi)^3*cf^2*nh*tf * (
      + 11655835/746496
      + 1/12*T7p5ep0
      - 1/6*T7p16ep0
      - 19/24*T6p9ep1
      + 385/144*T6p9ep0
      - 3/2*T6p18ep0
      - 11/6*T6p17ep0
      + 7/72*T6p16ep1
      + T6p14ep0
      - 7/6*T6p13ep0
      - 17/90*T6p12ep0
      - 1/2*T6p11ep1
      + 71/108*T6p11ep0
      + 4/3*T6p10ep1
      - 59/24*T6p10ep0
      - 415/144*T5p8ep1
      - 3/2*T5p11ep1
      + 161/32*T5p11ep0
      + 1/6*T3L61ep1
      + 12369/80*zeta5
      - 2711279/19440*zeta3
      + 224/3*a4
      - 21251/54*logm
      + 19/3*logm*T6p9ep0
      + 4*logm*T6p11ep0
      - 32/3*logm*T6p10ep0
      + 12*logm*T5p11ep0
      + 953/18*logm*zeta3
      - 32*logm*a4
      + 28/9*log2^4
      - 4/3*log2^4*logm
      - 14/9*ls4pithird*sqrt3
      + 4987/80*ls3*sqrt3
      - 21*ls3*sqrt3*logm
      - 63/8*ls3*sqrt3*log3
      + 63535/384*ls2*sqrt3
      - 465/2*ls2*sqrt3*logm
      - 4987/80*ls2*sqrt3*log3
      + 21*ls2*sqrt3*log3*logm
      + 63/16*ls2*sqrt3*log3^2
      + 209/8*ls2^2
      + 399/2*ls2^2*logm
      - 161/36*pi*sqrt3*zeta3
      + 1126517/38880*pi^2
      - 179/648*pi^2*zeta3
      - 12769/324*pi^2*logm
      + 16/9*pi^2*log2
      + 4/3*pi^2*log2*logm
      - 28/9*pi^2*log2^2
      + 4/3*pi^2*log2^2*logm
      + 7/24*pi^2*ls2*sqrt3
      + 4987/1440*pi^3*sqrt3
      - 7/6*pi^3*sqrt3*logm
      - 7/16*pi^3*sqrt3*log3
      - 205511/777600*pi^4
      + 2297/1080*pi^4*logm
      + 32/27*c4
      + 16/9*c4*logm
      + 21/4*ls4*sqrt3
   )

   + (alphas/pi)^3*cf^2*ca*ep^-2 * (
      - 985/32
      - 13/32*T7p11ep0
      + 13/32*T7p10ep0
      + 33/16*T6p14ep0
      - 11/8*T6p13ep0
      + 9/32*T6p12ep0
      - 3/32*T6p11ep0
      + 833/64*zeta3
      - 81/32*ls3*sqrt3
      + 69/16*ls2*sqrt3
      + 81/32*ls2*sqrt3*log3
      + 531/64*ls2^2
      - 737/576*pi^2
      - 9/64*pi^3*sqrt3
      - 211/2880*pi^4
   )

   + (alphas/pi)^3*cf^2*ca*ep^-1 * (
      + 368140325/1327104
      + 9/16*T9p4ep0
      + 3/16*T9p3ep0
      - 1/8*T8p10ep0
      - 1/4*T7p9ep0
      - 15/32*T7p8ep0
      - 17/64*T7p7ep0
      + 5/8*T7p5ep0
      + 1/16*T7p16ep0
      + 3/32*T7p14ep1
      - 13/32*T7p11ep1
      + 37/32*T7p11ep0
      + 13/32*T7p10ep1
      - 37/32*T7p10ep0
      - 49/16*T6p9ep0
      + 1/3*T6p18ep0
      + 57/64*T6p17ep0
      + 1/128*T6p16ep1
      + 33/16*T6p14ep1
      + 203/64*T6p14ep0
      - 11/8*T6p13ep1
      + 25/48*T6p13ep0
      + 9/32*T6p12ep1
      + 49/64*T6p12ep0
      - 3/32*T6p11ep1
      - 35/64*T6p11ep0
      + 75/8*T6p10ep0
      + 151/256*T5p8ep1
      - 553/512*T5p11ep0
      + 161499/1280*zeta5
      - 861017/13824*zeta3
      - 36*a5
      + 985/4*logm
      + 13/4*logm*T7p11ep0
      - 13/4*logm*T7p10ep0
      - 33/2*logm*T6p14ep0
      + 11*logm*T6p13ep0
      - 9/4*logm*T6p12ep0
      + 3/4*logm*T6p11ep0
      - 833/8*logm*zeta3
      - 36/5*log2*a4
      + 3/2*ls4pithird*sqrt3
      - 3951/128*ls3*sqrt3
      + 81/4*ls3*sqrt3*logm
      + 243/32*ls3*sqrt3*log3
      + 51547/2048*ls2*sqrt3
      - 69/2*ls2*sqrt3*logm
      + 3951/128*ls2*sqrt3*log3
      - 81/4*ls2*sqrt3*log3*logm
      - 243/64*ls2*sqrt3*log3^2
      - 3561/128*ls2^2
      - 531/8*ls2^2*logm
      + 69/16*pi*sqrt3*zeta3
      - 24359/9216*pi^2
      - 2353/3456*pi^2*zeta3
      + 737/72*pi^2*logm
      - 1/5*pi^2*log2^3
      - 9/32*pi^2*ls2*sqrt3
      - 439/256*pi^3*sqrt3
      + 9/8*pi^3*sqrt3*logm
      + 27/64*pi^3*sqrt3*log3
      - 95159/92160*pi^4
      + 211/360*pi^4*logm
      - 53/160*pi^4*log2
      + 1/24*c4
      + 3/10*c4*log2
      - 81/16*ls4*sqrt3
   )

   + (alphas/pi)^3*cf^2*ca * (
      + 8117962492897/1528823808
      + 1/8*T9p7ep0
      + 3/16*T9p6ep0
      - 3/16*T9p5ep0
      + 9/16*T9p4ep1
      + 39/16*T9p4ep0
      + 3/16*T9p3ep1
      + 25/16*T9p3ep0
      + 1/8*T8p9ep0
      + 1/8*T8p8ep0
      + 13/32*T8p7ep0
      + 1/16*T8p6ep0
      + 3/32*T8p4ep0
      + 1/16*T8p3ep0
      + 1/16*T8p2ep0
      - 1/8*T8p10ep1
      + 1/24*T8p10ep0
      - 1/4*T7p9ep1
      - 3/8*T7p9ep0
      - 15/32*T7p8ep1
      + 39/64*T7p8ep0
      - 17/64*T7p7ep1
      - 617/96*T7p7ep0
      - 5/16*T7p6ep1
      + 5/8*T7p5ep1
      + 271/48*T7p5ep0
      + 1/16*T7p16ep1
      + 7/48*T7p16ep0
      + 3/32*T7p15ep1
      + 3/32*T7p14ep2
      + 49/192*T7p14ep1
      - 13/32*T7p11ep2
      + 37/32*T7p11ep1
      + 1063/192*T7p11ep0
      + 13/32*T7p10ep2
      - 37/32*T7p10ep1
      - 115/64*T7p10ep0
      - 49/16*T6p9ep1
      - 271/72*T6p9ep0
      - 11/32*T6p19ep2
      + 1/3*T6p18ep1
      + 1/9*T6p18ep0
      + 57/64*T6p17ep1
      + 403/32*T6p17ep0
      + 1/128*T6p16ep2
      - 1235/2304*T6p16ep1
      - 5/16*T6p15ep2
      + 33/16*T6p14ep2
      + 203/64*T6p14ep1
      - 11717/1152*T6p14ep0
      - 11/8*T6p13ep2
      + 25/48*T6p13ep1
      + 9347/1728*T6p13ep0
      + 9/32*T6p12ep2
      + 49/64*T6p12ep1
      - 2567/384*T6p12ep0
      - 3/32*T6p11ep2
      - 35/64*T6p11ep1
      + 273/128*T6p11ep0
      + 75/8*T6p10ep1
      + 4909/144*T6p10ep0
      + 151/256*T5p8ep2
      - 14221/4608*T5p8ep1
      - 553/512*T5p11ep1
      + 131/96*T5p11ep0
      + 3/16*T4LX2ep1
      - 45/64*T4LVB7ep1
      + 59/64*T4LVB6ep1
      + 103/192*T4LT4ep2
      + 27/512*T4LT3ep3
      + 11/48*T4LT2ep2
      + 81/8192*T4LBB2ep4
      - 13/48*T3L61ep1
      - 2006631/28672*zeta7
      - 1080238171/737280*zeta5
      - 37512985883/15925248*zeta3
      - 27/2560*zeta3*zeta5
      - 7229653/110592*zeta3^2
      + 2200/3*a5
      - 226/3*a4
      - 367135013/165888*logm
      - 9/2*logm*T9p4ep0
      - 3/2*logm*T9p3ep0
      + logm*T8p10ep0
      + 2*logm*T7p9ep0
      + 15/4*logm*T7p8ep0
      + 17/8*logm*T7p7ep0
      - 5*logm*T7p5ep0
      - 1/2*logm*T7p16ep0
      - 3/4*logm*T7p14ep1
      + 13/4*logm*T7p11ep1
      - 37/4*logm*T7p11ep0
      - 13/4*logm*T7p10ep1
      + 37/4*logm*T7p10ep0
      + 49/2*logm*T6p9ep0
      - 8/3*logm*T6p18ep0
      - 57/8*logm*T6p17ep0
      - 1/16*logm*T6p16ep1
      - 33/2*logm*T6p14ep1
      - 203/8*logm*T6p14ep0
      + 11*logm*T6p13ep1
      - 25/6*logm*T6p13ep0
      - 9/4*logm*T6p12ep1
      - 49/8*logm*T6p12ep0
      + 3/4*logm*T6p11ep1
      + 35/8*logm*T6p11ep0
      - 75*logm*T6p10ep0
      - 151/32*logm*T5p8ep1
      + 553/64*logm*T5p11ep0
      - 161499/160*logm*zeta5
      + 717929/1728*logm*zeta3
      + 288*logm*a5
      + 88*logm*a4
      - 985*logm^2
      - 13*logm^2*T7p11ep0
      + 13*logm^2*T7p10ep0
      + 66*logm^2*T6p14ep0
      - 44*logm^2*T6p13ep0
      + 9*logm^2*T6p12ep0
      - 3*logm^2*T6p11ep0
      + 833/2*logm^2*zeta3
      + 488/3*log2*a4
      + 288/5*log2*logm*a4
      - 113/36*log2^4
      + 11/3*log2^4*logm
      + 2/3*log2^5
      + 147/16*ls5pithird*sqrt3
      + 439/24*ls4pithird*sqrt3
      - 12*ls4pithird*sqrt3*logm
      - 9/2*ls4pithird*sqrt3*log3
      - 729/64*ls5p*sqrt3
      - 27385/256*ls3*sqrt3
      + 3951/16*ls3*sqrt3*logm
      - 81*ls3*sqrt3*logm^2
      + 11853/128*ls3*sqrt3*log3
      - 243/4*ls3*sqrt3*log3*logm
      - 729/64*ls3*sqrt3*log3^2
      + 377551/4608*ls2*sqrt3
      + 9/8*ls2*sqrt3*zeta3
      - 37819/256*ls2*sqrt3*logm
      + 138*ls2*sqrt3*logm^2
      + 27385/256*ls2*sqrt3*log3
      - 3951/16*ls2*sqrt3*log3*logm
      + 81*ls2*sqrt3*log3*logm^2
      - 11853/256*ls2*sqrt3*log3^2
      + 243/8*ls2*sqrt3*log3^2*logm
      + 243/64*ls2*sqrt3*log3^3
      - 105205/768*ls2^2
      + 3759/16*ls2^2*logm
      + 531/2*ls2^2*logm^2
      + 10097/192*pi*sqrt3*zeta3
      - 69/2*pi*sqrt3*logm*zeta3
      - 207/16*pi*sqrt3*log3*zeta3
      + 243/16*pi*ls4p*sqrt3
      - 4608099749/42467328*pi^2
      - 6825/4096*pi^2*zeta5
      - 90795/16384*pi^2*zeta3
      - 3/1024*pi^2*zeta3^2
      + 253111/10368*pi^2*logm
      + 2353/432*pi^2*logm*zeta3
      - 737/18*pi^2*logm^2
      - 13/36*pi^2*log2
      - 11/3*pi^2*log2*logm
      + 47/36*pi^2*log2^2
      - 11/3*pi^2*log2^2*logm
      + 92/27*pi^2*log2^3
      + 8/5*pi^2*log2^3*logm
      - 189/32*pi^2*ls3*sqrt3
      - 439/128*pi^2*ls2*sqrt3
      + 9/4*pi^2*ls2*sqrt3*logm
      + 27/32*pi^2*ls2*sqrt3*log3
      - 27385/4608*pi^3*sqrt3
      + 439/32*pi^3*sqrt3*logm
      - 9/2*pi^3*sqrt3*logm^2
      + 1317/256*pi^3*sqrt3*log3
      - 27/8*pi^3*sqrt3*log3*logm
      - 81/128*pi^3*sqrt3*log3^2
      + 2347601449/159252480*pi^4
      + 1681/20480*pi^4*zeta3
      + 97007/11520*pi^4*logm
      - 211/90*pi^4*logm^2
      + 5209/864*pi^4*log2
      + 53/20*pi^4*log2*logm
      - 1/6*pi^5*sqrt3
      + 33337351/46448640*pi^6
      - 3/204800*pi^8
      - 17315/288*c4
      - 47/9*c4*logm
      - 61/9*c4*log2
      - 12/5*c4*log2*logm
      - 3951/64*ls4*sqrt3
      + 81/2*ls4*sqrt3*logm
      + 243/16*ls4*sqrt3*log3
      - 243/32*ls5*sqrt3
   )

   + (alphas/pi)^3*cf^3*ep^-2 * (
      + 169/16
      + 3/16*T7p11ep0
      - 3/16*T7p10ep0
      - 9/8*T6p14ep0
      + 3/4*T6p13ep0
      - 3/16*T6p12ep0
      + 1/16*T6p11ep0
      - 1639/288*zeta3
      + 27/16*ls3*sqrt3
      - 15/8*ls2*sqrt3
      - 27/16*ls2*sqrt3*log3
      - 153/32*ls2^2
      + 49/96*pi^2
      + 3/32*pi^3*sqrt3
      + 17/720*pi^4
   )

   + (alphas/pi)^3*cf^3*ep^-1 * (
      + 10504633/663552
      - 3/8*T9p4ep0
      - 1/8*T9p3ep0
      + 1/4*T7p9ep0
      + 5/16*T7p8ep0
      + 3/32*T7p7ep0
      - 3/8*T7p5ep0
      - 1/8*T7p16ep0
      - 5/16*T7p14ep1
      + 3/16*T7p11ep1
      - 23/48*T7p11ep0
      - 3/16*T7p10ep1
      + 23/48*T7p10ep0
      + 19/8*T6p9ep0
      - 1/3*T6p18ep0
      - 15/32*T6p17ep0
      - 3/64*T6p16ep1
      - 9/8*T6p14ep1
      - 49/32*T6p14ep0
      + 3/4*T6p13ep1
      - 11/24*T6p13ep0
      - 3/16*T6p12ep1
      + 95/96*T6p12ep0
      + 1/16*T6p11ep1
      + 9/32*T6p11ep0
      - 6*T6p10ep0
      + 11/128*T5p8ep1
      + 577/768*T5p11ep0
      - 160067/1920*zeta5
      + 71803/6912*zeta3
      + 24*a5
      - 169/2*logm
      - 3/2*logm*T7p11ep0
      + 3/2*logm*T7p10ep0
      + 9*logm*T6p14ep0
      - 6*logm*T6p13ep0
      + 3/2*logm*T6p12ep0
      - 1/2*logm*T6p11ep0
      + 1639/36*logm*zeta3
      + 24/5*log2*a4
      - ls4pithird*sqrt3
      + 201/64*ls3*sqrt3
      - 27/2*ls3*sqrt3*logm
      - 81/16*ls3*sqrt3*log3
      - 50177/1024*ls2*sqrt3
      + 15*ls2*sqrt3*logm
      - 201/64*ls2*sqrt3*log3
      + 27/2*ls2*sqrt3*log3*logm
      + 81/32*ls2*sqrt3*log3^2
      + 3651/64*ls2^2
      + 153/4*ls2^2*logm
      - 23/8*pi*sqrt3*zeta3
      + 36001/13824*pi^2
      - 175/576*pi^2*zeta3
      - 49/12*pi^2*logm
      + 2/15*pi^2*log2^3
      + 3/16*pi^2*ls2*sqrt3
      + 67/384*pi^3*sqrt3
      - 3/4*pi^3*sqrt3*logm
      - 9/32*pi^3*sqrt3*log3
      + 29699/27648*pi^4
      - 17/90*pi^4*logm
      + 53/240*pi^4*log2
      + 5/12*c4
      - 1/5*c4*log2
      + 27/8*ls4*sqrt3
   )

   + (alphas/pi)^3*cf^3 * (
      - 3189457249867/764411904
      - 1/8*T9p7ep0
      - 1/8*T9p6ep0
      + 1/8*T9p5ep0
      - 3/8*T9p4ep1
      - 13/8*T9p4ep0
      - 1/8*T9p3ep1
      - 25/24*T9p3ep0
      - 9/16*T8p7ep0
      - 1/8*T8p6ep0
      - 1/16*T8p4ep0
      + 1/8*T8p3ep0
      + 3/8*T8p2ep0
      - 1/12*T8p10ep0
      + 1/4*T7p9ep1
      + 11/24*T7p9ep0
      + 5/16*T7p8ep1
      - 21/32*T7p8ep0
      + 3/32*T7p7ep1
      + 257/48*T7p7ep0
      + 3/16*T7p6ep1
      - 3/8*T7p5ep1
      - 191/48*T7p5ep0
      - 1/8*T7p16ep1
      + 5/24*T7p16ep0
      - 7/16*T7p15ep1
      - 5/16*T7p14ep2
      + 109/96*T7p14ep1
      + 3/16*T7p11ep2
      - 23/48*T7p11ep1
      - 1201/288*T7p11ep0
      - 3/16*T7p10ep2
      + 23/48*T7p10ep1
      + 223/288*T7p10ep0
      + 19/8*T6p9ep1
      + 691/288*T6p9ep0
      + 3/16*T6p19ep2
      - 1/3*T6p18ep1
      + 9/16*T6p18ep0
      - 15/32*T6p17ep1
      - 43/4*T6p17ep0
      - 3/64*T6p16ep2
      + 113/1152*T6p16ep1
      - 1/8*T6p15ep2
      - 9/8*T6p14ep2
      - 49/32*T6p14ep1
      - 629/576*T6p14ep0
      + 3/4*T6p13ep2
      - 11/24*T6p13ep1
      + 3005/864*T6p13ep0
      - 3/16*T6p12ep2
      + 95/96*T6p12ep1
      + 3599/576*T6p12ep0
      + 1/16*T6p11ep2
      + 9/32*T6p11ep1
      - 1091/576*T6p11ep0
      - 6*T6p10ep1
      - 1625/72*T6p10ep0
      + 11/128*T5p8ep2
      + 4639/2304*T5p8ep1
      + 577/768*T5p11ep1
      + 449/576*T5p11ep0
      - 1/8*T4LX2ep1
      + 27/32*T4LVB7ep1
      - 23/32*T4LVB6ep1
      - 47/288*T4LT4ep2
      - 9/256*T4LT3ep3
      - 5/24*T4LT2ep2
      - 27/4096*T4LBB2ep4
      - 3/8*T3L61ep1
      + 668877/14336*zeta7
      + 196735433/368640*zeta5
      + 19686664969/7962624*zeta3
      + 9/1280*zeta3*zeta5
      + 1512277/165888*zeta3^2
      - 144*a5
      - 184*a4
      - 10504633/82944*logm
      + 3*logm*T9p4ep0
      + logm*T9p3ep0
      - 2*logm*T7p9ep0
      - 5/2*logm*T7p8ep0
      - 3/4*logm*T7p7ep0
      + 3*logm*T7p5ep0
      + logm*T7p16ep0
      + 5/2*logm*T7p14ep1
      - 3/2*logm*T7p11ep1
      + 23/6*logm*T7p11ep0
      + 3/2*logm*T7p10ep1
      - 23/6*logm*T7p10ep0
      - 19*logm*T6p9ep0
      + 8/3*logm*T6p18ep0
      + 15/4*logm*T6p17ep0
      + 3/8*logm*T6p16ep1
      + 9*logm*T6p14ep1
      + 49/4*logm*T6p14ep0
      - 6*logm*T6p13ep1
      + 11/3*logm*T6p13ep0
      + 3/2*logm*T6p12ep1
      - 95/12*logm*T6p12ep0
      - 1/2*logm*T6p11ep1
      - 9/4*logm*T6p11ep0
      + 48*logm*T6p10ep0
      - 11/16*logm*T5p8ep1
      - 577/96*logm*T5p11ep0
      + 160067/240*logm*zeta5
      - 71803/864*logm*zeta3
      - 192*logm*a5
      + 338*logm^2
      + 6*logm^2*T7p11ep0
      - 6*logm^2*T7p10ep0
      - 36*logm^2*T6p14ep0
      + 24*logm^2*T6p13ep0
      - 6*logm^2*T6p12ep0
      + 2*logm^2*T6p11ep0
      - 1639/9*logm^2*zeta3
      - 144/5*log2*a4
      - 192/5*log2*logm*a4
      - 23/3*log2^4
      - 49/8*ls5pithird*sqrt3
      - 67/36*ls4pithird*sqrt3
      + 8*ls4pithird*sqrt3*logm
      + 3*ls4pithird*sqrt3*log3
      + 243/32*ls5p*sqrt3
      - 2697/128*ls3*sqrt3
      - 201/8*ls3*sqrt3*logm
      + 54*ls3*sqrt3*logm^2
      - 603/64*ls3*sqrt3*log3
      + 81/2*ls3*sqrt3*log3*logm
      + 243/32*ls3*sqrt3*log3^2
      - 166279/576*ls2*sqrt3
      - 3/4*ls2*sqrt3*zeta3
      + 50177/128*ls2*sqrt3*logm
      - 60*ls2*sqrt3*logm^2
      + 2697/128*ls2*sqrt3*log3
      + 201/8*ls2*sqrt3*log3*logm
      - 54*ls2*sqrt3*log3*logm^2
      + 603/128*ls2*sqrt3*log3^2
      - 81/4*ls2*sqrt3*log3^2*logm
      - 81/32*ls2*sqrt3*log3^3
      + 7747/384*ls2^2
      - 3651/8*ls2^2*logm
      - 153*ls2^2*logm^2
      - 1541/288*pi*sqrt3*zeta3
      + 23*pi*sqrt3*logm*zeta3
      + 69/8*pi*sqrt3*log3*zeta3
      - 81/8*pi*ls4p*sqrt3
      + 3950879909/63700992*pi^2
      + 2275/2048*pi^2*zeta5
      + 1587203/221184*pi^2*zeta3
      + 1/512*pi^2*zeta3^2
      - 36001/1728*pi^2*logm
      + 175/72*pi^2*logm*zeta3
      + 49/3*pi^2*logm^2
      + 27/2*pi^2*log2
      + 23/3*pi^2*log2^2
      - 4/5*pi^2*log2^3
      - 16/15*pi^2*log2^3*logm
      + 63/16*pi^2*ls3*sqrt3
      + 67/192*pi^2*ls2*sqrt3
      - 3/2*pi^2*ls2*sqrt3*logm
      - 9/16*pi^2*ls2*sqrt3*log3
      - 899/768*pi^3*sqrt3
      - 67/48*pi^3*sqrt3*logm
      + 3*pi^3*sqrt3*logm^2
      - 67/128*pi^3*sqrt3*log3
      + 9/4*pi^3*sqrt3*log3*logm
      + 27/64*pi^3*sqrt3*log3^2
      - 112965485/5308416*pi^4
      - 1681/30720*pi^4*zeta3
      - 29699/3456*pi^4*logm
      + 34/45*pi^4*logm^2
      + 17/240*pi^4*log2
      - 53/30*pi^4*log2*logm
      + 1/9*pi^5*sqrt3
      - 16237831/69672960*pi^6
      + 1/102400*pi^8
      + 36307/432*c4
      - 10/3*c4*logm
      + 6/5*c4*log2
      + 8/5*c4*log2*logm
      + 201/32*ls4*sqrt3
      - 27*ls4*sqrt3*logm
      - 81/8*ls4*sqrt3*log3
      + 81/16*ls5*sqrt3
   )

   + (MZ/Mt)^2 * (
      + 1/3
      - 4/3*logMZ
      + 4/3*logm
      - 8/27*s^2
      + 8/9*s^2*logMZ
      - 8/9*s^2*logm
   )

   + (MZ/Mt)^2*i * (
      + 4/9*s^2*pi
      - 16/27*s^4*pi
   )

   + (MZ/Mt)^2*alphas/pi*cf * (
      + 1/2
      - 2*zeta3
      - logMZ
      + logm
      + 2/27*pi^2
      - 5/6*s^2
      + 4/3*s^2*zeta3
      + 2/3*s^2*logMZ
      - 2/3*s^2*logm
      - 2/27*s^2*pi^2
   )

   + (MZ/Mt)^2*alphas/pi*cf*i * (
      + 1/3*s^2*pi
      - 4/9*s^4*pi
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf*tf * (
      - 185/64
      + 385/1152*zeta3
      + 37/12*logMZ
      - logMZ^2
      - 37/12*logm
      + 2*logm*logMZ
      - logm^2
      + 1/4*pi^2
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf*tf*nl * (
      - 481/648
      + 65/27*zeta3
      + 11/6*logMZ
      - 4/3*logMZ*zeta3
      - 1/3*logMZ^2
      - 3/2*logm
      + 1/3*logm^2
      + 1/108*pi^2
      + 4/81*pi^2*logm
      - 89/648*s^2
      - 46/27*s^2*zeta3
      - 11/9*s^2*logMZ
      + 8/9*s^2*logMZ*zeta3
      + 2/9*s^2*logMZ^2
      + 2/3*s^2*logm
      - 2/9*s^2*logm^2
      + 1/18*s^2*pi^2
      - 4/81*s^2*pi^2*logm
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf*tf*nl*i * (
      - 11/18*s^2*pi
      + 4/9*s^2*pi*zeta3
      + 2/9*s^2*pi*logMZ
      + 22/27*s^4*pi
      - 16/27*s^4*pi*zeta3
      - 8/27*s^4*pi*logMZ
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf*nh*tf * (
      - 253/162
      + 9535/864*zeta3
      + 1/3*logm
      - 4/3*logm*zeta3
      - 2/3*logm*logMZ
      + 2/3*logm^2
      - 8*ls2*sqrt3
      - 2/9*pi^2
      + 4/81*pi^2*logm
      + 1477/648*s^2
      - 2431/216*s^2*zeta3
      - 5/9*s^2*logm
      + 8/9*s^2*logm*zeta3
      + 4/9*s^2*logm*logMZ
      - 4/9*s^2*logm^2
      + 8*s^2*ls2*sqrt3
      + 4/27*s^2*pi^2
      - 4/81*s^2*pi^2*logm
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf*nh*tf*i * (
      + 2/9*s^2*pi*logm
      - 8/27*s^4*pi*logm
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf*ca * (
      + 8255/3456
      - 5/6*zeta5
      - 5177/2304*zeta3
      - 41/8*logMZ
      + 11/3*logMZ*zeta3
      + 11/12*logMZ^2
      + 101/24*logm
      - 11/12*logm^2
      - 11/8*ls2*sqrt3
      + 3*ls2^2
      + 331/1944*pi^2
      - 11/81*pi^2*logm
      - 1/3*pi^2*log2
      - 41/540*pi^4
      + 4/9*c4
      + 353/864*s^2
      + 5/9*s^2*zeta5
      - 341/432*s^2*zeta3
      + 41/12*s^2*logMZ
      - 22/9*s^2*logMZ*zeta3
      - 11/18*s^2*logMZ^2
      - 17/9*s^2*logm
      + 11/18*s^2*logm^2
      + 11/8*s^2*ls2*sqrt3
      - 3*s^2*ls2^2
      - 815/3888*s^2*pi^2
      + 11/81*s^2*pi^2*logm
      + 2/9*s^2*pi^2*log2
      + 41/540*s^2*pi^4
      - 4/9*s^2*c4
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf*ca*i * (
      + 41/24*s^2*pi
      - 11/9*s^2*pi*zeta3
      - 11/18*s^2*pi*logMZ
      - 41/18*s^4*pi
      + 44/27*s^4*pi*zeta3
      + 22/27*s^4*pi*logMZ
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf^2 * (
      + 401/216
      + 5*zeta5
      - 1839/128*zeta3
      + 1/8*logMZ
      - 1/8*logm
      + 11/4*ls2*sqrt3
      - 6*ls2^2
      - 173/1296*pi^2
      + 2/3*pi^2*log2
      + 107/810*pi^4
      - 8/9*c4
      - 1039/576*s^2
      - 10/3*s^2*zeta5
      + 967/72*s^2*zeta3
      - 1/12*s^2*logMZ
      + 1/12*s^2*logm
      - 11/4*s^2*ls2*sqrt3
      + 6*s^2*ls2^2
      - 7/1296*s^2*pi^2
      - 4/9*s^2*pi^2*log2
      - 107/810*s^2*pi^4
      + 8/9*s^2*c4
   )

   + (MZ/Mt)^2*(alphas/pi)^2*cf^2*i * (
      - 1/24*s^2*pi
      + 1/18*s^4*pi
   )

   + (MZ/Mt)^2*(alphas/pi)^3*d33FF/nc * (
      + 1259/630
      + 10/3*zeta5
      - 92581/5040*zeta3
      - 4/3*zeta3^2
      - 73/3*a4
      - 11/9*logMZ
      + 8/3*logMZ*zeta3
      + 11/9*logm
      - 8/3*logm*zeta3
      - 73/72*log2^4
      + 73/72*pi^2*log2^2
      + 2237/8640*pi^4
      - 4684/2835*s^2
      - 20/9*s^2*zeta5
      + 27127/1260*s^2*zeta3
      + 8/9*s^2*zeta3^2
      + 292/9*s^2*a4
      + 22/27*s^2*logMZ
      - 16/9*s^2*logMZ*zeta3
      - 22/27*s^2*logm
      + 16/9*s^2*logm*zeta3
      + 73/54*s^2*log2^4
      - 73/54*s^2*pi^2*log2^2
      - 2237/6480*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*d33FF/nc*i * (
      + 11/27*s^2*pi
      - 8/9*s^2*pi*zeta3
      - 44/81*s^4*pi
      + 32/27*s^4*pi*zeta3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*tf^2*nl * (
      - 5623/2592
      + 19049/10368*zeta3
      - 55/108*a4
      - 25/18*logMZ
      + 11/6*logMZ^2
      - 4/9*logMZ^3
      - 355/144*logm
      + 385/864*logm*zeta3
      + 4/9*logm*logMZ
      - 41/18*logm^2
      + 4/3*logm^2*logMZ
      - 8/9*logm^3
      - 55/2592*log2^4
      - 11/24*pi^2
      + 1/3*pi^2*logMZ
      + 55/2592*pi^2*log2^2
      + 539/62208*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*tf^2*nl^2 * (
      + 2503/1296
      - 10/9*zeta5
      - 341/81*zeta3
      - 302/81*logMZ
      + 76/27*logMZ*zeta3
      + 11/9*logMZ^2
      - 8/9*logMZ^2*zeta3
      - 4/27*logMZ^3
      + 1331/486*logm
      + 32/81*logm*zeta3
      - logm^2
      + 4/27*logm^3
      - 725/4374*pi^2
      + 2/9*pi^2*zeta3
      + 1/9*pi^2*logMZ
      - 8/81*pi^2*logm
      + 8/243*pi^2*logm^2
      + 19/3645*pi^4
      - 1295/1296*s^2
      + 20/27*s^2*zeta5
      + 802/243*s^2*zeta3
      + 604/243*s^2*logMZ
      - 152/81*s^2*logMZ*zeta3
      - 22/27*s^2*logMZ^2
      + 16/27*s^2*logMZ^2*zeta3
      + 8/81*s^2*logMZ^3
      - 1297/486*s^2*logm
      - 32/81*s^2*logm*zeta3
      + 4/9*s^2*logm^2
      - 8/81*s^2*logm^3
      + 91/8748*s^2*pi^2
      - 4/27*s^2*pi^2*zeta3
      - 2/27*s^2*pi^2*logMZ
      + 4/27*s^2*pi^2*logm
      - 8/243*s^2*pi^2*logm^2
      - 19/3645*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*tf^2*nl^2*i * (
      + 302/243*s^2*pi
      - 76/81*s^2*pi*zeta3
      - 22/27*s^2*pi*logMZ
      + 16/27*s^2*pi*logMZ*zeta3
      + 4/27*s^2*pi*logMZ^2
      - 1/81*s^2*pi^3
      - 1208/729*s^4*pi
      + 304/243*s^4*pi*zeta3
      + 88/81*s^4*pi*logMZ
      - 64/81*s^4*pi*logMZ*zeta3
      - 16/81*s^4*pi*logMZ^2
      + 4/243*s^4*pi^3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*nh*tf^2 * (
      - 5297/1620
      + 8999/6480*zeta3
      + 41/27*logMZ
      - 2321/432*logm
      + 385/864*logm*zeta3
      + 37/9*logm*logMZ
      - 4/3*logm*logMZ^2
      - 37/9*logm^2
      + 8/3*logm^2*logMZ
      - 4/3*logm^3
      + 1/3*pi^2*logm
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*nh*tf^2*nl * (
      + 456445/5184
      - 80/27*T6p14ep0
      + 256/81*T6p13ep0
      + 209587/93312*zeta3
      - 1/9*a4
      - 1493/486*logm
      + 11615/648*logm*zeta3
      + 22/9*logm*logMZ
      - 16/9*logm*logMZ*zeta3
      - 4/9*logm*logMZ^2
      - 2*logm^2
      + 4/9*logm^3
      - 1/216*log2^4
      - 16*ls3*sqrt3
      - 1649/18*ls2*sqrt3
      - 32/3*ls2*sqrt3*logm
      + 16*ls2*sqrt3*log3
      - 20549/8748*pi^2
      - 23/81*pi^2*logm
      + 16/243*pi^2*logm^2
      + 1/216*pi^2*log2^2
      - 8/9*pi^3*sqrt3
      + 19769/233280*pi^4
      - 516233/5832*s^2
      + 80/27*s^2*T6p14ep0
      - 256/81*s^2*T6p13ep0
      - 3325/1458*s^2*zeta3
      + 4/9*s^2*a4
      + 694/243*s^2*logm
      - 311/18*s^2*logm*zeta3
      - 44/27*s^2*logm*logMZ
      + 32/27*s^2*logm*logMZ*zeta3
      + 8/27*s^2*logm*logMZ^2
      + 8/9*s^2*logm^2
      - 8/27*s^2*logm^3
      + 1/54*s^2*log2^4
      + 16*s^2*ls3*sqrt3
      + 1649/18*s^2*ls2*sqrt3
      + 32/3*s^2*ls2*sqrt3*logm
      - 16*s^2*ls2*sqrt3*log3
      + 21017/8748*s^2*pi^2
      + 22/81*s^2*pi^2*logm
      - 16/243*s^2*pi^2*logm^2
      - 1/54*s^2*pi^2*log2^2
      + 8/9*s^2*pi^3*sqrt3
      - 5273/58320*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
      - 22/27*s^2*pi*logm
      + 16/27*s^2*pi*logm*zeta3
      + 8/27*s^2*pi*logm*logMZ
      + 88/81*s^4*pi*logm
      - 64/81*s^4*pi*logm*zeta3
      - 32/81*s^4*pi*logm*logMZ
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*nh^2*tf^2 * (
      - 3780389/58320
      + 179/81*T6p9ep0
      - 328/81*T6p10ep0
      + 813331/29160*zeta3
      - 506/243*logm
      + 9535/648*logm*zeta3
      + 2/9*logm^2
      - 8/9*logm^2*zeta3
      - 4/9*logm^2*logMZ
      + 4/9*logm^3
      - 209/9*ls3*sqrt3
      - 4745/54*ls2*sqrt3
      - 32/3*ls2*sqrt3*logm
      + 209/9*ls2*sqrt3*log3
      - 52973/4860*pi^2
      - 8/27*pi^2*logm
      + 8/243*pi^2*logm^2
      - 209/162*pi^3*sqrt3
      + 997/7290*pi^4
      + 8765581/136080*s^2
      - 179/81*s^2*T6p9ep0
      + 328/81*s^2*T6p10ep0
      - 1421473/51030*s^2*zeta3
      + 1477/486*s^2*logm
      - 2431/162*s^2*logm*zeta3
      - 10/27*s^2*logm^2
      + 16/27*s^2*logm^2*zeta3
      + 8/27*s^2*logm^2*logMZ
      - 8/27*s^2*logm^3
      + 209/9*s^2*ls3*sqrt3
      + 4745/54*s^2*ls2*sqrt3
      + 32/3*s^2*ls2*sqrt3*logm
      - 209/9*s^2*ls2*sqrt3*log3
      + 5893/540*s^2*pi^2
      + 16/81*s^2*pi^2*logm
      - 8/243*s^2*pi^2*logm^2
      + 209/162*s^2*pi^3*sqrt3
      - 997/7290*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*nh^2*tf^2*i * (
      + 4/27*s^2*pi*logm^2
      - 16/81*s^4*pi*logm^2
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*tf * (
      + 6133/3456
      + 5/12*zeta5
      + 65965/20736*zeta3
      + 3197/216*a4
      + 215/24*logMZ
      + logMZ*zeta3
      - 161/24*logMZ^2
      + 11/9*logMZ^3
      + 105/64*logm
      - 7691/3456*logm*zeta3
      + 19/9*logm*logMZ
      + 331/72*logm^2
      - 11/3*logm^2*logMZ
      + 22/9*logm^3
      + 3197/5184*log2^4
      + 161/96*pi^2
      - 11/12*pi^2*logMZ
      - 3197/5184*pi^2*log2^2
      - 23353/124416*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
      + 89/27
      + 4/9*T6p14ep0
      - 8/27*T6p13ep0
      - 262/243*zeta3
      + 8/3*ls2*sqrt3
      + 2*ls2^2
      + 31/243*pi^2
      + 13/405*pi^4
      - 89/27*s^2
      - 4/9*s^2*T6p14ep0
      + 8/27*s^2*T6p13ep0
      + 262/243*s^2*zeta3
      - 8/3*s^2*ls2*sqrt3
      - 2*s^2*ls2^2
      - 31/243*s^2*pi^2
      - 13/405*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*tf*nl * (
      + 575789/46656
      + 4/9*T6p14ep1
      - 103/108*T6p14ep0
      - 8/27*T6p13ep1
      + 116/81*T6p13ep0
      - 4/27*T3L61ep1
      + 13943/810*zeta5
      + 678487/186624*zeta3
      + 1/3*zeta3^2
      - 128/9*a5
      - 2627/648*a4
      + 1940/81*logMZ
      - 10/9*logMZ*zeta5
      - 448/27*logMZ*zeta3
      - 259/36*logMZ^2
      + 44/9*logMZ^2*zeta3
      + 22/27*logMZ^3
      - 342127/7776*logm
      - 32/9*logm*T6p14ep0
      + 64/27*logm*T6p13ep0
      + 182399/15552*logm*zeta3
      + 215/36*logm^2
      - 22/27*logm^3
      - 128/45*log2*a4
      - 2627/15552*log2^4
      - 11/4*ls3*sqrt3
      - 409/36*ls2*sqrt3
      - 139/6*ls2*sqrt3*logm
      + 11/4*ls2*sqrt3*log3
      - 11/4*ls2^2
      - 12*ls2^2*logm
      - 5903/11664*pi^2
      - 1271/729*pi^2*zeta3
      - 11/18*pi^2*logMZ
      - 451/2916*pi^2*logm
      - 44/243*pi^2*logm^2
      + 22/27*pi^2*log2
      - 4/9*pi^2*log2*logm
      - 829/15552*pi^2*log2^2
      - 32/405*pi^2*log2^3
      - 11/72*pi^3*sqrt3
      + 560579/1866240*pi^4
      - 29/81*pi^4*logm
      - 98/405*pi^4*log2
      - 260/243*c4
      + 16/27*c4*logm
      + 16/135*c4*log2
      - 57047/2916*s^2
      - 4/9*s^2*T6p14ep1
      + 103/108*s^2*T6p14ep0
      + 8/27*s^2*T6p13ep1
      - 116/81*s^2*T6p13ep0
      + 4/27*s^2*T3L61ep1
      - 5684/405*s^2*zeta5
      + 51155/11664*s^2*zeta3
      - 2/9*s^2*zeta3^2
      + 128/9*s^2*a5
      + 82/27*s^2*a4
      - 3880/243*s^2*logMZ
      + 20/27*s^2*logMZ*zeta5
      + 896/81*s^2*logMZ*zeta3
      + 259/54*s^2*logMZ^2
      - 88/27*s^2*logMZ^2*zeta3
      - 44/81*s^2*logMZ^3
      + 3458/81*s^2*logm
      + 32/9*s^2*logm*T6p14ep0
      - 64/27*s^2*logm*T6p13ep0
      - 13007/972*s^2*logm*zeta3
      - 149/54*s^2*logm^2
      + 44/81*s^2*logm^3
      + 128/45*s^2*log2*a4
      + 41/324*s^2*log2^4
      + 11/4*s^2*ls3*sqrt3
      + 409/36*s^2*ls2*sqrt3
      + 139/6*s^2*ls2*sqrt3*logm
      - 11/4*s^2*ls2*sqrt3*log3
      + 11/4*s^2*ls2^2
      + 12*s^2*ls2^2*logm
      + 3749/2916*s^2*pi^2
      + 974/729*s^2*pi^2*zeta3
      + 11/27*s^2*pi^2*logMZ
      + 199/2916*s^2*pi^2*logm
      + 44/243*s^2*pi^2*logm^2
      - 44/81*s^2*pi^2*log2
      + 8/27*s^2*pi^2*log2*logm
      + 7/324*s^2*pi^2*log2^2
      + 32/405*s^2*pi^2*log2^3
      + 11/72*s^2*pi^3*sqrt3
      - 2089/6480*s^2*pi^4
      + 29/81*s^2*pi^4*logm
      + 98/405*s^2*pi^4*log2
      + 260/243*s^2*c4
      - 16/27*s^2*c4*logm
      - 16/135*s^2*c4*log2
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*tf*nl*i * (
      - 1940/243*s^2*pi
      + 10/27*s^2*pi*zeta5
      + 448/81*s^2*pi*zeta3
      + 259/54*s^2*pi*logMZ
      - 88/27*s^2*pi*logMZ*zeta3
      - 22/27*s^2*pi*logMZ^2
      + 11/162*s^2*pi^3
      + 7760/729*s^4*pi
      - 40/81*s^4*pi*zeta5
      - 1792/243*s^4*pi*zeta3
      - 518/81*s^4*pi*logMZ
      + 352/81*s^4*pi*logMZ*zeta3
      + 88/81*s^4*pi*logMZ^2
      - 22/243*s^4*pi^3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
      + 376139/4608
      + 5/36*T7p8ep0
      + 5/72*T7p7ep0
      + 1/9*T7p5ep0
      - 77/216*T6p9ep0
      + 1/24*T6p17ep0
      + 5/36*T6p13ep0
      + 103/36*T6p12ep0
      - 103/108*T6p11ep0
      + 17/27*T6p10ep0
      + 43/4*zeta5
      + 2449/1944*zeta3
      - 1019/48*ls3*sqrt3
      - 10819/288*ls2*sqrt3
      + 1019/48*ls2*sqrt3*log3
      + 49/24*ls2^2
      + 15065/10368*pi^2
      - 1/36*pi^2*zeta3
      - 1019/864*pi^3*sqrt3
      - 337/1620*pi^4
      - 376139/4608*s^2
      - 5/36*s^2*T7p8ep0
      - 5/72*s^2*T7p7ep0
      - 1/9*s^2*T7p5ep0
      + 77/216*s^2*T6p9ep0
      - 1/24*s^2*T6p17ep0
      - 5/36*s^2*T6p13ep0
      - 103/36*s^2*T6p12ep0
      + 103/108*s^2*T6p11ep0
      - 17/27*s^2*T6p10ep0
      - 43/4*s^2*zeta5
      - 2449/1944*s^2*zeta3
      + 1019/48*s^2*ls3*sqrt3
      + 10819/288*s^2*ls2*sqrt3
      - 1019/48*s^2*ls2*sqrt3*log3
      - 49/24*s^2*ls2^2
      - 15065/10368*s^2*pi^2
      + 1/36*s^2*pi^2*zeta3
      + 1019/864*s^2*pi^3*sqrt3
      + 337/1620*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*nh*tf * (
      - 34389667619/73483200
      + 1/18*T8p5ep0
      - 17/54*T7p9ep0
      + 5/36*T7p8ep1
      - 7/8*T7p8ep0
      + 5/72*T7p7ep1
      - 73/144*T7p7ep0
      - 1/12*T7p6ep1
      + 1/9*T7p5ep1
      - 25/72*T7p5ep0
      + 4/27*T7p16ep0
      + 25/72*T7p13ep0
      - 1/24*T7p12ep0
      - 77/216*T6p9ep1
      + 86/81*T6p9ep0
      + 37/27*T6p18ep0
      + 1/24*T6p17ep1
      - 25/1296*T6p17ep0
      - 59/648*T6p16ep1
      - 55/54*T6p14ep0
      + 5/36*T6p13ep1
      + 425/648*T6p13ep0
      + 103/36*T6p12ep1
      - 10003/810*T6p12ep0
      - 103/108*T6p11ep1
      + 2801/486*T6p11ep0
      + 17/27*T6p10ep1
      - 179/108*T6p10ep0
      + 461/1296*T5p8ep1
      + 3499/864*T5p11ep0
      - 1/4*T4LVB6ep1
      - 1/36*T4LT2ep2
      - 4/27*T3L61ep1
      - 433603/6480*zeta5
      + 652539953/3061800*zeta3
      + 1/27*zeta3^2
      + 128*a5
      - 63733/6480*a4
      - 2/9*logMZ
      - 10007231/15552*logm
      - 10/9*logm*T7p8ep0
      - 5/9*logm*T7p7ep0
      - 8/9*logm*T7p5ep0
      + 77/27*logm*T6p9ep0
      - 1/3*logm*T6p17ep0
      - 10/9*logm*T6p13ep0
      - 206/9*logm*T6p12ep0
      + 206/27*logm*T6p11ep0
      - 136/27*logm*T6p10ep0
      - 784/9*logm*zeta5
      - 858559/15552*logm*zeta3
      - 23/3*logm*logMZ
      + 44/9*logm*logMZ*zeta3
      + 11/9*logm*logMZ^2
      + 58/9*logm^2
      - 11/9*logm^3
      + 128/5*log2*a4
      - 63733/155520*log2^4
      + 1019/81*ls4pithird*sqrt3
      - 9221/360*ls3*sqrt3
      + 1019/6*ls3*sqrt3*logm
      + 1019/16*ls3*sqrt3*log3
      + 259789/10368*ls2*sqrt3
      + 11809/36*ls2*sqrt3*logm
      + 9221/360*ls2*sqrt3*log3
      - 1019/6*ls2*sqrt3*log3*logm
      - 1019/32*ls2*sqrt3*log3^2
      + 890/27*ls2^2
      - 37/3*ls2^2*logm
      + 23437/648*pi*sqrt3*zeta3
      - 212221/34560*pi^2
      + 2561/1944*pi^2*zeta3
      - 122713/11664*pi^2*logm
      + 2/9*pi^2*logm*zeta3
      - 44/243*pi^2*logm^2
      + 128/27*pi^2*log2
      - 4/9*pi^2*log2*logm
      + 63733/155520*pi^2*log2^2
      + 32/45*pi^2*log2^3
      - 1019/432*pi^2*ls2*sqrt3
      - 9221/6480*pi^3*sqrt3
      + 1019/108*pi^3*sqrt3*logm
      + 1019/288*pi^3*sqrt3*log3
      - 24767801/11197440*pi^4
      + 211/135*pi^4*logm
      + 68/45*pi^4*log2
      + 1/2268*pi^6
      + 3004/243*c4
      + 16/27*c4*logm
      - 16/15*c4*log2
      + 138563227769/293932800*s^2
      - 1/18*s^2*T8p5ep0
      + 17/54*s^2*T7p9ep0
      - 5/36*s^2*T7p8ep1
      + 7/8*s^2*T7p8ep0
      - 5/72*s^2*T7p7ep1
      + 73/144*s^2*T7p7ep0
      + 1/12*s^2*T7p6ep1
      - 1/9*s^2*T7p5ep1
      + 25/72*s^2*T7p5ep0
      - 4/27*s^2*T7p16ep0
      - 25/72*s^2*T7p13ep0
      + 1/24*s^2*T7p12ep0
      + 77/216*s^2*T6p9ep1
      - 86/81*s^2*T6p9ep0
      - 37/27*s^2*T6p18ep0
      - 1/24*s^2*T6p17ep1
      + 25/1296*s^2*T6p17ep0
      + 59/648*s^2*T6p16ep1
      + 55/54*s^2*T6p14ep0
      - 5/36*s^2*T6p13ep1
      - 425/648*s^2*T6p13ep0
      - 103/36*s^2*T6p12ep1
      + 10003/810*s^2*T6p12ep0
      + 103/108*s^2*T6p11ep1
      - 2801/486*s^2*T6p11ep0
      - 17/27*s^2*T6p10ep1
      + 179/108*s^2*T6p10ep0
      - 461/1296*s^2*T5p8ep1
      - 3499/864*s^2*T5p11ep0
      + 1/4*s^2*T4LVB6ep1
      + 1/36*s^2*T4LT2ep2
      + 4/27*s^2*T3L61ep1
      + 427003/6480*s^2*zeta5
      - 2646708713/12247200*s^2*zeta3
      - 1/27*s^2*zeta3^2
      - 128*s^2*a5
      + 12/5*s^2*a4
      + 4/27*s^2*logMZ
      + 10021145/15552*s^2*logm
      + 10/9*s^2*logm*T7p8ep0
      + 5/9*s^2*logm*T7p7ep0
      + 8/9*s^2*logm*T7p5ep0
      - 77/27*s^2*logm*T6p9ep0
      + 1/3*s^2*logm*T6p17ep0
      + 10/9*s^2*logm*T6p13ep0
      + 206/9*s^2*logm*T6p12ep0
      - 206/27*s^2*logm*T6p11ep0
      + 136/27*s^2*logm*T6p10ep0
      + 2342/27*s^2*logm*zeta5
      + 99929/1944*s^2*logm*zeta3
      + 46/9*s^2*logm*logMZ
      - 88/27*s^2*logm*logMZ*zeta3
      - 22/27*s^2*logm*logMZ^2
      - 83/27*s^2*logm^2
      + 22/27*s^2*logm^3
      - 128/5*s^2*log2*a4
      + 1/10*s^2*log2^4
      - 1019/81*s^2*ls4pithird*sqrt3
      + 9221/360*s^2*ls3*sqrt3
      - 1019/6*s^2*ls3*sqrt3*logm
      - 1019/16*s^2*ls3*sqrt3*log3
      - 259789/10368*s^2*ls2*sqrt3
      - 11809/36*s^2*ls2*sqrt3*logm
      - 9221/360*s^2*ls2*sqrt3*log3
      + 1019/6*s^2*ls2*sqrt3*log3*logm
      + 1019/32*s^2*ls2*sqrt3*log3^2
      - 890/27*s^2*ls2^2
      + 37/3*s^2*ls2^2*logm
      - 23437/648*s^2*pi*sqrt3*zeta3
      + 492983/103680*s^2*pi^2
      - 2453/1944*s^2*pi^2*zeta3
      + 125269/11664*s^2*pi^2*logm
      - 2/9*s^2*pi^2*logm*zeta3
      + 44/243*s^2*pi^2*logm^2
      - 256/81*s^2*pi^2*log2
      + 8/27*s^2*pi^2*log2*logm
      - 1/10*s^2*pi^2*log2^2
      - 32/45*s^2*pi^2*log2^3
      + 1019/432*s^2*pi^2*ls2*sqrt3
      + 9221/6480*s^2*pi^3*sqrt3
      - 1019/108*s^2*pi^3*sqrt3*logm
      - 1019/288*s^2*pi^3*sqrt3*log3
      + 15928193/6998400*s^2*pi^4
      - 211/135*s^2*pi^4*logm
      - 68/45*s^2*pi^4*log2
      - 1/2268*s^2*pi^6
      - 3004/243*s^2*c4
      - 16/27*s^2*c4*logm
      + 16/15*s^2*c4*log2
      - 1019/24*ls4*sqrt3
      + 1019/24*ls4*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*nh*tf*i * (
      + 2/27*s^2*pi
      + 23/9*s^2*pi*logm
      - 44/27*s^2*pi*logm*zeta3
      - 22/27*s^2*pi*logm*logMZ
      - 8/81*s^4*pi
      - 92/27*s^4*pi*logm
      + 176/81*s^4*pi*logm*zeta3
      + 88/81*s^4*pi*logm*logMZ
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca^2*ep^-2 * (
      + 187/288
      + 1/16*T7p11ep0
      - 1/16*T7p10ep0
      - 3/16*T6p14ep0
      + 1/8*T6p13ep0
      - 1/6*T6p12ep0
      + 1/18*T6p11ep0
      - 6581/2592*zeta3
      + 3/2*ls3*sqrt3
      + 31/12*ls2*sqrt3
      - 3/2*ls2*sqrt3*log3
      - 17/16*ls2^2
      + 73/432*pi^2
      + 1/12*pi^3*sqrt3
      + 265/10368*pi^4
      - 187/288*s^2
      - 1/16*s^2*T7p11ep0
      + 1/16*s^2*T7p10ep0
      + 3/16*s^2*T6p14ep0
      - 1/8*s^2*T6p13ep0
      + 1/6*s^2*T6p12ep0
      - 1/18*s^2*T6p11ep0
      + 6581/2592*s^2*zeta3
      - 3/2*s^2*ls3*sqrt3
      - 31/12*s^2*ls2*sqrt3
      + 3/2*s^2*ls2*sqrt3*log3
      + 17/16*s^2*ls2^2
      - 73/432*s^2*pi^2
      - 1/12*s^2*pi^3*sqrt3
      - 265/10368*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca^2*ep^-1 * (
      - 451175893/5971968
      + 1/8*T9p4ep0
      + 1/24*T9p3ep0
      + 1/9*T8p10ep0
      + 1/9*T7p9ep0
      + 5/36*T7p8ep0
      + 1/96*T7p7ep0
      + 5/24*T7p5ep0
      + 29/144*T7p14ep1
      + 1/16*T7p11ep1
      - 283/864*T7p11ep0
      - 1/16*T7p10ep1
      + 283/864*T7p10ep0
      - 193/432*T6p9ep0
      - 4/27*T6p18ep0
      + 19/96*T6p17ep0
      - 1/192*T6p16ep1
      - 3/16*T6p14ep1
      + 625/288*T6p14ep0
      + 1/8*T6p13ep1
      - 109/72*T6p13ep0
      - 1/6*T6p12ep1
      + 755/432*T6p12ep0
      + 1/18*T6p11ep1
      - 257/432*T6p11ep0
      + 697/432*T6p10ep0
      - 521/1152*T5p8ep1
      + 6269/6912*T5p11ep0
      + 98023/5760*zeta5
      + 1259543/62208*zeta3
      - 8*a5
      - 187/36*logm
      - 1/2*logm*T7p11ep0
      + 1/2*logm*T7p10ep0
      + 3/2*logm*T6p14ep0
      - logm*T6p13ep0
      + 4/3*logm*T6p12ep0
      - 4/9*logm*T6p11ep0
      + 6581/324*logm*zeta3
      - 8/5*log2*a4
      - 8/9*ls4pithird*sqrt3
      - 347/192*ls3*sqrt3
      - 12*ls3*sqrt3*logm
      - 9/2*ls3*sqrt3*log3
      - 8927/3072*ls2*sqrt3
      - 62/3*ls2*sqrt3*logm
      + 347/192*ls2*sqrt3*log3
      + 12*ls2*sqrt3*log3*logm
      + 9/4*ls2*sqrt3*log3^2
      + 43/192*ls2^2
      + 17/2*ls2^2*logm
      - 23/9*pi*sqrt3*zeta3
      - 729985/248832*pi^2
      + 2183/5184*pi^2*zeta3
      - 73/54*pi^2*logm
      - 2/45*pi^2*log2^3
      + 1/6*pi^2*ls2*sqrt3
      - 347/3456*pi^3*sqrt3
      - 2/3*pi^3*sqrt3*logm
      - 1/4*pi^3*sqrt3*log3
      - 13439/46080*pi^4
      - 265/1296*pi^4*logm
      - 53/720*pi^4*log2
      + 1/12*c4
      + 1/15*c4*log2
      + 451175893/5971968*s^2
      - 1/8*s^2*T9p4ep0
      - 1/24*s^2*T9p3ep0
      - 1/9*s^2*T8p10ep0
      - 1/9*s^2*T7p9ep0
      - 5/36*s^2*T7p8ep0
      - 1/96*s^2*T7p7ep0
      - 5/24*s^2*T7p5ep0
      - 29/144*s^2*T7p14ep1
      - 1/16*s^2*T7p11ep1
      + 283/864*s^2*T7p11ep0
      + 1/16*s^2*T7p10ep1
      - 283/864*s^2*T7p10ep0
      + 193/432*s^2*T6p9ep0
      + 4/27*s^2*T6p18ep0
      - 19/96*s^2*T6p17ep0
      + 1/192*s^2*T6p16ep1
      + 3/16*s^2*T6p14ep1
      - 625/288*s^2*T6p14ep0
      - 1/8*s^2*T6p13ep1
      + 109/72*s^2*T6p13ep0
      + 1/6*s^2*T6p12ep1
      - 755/432*s^2*T6p12ep0
      - 1/18*s^2*T6p11ep1
      + 257/432*s^2*T6p11ep0
      - 697/432*s^2*T6p10ep0
      + 521/1152*s^2*T5p8ep1
      - 6269/6912*s^2*T5p11ep0
      - 98023/5760*s^2*zeta5
      - 1259543/62208*s^2*zeta3
      + 8*s^2*a5
      + 187/36*s^2*logm
      + 1/2*s^2*logm*T7p11ep0
      - 1/2*s^2*logm*T7p10ep0
      - 3/2*s^2*logm*T6p14ep0
      + s^2*logm*T6p13ep0
      - 4/3*s^2*logm*T6p12ep0
      + 4/9*s^2*logm*T6p11ep0
      - 6581/324*s^2*logm*zeta3
      + 8/5*s^2*log2*a4
      + 8/9*s^2*ls4pithird*sqrt3
      + 347/192*s^2*ls3*sqrt3
      + 12*s^2*ls3*sqrt3*logm
      + 9/2*s^2*ls3*sqrt3*log3
      + 8927/3072*s^2*ls2*sqrt3
      + 62/3*s^2*ls2*sqrt3*logm
      - 347/192*s^2*ls2*sqrt3*log3
      - 12*s^2*ls2*sqrt3*log3*logm
      - 9/4*s^2*ls2*sqrt3*log3^2
      - 43/192*s^2*ls2^2
      - 17/2*s^2*ls2^2*logm
      + 23/9*s^2*pi*sqrt3*zeta3
      + 729985/248832*s^2*pi^2
      - 2183/5184*s^2*pi^2*zeta3
      + 73/54*s^2*pi^2*logm
      + 2/45*s^2*pi^2*log2^3
      - 1/6*s^2*pi^2*ls2*sqrt3
      + 347/3456*s^2*pi^3*sqrt3
      + 2/3*s^2*pi^3*sqrt3*logm
      + 1/4*s^2*pi^3*sqrt3*log3
      + 13439/46080*s^2*pi^4
      + 265/1296*s^2*pi^4*logm
      + 53/720*s^2*pi^4*log2
      - 1/12*s^2*c4
      - 1/15*s^2*c4*log2
      + 3*ls4*sqrt3
      - 3*ls4*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca^2 * (
      + 38089306473253/34398535680
      - 23/144*T9p7ep0
      + 1/36*T9p6ep0
      + 1/9*T9p5ep0
      + 1/8*T9p4ep1
      + 29/48*T9p4ep0
      + 1/24*T9p3ep1
      + 193/432*T9p3ep0
      + 1/36*T8p9ep0
      - 7/72*T8p7ep0
      - 1/6*T8p4ep0
      + 1/24*T8p3ep0
      + 1/4*T8p2ep0
      + 1/9*T8p10ep1
      - 121/432*T8p10ep0
      + 1/9*T7p9ep1
      - 211/432*T7p9ep0
      + 5/36*T7p8ep1
      - 17/72*T7p8ep0
      + 1/96*T7p7ep1
      - 967/1728*T7p7ep0
      - 5/96*T7p6ep1
      + 5/24*T7p5ep1
      + 13/108*T7p5ep0
      - 119/432*T7p16ep0
      - 1/48*T7p15ep1
      + 29/144*T7p14ep2
      - 415/864*T7p14ep1
      + 1/16*T7p11ep2
      - 283/864*T7p11ep1
      + 8249/10368*T7p11ep0
      - 1/16*T7p10ep2
      + 283/864*T7p10ep1
      - 5345/10368*T7p10ep0
      - 193/432*T6p9ep1
      + 9745/6912*T6p9ep0
      + 5/16*T6p19ep2
      - 4/27*T6p18ep1
      + 833/864*T6p18ep0
      + 19/96*T6p17ep1
      + 541/576*T6p17ep0
      - 1/192*T6p16ep2
      + 445/5184*T6p16ep1
      - 1/6*T6p15ep2
      - 3/16*T6p14ep2
      + 625/288*T6p14ep1
      - 88651/10368*T6p14ep0
      + 1/8*T6p13ep2
      - 109/72*T6p13ep1
      + 206147/31104*T6p13ep0
      - 1/6*T6p12ep2
      + 755/432*T6p12ep1
      - 15121/5184*T6p12ep0
      + 1/18*T6p11ep2
      - 257/432*T6p11ep1
      + 3581/2592*T6p11ep0
      + 697/432*T6p10ep1
      - 205/64*T6p10ep0
      - 521/1152*T5p8ep2
      + 10067/10368*T5p8ep1
      + 6269/6912*T5p11ep1
      + 64891/41472*T5p11ep0
      + 1/24*T4LX2ep1
      + 1/8*T4LW5ep0
      - 67/288*T4LVB7ep1
      + 11/48*T4LVB6ep1
      + 85/2592*T4LT4ep2
      + 3/256*T4LT3ep3
      + 1/12*T4LT2ep2
      + 9/4096*T4LBB2ep4
      + 11/27*T3L61ep1
      - 731597/43008*zeta7
      - 704058491/3317760*zeta5
      - 270056035879/358318080*zeta3
      - 3/1280*zeta3*zeta5
      - 12415871/1492992*zeta3^2
      + 1228/45*a5
      + 119767/12960*a4
      - 90445/2592*logMZ
      + 55/18*logMZ*zeta5
      + 2737/108*logMZ*zeta3
      + 485/48*logMZ^2
      - 121/18*logMZ^2*zeta3
      - 121/108*logMZ^3
      + 470157325/746496*logm
      - logm*T9p4ep0
      - 1/3*logm*T9p3ep0
      - 8/9*logm*T8p10ep0
      - 8/9*logm*T7p9ep0
      - 10/9*logm*T7p8ep0
      - 1/12*logm*T7p7ep0
      - 5/3*logm*T7p5ep0
      - 29/18*logm*T7p14ep1
      - 1/2*logm*T7p11ep1
      + 283/108*logm*T7p11ep0
      + 1/2*logm*T7p10ep1
      - 283/108*logm*T7p10ep0
      + 193/54*logm*T6p9ep0
      + 32/27*logm*T6p18ep0
      - 19/12*logm*T6p17ep0
      + 1/24*logm*T6p16ep1
      + 3/2*logm*T6p14ep1
      - 625/36*logm*T6p14ep0
      - logm*T6p13ep1
      + 109/9*logm*T6p13ep0
      + 4/3*logm*T6p12ep1
      - 755/54*logm*T6p12ep0
      - 4/9*logm*T6p11ep1
      + 257/54*logm*T6p11ep0
      - 697/54*logm*T6p10ep0
      + 521/144*logm*T5p8ep1
      - 6269/864*logm*T5p11ep0
      - 98023/720*logm*zeta5
      - 10964077/62208*logm*zeta3
      + 64*logm*a5
      + 593/48*logm^2
      + 2*logm^2*T7p11ep0
      - 2*logm^2*T7p10ep0
      - 6*logm^2*T6p14ep0
      + 4*logm^2*T6p13ep0
      - 16/3*logm^2*T6p12ep0
      + 16/9*logm^2*T6p11ep0
      - 6581/81*logm^2*zeta3
      + 121/108*logm^3
      + 92/9*log2*a4
      + 64/5*log2*logm*a4
      + 119767/311040*log2^4
      + 134/675*log2^5
      - 49/9*ls5pithird*sqrt3
      + 347/324*ls4pithird*sqrt3
      + 64/9*ls4pithird*sqrt3*logm
      + 8/3*ls4pithird*sqrt3*log3
      + 27/4*ls5p*sqrt3
      - 3053/1152*ls3*sqrt3
      + 347/24*ls3*sqrt3*logm
      + 48*ls3*sqrt3*logm^2
      + 347/64*ls3*sqrt3*log3
      + 36*ls3*sqrt3*log3*logm
      + 27/4*ls3*sqrt3*log3^2
      - 5123201/165888*ls2*sqrt3
      - 2/3*ls2*sqrt3*zeta3
      + 3621/128*ls2*sqrt3*logm
      + 248/3*ls2*sqrt3*logm^2
      + 3053/1152*ls2*sqrt3*log3
      - 347/24*ls2*sqrt3*log3*logm
      - 48*ls2*sqrt3*log3*logm^2
      - 347/128*ls2*sqrt3*log3^2
      - 18*ls2*sqrt3*log3^2*logm
      - 9/4*ls2*sqrt3*log3^3
      - 11195/216*ls2^2
      - 307/24*ls2^2*logm
      - 34*ls2^2*logm^2
      + 7981/2592*pi*sqrt3*zeta3
      + 184/9*pi*sqrt3*logm*zeta3
      + 23/3*pi*sqrt3*log3*zeta3
      - 9*pi*ls4p*sqrt3
      - 6070304549/191102976*pi^2
      - 2275/6144*pi^2*zeta5
      - 316745/1990656*pi^2*zeta3
      - 1/1536*pi^2*zeta3^2
      + 121/144*pi^2*logMZ
      + 2043499/93312*pi^2*logm
      - 2183/648*pi^2*logm*zeta3
      + 2749/486*pi^2*logm^2
      - 115/54*pi^2*log2
      + 11/9*pi^2*log2*logm
      + 70313/311040*pi^2*log2^2
      - 19/405*pi^2*log2^3
      + 16/45*pi^2*log2^3*logm
      + 7/2*pi^2*ls3*sqrt3
      - 347/1728*pi^2*ls2*sqrt3
      - 4/3*pi^2*ls2*sqrt3*logm
      - 1/2*pi^2*ls2*sqrt3*log3
      - 3053/20736*pi^3*sqrt3
      + 347/432*pi^3*sqrt3*logm
      + 8/3*pi^3*sqrt3*logm^2
      + 347/1152*pi^3*sqrt3*log3
      + 2*pi^3*sqrt3*log3*logm
      + 3/8*pi^3*sqrt3*log3^2
      + 17826839117/3583180800*pi^4
      + 1681/92160*pi^4*zeta3
      + 135383/51840*pi^4*logm
      + 265/324*pi^4*logm^2
      - 6529/64800*pi^4*log2
      + 53/90*pi^4*log2*logm
      + 8/81*pi^5*sqrt3
      + 112469909/627056640*pi^6
      - 1/307200*pi^8
      - 96847/3888*c4
      - 62/27*c4*logm
      - 23/54*c4*log2
      - 8/15*c4*log2*logm
      - 7534031917217/6879707136*s^2
      + 23/144*s^2*T9p7ep0
      - 1/36*s^2*T9p6ep0
      - 1/9*s^2*T9p5ep0
      - 1/8*s^2*T9p4ep1
      - 29/48*s^2*T9p4ep0
      - 1/24*s^2*T9p3ep1
      - 193/432*s^2*T9p3ep0
      - 1/36*s^2*T8p9ep0
      + 7/72*s^2*T8p7ep0
      + 1/6*s^2*T8p4ep0
      - 1/24*s^2*T8p3ep0
      - 1/4*s^2*T8p2ep0
      - 1/9*s^2*T8p10ep1
      + 121/432*s^2*T8p10ep0
      - 1/9*s^2*T7p9ep1
      + 211/432*s^2*T7p9ep0
      - 5/36*s^2*T7p8ep1
      + 17/72*s^2*T7p8ep0
      - 1/96*s^2*T7p7ep1
      + 967/1728*s^2*T7p7ep0
      + 5/96*s^2*T7p6ep1
      - 5/24*s^2*T7p5ep1
      - 13/108*s^2*T7p5ep0
      + 119/432*s^2*T7p16ep0
      + 1/48*s^2*T7p15ep1
      - 29/144*s^2*T7p14ep2
      + 415/864*s^2*T7p14ep1
      - 1/16*s^2*T7p11ep2
      + 283/864*s^2*T7p11ep1
      - 8249/10368*s^2*T7p11ep0
      + 1/16*s^2*T7p10ep2
      - 283/864*s^2*T7p10ep1
      + 5345/10368*s^2*T7p10ep0
      + 193/432*s^2*T6p9ep1
      - 9745/6912*s^2*T6p9ep0
      - 5/16*s^2*T6p19ep2
      + 4/27*s^2*T6p18ep1
      - 833/864*s^2*T6p18ep0
      - 19/96*s^2*T6p17ep1
      - 541/576*s^2*T6p17ep0
      + 1/192*s^2*T6p16ep2
      - 445/5184*s^2*T6p16ep1
      + 1/6*s^2*T6p15ep2
      + 3/16*s^2*T6p14ep2
      - 625/288*s^2*T6p14ep1
      + 88651/10368*s^2*T6p14ep0
      - 1/8*s^2*T6p13ep2
      + 109/72*s^2*T6p13ep1
      - 206147/31104*s^2*T6p13ep0
      + 1/6*s^2*T6p12ep2
      - 755/432*s^2*T6p12ep1
      + 15121/5184*s^2*T6p12ep0
      - 1/18*s^2*T6p11ep2
      + 257/432*s^2*T6p11ep1
      - 3581/2592*s^2*T6p11ep0
      - 697/432*s^2*T6p10ep1
      + 205/64*s^2*T6p10ep0
      + 521/1152*s^2*T5p8ep2
      - 10067/10368*s^2*T5p8ep1
      - 6269/6912*s^2*T5p11ep1
      - 64891/41472*s^2*T5p11ep0
      - 1/24*s^2*T4LX2ep1
      - 1/8*s^2*T4LW5ep0
      + 67/288*s^2*T4LVB7ep1
      - 11/48*s^2*T4LVB6ep1
      - 85/2592*s^2*T4LT4ep2
      - 3/256*s^2*T4LT3ep3
      - 1/12*s^2*T4LT2ep2
      - 9/4096*s^2*T4LBB2ep4
      - 11/27*s^2*T3L61ep1
      + 2132071/129024*s^2*zeta7
      + 14746951/73728*s^2*zeta5
      + 54530069531/71663616*s^2*zeta3
      + 3/1280*s^2*zeta3*zeta5
      + 14696831/1492992*s^2*zeta3^2
      - 124/5*s^2*a5
      + 2039/90*s^2*a4
      + 90445/3888*s^2*logMZ
      - 55/27*s^2*logMZ*zeta5
      - 2737/162*s^2*logMZ*zeta3
      - 485/72*s^2*logMZ^2
      + 121/27*s^2*logMZ^2*zeta3
      + 121/162*s^2*logMZ^3
      - 468778357/746496*s^2*logm
      + s^2*logm*T9p4ep0
      + 1/3*s^2*logm*T9p3ep0
      + 8/9*s^2*logm*T8p10ep0
      + 8/9*s^2*logm*T7p9ep0
      + 10/9*s^2*logm*T7p8ep0
      + 1/12*s^2*logm*T7p7ep0
      + 5/3*s^2*logm*T7p5ep0
      + 29/18*s^2*logm*T7p14ep1
      + 1/2*s^2*logm*T7p11ep1
      - 283/108*s^2*logm*T7p11ep0
      - 1/2*s^2*logm*T7p10ep1
      + 283/108*s^2*logm*T7p10ep0
      - 193/54*s^2*logm*T6p9ep0
      - 32/27*s^2*logm*T6p18ep0
      + 19/12*s^2*logm*T6p17ep0
      - 1/24*s^2*logm*T6p16ep1
      - 3/2*s^2*logm*T6p14ep1
      + 625/36*s^2*logm*T6p14ep0
      + s^2*logm*T6p13ep1
      - 109/9*s^2*logm*T6p13ep0
      - 4/3*s^2*logm*T6p12ep1
      + 755/54*s^2*logm*T6p12ep0
      + 4/9*s^2*logm*T6p11ep1
      - 257/54*s^2*logm*T6p11ep0
      + 697/54*s^2*logm*T6p10ep0
      - 521/144*s^2*logm*T5p8ep1
      + 6269/864*s^2*logm*T5p11ep0
      + 98023/720*s^2*logm*zeta5
      + 1398737/7776*s^2*logm*zeta3
      - 64*s^2*logm*a5
      - 1819/108*s^2*logm^2
      - 2*s^2*logm^2*T7p11ep0
      + 2*s^2*logm^2*T7p10ep0
      + 6*s^2*logm^2*T6p14ep0
      - 4*s^2*logm^2*T6p13ep0
      + 16/3*s^2*logm^2*T6p12ep0
      - 16/9*s^2*logm^2*T6p11ep0
      + 6581/81*s^2*logm^2*zeta3
      - 121/162*s^2*logm^3
      - 92/9*s^2*log2*a4
      - 64/5*s^2*log2*logm*a4
      + 2039/2160*s^2*log2^4
      - 148/675*s^2*log2^5
      + 49/9*s^2*ls5pithird*sqrt3
      - 347/324*s^2*ls4pithird*sqrt3
      - 64/9*s^2*ls4pithird*sqrt3*logm
      - 8/3*s^2*ls4pithird*sqrt3*log3
      - 27/4*s^2*ls5p*sqrt3
      + 3053/1152*s^2*ls3*sqrt3
      - 347/24*s^2*ls3*sqrt3*logm
      - 48*s^2*ls3*sqrt3*logm^2
      - 347/64*s^2*ls3*sqrt3*log3
      - 36*s^2*ls3*sqrt3*log3*logm
      - 27/4*s^2*ls3*sqrt3*log3^2
      + 5123201/165888*s^2*ls2*sqrt3
      + 2/3*s^2*ls2*sqrt3*zeta3
      - 3621/128*s^2*ls2*sqrt3*logm
      - 248/3*s^2*ls2*sqrt3*logm^2
      - 3053/1152*s^2*ls2*sqrt3*log3
      + 347/24*s^2*ls2*sqrt3*log3*logm
      + 48*s^2*ls2*sqrt3*log3*logm^2
      + 347/128*s^2*ls2*sqrt3*log3^2
      + 18*s^2*ls2*sqrt3*log3^2*logm
      + 9/4*s^2*ls2*sqrt3*log3^3
      + 11195/216*s^2*ls2^2
      + 307/24*s^2*ls2^2*logm
      + 34*s^2*ls2^2*logm^2
      - 7981/2592*s^2*pi*sqrt3*zeta3
      - 184/9*s^2*pi*sqrt3*logm*zeta3
      - 23/3*s^2*pi*sqrt3*log3*zeta3
      + 9*s^2*pi*ls4p*sqrt3
      + 5861347109/191102976*s^2*pi^2
      + 2275/6144*s^2*pi^2*zeta5
      + 2136905/1990656*s^2*pi^2*zeta3
      + 1/1536*s^2*pi^2*zeta3^2
      - 121/216*s^2*pi^2*logMZ
      - 2056171/93312*s^2*pi^2*logm
      + 2183/648*s^2*pi^2*logm*zeta3
      - 2749/486*s^2*pi^2*logm^2
      + 115/81*s^2*pi^2*log2
      - 22/27*s^2*pi^2*log2*logm
      - 973/720*s^2*pi^2*log2^2
      + 11/135*s^2*pi^2*log2^3
      - 16/45*s^2*pi^2*log2^3*logm
      - 7/2*s^2*pi^2*ls3*sqrt3
      + 347/1728*s^2*pi^2*ls2*sqrt3
      + 4/3*s^2*pi^2*ls2*sqrt3*logm
      + 1/2*s^2*pi^2*ls2*sqrt3*log3
      + 3053/20736*s^2*pi^3*sqrt3
      - 347/432*s^2*pi^3*sqrt3*logm
      - 8/3*s^2*pi^3*sqrt3*logm^2
      - 347/1152*s^2*pi^3*sqrt3*log3
      - 2*s^2*pi^3*sqrt3*log3*logm
      - 3/8*s^2*pi^3*sqrt3*log3^2
      - 18808597229/3583180800*s^2*pi^4
      - 1681/92160*s^2*pi^4*zeta3
      - 135383/51840*s^2*pi^4*logm
      - 265/324*s^2*pi^4*logm^2
      + 707/7200*s^2*pi^4*log2
      - 53/90*s^2*pi^4*log2*logm
      - 8/81*s^2*pi^5*sqrt3
      - 112469909/627056640*s^2*pi^6
      + 1/307200*s^2*pi^8
      + 96847/3888*s^2*c4
      + 62/27*s^2*c4*logm
      + 23/54*s^2*c4*log2
      + 8/15*s^2*c4*log2*logm
      - 347/96*ls4*sqrt3
      - 24*ls4*sqrt3*logm
      - 9*ls4*sqrt3*log3
      + 347/96*ls4*s^2*sqrt3
      + 24*ls4*s^2*sqrt3*logm
      + 9*ls4*s^2*sqrt3*log3
      + 9/2*ls5*sqrt3
      - 9/2*ls5*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf*ca^2*i * (
      + 90445/7776*s^2*pi
      - 55/54*s^2*pi*zeta5
      - 2737/324*s^2*pi*zeta3
      - 485/72*s^2*pi*logMZ
      + 121/27*s^2*pi*logMZ*zeta3
      + 121/108*s^2*pi*logMZ^2
      - 121/1296*s^2*pi^3
      - 90445/5832*s^4*pi
      + 110/81*s^4*pi*zeta5
      + 2737/243*s^4*pi*zeta3
      + 485/54*s^4*pi*logMZ
      - 484/81*s^4*pi*logMZ*zeta3
      - 121/81*s^4*pi*logMZ^2
      + 121/972*s^4*pi^3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*tf * (
      + 10049/5184
      + 1471/1152*zeta3
      - 77/27*a4
      - 1/2*logMZ
      - 3*logMZ*zeta3
      + 1/2*logm
      + 3*logm*zeta3
      - 77/648*log2^4
      + 77/648*pi^2*log2^2
      + 1417/38880*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
      - 178/27
      - 8/9*T6p14ep0
      + 16/27*T6p13ep0
      + 524/243*zeta3
      - 16/3*ls2*sqrt3
      - 4*ls2^2
      - 62/243*pi^2
      - 26/405*pi^4
      + 178/27*s^2
      + 8/9*s^2*T6p14ep0
      - 16/27*s^2*T6p13ep0
      - 524/243*s^2*zeta3
      + 16/3*s^2*ls2*sqrt3
      + 4*s^2*ls2^2
      + 62/243*s^2*pi^2
      + 26/405*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*tf*nl * (
      - 50017/972
      - 8/9*T6p14ep1
      + 103/54*T6p14ep0
      + 16/27*T6p13ep1
      - 232/81*T6p13ep0
      + 8/27*T3L61ep1
      - 13193/405*zeta5
      + 6014105/93312*zeta3
      - 2*zeta3^2
      + 256/9*a5
      + 2627/324*a4
      + 29/48*logMZ
      + 20/3*logMZ*zeta5
      - 19/3*logMZ*zeta3
      - 1/6*logMZ^2
      + 71101/1296*logm
      + 64/9*logm*T6p14ep0
      - 128/27*logm*T6p13ep0
      - 241631/7776*logm*zeta3
      + 1/6*logm^2
      + 256/45*log2*a4
      + 2627/7776*log2^4
      + 11/2*ls3*sqrt3
      + 409/18*ls2*sqrt3
      + 139/3*ls2*sqrt3*logm
      - 11/2*ls2*sqrt3*log3
      + 11/2*ls2^2
      + 24*ls2^2*logm
      + 9241/3888*pi^2
      + 814/729*pi^2*zeta3
      + 1847/972*pi^2*logm
      - 44/27*pi^2*log2
      + 8/9*pi^2*log2*logm
      + 829/7776*pi^2*log2^2
      + 64/405*pi^2*log2^3
      + 11/36*pi^3*sqrt3
      - 123271/186624*pi^4
      + 838/1215*pi^4*logm
      + 196/405*pi^4*log2
      + 520/243*c4
      - 32/27*c4*logm
      - 32/135*c4*log2
      + 11071/216*s^2
      + 8/9*s^2*T6p14ep1
      - 103/54*s^2*T6p14ep0
      - 16/27*s^2*T6p13ep1
      + 232/81*s^2*T6p13ep0
      - 8/27*s^2*T3L61ep1
      + 11318/405*s^2*zeta5
      - 336677/5832*s^2*zeta3
      + 4/3*s^2*zeta3^2
      - 256/9*s^2*a5
      - 164/27*s^2*a4
      - 29/72*s^2*logMZ
      - 40/9*s^2*logMZ*zeta5
      + 38/9*s^2*logMZ*zeta3
      + 1/9*s^2*logMZ^2
      - 7943/144*s^2*logm
      - 64/9*s^2*logm*T6p14ep0
      + 128/27*s^2*logm*T6p13ep0
      + 15359/486*s^2*logm*zeta3
      - 1/9*s^2*logm^2
      - 256/45*s^2*log2*a4
      - 41/162*s^2*log2^4
      - 11/2*s^2*ls3*sqrt3
      - 409/18*s^2*ls2*sqrt3
      - 139/3*s^2*ls2*sqrt3*logm
      + 11/2*s^2*ls2*sqrt3*log3
      - 11/2*s^2*ls2^2
      - 24*s^2*ls2^2*logm
      - 7903/3888*s^2*pi^2
      - 814/729*s^2*pi^2*zeta3
      - 2027/972*s^2*pi^2*logm
      + 88/81*s^2*pi^2*log2
      - 16/27*s^2*pi^2*log2*logm
      - 7/162*s^2*pi^2*log2^2
      - 64/405*s^2*pi^2*log2^3
      - 11/36*s^2*pi^3*sqrt3
      + 1571/2430*s^2*pi^4
      - 838/1215*s^2*pi^4*logm
      - 196/405*s^2*pi^4*log2
      - 520/243*s^2*c4
      + 32/27*s^2*c4*logm
      + 32/135*s^2*c4*log2
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*tf*nl*i * (
      - 29/144*s^2*pi
      - 20/9*s^2*pi*zeta5
      + 19/9*s^2*pi*zeta3
      + 1/9*s^2*pi*logMZ
      + 29/108*s^4*pi
      + 80/27*s^4*pi*zeta5
      - 76/27*s^4*pi*zeta3
      - 4/27*s^4*pi*logMZ
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
      - 6073/216
      - 5/54*T6p9ep0
      - 4/3*T6p12ep0
      + 20/27*T6p11ep0
      + 20/27*T6p10ep0
      + 8/9*T5p11ep0
      - 13447/972*zeta3
      + 71/6*ls3*sqrt3
      + 431/18*ls2*sqrt3
      - 71/6*ls2*sqrt3*log3
      + 14/3*ls2^2
      - 97/72*pi^2
      + 71/108*pi^3*sqrt3
      + 253/1620*pi^4
      + 6073/216*s^2
      + 5/54*s^2*T6p9ep0
      + 4/3*s^2*T6p12ep0
      - 20/27*s^2*T6p11ep0
      - 20/27*s^2*T6p10ep0
      - 8/9*s^2*T5p11ep0
      + 13447/972*s^2*zeta3
      - 71/6*s^2*ls3*sqrt3
      - 431/18*s^2*ls2*sqrt3
      + 71/6*s^2*ls2*sqrt3*log3
      - 14/3*s^2*ls2^2
      + 97/72*s^2*pi^2
      - 71/108*s^2*pi^3*sqrt3
      - 253/1620*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*nh*tf * (
      - 26229118613/83980800
      + 16/27*T7p5ep0
      - 8/27*T7p16ep0
      - 5/54*T6p9ep1
      + 1015/648*T6p9ep0
      + 35/108*T6p18ep0
      - 295/162*T6p17ep0
      - 62/81*T6p16ep1
      + 46/27*T6p14ep0
      - 209/81*T6p13ep0
      - 4/3*T6p12ep1
      + 2227/1620*T6p12ep0
      + 20/27*T6p11ep1
      - 926/243*T6p11ep0
      + 20/27*T6p10ep1
      - 140/27*T6p10ep0
      + 73/81*T5p8ep1
      + 8/9*T5p11ep1
      - 1573/108*T5p11ep0
      + 8/27*T3L61ep1
      - 4970/81*zeta5
      + 97774157/437400*zeta3
      + 14096/405*a4
      + 15/16*logMZ
      + 293821/1296*logm
      + 20/27*logm*T6p9ep0
      + 32/3*logm*T6p12ep0
      - 160/27*logm*T6p11ep0
      - 160/27*logm*T6p10ep0
      - 64/9*logm*T5p11ep0
      + 20/3*logm*zeta5
      + 703873/7776*logm*zeta3
      - 1/3*logm*logMZ
      + 1/3*logm^2
      + 1762/1215*log2^4
      - 568/81*ls4pithird*sqrt3
      + 23407/360*ls3*sqrt3
      - 284/3*ls3*sqrt3*logm
      - 71/2*ls3*sqrt3*log3
      + 881/8*ls2*sqrt3
      - 1691/9*ls2*sqrt3*logm
      - 23407/360*ls2*sqrt3*log3
      + 284/3*ls2*sqrt3*log3*logm
      + 71/4*ls2*sqrt3*log3^2
      - 4835/36*ls2^2
      - 136/3*ls2^2*logm
      - 1633/81*pi*sqrt3*zeta3
      + 41153281/1399680*pi^2
      - 359/243*pi^2*zeta3
      + 10339/972*pi^2*logm
      + 32/27*pi^2*log2
      + 8/9*pi^2*log2*logm
      - 1762/1215*pi^2*log2^2
      + 71/54*pi^2*ls2*sqrt3
      + 23407/6480*pi^3*sqrt3
      - 142/27*pi^3*sqrt3*logm
      - 71/36*pi^3*sqrt3*log3
      - 49955/34992*pi^4
      - 1304/1215*pi^4*logm
      + 728/243*c4
      - 32/27*c4*logm
      + 26827558277/83980800*s^2
      - 16/27*s^2*T7p5ep0
      + 8/27*s^2*T7p16ep0
      + 5/54*s^2*T6p9ep1
      - 1015/648*s^2*T6p9ep0
      - 35/108*s^2*T6p18ep0
      + 295/162*s^2*T6p17ep0
      + 62/81*s^2*T6p16ep1
      - 46/27*s^2*T6p14ep0
      + 209/81*s^2*T6p13ep0
      + 4/3*s^2*T6p12ep1
      - 2227/1620*s^2*T6p12ep0
      - 20/27*s^2*T6p11ep1
      + 926/243*s^2*T6p11ep0
      - 20/27*s^2*T6p10ep1
      + 140/27*s^2*T6p10ep0
      - 73/81*s^2*T5p8ep1
      - 8/9*s^2*T5p11ep1
      + 1573/108*s^2*T5p11ep0
      - 8/27*s^2*T3L61ep1
      + 4970/81*s^2*zeta5
      - 152149351/874800*s^2*zeta3
      + 2144/45*s^2*a4
      - 5/8*s^2*logMZ
      - 98117/432*s^2*logm
      - 20/27*s^2*logm*T6p9ep0
      - 32/3*s^2*logm*T6p12ep0
      + 160/27*s^2*logm*T6p11ep0
      + 160/27*s^2*logm*T6p10ep0
      + 64/9*s^2*logm*T5p11ep0
      - 40/9*s^2*logm*zeta5
      - 44761/486*s^2*logm*zeta3
      + 2/9*s^2*logm*logMZ
      - 2/9*s^2*logm^2
      + 268/135*s^2*log2^4
      + 568/81*s^2*ls4pithird*sqrt3
      - 23407/360*s^2*ls3*sqrt3
      + 284/3*s^2*ls3*sqrt3*logm
      + 71/2*s^2*ls3*sqrt3*log3
      - 881/8*s^2*ls2*sqrt3
      + 1691/9*s^2*ls2*sqrt3*logm
      + 23407/360*s^2*ls2*sqrt3*log3
      - 284/3*s^2*ls2*sqrt3*log3*logm
      - 71/4*s^2*ls2*sqrt3*log3^2
      + 4835/36*s^2*ls2^2
      + 136/3*s^2*ls2^2*logm
      + 1633/81*s^2*pi*sqrt3*zeta3
      - 41668801/1399680*s^2*pi^2
      + 359/243*s^2*pi^2*zeta3
      - 10519/972*s^2*pi^2*logm
      - 64/81*s^2*pi^2*log2
      - 16/27*s^2*pi^2*log2*logm
      - 268/135*s^2*pi^2*log2^2
      - 71/54*s^2*pi^2*ls2*sqrt3
      - 23407/6480*s^2*pi^3*sqrt3
      + 142/27*s^2*pi^3*sqrt3*logm
      + 71/36*s^2*pi^3*sqrt3*log3
      + 431993/874800*s^2*pi^4
      + 1304/1215*s^2*pi^4*logm
      - 728/243*s^2*c4
      + 32/27*s^2*c4*logm
      + 71/3*ls4*sqrt3
      - 71/3*ls4*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*nh*tf*i * (
      - 5/16*s^2*pi
      + 1/9*s^2*pi*logm
      + 5/12*s^4*pi
      - 4/27*s^4*pi*logm
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*ca*ep^-2 * (
      + 3263/288
      - 11/144*T7p11ep0
      + 11/144*T7p10ep0
      + 11/48*T6p14ep0
      - 11/72*T6p13ep0
      + 1/2*T6p12ep0
      - 1/6*T6p11ep0
      + 349/96*zeta3
      - 9/2*ls3*sqrt3
      - 109/12*ls2*sqrt3
      + 9/2*ls2*sqrt3*log3
      + 35/16*ls2^2
      - 65/1296*pi^2
      - 1/4*pi^3*sqrt3
      - 2231/51840*pi^4
      - 3263/288*s^2
      + 11/144*s^2*T7p11ep0
      - 11/144*s^2*T7p10ep0
      - 11/48*s^2*T6p14ep0
      + 11/72*s^2*T6p13ep0
      - 1/2*s^2*T6p12ep0
      + 1/6*s^2*T6p11ep0
      - 349/96*s^2*zeta3
      + 9/2*s^2*ls3*sqrt3
      + 109/12*s^2*ls2*sqrt3
      - 9/2*s^2*ls2*sqrt3*log3
      - 35/16*s^2*ls2^2
      + 65/1296*s^2*pi^2
      + 1/4*s^2*pi^3*sqrt3
      + 2231/51840*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*ca*ep^-1 * (
      + 664280879/5971968
      - 3/8*T9p4ep0
      - 1/8*T9p3ep0
      - 2/9*T8p10ep0
      - 4/9*T7p9ep0
      - 17/36*T7p8ep0
      + 5/96*T7p7ep0
      - 5/8*T7p5ep0
      + 1/9*T7p16ep0
      - 59/144*T7p14ep1
      - 11/144*T7p11ep1
      + 19/32*T7p11ep0
      + 11/144*T7p10ep1
      - 19/32*T7p10ep0
      + 95/72*T6p9ep0
      + 16/27*T6p18ep0
      - 65/96*T6p17ep0
      + 1/576*T6p16ep1
      + 11/48*T6p14ep1
      - 1811/288*T6p14ep0
      - 11/72*T6p13ep1
      + 857/216*T6p13ep0
      + 1/2*T6p12ep1
      - 151/24*T6p12ep0
      - 1/6*T6p11ep1
      + 19/9*T6p11ep0
      - 41/9*T6p10ep0
      + 1267/1152*T5p8ep1
      - 1655/768*T5p11ep0
      - 106559/1920*zeta5
      - 2425045/62208*zeta3
      + 24*a5
      - 3263/36*logm
      + 11/18*logm*T7p11ep0
      - 11/18*logm*T7p10ep0
      - 11/6*logm*T6p14ep0
      + 11/9*logm*T6p13ep0
      - 4*logm*T6p12ep0
      + 4/3*logm*T6p11ep0
      - 349/12*logm*zeta3
      + 24/5*log2*a4
      + 8/3*ls4pithird*sqrt3
      + 731/64*ls3*sqrt3
      + 36*ls3*sqrt3*logm
      + 27/2*ls3*sqrt3*log3
      + 110959/9216*ls2*sqrt3
      + 218/3*ls2*sqrt3*logm
      - 731/64*ls2*sqrt3*log3
      - 36*ls2*sqrt3*log3*logm
      - 27/4*ls2*sqrt3*log3^2
      - 2525/192*ls2^2
      - 35/2*ls2^2*logm
      + 23/3*pi*sqrt3*zeta3
      + 1547423/248832*pi^2
      - 2525/5184*pi^2*zeta3
      + 65/162*pi^2*logm
      + 2/15*pi^2*log2^3
      - 1/2*pi^2*ls2*sqrt3
      + 731/1152*pi^3*sqrt3
      + 2*pi^3*sqrt3*logm
      + 3/4*pi^3*sqrt3*log3
      + 274813/414720*pi^4
      + 2231/6480*pi^4*logm
      + 53/240*pi^4*log2
      - 11/108*c4
      - 1/5*c4*log2
      - 664280879/5971968*s^2
      + 3/8*s^2*T9p4ep0
      + 1/8*s^2*T9p3ep0
      + 2/9*s^2*T8p10ep0
      + 4/9*s^2*T7p9ep0
      + 17/36*s^2*T7p8ep0
      - 5/96*s^2*T7p7ep0
      + 5/8*s^2*T7p5ep0
      - 1/9*s^2*T7p16ep0
      + 59/144*s^2*T7p14ep1
      + 11/144*s^2*T7p11ep1
      - 19/32*s^2*T7p11ep0
      - 11/144*s^2*T7p10ep1
      + 19/32*s^2*T7p10ep0
      - 95/72*s^2*T6p9ep0
      - 16/27*s^2*T6p18ep0
      + 65/96*s^2*T6p17ep0
      - 1/576*s^2*T6p16ep1
      - 11/48*s^2*T6p14ep1
      + 1811/288*s^2*T6p14ep0
      + 11/72*s^2*T6p13ep1
      - 857/216*s^2*T6p13ep0
      - 1/2*s^2*T6p12ep1
      + 151/24*s^2*T6p12ep0
      + 1/6*s^2*T6p11ep1
      - 19/9*s^2*T6p11ep0
      + 41/9*s^2*T6p10ep0
      - 1267/1152*s^2*T5p8ep1
      + 1655/768*s^2*T5p11ep0
      + 106559/1920*s^2*zeta5
      + 2425045/62208*s^2*zeta3
      - 24*s^2*a5
      + 3263/36*s^2*logm
      - 11/18*s^2*logm*T7p11ep0
      + 11/18*s^2*logm*T7p10ep0
      + 11/6*s^2*logm*T6p14ep0
      - 11/9*s^2*logm*T6p13ep0
      + 4*s^2*logm*T6p12ep0
      - 4/3*s^2*logm*T6p11ep0
      + 349/12*s^2*logm*zeta3
      - 24/5*s^2*log2*a4
      - 8/3*s^2*ls4pithird*sqrt3
      - 731/64*s^2*ls3*sqrt3
      - 36*s^2*ls3*sqrt3*logm
      - 27/2*s^2*ls3*sqrt3*log3
      - 110959/9216*s^2*ls2*sqrt3
      - 218/3*s^2*ls2*sqrt3*logm
      + 731/64*s^2*ls2*sqrt3*log3
      + 36*s^2*ls2*sqrt3*log3*logm
      + 27/4*s^2*ls2*sqrt3*log3^2
      + 2525/192*s^2*ls2^2
      + 35/2*s^2*ls2^2*logm
      - 23/3*s^2*pi*sqrt3*zeta3
      - 1547423/248832*s^2*pi^2
      + 2525/5184*s^2*pi^2*zeta3
      - 65/162*s^2*pi^2*logm
      - 2/15*s^2*pi^2*log2^3
      + 1/2*s^2*pi^2*ls2*sqrt3
      - 731/1152*s^2*pi^3*sqrt3
      - 2*s^2*pi^3*sqrt3*logm
      - 3/4*s^2*pi^3*sqrt3*log3
      - 274813/414720*s^2*pi^4
      - 2231/6480*s^2*pi^4*logm
      - 53/240*s^2*pi^4*log2
      + 11/108*s^2*c4
      + 1/5*s^2*c4*log2
      - 9*ls4*sqrt3
      + 9*ls4*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*ca * (
      - 116164020510191/34398535680
      + 23/36*T9p7ep0
      - 1/12*T9p6ep0
      - 1/3*T9p5ep0
      - 3/8*T9p4ep1
      - 29/16*T9p4ep0
      - 1/8*T9p3ep1
      - 193/144*T9p3ep0
      - 1/18*T8p9ep0
      - 1/18*T8p8ep0
      - 5/24*T8p7ep0
      + 1/9*T8p6ep0
      + 1/2*T8p4ep0
      - 1/24*T8p3ep0
      - 37/72*T8p2ep0
      - 2/9*T8p10ep1
      + 65/108*T8p10ep0
      - 4/9*T7p9ep1
      + 47/24*T7p9ep0
      - 17/36*T7p8ep1
      + 23/24*T7p8ep0
      + 5/96*T7p7ep1
      + 2573/1728*T7p7ep0
      + 1/16*T7p6ep1
      - 5/8*T7p5ep1
      - 157/432*T7p5ep0
      + 1/9*T7p16ep1
      + 13/27*T7p16ep0
      + 1/4*T7p15ep1
      - 59/144*T7p14ep2
      + 683/864*T7p14ep1
      - 11/144*T7p11ep2
      + 19/32*T7p11ep1
      - 23167/10368*T7p11ep0
      + 11/144*T7p10ep2
      - 19/32*T7p10ep1
      + 7279/10368*T7p10ep0
      + 95/72*T6p9ep1
      - 18991/5184*T6p9ep0
      - 103/144*T6p19ep2
      + 16/27*T6p18ep1
      - 4939/1728*T6p18ep0
      - 65/96*T6p17ep1
      - 19817/5184*T6p17ep0
      + 1/576*T6p16ep2
      - 3119/5184*T6p16ep1
      + 11/18*T6p15ep2
      + 11/48*T6p14ep2
      - 1811/288*T6p14ep1
      + 219233/10368*T6p14ep0
      - 11/72*T6p13ep2
      + 857/216*T6p13ep1
      - 274457/15552*T6p13ep0
      + 1/2*T6p12ep2
      - 151/24*T6p12ep1
      + 12619/1080*T6p12ep0
      - 1/6*T6p11ep2
      + 19/9*T6p11ep1
      - 430/81*T6p11ep0
      - 41/9*T6p10ep1
      + 12491/1296*T6p10ep0
      + 1267/1152*T5p8ep2
      - 23809/10368*T5p8ep1
      - 1655/768*T5p11ep1
      - 68051/13824*T5p11ep0
      - 1/8*T4LX2ep1
      + 41/96*T4LVB7ep1
      - 203/288*T4LVB6ep1
      - 13/96*T4LT4ep2
      - 9/256*T4LT3ep3
      - 7/24*T4LT2ep2
      - 27/4096*T4LBB2ep4
      - 22/27*T3L61ep1
      + 794317/14336*zeta7
      + 1104007793/3317760*zeta5
      + 956507671061/358318080*zeta3
      + 9/1280*zeta3*zeta5
      + 5895253/165888*zeta3^2
      + 20548/135*a5
      + 30559/2160*a4
      + 127/48*logMZ
      - 55/3*logMZ*zeta5
      + 143/12*logMZ*zeta3
      - 11/48*logMZ^2
      - 671337455/746496*logm
      + 3*logm*T9p4ep0
      + logm*T9p3ep0
      + 16/9*logm*T8p10ep0
      + 32/9*logm*T7p9ep0
      + 34/9*logm*T7p8ep0
      - 5/12*logm*T7p7ep0
      + 5*logm*T7p5ep0
      - 8/9*logm*T7p16ep0
      + 59/18*logm*T7p14ep1
      + 11/18*logm*T7p11ep1
      - 19/4*logm*T7p11ep0
      - 11/18*logm*T7p10ep1
      + 19/4*logm*T7p10ep0
      - 95/9*logm*T6p9ep0
      - 128/27*logm*T6p18ep0
      + 65/12*logm*T6p17ep0
      - 1/72*logm*T6p16ep1
      - 11/6*logm*T6p14ep1
      + 1811/36*logm*T6p14ep0
      + 11/9*logm*T6p13ep1
      - 857/27*logm*T6p13ep0
      - 4*logm*T6p12ep1
      + 151/3*logm*T6p12ep0
      + 4/3*logm*T6p11ep1
      - 152/9*logm*T6p11ep0
      + 328/9*logm*T6p10ep0
      - 1267/144*logm*T5p8ep1
      + 1655/96*logm*T5p11ep0
      + 106559/240*logm*zeta5
      + 10968073/31104*logm*zeta3
      - 192*logm*a5
      + 52241/144*logm^2
      - 22/9*logm^2*T7p11ep0
      + 22/9*logm^2*T7p10ep0
      + 22/3*logm^2*T6p14ep0
      - 44/9*logm^2*T6p13ep0
      + 16*logm^2*T6p12ep0
      - 16/3*logm^2*T6p11ep0
      + 349/3*logm^2*zeta3
      + 892/45*log2*a4
      - 192/5*log2*logm*a4
      + 30559/51840*log2^4
      - 896/2025*log2^5
      + 49/3*ls5pithird*sqrt3
      - 731/108*ls4pithird*sqrt3
      - 64/3*ls4pithird*sqrt3*logm
      - 8*ls4pithird*sqrt3*log3
      - 81/4*ls5p*sqrt3
      + 291481/5760*ls3*sqrt3
      - 731/8*ls3*sqrt3*logm
      - 144*ls3*sqrt3*logm^2
      - 2193/64*ls3*sqrt3*log3
      - 108*ls3*sqrt3*log3*logm
      - 81/4*ls3*sqrt3*log3^2
      + 19991539/165888*ls2*sqrt3
      + 2*ls2*sqrt3*zeta3
      - 122575/1152*ls2*sqrt3*logm
      - 872/3*ls2*sqrt3*logm^2
      - 291481/5760*ls2*sqrt3*log3
      + 731/8*ls2*sqrt3*log3*logm
      + 144*ls2*sqrt3*log3*logm^2
      + 2193/128*ls2*sqrt3*log3^2
      + 54*ls2*sqrt3*log3^2*logm
      + 27/4*ls2*sqrt3*log3^3
      + 9583/54*ls2^2
      + 3053/24*ls2^2*logm
      + 70*ls2^2*logm^2
      - 16813/864*pi*sqrt3*zeta3
      - 184/3*pi*sqrt3*logm*zeta3
      - 23*pi*sqrt3*log3*zeta3
      + 27*pi*ls4p*sqrt3
      + 347281739009/2866544640*pi^2
      + 2275/2048*pi^2*zeta5
      + 2479433/663552*pi^2*zeta3
      + 1/512*pi^2*zeta3^2
      - 510733/10368*pi^2*logm
      + 2525/648*pi^2*logm*zeta3
      - 130/81*pi^2*logm^2
      - 71/108*pi^2*log2
      - 22/9*pi^2*log2*logm
      - 93919/51840*pi^2*log2^2
      + 313/243*pi^2*log2^3
      - 16/15*pi^2*log2^3*logm
      - 21/2*pi^2*ls3*sqrt3
      + 731/576*pi^2*ls2*sqrt3
      + 4*pi^2*ls2*sqrt3*logm
      + 3/2*pi^2*ls2*sqrt3*log3
      + 291481/103680*pi^3*sqrt3
      - 731/144*pi^3*sqrt3*logm
      - 8*pi^3*sqrt3*logm^2
      - 731/384*pi^3*sqrt3*log3
      - 6*pi^3*sqrt3*log3*logm
      - 9/8*pi^3*sqrt3*log3^2
      - 77211392903/3583180800*pi^4
      - 1681/30720*pi^4*zeta3
      - 899767/155520*pi^4*logm
      - 2231/1620*pi^4*logm^2
      + 625961/194400*pi^4*log2
      - 53/30*pi^4*log2*logm
      - 8/27*pi^5*sqrt3
      - 31807879/69672960*pi^6
      + 1/102400*pi^8
      + 409093/3888*c4
      + 110/27*c4*logm
      - 223/270*c4*log2
      + 8/5*c4*log2*logm
      + 116154205470191/34398535680*s^2
      - 23/36*s^2*T9p7ep0
      + 1/12*s^2*T9p6ep0
      + 1/3*s^2*T9p5ep0
      + 3/8*s^2*T9p4ep1
      + 29/16*s^2*T9p4ep0
      + 1/8*s^2*T9p3ep1
      + 193/144*s^2*T9p3ep0
      + 1/18*s^2*T8p9ep0
      + 1/18*s^2*T8p8ep0
      + 5/24*s^2*T8p7ep0
      - 1/9*s^2*T8p6ep0
      - 1/2*s^2*T8p4ep0
      + 1/24*s^2*T8p3ep0
      + 37/72*s^2*T8p2ep0
      + 2/9*s^2*T8p10ep1
      - 65/108*s^2*T8p10ep0
      + 4/9*s^2*T7p9ep1
      - 47/24*s^2*T7p9ep0
      + 17/36*s^2*T7p8ep1
      - 23/24*s^2*T7p8ep0
      - 5/96*s^2*T7p7ep1
      - 2573/1728*s^2*T7p7ep0
      - 1/16*s^2*T7p6ep1
      + 5/8*s^2*T7p5ep1
      + 157/432*s^2*T7p5ep0
      - 1/9*s^2*T7p16ep1
      - 13/27*s^2*T7p16ep0
      - 1/4*s^2*T7p15ep1
      + 59/144*s^2*T7p14ep2
      - 683/864*s^2*T7p14ep1
      + 11/144*s^2*T7p11ep2
      - 19/32*s^2*T7p11ep1
      + 23167/10368*s^2*T7p11ep0
      - 11/144*s^2*T7p10ep2
      + 19/32*s^2*T7p10ep1
      - 7279/10368*s^2*T7p10ep0
      - 95/72*s^2*T6p9ep1
      + 18991/5184*s^2*T6p9ep0
      + 103/144*s^2*T6p19ep2
      - 16/27*s^2*T6p18ep1
      + 4939/1728*s^2*T6p18ep0
      + 65/96*s^2*T6p17ep1
      + 19817/5184*s^2*T6p17ep0
      - 1/576*s^2*T6p16ep2
      + 3119/5184*s^2*T6p16ep1
      - 11/18*s^2*T6p15ep2
      - 11/48*s^2*T6p14ep2
      + 1811/288*s^2*T6p14ep1
      - 219233/10368*s^2*T6p14ep0
      + 11/72*s^2*T6p13ep2
      - 857/216*s^2*T6p13ep1
      + 274457/15552*s^2*T6p13ep0
      - 1/2*s^2*T6p12ep2
      + 151/24*s^2*T6p12ep1
      - 12619/1080*s^2*T6p12ep0
      + 1/6*s^2*T6p11ep2
      - 19/9*s^2*T6p11ep1
      + 430/81*s^2*T6p11ep0
      + 41/9*s^2*T6p10ep1
      - 12491/1296*s^2*T6p10ep0
      - 1267/1152*s^2*T5p8ep2
      + 23809/10368*s^2*T5p8ep1
      + 1655/768*s^2*T5p11ep1
      + 68051/13824*s^2*T5p11ep0
      + 1/8*s^2*T4LX2ep1
      - 41/96*s^2*T4LVB7ep1
      + 203/288*s^2*T4LVB6ep1
      + 13/96*s^2*T4LT4ep2
      + 9/256*s^2*T4LT3ep3
      + 7/24*s^2*T4LT2ep2
      + 27/4096*s^2*T4LBB2ep4
      + 22/27*s^2*T3L61ep1
      - 2257511/43008*s^2*zeta7
      - 186642301/663552*s^2*zeta5
      - 984531070421/358318080*s^2*zeta3
      - 9/1280*s^2*zeta3*zeta5
      - 5895253/165888*s^2*zeta3^2
      - 7852/45*s^2*a5
      - 14513/135*s^2*a4
      - 127/72*s^2*logMZ
      + 110/9*s^2*logMZ*zeta5
      - 143/18*s^2*logMZ*zeta3
      + 11/72*s^2*logMZ^2
      + 670534943/746496*s^2*logm
      - 3*s^2*logm*T9p4ep0
      - s^2*logm*T9p3ep0
      - 16/9*s^2*logm*T8p10ep0
      - 32/9*s^2*logm*T7p9ep0
      - 34/9*s^2*logm*T7p8ep0
      + 5/12*s^2*logm*T7p7ep0
      - 5*s^2*logm*T7p5ep0
      + 8/9*s^2*logm*T7p16ep0
      - 59/18*s^2*logm*T7p14ep1
      - 11/18*s^2*logm*T7p11ep1
      + 19/4*s^2*logm*T7p11ep0
      + 11/18*s^2*logm*T7p10ep1
      - 19/4*s^2*logm*T7p10ep0
      + 95/9*s^2*logm*T6p9ep0
      + 128/27*s^2*logm*T6p18ep0
      - 65/12*s^2*logm*T6p17ep0
      + 1/72*s^2*logm*T6p16ep1
      + 11/6*s^2*logm*T6p14ep1
      - 1811/36*s^2*logm*T6p14ep0
      - 11/9*s^2*logm*T6p13ep1
      + 857/27*s^2*logm*T6p13ep0
      + 4*s^2*logm*T6p12ep1
      - 151/3*s^2*logm*T6p12ep0
      - 4/3*s^2*logm*T6p11ep1
      + 152/9*s^2*logm*T6p11ep0
      - 328/9*s^2*logm*T6p10ep0
      + 1267/144*s^2*logm*T5p8ep1
      - 1655/96*s^2*logm*T5p11ep0
      - 106559/240*s^2*logm*zeta5
      - 2746201/7776*s^2*logm*zeta3
      + 192*s^2*logm*a5
      - 8705/24*s^2*logm^2
      + 22/9*s^2*logm^2*T7p11ep0
      - 22/9*s^2*logm^2*T7p10ep0
      - 22/3*s^2*logm^2*T6p14ep0
      + 44/9*s^2*logm^2*T6p13ep0
      - 16*s^2*logm^2*T6p12ep0
      + 16/3*s^2*logm^2*T6p11ep0
      - 349/3*s^2*logm^2*zeta3
      - 892/45*s^2*log2*a4
      + 192/5*s^2*log2*logm*a4
      - 14513/3240*s^2*log2^4
      + 424/675*s^2*log2^5
      - 49/3*s^2*ls5pithird*sqrt3
      + 731/108*s^2*ls4pithird*sqrt3
      + 64/3*s^2*ls4pithird*sqrt3*logm
      + 8*s^2*ls4pithird*sqrt3*log3
      + 81/4*s^2*ls5p*sqrt3
      - 291481/5760*s^2*ls3*sqrt3
      + 731/8*s^2*ls3*sqrt3*logm
      + 144*s^2*ls3*sqrt3*logm^2
      + 2193/64*s^2*ls3*sqrt3*log3
      + 108*s^2*ls3*sqrt3*log3*logm
      + 81/4*s^2*ls3*sqrt3*log3^2
      - 19991539/165888*s^2*ls2*sqrt3
      - 2*s^2*ls2*sqrt3*zeta3
      + 122575/1152*s^2*ls2*sqrt3*logm
      + 872/3*s^2*ls2*sqrt3*logm^2
      + 291481/5760*s^2*ls2*sqrt3*log3
      - 731/8*s^2*ls2*sqrt3*log3*logm
      - 144*s^2*ls2*sqrt3*log3*logm^2
      - 2193/128*s^2*ls2*sqrt3*log3^2
      - 54*s^2*ls2*sqrt3*log3^2*logm
      - 27/4*s^2*ls2*sqrt3*log3^3
      - 9583/54*s^2*ls2^2
      - 3053/24*s^2*ls2^2*logm
      - 70*s^2*ls2^2*logm^2
      + 16813/864*s^2*pi*sqrt3*zeta3
      + 184/3*s^2*pi*sqrt3*logm*zeta3
      + 23*s^2*pi*sqrt3*log3*zeta3
      - 27*s^2*pi*ls4p*sqrt3
      - 346074627329/2866544640*s^2*pi^2
      - 2275/2048*s^2*pi^2*zeta5
      - 2829641/663552*s^2*pi^2*zeta3
      - 1/512*s^2*pi^2*zeta3^2
      + 516013/10368*s^2*pi^2*logm
      - 2525/648*s^2*pi^2*logm*zeta3
      + 130/81*s^2*pi^2*logm^2
      + 71/162*s^2*pi^2*log2
      + 44/27*s^2*pi^2*log2*logm
      + 17153/3240*s^2*pi^2*log2^2
      - 647/405*s^2*pi^2*log2^3
      + 16/15*s^2*pi^2*log2^3*logm
      + 21/2*s^2*pi^2*ls3*sqrt3
      - 731/576*s^2*pi^2*ls2*sqrt3
      - 4*s^2*pi^2*ls2*sqrt3*logm
      - 3/2*s^2*pi^2*ls2*sqrt3*log3
      - 291481/103680*s^2*pi^3*sqrt3
      + 731/144*s^2*pi^3*sqrt3*logm
      + 8*s^2*pi^3*sqrt3*logm^2
      + 731/384*s^2*pi^3*sqrt3*log3
      + 6*s^2*pi^3*sqrt3*log3*logm
      + 9/8*s^2*pi^3*sqrt3*log3^2
      + 80839294919/3583180800*s^2*pi^4
      + 1681/30720*s^2*pi^4*zeta3
      + 899767/155520*s^2*pi^4*logm
      + 2231/1620*s^2*pi^4*logm^2
      - 221489/64800*s^2*pi^4*log2
      + 53/30*s^2*pi^4*log2*logm
      + 8/27*s^2*pi^5*sqrt3
      + 31807879/69672960*s^2*pi^6
      - 1/102400*s^2*pi^8
      - 409093/3888*s^2*c4
      - 110/27*s^2*c4*logm
      + 223/270*s^2*c4*log2
      - 8/5*s^2*c4*log2*logm
      + 731/32*ls4*sqrt3
      + 72*ls4*sqrt3*logm
      + 27*ls4*sqrt3*log3
      - 731/32*ls4*s^2*sqrt3
      - 72*ls4*s^2*sqrt3*logm
      - 27*ls4*s^2*sqrt3*log3
      - 27/2*ls5*sqrt3
      + 27/2*ls5*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^2*ca*i * (
      - 127/144*s^2*pi
      + 55/9*s^2*pi*zeta5
      - 143/36*s^2*pi*zeta3
      + 11/72*s^2*pi*logMZ
      + 127/108*s^4*pi
      - 220/27*s^4*pi*zeta5
      + 143/27*s^4*pi*zeta3
      - 11/54*s^4*pi*logMZ
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^3*ep^-2 * (
      - 3637/144
      - 7/72*T7p11ep0
      + 7/72*T7p10ep0
      + 7/24*T6p14ep0
      - 7/36*T6p13ep0
      - 1/3*T6p12ep0
      + 1/9*T6p11ep0
      + 3739/1296*zeta3
      + 3*ls3*sqrt3
      + 47/6*ls2*sqrt3
      - 3*ls2*sqrt3*log3
      - 1/8*ls2^2
      - 373/648*pi^2
      + 1/6*pi^3*sqrt3
      - 419/25920*pi^4
      + 3637/144*s^2
      + 7/72*s^2*T7p11ep0
      - 7/72*s^2*T7p10ep0
      - 7/24*s^2*T6p14ep0
      + 7/36*s^2*T6p13ep0
      + 1/3*s^2*T6p12ep0
      - 1/9*s^2*T6p11ep0
      - 3739/1296*s^2*zeta3
      - 3*s^2*ls3*sqrt3
      - 47/6*s^2*ls2*sqrt3
      + 3*s^2*ls2*sqrt3*log3
      + 1/8*s^2*ls2^2
      + 373/648*s^2*pi^2
      - 1/6*s^2*pi^3*sqrt3
      + 419/25920*s^2*pi^4
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^3*ep^-1 * (
      + 2939147/36864
      + 1/4*T9p4ep0
      + 1/12*T9p3ep0
      + 4/9*T7p9ep0
      + 7/18*T7p8ep0
      - 7/48*T7p7ep0
      + 5/12*T7p5ep0
      - 2/9*T7p16ep0
      + 1/72*T7p14ep1
      - 7/72*T7p11ep1
      + 53/432*T7p11ep0
      + 7/72*T7p10ep1
      - 53/432*T7p10ep0
      - 23/27*T6p9ep0
      - 16/27*T6p18ep0
      + 9/16*T6p17ep0
      + 5/288*T6p16ep1
      + 7/24*T6p14ep1
      + 187/48*T6p14ep0
      - 7/36*T6p13ep1
      - 203/108*T6p13ep0
      - 1/3*T6p12ep1
      + 151/27*T6p12ep0
      + 1/9*T6p11ep1
      - 199/108*T6p11ep0
      + 287/108*T6p10ep0
      - 25/64*T5p8ep1
      + 2357/3456*T5p11ep0
      + 123631/2880*zeta5
      - 387/128*zeta3
      - 16*a5
      + 3637/18*logm
      + 7/9*logm*T7p11ep0
      - 7/9*logm*T7p10ep0
      - 7/3*logm*T6p14ep0
      + 14/9*logm*T6p13ep0
      + 8/3*logm*T6p12ep0
      - 8/9*logm*T6p11ep0
      - 3739/162*logm*zeta3
      - 16/5*log2*a4
      - 16/9*ls4pithird*sqrt3
      - 1499/96*ls3*sqrt3
      - 24*ls3*sqrt3*logm
      - 9*ls3*sqrt3*log3
      - 57397/4608*ls2*sqrt3
      - 188/3*ls2*sqrt3*logm
      + 1499/96*ls2*sqrt3*log3
      + 24*ls2*sqrt3*log3*logm
      + 9/2*ls2*sqrt3*log3^2
      + 813/32*ls2^2
      + ls2^2*logm
      - 46/9*pi*sqrt3*zeta3
      - 3239/4608*pi^2
      - 1841/2592*pi^2*zeta3
      + 373/81*pi^2*logm
      - 4/45*pi^2*log2^3
      + 1/3*pi^2*ls2*sqrt3
      - 1499/1728*pi^3*sqrt3
      - 4/3*pi^3*sqrt3*logm
      - 1/2*pi^3*sqrt3*log3
      - 32911/207360*pi^4
      + 419/3240*pi^4*logm
      - 53/360*pi^4*log2
      - 7/54*c4
      + 2/15*c4*log2
      - 2939147/36864*s^2
      - 1/4*s^2*T9p4ep0
      - 1/12*s^2*T9p3ep0
      - 4/9*s^2*T7p9ep0
      - 7/18*s^2*T7p8ep0
      + 7/48*s^2*T7p7ep0
      - 5/12*s^2*T7p5ep0
      + 2/9*s^2*T7p16ep0
      - 1/72*s^2*T7p14ep1
      + 7/72*s^2*T7p11ep1
      - 53/432*s^2*T7p11ep0
      - 7/72*s^2*T7p10ep1
      + 53/432*s^2*T7p10ep0
      + 23/27*s^2*T6p9ep0
      + 16/27*s^2*T6p18ep0
      - 9/16*s^2*T6p17ep0
      - 5/288*s^2*T6p16ep1
      - 7/24*s^2*T6p14ep1
      - 187/48*s^2*T6p14ep0
      + 7/36*s^2*T6p13ep1
      + 203/108*s^2*T6p13ep0
      + 1/3*s^2*T6p12ep1
      - 151/27*s^2*T6p12ep0
      - 1/9*s^2*T6p11ep1
      + 199/108*s^2*T6p11ep0
      - 287/108*s^2*T6p10ep0
      + 25/64*s^2*T5p8ep1
      - 2357/3456*s^2*T5p11ep0
      - 123631/2880*s^2*zeta5
      + 387/128*s^2*zeta3
      + 16*s^2*a5
      - 3637/18*s^2*logm
      - 7/9*s^2*logm*T7p11ep0
      + 7/9*s^2*logm*T7p10ep0
      + 7/3*s^2*logm*T6p14ep0
      - 14/9*s^2*logm*T6p13ep0
      - 8/3*s^2*logm*T6p12ep0
      + 8/9*s^2*logm*T6p11ep0
      + 3739/162*s^2*logm*zeta3
      + 16/5*s^2*log2*a4
      + 16/9*s^2*ls4pithird*sqrt3
      + 1499/96*s^2*ls3*sqrt3
      + 24*s^2*ls3*sqrt3*logm
      + 9*s^2*ls3*sqrt3*log3
      + 57397/4608*s^2*ls2*sqrt3
      + 188/3*s^2*ls2*sqrt3*logm
      - 1499/96*s^2*ls2*sqrt3*log3
      - 24*s^2*ls2*sqrt3*log3*logm
      - 9/2*s^2*ls2*sqrt3*log3^2
      - 813/32*s^2*ls2^2
      - s^2*ls2^2*logm
      + 46/9*s^2*pi*sqrt3*zeta3
      + 3239/4608*s^2*pi^2
      + 1841/2592*s^2*pi^2*zeta3
      - 373/81*s^2*pi^2*logm
      + 4/45*s^2*pi^2*log2^3
      - 1/3*s^2*pi^2*ls2*sqrt3
      + 1499/1728*s^2*pi^3*sqrt3
      + 4/3*s^2*pi^3*sqrt3*logm
      + 1/2*s^2*pi^3*sqrt3*log3
      + 32911/207360*s^2*pi^4
      - 419/3240*s^2*pi^4*logm
      + 53/360*s^2*pi^4*log2
      + 7/54*s^2*c4
      - 2/15*s^2*c4*log2
      + 6*ls4*sqrt3
      - 6*ls4*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^3 * (
      + 2797137470731/1146617856
      - 23/36*T9p7ep0
      + 1/18*T9p6ep0
      + 2/9*T9p5ep0
      + 1/4*T9p4ep1
      + 29/24*T9p4ep0
      + 1/12*T9p3ep1
      + 193/216*T9p3ep0
      + 13/36*T8p7ep0
      - 2/9*T8p6ep0
      - 1/3*T8p4ep0
      - 1/12*T8p3ep0
      + 1/36*T8p2ep0
      - 1/12*T8p10ep0
      + 4/9*T7p9ep1
      - 53/27*T7p9ep0
      + 7/18*T7p8ep1
      - 35/36*T7p8ep0
      - 7/48*T7p7ep1
      - 71/96*T7p7ep0
      + 1/12*T7p6ep1
      + 5/12*T7p5ep1
      + 53/216*T7p5ep0
      - 2/9*T7p16ep1
      + 5/36*T7p16ep0
      - 5/12*T7p15ep1
      + 1/72*T7p14ep2
      + 49/144*T7p14ep1
      - 7/72*T7p11ep2
      + 53/432*T7p11ep1
      + 247/192*T7p11ep0
      + 7/72*T7p10ep2
      - 53/432*T7p10ep1
      + 379/576*T7p10ep0
      - 23/27*T6p9ep1
      + 8747/5184*T6p9ep0
      + 1/8*T6p19ep2
      - 16/27*T6p18ep1
      + 1607/864*T6p18ep0
      + 9/16*T6p17ep1
      + 10079/2592*T6p17ep0
      + 5/288*T6p16ep2
      + 743/864*T6p16ep1
      - 4/9*T6p15ep2
      + 7/24*T6p14ep2
      + 187/48*T6p14ep1
      - 1553/192*T6p14ep0
      - 7/36*T6p13ep2
      - 203/108*T6p13ep1
      + 1265/144*T6p13ep0
      - 1/3*T6p12ep2
      + 151/27*T6p12ep1
      - 75823/6480*T6p12ep0
      + 1/9*T6p11ep2
      - 199/108*T6p11ep1
      + 3299/648*T6p11ep0
      + 287/108*T6p10ep1
      - 8377/1296*T6p10ep0
      - 25/64*T5p8ep2
      + 1225/1728*T5p8ep1
      + 2357/3456*T5p11ep1
      + 74371/20736*T5p11ep0
      + 1/12*T4LX2ep1
      + 11/144*T4LVB7ep1
      + 71/144*T4LVB6ep1
      + 133/1296*T4LT4ep2
      + 3/128*T4LT3ep3
      + 1/4*T4LT2ep2
      + 9/2048*T4LBB2ep4
      - 348399/7168*zeta7
      + 409681541/1658880*zeta5
      - 155973424621/59719680*zeta3
      - 3/640*zeta3*zeta5
      - 9730559/746496*zeta3^2
      - 55832/135*a5
      - 52861/810*a4
      + 23/32*logMZ
      - 2942459/4608*logm
      - 2*logm*T9p4ep0
      - 2/3*logm*T9p3ep0
      - 32/9*logm*T7p9ep0
      - 28/9*logm*T7p8ep0
      + 7/6*logm*T7p7ep0
      - 10/3*logm*T7p5ep0
      + 16/9*logm*T7p16ep0
      - 1/9*logm*T7p14ep1
      + 7/9*logm*T7p11ep1
      - 53/54*logm*T7p11ep0
      - 7/9*logm*T7p10ep1
      + 53/54*logm*T7p10ep0
      + 184/27*logm*T6p9ep0
      + 128/27*logm*T6p18ep0
      - 9/2*logm*T6p17ep0
      - 5/36*logm*T6p16ep1
      - 7/3*logm*T6p14ep1
      - 187/6*logm*T6p14ep0
      + 14/9*logm*T6p13ep1
      + 406/27*logm*T6p13ep0
      + 8/3*logm*T6p12ep1
      - 1208/27*logm*T6p12ep0
      - 8/9*logm*T6p11ep1
      + 398/27*logm*T6p11ep0
      - 574/27*logm*T6p10ep0
      + 25/8*logm*T5p8ep1
      - 2357/432*logm*T5p11ep0
      - 123631/360*logm*zeta5
      + 387/16*logm*zeta3
      + 128*logm*a5
      - 7274/9*logm^2
      - 28/9*logm^2*T7p11ep0
      + 28/9*logm^2*T7p10ep0
      + 28/3*logm^2*T6p14ep0
      - 56/9*logm^2*T6p13ep0
      - 32/3*logm^2*T6p12ep0
      + 32/9*logm^2*T6p11ep0
      + 7478/81*logm^2*zeta3
      - 1208/15*log2*a4
      + 128/5*log2*logm*a4
      - 52861/19440*log2^4
      + 184/2025*log2^5
      - 98/9*ls5pithird*sqrt3
      + 1499/162*ls4pithird*sqrt3
      + 128/9*ls4pithird*sqrt3*logm
      + 16/3*ls4pithird*sqrt3*log3
      + 27/2*ls5p*sqrt3
      - 260951/2880*ls3*sqrt3
      + 1499/12*ls3*sqrt3*logm
      + 96*ls3*sqrt3*logm^2
      + 1499/32*ls3*sqrt3*log3
      + 72*ls3*sqrt3*log3*logm
      + 27/2*ls3*sqrt3*log3^2
      - 360931/3072*ls2*sqrt3
      - 4/3*ls2*sqrt3*zeta3
      + 57397/576*ls2*sqrt3*logm
      + 752/3*ls2*sqrt3*logm^2
      + 260951/2880*ls2*sqrt3*log3
      - 1499/12*ls2*sqrt3*log3*logm
      - 96*ls2*sqrt3*log3*logm^2
      - 1499/64*ls2*sqrt3*log3^2
      - 36*ls2*sqrt3*log3^2*logm
      - 9/2*ls2*sqrt3*log3^3
      - 2657/18*ls2^2
      - 813/4*ls2^2*logm
      - 4*ls2^2*logm^2
      + 34477/1296*pi*sqrt3*zeta3
      + 368/9*pi*sqrt3*logm*zeta3
      + 46/3*pi*sqrt3*log3*zeta3
      - 18*pi*ls4p*sqrt3
      - 52646759993/477757440*pi^2
      - 2275/3072*pi^2*zeta5
      - 1591625/995328*pi^2*zeta3
      - 1/768*pi^2*zeta3^2
      + 3239/576*pi^2*logm
      + 1841/324*pi^2*logm*zeta3
      - 1492/81*pi^2*logm^2
      + 59/6*pi^2*log2
      + 52861/19440*pi^2*log2^2
      - 2902/1215*pi^2*log2^3
      + 32/45*pi^2*log2^3*logm
      + 7*pi^2*ls3*sqrt3
      - 1499/864*pi^2*ls2*sqrt3
      - 8/3*pi^2*ls2*sqrt3*logm
      - pi^2*ls2*sqrt3*log3
      - 260951/51840*pi^3*sqrt3
      + 1499/216*pi^3*sqrt3*logm
      + 16/3*pi^3*sqrt3*logm^2
      + 1499/576*pi^3*sqrt3*log3
      + 4*pi^3*sqrt3*log3*logm
      + 3/4*pi^3*sqrt3*log3^2
      + 42714752749/1791590400*pi^4
      + 1681/46080*pi^4*zeta3
      + 32911/25920*pi^4*logm
      - 419/810*pi^4*logm^2
      - 586787/97200*pi^4*log2
      + 53/45*pi^4*log2*logm
      + 16/81*pi^5*sqrt3
      + 46425749/313528320*pi^6
      - 1/153600*pi^8
      - 215399/1944*c4
      + 28/27*c4*logm
      + 151/45*c4*log2
      - 16/15*c4*log2*logm
      - 14003452594487/5733089280*s^2
      + 23/36*s^2*T9p7ep0
      - 1/18*s^2*T9p6ep0
      - 2/9*s^2*T9p5ep0
      - 1/4*s^2*T9p4ep1
      - 29/24*s^2*T9p4ep0
      - 1/12*s^2*T9p3ep1
      - 193/216*s^2*T9p3ep0
      - 13/36*s^2*T8p7ep0
      + 2/9*s^2*T8p6ep0
      + 1/3*s^2*T8p4ep0
      + 1/12*s^2*T8p3ep0
      - 1/36*s^2*T8p2ep0
      + 1/12*s^2*T8p10ep0
      - 4/9*s^2*T7p9ep1
      + 53/27*s^2*T7p9ep0
      - 7/18*s^2*T7p8ep1
      + 35/36*s^2*T7p8ep0
      + 7/48*s^2*T7p7ep1
      + 71/96*s^2*T7p7ep0
      - 1/12*s^2*T7p6ep1
      - 5/12*s^2*T7p5ep1
      - 53/216*s^2*T7p5ep0
      + 2/9*s^2*T7p16ep1
      - 5/36*s^2*T7p16ep0
      + 5/12*s^2*T7p15ep1
      - 1/72*s^2*T7p14ep2
      - 49/144*s^2*T7p14ep1
      + 7/72*s^2*T7p11ep2
      - 53/432*s^2*T7p11ep1
      - 247/192*s^2*T7p11ep0
      - 7/72*s^2*T7p10ep2
      + 53/432*s^2*T7p10ep1
      - 379/576*s^2*T7p10ep0
      + 23/27*s^2*T6p9ep1
      - 8747/5184*s^2*T6p9ep0
      - 1/8*s^2*T6p19ep2
      + 16/27*s^2*T6p18ep1
      - 1607/864*s^2*T6p18ep0
      - 9/16*s^2*T6p17ep1
      - 10079/2592*s^2*T6p17ep0
      - 5/288*s^2*T6p16ep2
      - 743/864*s^2*T6p16ep1
      + 4/9*s^2*T6p15ep2
      - 7/24*s^2*T6p14ep2
      - 187/48*s^2*T6p14ep1
      + 1553/192*s^2*T6p14ep0
      + 7/36*s^2*T6p13ep2
      + 203/108*s^2*T6p13ep1
      - 1265/144*s^2*T6p13ep0
      + 1/3*s^2*T6p12ep2
      - 151/27*s^2*T6p12ep1
      + 75823/6480*s^2*T6p12ep0
      - 1/9*s^2*T6p11ep2
      + 199/108*s^2*T6p11ep1
      - 3299/648*s^2*T6p11ep0
      - 287/108*s^2*T6p10ep1
      + 8377/1296*s^2*T6p10ep0
      + 25/64*s^2*T5p8ep2
      - 1225/1728*s^2*T5p8ep1
      - 2357/3456*s^2*T5p11ep1
      - 74371/20736*s^2*T5p11ep0
      - 1/12*s^2*T4LX2ep1
      - 11/144*s^2*T4LVB7ep1
      - 71/144*s^2*T4LVB6ep1
      - 133/1296*s^2*T4LT4ep2
      - 3/128*s^2*T4LT3ep3
      - 1/4*s^2*T4LT2ep2
      - 9/2048*s^2*T4LBB2ep4
      + 919757/21504*s^2*zeta7
      - 477954437/1658880*s^2*zeta5
      + 158102341357/59719680*s^2*zeta3
      + 3/640*s^2*zeta3*zeta5
      + 9730559/746496*s^2*zeta3^2
      + 20168/45*s^2*a5
      + 16792/135*s^2*a4
      - 23/48*s^2*logMZ
      + 2941355/4608*s^2*logm
      + 2*s^2*logm*T9p4ep0
      + 2/3*s^2*logm*T9p3ep0
      + 32/9*s^2*logm*T7p9ep0
      + 28/9*s^2*logm*T7p8ep0
      - 7/6*s^2*logm*T7p7ep0
      + 10/3*s^2*logm*T7p5ep0
      - 16/9*s^2*logm*T7p16ep0
      + 1/9*s^2*logm*T7p14ep1
      - 7/9*s^2*logm*T7p11ep1
      + 53/54*s^2*logm*T7p11ep0
      + 7/9*s^2*logm*T7p10ep1
      - 53/54*s^2*logm*T7p10ep0
      - 184/27*s^2*logm*T6p9ep0
      - 128/27*s^2*logm*T6p18ep0
      + 9/2*s^2*logm*T6p17ep0
      + 5/36*s^2*logm*T6p16ep1
      + 7/3*s^2*logm*T6p14ep1
      + 187/6*s^2*logm*T6p14ep0
      - 14/9*s^2*logm*T6p13ep1
      - 406/27*s^2*logm*T6p13ep0
      - 8/3*s^2*logm*T6p12ep1
      + 1208/27*s^2*logm*T6p12ep0
      + 8/9*s^2*logm*T6p11ep1
      - 398/27*s^2*logm*T6p11ep0
      + 574/27*s^2*logm*T6p10ep0
      - 25/8*s^2*logm*T5p8ep1
      + 2357/432*s^2*logm*T5p11ep0
      + 123631/360*s^2*logm*zeta5
      - 387/16*s^2*logm*zeta3
      - 128*s^2*logm*a5
      + 7274/9*s^2*logm^2
      + 28/9*s^2*logm^2*T7p11ep0
      - 28/9*s^2*logm^2*T7p10ep0
      - 28/3*s^2*logm^2*T6p14ep0
      + 56/9*s^2*logm^2*T6p13ep0
      + 32/3*s^2*logm^2*T6p12ep0
      - 32/9*s^2*logm^2*T6p11ep0
      - 7478/81*s^2*logm^2*zeta3
      + 1208/15*s^2*log2*a4
      - 128/5*s^2*log2*logm*a4
      + 2099/405*s^2*log2^4
      - 256/675*s^2*log2^5
      + 98/9*s^2*ls5pithird*sqrt3
      - 1499/162*s^2*ls4pithird*sqrt3
      - 128/9*s^2*ls4pithird*sqrt3*logm
      - 16/3*s^2*ls4pithird*sqrt3*log3
      - 27/2*s^2*ls5p*sqrt3
      + 260951/2880*s^2*ls3*sqrt3
      - 1499/12*s^2*ls3*sqrt3*logm
      - 96*s^2*ls3*sqrt3*logm^2
      - 1499/32*s^2*ls3*sqrt3*log3
      - 72*s^2*ls3*sqrt3*log3*logm
      - 27/2*s^2*ls3*sqrt3*log3^2
      + 360931/3072*s^2*ls2*sqrt3
      + 4/3*s^2*ls2*sqrt3*zeta3
      - 57397/576*s^2*ls2*sqrt3*logm
      - 752/3*s^2*ls2*sqrt3*logm^2
      - 260951/2880*s^2*ls2*sqrt3*log3
      + 1499/12*s^2*ls2*sqrt3*log3*logm
      + 96*s^2*ls2*sqrt3*log3*logm^2
      + 1499/64*s^2*ls2*sqrt3*log3^2
      + 36*s^2*ls2*sqrt3*log3^2*logm
      + 9/2*s^2*ls2*sqrt3*log3^3
      + 2657/18*s^2*ls2^2
      + 813/4*s^2*ls2^2*logm
      + 4*s^2*ls2^2*logm^2
      - 34477/1296*s^2*pi*sqrt3*zeta3
      - 368/9*s^2*pi*sqrt3*logm*zeta3
      - 46/3*s^2*pi*sqrt3*log3*zeta3
      + 18*s^2*pi*ls4p*sqrt3
      + 51952242233/477757440*s^2*pi^2
      + 2275/3072*s^2*pi^2*zeta5
      + 1563977/995328*s^2*pi^2*zeta3
      + 1/768*s^2*pi^2*zeta3^2
      - 3239/576*s^2*pi^2*logm
      - 1841/324*s^2*pi^2*logm*zeta3
      + 1492/81*s^2*pi^2*logm^2
      - 59/9*s^2*pi^2*log2
      - 2099/405*s^2*pi^2*log2^2
      + 1162/405*s^2*pi^2*log2^3
      - 32/45*s^2*pi^2*log2^3*logm
      - 7*s^2*pi^2*ls3*sqrt3
      + 1499/864*s^2*pi^2*ls2*sqrt3
      + 8/3*s^2*pi^2*ls2*sqrt3*logm
      + s^2*pi^2*ls2*sqrt3*log3
      + 260951/51840*s^2*pi^3*sqrt3
      - 1499/216*s^2*pi^3*sqrt3*logm
      - 16/3*s^2*pi^3*sqrt3*logm^2
      - 1499/576*s^2*pi^3*sqrt3*log3
      - 4*s^2*pi^3*sqrt3*log3*logm
      - 3/4*s^2*pi^3*sqrt3*log3^2
      - 43971607021/1791590400*s^2*pi^4
      - 1681/46080*s^2*pi^4*zeta3
      - 32911/25920*s^2*pi^4*logm
      + 419/810*s^2*pi^4*logm^2
      + 208763/32400*s^2*pi^4*log2
      - 53/45*s^2*pi^4*log2*logm
      - 16/81*s^2*pi^5*sqrt3
      - 46425749/313528320*s^2*pi^6
      + 1/153600*s^2*pi^8
      + 215399/1944*s^2*c4
      - 28/27*s^2*c4*logm
      - 151/45*s^2*c4*log2
      + 16/15*s^2*c4*log2*logm
      - 1499/48*ls4*sqrt3
      - 48*ls4*sqrt3*logm
      - 18*ls4*sqrt3*log3
      + 1499/48*ls4*s^2*sqrt3
      + 48*ls4*s^2*sqrt3*logm
      + 18*ls4*s^2*sqrt3*log3
      + 9*ls5*sqrt3
      - 9*ls5*s^2*sqrt3
   )

   + (MZ/Mt)^2*(alphas/pi)^3*cf^3*i * (
      - 23/96*s^2*pi
      + 23/72*s^4*pi
   )

   + (MZ/Mt)^4 * (
      - 2/5
      + 37/45*s^2
      - 1/2*s^4
   )

   + (MZ/Mt)^4*alphas/pi*cf * (
      - 523/3240
      - 1/12*pi^2
      + 713/1944*s^2
      + 1/6*s^2*pi^2
      - 25/48*s^4
      - 1/12*s^4*pi^2
   )

   + (MZ/Mt)^4*(alphas/pi)^2*cf*tf * (
      + 471631/4976640
      + 5215/221184*zeta3
      - 7/81*logMZ
      + 7/81*logm
   )

   + (MZ/Mt)^4*(alphas/pi)^2*cf*tf*nl * (
      + 35533/77760
      - 1/3*zeta3
      - 523/4860*logm
      + 517/6480*pi^2
      - 1/18*pi^2*logm
      - 21245/23328*s^2
      + 2/3*s^2*zeta3
      + 713/2916*s^2*logm
      - 529/3240*s^2*pi^2
      + 1/9*s^2*pi^2*logm
      + 871/1728*s^4
      - 1/3*s^4*zeta3
      - 25/72*s^4*logm
      + 125/1296*s^4*pi^2
      - 1/18*s^4*pi^2*logm
   )

   + (MZ/Mt)^4*(alphas/pi)^2*cf*nh*tf * (
      - 224537329/373248000
      + 1612733/221184*zeta3
      - 88/675*logMZ
      + 4/135*logMZ^2
      + 553/24300*logm
      - 8/135*logm*logMZ
      + 4/135*logm^2
      - 139/24*ls2*sqrt3
      - 19/135*pi^2
      - 1/18*pi^2*logm
      + 11427761/8748000*s^2
      - 18827/1296*s^2*zeta3
      + 176/2025*s^2*logMZ
      - 8/405*s^2*logMZ^2
      + 11489/72900*s^2*logm
      + 16/405*s^2*logm*logMZ
      - 8/405*s^2*logm^2
      + 139/12*s^2*ls2*sqrt3
      + 113/405*s^2*pi^2
      + 1/9*s^2*pi^2*logm
      - 665/1728*s^4
      + 194/27*s^4*zeta3
      - 25/72*s^4*logm
      - 139/24*s^4*ls2*sqrt3
      - 1/6*s^4*pi^2
      - 1/18*s^4*pi^2*logm
   )

   + (MZ/Mt)^4*(alphas/pi)^2*cf*nh*tf*i * (
      + 88/2025*s^2*pi
      - 8/405*s^2*pi*logMZ
      + 8/405*s^2*pi*logm
      - 352/6075*s^4*pi
      + 32/1215*s^4*pi*logMZ
      - 32/1215*s^4*pi*logm
   )

   + (MZ/Mt)^4*(alphas/pi)^2*cf*ca * (
      - 5437987/4976640
      + 388451/368640*zeta3
      + 5753/19440*logm
      - 245/192*ls2*sqrt3
      + 27/16*ls2^2
      - 38969/311040*pi^2
      + 11/72*pi^2*logm
      - 1/5*pi^2*log2
      + 3/320*pi^4
      + 143263/41472*s^2
      - 21841/6912*s^2*zeta3
      - 7843/11664*s^2*logm
      + 245/96*s^2*ls2*sqrt3
      - 27/8*s^2*ls2^2
      + 38393/155520*s^2*pi^2
      - 11/36*s^2*pi^2*logm
      + 37/90*s^2*pi^2*log2
      - 3/160*s^2*pi^4
      - 147835/82944*s^4
      + 1093/864*s^4*zeta3
      + 275/288*s^4*logm
      - 245/192*s^4*ls2*sqrt3
      + 27/16*s^4*ls2^2
      - 6757/62208*s^4*pi^2
      + 11/72*s^4*pi^2*logm
      - 1/4*s^4*pi^2*log2
      + 3/320*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^2*cf^2 * (
      + 189241/92160
      - 465251/184320*zeta3
      + 245/96*ls2*sqrt3
      - 27/8*ls2^2
      - 70859/155520*pi^2
      + 2/5*pi^2*log2
      + 1/288*pi^4
      + 437/256*s^2
      + 2995/10368*s^2*zeta3
      - 245/48*s^2*ls2*sqrt3
      + 27/4*s^2*ls2^2
      + 71939/77760*s^2*pi^2
      - 37/45*s^2*pi^2*log2
      - 1/144*s^2*pi^4
      - 649/41472*s^4
      - 179/144*s^4*zeta3
      + 245/96*s^4*ls2*sqrt3
      - 27/8*s^4*ls2^2
      - 80579/155520*s^4*pi^2
      + 1/2*s^4*pi^2*log2
      + 1/288*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*d33FF/nc * (
      + 590053/320760
      - 2350471/427680*zeta3
      - 739/90*a4
      - 37/36*logMZ
      + 26/27*logMZ*zeta3
      + 37/36*logm
      - 26/27*logm*zeta3
      - 739/2160*log2^4
      + 739/2160*pi^2*log2^2
      + 1519/19440*pi^4
      - 7745473/3849120*s^2
      + 2267311/320760*s^2*zeta3
      + 1478/135*s^2*a4
      + 37/36*s^2*logMZ
      - 26/27*s^2*logMZ*zeta3
      - 37/36*s^2*logm
      + 26/27*s^2*logm*zeta3
      + 739/1620*s^2*log2^4
      - 739/1620*s^2*pi^2*log2^2
      - 511/4860*s^2*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*d33FF/nc*i * (
      + 37/72*s^2*pi
      - 13/27*s^2*pi*zeta3
      - 74/81*s^4*pi
      + 208/243*s^4*pi*zeta3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*tf^2*nl * (
      + 19243621/89579520
      - 78071/3981312*zeta3
      - 745/20736*a4
      - 181/1944*logMZ
      + 1/81*logMZ^2
      + 819151/3732480*logm
      + 5215/165888*logm*zeta3
      - 34/243*logm*logMZ
      + 31/243*logm^2
      - 745/497664*log2^4
      - 1/324*pi^2
      + 745/497664*pi^2*log2^2
      + 7301/11943936*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*tf^2*nl^2 * (
      - 343847/839808
      + 17/162*zeta3
      + 35533/58320*logm
      - 4/9*logm*zeta3
      - 523/7290*logm^2
      - 509/7776*pi^2
      + 517/4860*pi^2*logm
      - 1/27*pi^2*logm^2
      - 19/3240*pi^4
      + 1082125/1259712*s^2
      - 17/81*s^2*zeta3
      - 21245/17496*s^2*logm
      + 8/9*s^2*logm*zeta3
      + 713/4374*s^2*logm^2
      + 883/6480*s^2*pi^2
      - 529/2430*s^2*pi^2*logm
      + 2/27*s^2*pi^2*logm^2
      + 19/1620*s^2*pi^4
      - 18365/31104*s^4
      + 17/162*s^4*zeta3
      + 871/1296*s^4*logm
      - 4/9*s^4*logm*zeta3
      - 25/108*s^4*logm^2
      - 3481/38880*s^4*pi^2
      + 125/972*s^4*pi^2*logm
      - 1/27*s^4*pi^2*logm^2
      - 19/3240*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*nh*tf^2 * (
      - 107589743/408240000
      + 134051/2177280*zeta3
      - 4/27*a4
      + 56291/182250*logMZ
      - 7/54*logMZ*zeta3
      - 77/675*logMZ^2
      + 4/135*logMZ^3
      - 5676739/31104000*logm
      + 26719/165888*logm*zeta3
      + 686/6075*logm*logMZ
      - 4/45*logm*logMZ^2
      + 7/6075*logm^2
      + 4/45*logm^2*logMZ
      - 4/135*logm^3
      - 1/162*log2^4
      + 77/2700*pi^2
      - 1/45*pi^2*logMZ
      + 1/45*pi^2*logm
      + 1/162*pi^2*log2^2
      + 49/19440*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*nh*tf^2*nl * (
      + 2294516816873/33592320000
      - 47/27*T6p14ep0
      + 109/54*T6p13ep0
      - 146268361/19906560*zeta3
      - 3355/20736*a4
      + 6052/91125*logMZ
      - 28/405*logMZ^2
      + 16/1215*logMZ^3
      - 72570673/279936000*logm
      + 1539005/165888*logm*zeta3
      - 8/225*logm*logMZ
      - 707/18225*logm^2
      - 16/405*logm^2*logMZ
      + 32/1215*logm^3
      - 3355/497664*log2^4
      - 139/12*ls3*sqrt3
      - 120311/2160*ls2*sqrt3
      - 139/18*ls2*sqrt3*logm
      + 139/12*ls2*sqrt3*log3
      - 36059/23328*pi^2
      - 4/405*pi^2*logMZ
      - 347/4860*pi^2*logm
      - 2/27*pi^2*logm^2
      + 3355/497664*pi^2*log2^2
      - 139/216*pi^3*sqrt3
      + 960623/11943936*pi^4
      - 53633713541/393660000*s^2
      + 94/27*s^2*T6p14ep0
      - 109/27*s^2*T6p13ep0
      + 1682141/116640*s^2*zeta3
      + 58/243*s^2*a4
      - 12104/273375*s^2*logMZ
      + 56/1215*s^2*logMZ^2
      - 32/3645*s^2*logMZ^3
      + 1875691/3280500*s^2*logm
      - 17963/972*s^2*logm*zeta3
      + 16/675*s^2*logm*logMZ
      + 14009/54675*s^2*logm^2
      + 32/1215*s^2*logm^2*logMZ
      - 64/3645*s^2*logm^3
      + 29/2916*s^2*log2^4
      + 139/6*s^2*ls3*sqrt3
      + 120311/1080*s^2*ls2*sqrt3
      + 139/9*s^2*ls2*sqrt3*logm
      - 139/6*s^2*ls2*sqrt3*log3
      + 181327/58320*s^2*pi^2
      + 8/1215*s^2*pi^2*logMZ
      + 359/2430*s^2*pi^2*logm
      + 4/27*s^2*pi^2*logm^2
      - 29/2916*s^2*pi^2*log2^2
      + 139/108*s^2*pi^3*sqrt3
      - 55781/349920*s^2*pi^4
      + 585127/8640*s^4
      - 47/27*s^4*T6p14ep0
      + 109/54*s^4*T6p13ep0
      - 377/54*s^4*zeta3
      + 103/648*s^4*logm
      + 740/81*s^4*logm*zeta3
      - 25/54*s^4*logm^2
      - 139/12*s^4*ls3*sqrt3
      - 120311/2160*s^4*ls2*sqrt3
      - 139/18*s^4*ls2*sqrt3*logm
      + 139/12*s^4*ls2*sqrt3*log3
      - 179503/116640*s^4*pi^2
      - 91/972*s^4*pi^2*logm
      - 2/27*s^4*pi^2*logm^2
      - 139/216*s^4*pi^3*sqrt3
      + 151/1944*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
      - 6052/273375*s^2*pi
      + 56/1215*s^2*pi*logMZ
      - 16/1215*s^2*pi*logMZ^2
      + 8/675*s^2*pi*logm
      + 16/1215*s^2*pi*logm^2
      + 4/3645*s^2*pi^3
      + 24208/820125*s^4*pi
      - 224/3645*s^4*pi*logMZ
      + 64/3645*s^4*pi*logMZ^2
      - 32/2025*s^4*pi*logm
      - 64/3645*s^4*pi*logm^2
      - 16/10935*s^4*pi^3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*nh^2*tf^2 * (
      - 80517959/2755620
      + 581/216*T6p9ep0
      - 115/27*T6p10ep0
      + 11832539/725760*zeta3
      - 23/729*logMZ
      - 215705329/279936000*logm
      + 1612733/165888*logm*zeta3
      - 352/2025*logm*logMZ
      + 16/405*logm*logMZ^2
      + 3721/36450*logm^2
      - 32/405*logm^2*logMZ
      + 16/405*logm^3
      - 823/24*ls3*sqrt3
      - 249161/2160*ls2*sqrt3
      - 139/18*ls2*sqrt3*logm
      + 823/24*ls2*sqrt3*log3
      - 2739317/194400*pi^2
      - 76/405*pi^2*logm
      - 1/27*pi^2*logm^2
      - 823/432*pi^3*sqrt3
      + 3707/19440*pi^4
      + 1112500487/18895680*s^2
      - 581/108*s^2*T6p9ep0
      + 230/27*s^2*T6p10ep0
      - 191623/5832*s^2*zeta3
      + 46/2187*s^2*logMZ
      + 11289761/6561000*s^2*logm
      - 18827/972*s^2*logm*zeta3
      + 704/6075*s^2*logm*logMZ
      - 32/1215*s^2*logm*logMZ^2
      + 5153/109350*s^2*logm^2
      + 64/1215*s^2*logm^2*logMZ
      - 32/1215*s^2*logm^3
      + 823/12*s^2*ls3*sqrt3
      + 249161/1080*s^2*ls2*sqrt3
      + 139/9*s^2*ls2*sqrt3*logm
      - 823/12*s^2*ls2*sqrt3*log3
      + 913063/32400*s^2*pi^2
      + 452/1215*s^2*pi^2*logm
      + 2/27*s^2*pi^2*logm^2
      + 823/216*s^2*pi^3*sqrt3
      - 3707/9720*s^2*pi^4
      - 171767/5760*s^4
      + 581/216*s^4*T6p9ep0
      - 115/27*s^4*T6p10ep0
      + 64735/3888*s^4*zeta3
      - 665/1296*s^4*logm
      + 776/81*s^4*logm*zeta3
      - 25/108*s^4*logm^2
      - 823/24*s^4*ls3*sqrt3
      - 249161/2160*s^4*ls2*sqrt3
      - 139/18*s^4*ls2*sqrt3*logm
      + 823/24*s^4*ls2*sqrt3*log3
      - 547633/38880*s^4*pi^2
      - 2/9*s^4*pi^2*logm
      - 1/27*s^4*pi^2*logm^2
      - 823/432*s^4*pi^3*sqrt3
      + 3707/19440*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*nh^2*tf^2*i * (
      + 23/2187*s^2*pi
      + 352/6075*s^2*pi*logm
      - 32/1215*s^2*pi*logm*logMZ
      + 32/1215*s^2*pi*logm^2
      - 92/6561*s^4*pi
      - 1408/18225*s^4*pi*logm
      + 128/3645*s^4*pi*logm*logMZ
      - 128/3645*s^4*pi*logm^2
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*tf * (
      - 43277893/48988800
      + 73522331/87091200*zeta3
      + 87479/103680*a4
      + 3983/15552*logMZ
      - 13/128*logMZ*zeta3
      - 11/324*logMZ^2
      - 9011621/14929920*logm
      + 10027/663552*logm*zeta3
      + 187/486*logm*logMZ
      - 341/972*logm^2
      + 87479/2488320*log2^4
      + 11/1296*pi^2
      - 87479/2488320*pi^2*log2^2
      - 2432321/298598400*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
      + 89/48
      + 1/4*T6p14ep0
      - 1/6*T6p13ep0
      - 131/216*zeta3
      + 3/2*ls2*sqrt3
      + 9/8*ls2^2
      + 31/432*pi^2
      + 13/720*pi^4
      - 89/24*s^2
      - 1/2*s^2*T6p14ep0
      + 1/3*s^2*T6p13ep0
      + 131/108*s^2*zeta3
      - 3*s^2*ls2*sqrt3
      - 9/4*s^2*ls2^2
      - 31/216*s^2*pi^2
      - 13/360*s^2*pi^4
      + 89/48*s^4
      + 1/4*s^4*T6p14ep0
      - 1/6*s^4*T6p13ep0
      - 131/216*s^4*zeta3
      + 3/2*s^4*ls2*sqrt3
      + 9/8*s^4*ls2^2
      + 31/432*s^4*pi^2
      + 13/720*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*tf*nl * (
      + 3749956421/134369280
      + 1/4*T6p14ep1
      - 1/216*T6p14ep0
      - 1/6*T6p13ep1
      + 227/432*T6p13ep0
      - 1/12*T3L61ep1
      - 1663/360*zeta5
      - 1925765/221184*zeta3
      - 47557/34560*a4
      - 500437/27648*logm
      - 2*logm*T6p14ep0
      + 4/3*logm*T6p13ep0
      + 2067811/276480*logm*zeta3
      + 5753/14580*logm^2
      - 47557/829440*log2^4
      - 245/96*ls3*sqrt3
      - 133501/17280*ls2*sqrt3
      - 1973/144*ls2*sqrt3*logm
      + 245/96*ls2*sqrt3*log3
      + 5/16*ls2^2
      - 27/4*ls2^2*logm
      - 18431/93312*pi^2
      - 95/324*pi^2*zeta3
      - 257333/233280*pi^2*logm
      + 11/54*pi^2*logm^2
      + 22/45*pi^2*log2
      - 4/15*pi^2*log2*logm
      - 12607/165888*pi^2*log2^2
      - 245/1728*pi^3*sqrt3
      + 2342897/19906560*pi^4
      - 19/144*pi^4*logm
      - 32/243*c4
      - 35579903/629856*s^2
      - 1/2*s^2*T6p14ep1
      + 1/108*s^2*T6p14ep0
      + 1/3*s^2*T6p13ep1
      - 227/216*s^2*T6p13ep0
      + 1/6*s^2*T3L61ep1
      + 1663/180*s^2*zeta5
      + 12213547/622080*s^2*zeta3
      + 5221/1944*s^2*a4
      + 10614475/279936*s^2*logm
      + 4*s^2*logm*T6p14ep0
      - 8/3*s^2*logm*T6p13ep0
      - 84817/5184*s^2*logm*zeta3
      - 7843/8748*s^2*logm^2
      + 5221/46656*s^2*log2^4
      + 245/48*s^2*ls3*sqrt3
      + 133501/8640*s^2*ls2*sqrt3
      + 1973/72*s^2*ls2*sqrt3*logm
      - 245/48*s^2*ls2*sqrt3*log3
      - 5/8*s^2*ls2^2
      + 27/2*s^2*ls2^2*logm
      + 17591/46656*s^2*pi^2
      + 95/162*s^2*pi^2*zeta3
      + 258341/116640*s^2*pi^2*logm
      - 11/27*s^2*pi^2*logm^2
      - 407/405*s^2*pi^2*log2
      + 74/135*s^2*pi^2*log2*logm
      + 37831/233280*s^2*pi^2*log2^2
      + 245/864*s^2*pi^3*sqrt3
      - 1446181/5598720*s^2*pi^4
      + 19/72*s^2*pi^4*logm
      + 64/243*s^2*c4
      + 3647735/124416*s^4
      + 1/4*s^4*T6p14ep1
      - 1/216*s^4*T6p14ep0
      - 1/6*s^4*T6p13ep1
      + 227/432*s^4*T6p13ep0
      - 1/12*s^4*T3L61ep1
      - 1663/360*s^4*zeta5
      - 352001/38880*s^4*zeta3
      - 4/3*s^4*a4
      - 1212559/62208*s^4*logm
      - 2*s^4*logm*T6p14ep0
      + 4/3*s^4*logm*T6p13ep0
      + 5029/648*s^4*logm*zeta3
      + 275/216*s^4*logm^2
      - 1/18*s^4*log2^4
      - 245/96*s^4*ls3*sqrt3
      - 133501/17280*s^4*ls2*sqrt3
      - 1973/144*s^4*ls2*sqrt3*logm
      + 245/96*s^4*ls2*sqrt3*log3
      + 5/16*s^4*ls2^2
      - 27/4*s^4*ls2^2*logm
      - 10871/93312*s^4*pi^2
      - 95/324*s^4*pi^2*zeta3
      - 53281/46656*s^4*pi^2*logm
      + 11/54*s^4*pi^2*logm^2
      + 11/18*s^4*pi^2*log2
      - 1/3*s^4*pi^2*log2*logm
      - 1/9*s^4*pi^2*log2^2
      - 245/1728*s^4*pi^3*sqrt3
      + 9401/77760*s^4*pi^4
      - 19/144*s^4*pi^4*logm
      - 32/243*s^4*c4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
      + 52082513/165888
      - 11/144*T7p8ep0
      - 11/288*T7p7ep0
      + 11/144*T7p5ep0
      - 1865/1296*T6p9ep0
      + 11/96*T6p17ep0
      - 11/144*T6p13ep0
      + 59/48*T6p12ep0
      - 59/144*T6p11ep0
      + 1829/324*T6p10ep0
      + 55/72*zeta5
      - 894239/15552*zeta3
      - 12365/576*ls3*sqrt3
      - 125567/3456*ls2*sqrt3
      + 12365/576*ls2*sqrt3*log3
      + 75/32*ls2^2
      + 1207927/373248*pi^2
      - 12365/10368*pi^3*sqrt3
      - 32857/233280*pi^4
      - 52082513/82944*s^2
      + 11/72*s^2*T7p8ep0
      + 11/144*s^2*T7p7ep0
      - 11/72*s^2*T7p5ep0
      + 1865/648*s^2*T6p9ep0
      - 11/48*s^2*T6p17ep0
      + 11/72*s^2*T6p13ep0
      - 59/24*s^2*T6p12ep0
      + 59/72*s^2*T6p11ep0
      - 1829/162*s^2*T6p10ep0
      - 55/36*s^2*zeta5
      + 894239/7776*s^2*zeta3
      + 12365/288*s^2*ls3*sqrt3
      + 125567/1728*s^2*ls2*sqrt3
      - 12365/288*s^2*ls2*sqrt3*log3
      - 75/16*s^2*ls2^2
      - 1207927/186624*s^2*pi^2
      + 12365/5184*s^2*pi^3*sqrt3
      + 32857/116640*s^2*pi^4
      + 52082513/165888*s^4
      - 11/144*s^4*T7p8ep0
      - 11/288*s^4*T7p7ep0
      + 11/144*s^4*T7p5ep0
      - 1865/1296*s^4*T6p9ep0
      + 11/96*s^4*T6p17ep0
      - 11/144*s^4*T6p13ep0
      + 59/48*s^4*T6p12ep0
      - 59/144*s^4*T6p11ep0
      + 1829/324*s^4*T6p10ep0
      + 55/72*s^4*zeta5
      - 894239/15552*s^4*zeta3
      - 12365/576*s^4*ls3*sqrt3
      - 125567/3456*s^4*ls2*sqrt3
      + 12365/576*s^4*ls2*sqrt3*log3
      + 75/32*s^4*ls2^2
      + 1207927/373248*s^4*pi^2
      - 12365/10368*s^4*pi^3*sqrt3
      - 32857/233280*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*nh*tf * (
      + 3174053927870701/7242504192000
      + 11/72*T8p5ep0
      + 179/432*T7p9ep0
      - 11/144*T7p8ep1
      + 67/576*T7p8ep0
      - 11/288*T7p7ep1
      + 19/128*T7p7ep0
      + 11/144*T7p5ep1
      - 181/576*T7p5ep0
      + 1/12*T7p16ep0
      + 307/288*T7p13ep0
      - 19/144*T7p12ep0
      - 1865/1296*T6p9ep1
      + 15277/2592*T6p9ep0
      + 4141/972*T6p18ep0
      + 11/96*T6p17ep1
      - 4265/10368*T6p17ep0
      - 97/162*T6p16ep1
      - 1619/432*T6p14ep0
      - 11/144*T6p13ep1
      + 99341/15552*T6p13ep0
      + 59/48*T6p12ep1
      - 1391303/181440*T6p12ep0
      - 59/144*T6p11ep1
      + 24163/15552*T6p11ep0
      + 1829/324*T6p10ep1
      - 15517/2592*T6p10ep0
      + 1451/2592*T5p8ep1
      + 117/32*T5p11ep0
      - 1/12*T3L61ep1
      + 168923/3888*zeta5
      - 162281796421859/965667225600*zeta3
      - 4060933/806400*a4
      + 716839/4374000*logMZ
      - 53/648*logMZ*zeta3
      + 7301/145800*logMZ^2
      - 22/1215*logMZ^3
      - 562390264453/223948800*logm
      + 11/18*logm*T7p8ep0
      + 11/36*logm*T7p7ep0
      - 11/18*logm*T7p5ep0
      + 1865/162*logm*T6p9ep0
      - 11/12*logm*T6p17ep0
      + 11/18*logm*T6p13ep0
      - 59/6*logm*T6p12ep0
      + 59/18*logm*T6p11ep0
      - 3658/81*logm*T6p10ep0
      - 55/9*logm*zeta5
      + 4327201051/9953280*logm*zeta3
      + 27547/72900*logm*logMZ
      - 22/405*logm*logMZ^2
      - 973/29160*logm^2
      + 22/135*logm^2*logMZ
      - 22/243*logm^3
      - 4060933/19353600*log2^4
      + 12365/972*ls4pithird*sqrt3
      - 10791581/80640*ls3*sqrt3
      + 12365/72*ls3*sqrt3*logm
      + 12365/192*ls3*sqrt3*log3
      - 13778759/41472*ls2*sqrt3
      + 67003/216*ls2*sqrt3*logm
      + 10791581/80640*ls2*sqrt3*log3
      - 12365/72*ls2*sqrt3*log3*logm
      - 12365/384*ls2*sqrt3*log3^2
      + 107557/3456*ls2^2
      - 33/2*ls2^2*logm
      + 284395/7776*pi*sqrt3*zeta3
      - 105769391/4147200*pi^2
      - 8807/87480*pi^2*zeta3
      + 11/810*pi^2*logMZ
      - 1494397/58320*pi^2*logm
      + 11/54*pi^2*logm^2
      + 128/45*pi^2*log2
      - 4/15*pi^2*log2*logm
      + 4060933/19353600*pi^2*log2^2
      - 12365/5184*pi^2*ls2*sqrt3
      - 10791581/1451520*pi^3*sqrt3
      + 12365/1296*pi^3*sqrt3*logm
      + 12365/3456*pi^3*sqrt3*log3
      + 8504544229/12541132800*pi^4
      + 66443/58320*pi^4*logm
      - 158/243*c4
      - 1591049141311081/1810626048000*s^2
      - 11/36*s^2*T8p5ep0
      - 179/216*s^2*T7p9ep0
      + 11/72*s^2*T7p8ep1
      - 67/288*s^2*T7p8ep0
      + 11/144*s^2*T7p7ep1
      - 19/64*s^2*T7p7ep0
      - 11/72*s^2*T7p5ep1
      + 181/288*s^2*T7p5ep0
      - 1/6*s^2*T7p16ep0
      - 307/144*s^2*T7p13ep0
      + 19/72*s^2*T7p12ep0
      + 1865/648*s^2*T6p9ep1
      - 15277/1296*s^2*T6p9ep0
      - 4141/486*s^2*T6p18ep0
      - 11/48*s^2*T6p17ep1
      + 4265/5184*s^2*T6p17ep0
      + 97/81*s^2*T6p16ep1
      + 1619/216*s^2*T6p14ep0
      + 11/72*s^2*T6p13ep1
      - 99341/7776*s^2*T6p13ep0
      - 59/24*s^2*T6p12ep1
      + 1391303/90720*s^2*T6p12ep0
      + 59/72*s^2*T6p11ep1
      - 24163/7776*s^2*T6p11ep0
      - 1829/162*s^2*T6p10ep1
      + 15517/1296*s^2*T6p10ep0
      - 1451/1296*s^2*T5p8ep1
      - 117/16*s^2*T5p11ep0
      + 1/6*s^2*T3L61ep1
      - 21235/243*s^2*zeta5
      + 78992035693/235758600*s^2*zeta3
      + 6329/945*s^2*a4
      - 716839/6561000*s^2*logMZ
      + 53/972*s^2*logMZ*zeta3
      - 7301/218700*s^2*logMZ^2
      + 44/3645*s^2*logMZ^3
      + 17578656323/3499200*s^2*logm
      - 11/9*s^2*logm*T7p8ep0
      - 11/18*s^2*logm*T7p7ep0
      + 11/9*s^2*logm*T7p5ep0
      - 1865/81*s^2*logm*T6p9ep0
      + 11/6*s^2*logm*T6p17ep0
      - 11/9*s^2*logm*T6p13ep0
      + 59/3*s^2*logm*T6p12ep0
      - 59/9*s^2*logm*T6p11ep0
      + 7316/81*s^2*logm*T6p10ep0
      + 110/9*s^2*logm*zeta5
      - 4515269/5184*s^2*logm*zeta3
      - 27547/109350*s^2*logm*logMZ
      + 44/1215*s^2*logm*logMZ^2
      - 2228/3645*s^2*logm^2
      - 44/405*s^2*logm^2*logMZ
      + 44/729*s^2*logm^3
      + 6329/22680*s^2*log2^4
      - 12365/486*s^2*ls4pithird*sqrt3
      + 10791581/40320*s^2*ls3*sqrt3
      - 12365/36*s^2*ls3*sqrt3*logm
      - 12365/96*s^2*ls3*sqrt3*log3
      + 13778759/20736*s^2*ls2*sqrt3
      - 67003/108*s^2*ls2*sqrt3*logm
      - 10791581/40320*s^2*ls2*sqrt3*log3
      + 12365/36*s^2*ls2*sqrt3*log3*logm
      + 12365/192*s^2*ls2*sqrt3*log3^2
      - 107557/1728*s^2*ls2^2
      + 33*s^2*ls2^2*logm
      - 284395/3888*s^2*pi*sqrt3*zeta3
      + 2862597749/55987200*s^2*pi^2
      + 2141/10935*s^2*pi^2*zeta3
      - 11/1215*s^2*pi^2*logMZ
      + 1493989/29160*s^2*pi^2*logm
      - 11/27*s^2*pi^2*logm^2
      - 2368/405*s^2*pi^2*log2
      + 74/135*s^2*pi^2*log2*logm
      - 6329/22680*s^2*pi^2*log2^2
      + 12365/2592*s^2*pi^2*ls2*sqrt3
      + 10791581/725760*s^2*pi^3*sqrt3
      - 12365/648*s^2*pi^3*sqrt3*logm
      - 12365/1728*s^2*pi^3*sqrt3*log3
      - 16061933/12247200*s^2*pi^4
      - 66443/29160*s^2*pi^4*logm
      + 316/243*s^2*c4
      + 166110252433/376233984*s^4
      + 11/72*s^4*T8p5ep0
      + 179/432*s^4*T7p9ep0
      - 11/144*s^4*T7p8ep1
      + 67/576*s^4*T7p8ep0
      - 11/288*s^4*T7p7ep1
      + 19/128*s^4*T7p7ep0
      + 11/144*s^4*T7p5ep1
      - 181/576*s^4*T7p5ep0
      + 1/12*s^4*T7p16ep0
      + 307/288*s^4*T7p13ep0
      - 19/144*s^4*T7p12ep0
      - 1865/1296*s^4*T6p9ep1
      + 15277/2592*s^4*T6p9ep0
      + 4141/972*s^4*T6p18ep0
      + 11/96*s^4*T6p17ep1
      - 4265/10368*s^4*T6p17ep0
      - 97/162*s^4*T6p16ep1
      - 1619/432*s^4*T6p14ep0
      - 11/144*s^4*T6p13ep1
      + 99341/15552*s^4*T6p13ep0
      + 59/48*s^4*T6p12ep1
      - 1391303/181440*s^4*T6p12ep0
      - 59/144*s^4*T6p11ep1
      + 24163/15552*s^4*T6p11ep0
      + 1829/324*s^4*T6p10ep1
      - 15517/2592*s^4*T6p10ep0
      + 1451/2592*s^4*T5p8ep1
      + 117/32*s^4*T5p11ep0
      - 1/12*s^4*T3L61ep1
      + 21085/486*s^4*zeta5
      - 3256074133/19595520*s^4*zeta3
      - 4/3*s^4*a4
      - 78167297/31104*s^4*logm
      + 11/18*s^4*logm*T7p8ep0
      + 11/36*s^4*logm*T7p7ep0
      - 11/18*s^4*logm*T7p5ep0
      + 1865/162*s^4*logm*T6p9ep0
      - 11/12*s^4*logm*T6p17ep0
      + 11/18*s^4*logm*T6p13ep0
      - 59/6*s^4*logm*T6p12ep0
      + 59/18*s^4*logm*T6p11ep0
      - 3658/81*s^4*logm*T6p10ep0
      - 55/9*s^4*logm*zeta5
      + 423151/972*s^4*logm*zeta3
      + 275/216*s^4*logm^2
      - 1/18*s^4*log2^4
      + 12365/972*s^4*ls4pithird*sqrt3
      - 10791581/80640*s^4*ls3*sqrt3
      + 12365/72*s^4*ls3*sqrt3*logm
      + 12365/192*s^4*ls3*sqrt3*log3
      - 13778759/41472*s^4*ls2*sqrt3
      + 67003/216*s^4*ls2*sqrt3*logm
      + 10791581/80640*s^4*ls2*sqrt3*log3
      - 12365/72*s^4*ls2*sqrt3*log3*logm
      - 12365/384*s^4*ls2*sqrt3*log3^2
      + 107557/3456*s^4*ls2^2
      - 33/2*s^4*ls2^2*logm
      + 284395/7776*s^4*pi*sqrt3*zeta3
      - 194946683/7464960*s^4*pi^2
      - 331/4374*s^4*pi^2*zeta3
      - 297353/11664*s^4*pi^2*logm
      + 11/54*s^4*pi^2*logm^2
      + 32/9*s^4*pi^2*log2
      - 1/3*s^4*pi^2*log2*logm
      + 1/18*s^4*pi^2*log2^2
      - 12365/5184*s^4*pi^2*ls2*sqrt3
      - 10791581/1451520*s^4*pi^3*sqrt3
      + 12365/1296*s^4*pi^3*sqrt3*logm
      + 12365/3456*s^4*pi^3*sqrt3*log3
      + 1911733/3061800*s^4*pi^4
      + 66443/58320*s^4*pi^4*logm
      - 158/243*s^4*c4
      - 12365/288*ls4*sqrt3
      + 12365/144*ls4*s^2*sqrt3
      - 12365/288*ls4*s^4*sqrt3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*nh*tf*i * (
      - 716839/13122000*s^2*pi
      + 53/1944*s^2*pi*zeta3
      - 7301/218700*s^2*pi*logMZ
      + 22/1215*s^2*pi*logMZ^2
      - 27547/218700*s^2*pi*logm
      + 44/1215*s^2*pi*logm*logMZ
      - 22/405*s^2*pi*logm^2
      - 11/7290*s^2*pi^3
      + 716839/9841500*s^4*pi
      - 53/1458*s^4*pi*zeta3
      + 7301/164025*s^4*pi*logMZ
      - 88/3645*s^4*pi*logMZ^2
      + 27547/164025*s^4*pi*logm
      - 176/3645*s^4*pi*logm*logMZ
      + 88/1215*s^4*pi*logm^2
      + 22/10935*s^4*pi^3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca^2*ep^-2 * (
      + 943/128
      + 3/32*T7p11ep0
      - 3/32*T7p10ep0
      - 9/32*T6p14ep0
      + 3/16*T6p13ep0
      - 3/32*T6p12ep0
      + 1/32*T6p11ep0
      - 127/36*zeta3
      + 27/32*ls3*sqrt3
      + 3/4*ls2*sqrt3
      - 27/32*ls2*sqrt3*log3
      - 9/8*ls2^2
      + 43/128*pi^2
      + 3/64*pi^3*sqrt3
      + 37/1152*pi^4
      - 943/64*s^2
      - 3/16*s^2*T7p11ep0
      + 3/16*s^2*T7p10ep0
      + 9/16*s^2*T6p14ep0
      - 3/8*s^2*T6p13ep0
      + 3/16*s^2*T6p12ep0
      - 1/16*s^2*T6p11ep0
      + 127/18*s^2*zeta3
      - 27/16*s^2*ls3*sqrt3
      - 3/2*s^2*ls2*sqrt3
      + 27/16*s^2*ls2*sqrt3*log3
      + 9/4*s^2*ls2^2
      - 43/64*s^2*pi^2
      - 3/32*s^2*pi^3*sqrt3
      - 37/576*s^2*pi^4
      + 943/128*s^4
      + 3/32*s^4*T7p11ep0
      - 3/32*s^4*T7p10ep0
      - 9/32*s^4*T6p14ep0
      + 3/16*s^4*T6p13ep0
      - 3/32*s^4*T6p12ep0
      + 1/32*s^4*T6p11ep0
      - 127/36*s^4*zeta3
      + 27/32*s^4*ls3*sqrt3
      + 3/4*s^4*ls2*sqrt3
      - 27/32*s^4*ls2*sqrt3*log3
      - 9/8*s^4*ls2^2
      + 43/128*s^4*pi^2
      + 3/64*s^4*pi^3*sqrt3
      + 37/1152*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca^2*ep^-1 * (
      - 10140661/442368
      + 1/16*T8p10ep0
      + 1/16*T7p9ep0
      - 7/96*T7p8ep0
      - 5/96*T7p7ep0
      + 19/96*T7p5ep0
      + 5/64*T7p14ep1
      + 3/32*T7p11ep1
      - 2921/6912*T7p11ep0
      - 3/32*T7p10ep1
      + 2921/6912*T7p10ep0
      - 3953/10368*T6p9ep0
      - 1/12*T6p18ep0
      + 1/4*T6p17ep0
      - 9/32*T6p14ep1
      + 7/256*T6p14ep0
      + 3/16*T6p13ep1
      - 61/128*T6p13ep0
      - 3/32*T6p12ep1
      - 29/1152*T6p12ep0
      + 1/32*T6p11ep1
      + 5/3456*T6p11ep0
      + 281/162*T6p10ep0
      - 29/128*T5p8ep1
      + 263/768*T5p11ep0
      - 16561/1920*zeta5
      + 219955/124416*zeta3
      - 943/16*logm
      - 3/4*logm*T7p11ep0
      + 3/4*logm*T7p10ep0
      + 9/4*logm*T6p14ep0
      - 3/2*logm*T6p13ep0
      + 3/4*logm*T6p12ep0
      - 1/4*logm*T6p11ep0
      + 254/9*logm*zeta3
      - 1/2*ls4pithird*sqrt3
      + 1909/288*ls3*sqrt3
      - 27/4*ls3*sqrt3*logm
      - 81/32*ls3*sqrt3*log3
      + 326419/27648*ls2*sqrt3
      - 6*ls2*sqrt3*logm
      - 1909/288*ls2*sqrt3*log3
      + 27/4*ls2*sqrt3*log3*logm
      + 81/64*ls2*sqrt3*log3^2
      - 951/256*ls2^2
      + 9*ls2^2*logm
      - 23/16*pi*sqrt3*zeta3
      - 9221633/2985984*pi^2
      + 83/288*pi^2*zeta3
      - 43/16*pi^2*logm
      + 3/32*pi^2*ls2*sqrt3
      + 1909/5184*pi^3*sqrt3
      - 3/8*pi^3*sqrt3*logm
      - 9/64*pi^3*sqrt3*log3
      - 986203/7464960*pi^4
      - 37/144*pi^4*logm
      + 10140661/221184*s^2
      - 1/8*s^2*T8p10ep0
      - 1/8*s^2*T7p9ep0
      + 7/48*s^2*T7p8ep0
      + 5/48*s^2*T7p7ep0
      - 19/48*s^2*T7p5ep0
      - 5/32*s^2*T7p14ep1
      - 3/16*s^2*T7p11ep1
      + 2921/3456*s^2*T7p11ep0
      + 3/16*s^2*T7p10ep1
      - 2921/3456*s^2*T7p10ep0
      + 3953/5184*s^2*T6p9ep0
      + 1/6*s^2*T6p18ep0
      - 1/2*s^2*T6p17ep0
      + 9/16*s^2*T6p14ep1
      - 7/128*s^2*T6p14ep0
      - 3/8*s^2*T6p13ep1
      + 61/64*s^2*T6p13ep0
      + 3/16*s^2*T6p12ep1
      + 29/576*s^2*T6p12ep0
      - 1/16*s^2*T6p11ep1
      - 5/1728*s^2*T6p11ep0
      - 281/81*s^2*T6p10ep0
      + 29/64*s^2*T5p8ep1
      - 263/384*s^2*T5p11ep0
      + 16561/960*s^2*zeta5
      - 219955/62208*s^2*zeta3
      + 943/8*s^2*logm
      + 3/2*s^2*logm*T7p11ep0
      - 3/2*s^2*logm*T7p10ep0
      - 9/2*s^2*logm*T6p14ep0
      + 3*s^2*logm*T6p13ep0
      - 3/2*s^2*logm*T6p12ep0
      + 1/2*s^2*logm*T6p11ep0
      - 508/9*s^2*logm*zeta3
      + s^2*ls4pithird*sqrt3
      - 1909/144*s^2*ls3*sqrt3
      + 27/2*s^2*ls3*sqrt3*logm
      + 81/16*s^2*ls3*sqrt3*log3
      - 326419/13824*s^2*ls2*sqrt3
      + 12*s^2*ls2*sqrt3*logm
      + 1909/144*s^2*ls2*sqrt3*log3
      - 27/2*s^2*ls2*sqrt3*log3*logm
      - 81/32*s^2*ls2*sqrt3*log3^2
      + 951/128*s^2*ls2^2
      - 18*s^2*ls2^2*logm
      + 23/8*s^2*pi*sqrt3*zeta3
      + 9221633/1492992*s^2*pi^2
      - 83/144*s^2*pi^2*zeta3
      + 43/8*s^2*pi^2*logm
      - 3/16*s^2*pi^2*ls2*sqrt3
      - 1909/2592*s^2*pi^3*sqrt3
      + 3/4*s^2*pi^3*sqrt3*logm
      + 9/32*s^2*pi^3*sqrt3*log3
      + 986203/3732480*s^2*pi^4
      + 37/72*s^2*pi^4*logm
      - 10140661/442368*s^4
      + 1/16*s^4*T8p10ep0
      + 1/16*s^4*T7p9ep0
      - 7/96*s^4*T7p8ep0
      - 5/96*s^4*T7p7ep0
      + 19/96*s^4*T7p5ep0
      + 5/64*s^4*T7p14ep1
      + 3/32*s^4*T7p11ep1
      - 2921/6912*s^4*T7p11ep0
      - 3/32*s^4*T7p10ep1
      + 2921/6912*s^4*T7p10ep0
      - 3953/10368*s^4*T6p9ep0
      - 1/12*s^4*T6p18ep0
      + 1/4*s^4*T6p17ep0
      - 9/32*s^4*T6p14ep1
      + 7/256*s^4*T6p14ep0
      + 3/16*s^4*T6p13ep1
      - 61/128*s^4*T6p13ep0
      - 3/32*s^4*T6p12ep1
      - 29/1152*s^4*T6p12ep0
      + 1/32*s^4*T6p11ep1
      + 5/3456*s^4*T6p11ep0
      + 281/162*s^4*T6p10ep0
      - 29/128*s^4*T5p8ep1
      + 263/768*s^4*T5p11ep0
      - 16561/1920*s^4*zeta5
      + 219955/124416*s^4*zeta3
      - 943/16*s^4*logm
      - 3/4*s^4*logm*T7p11ep0
      + 3/4*s^4*logm*T7p10ep0
      + 9/4*s^4*logm*T6p14ep0
      - 3/2*s^4*logm*T6p13ep0
      + 3/4*s^4*logm*T6p12ep0
      - 1/4*s^4*logm*T6p11ep0
      + 254/9*s^4*logm*zeta3
      - 1/2*s^4*ls4pithird*sqrt3
      + 1909/288*s^4*ls3*sqrt3
      - 27/4*s^4*ls3*sqrt3*logm
      - 81/32*s^4*ls3*sqrt3*log3
      + 326419/27648*s^4*ls2*sqrt3
      - 6*s^4*ls2*sqrt3*logm
      - 1909/288*s^4*ls2*sqrt3*log3
      + 27/4*s^4*ls2*sqrt3*log3*logm
      + 81/64*s^4*ls2*sqrt3*log3^2
      - 951/256*s^4*ls2^2
      + 9*s^4*ls2^2*logm
      - 23/16*s^4*pi*sqrt3*zeta3
      - 9221633/2985984*s^4*pi^2
      + 83/288*s^4*pi^2*zeta3
      - 43/16*s^4*pi^2*logm
      + 3/32*s^4*pi^2*ls2*sqrt3
      + 1909/5184*s^4*pi^3*sqrt3
      - 3/8*s^4*pi^3*sqrt3*logm
      - 9/64*s^4*pi^3*sqrt3*log3
      - 986203/7464960*s^4*pi^4
      - 37/144*s^4*pi^4*logm
      + 27/16*ls4*sqrt3
      - 27/8*ls4*s^2*sqrt3
      + 27/16*ls4*s^4*sqrt3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf*ca^2 * (
      + 65300569641077/94058496000
      - 17/288*T9p7ep0
      - 1/32*T9p6ep0
      + 1/16*T9p5ep0
      + 221/1152*T9p4ep0
      + 1607/10368*T9p3ep0
      - 1/32*T8p9ep0
      - 7/64*T8p7ep0
      + 11/288*T8p4ep0
      + 2/9*T8p2ep0
      + 1/16*T8p10ep1
      - 1/128*T8p10ep0
      + 1/16*T7p9ep1
      + 557/1728*T7p9ep0
      - 7/96*T7p8ep1
      + 397/1728*T7p8ep0
      - 5/96*T7p7ep1
      + 1387/4608*T7p7ep0
      - 19/576*T7p6ep1
      + 19/96*T7p5ep1
      + 773/6912*T7p5ep0
      - 133/1152*T7p16ep0
      + 19/288*T7p15ep1
      + 5/64*T7p14ep2
      - 743/2304*T7p14ep1
      + 3/32*T7p11ep2
      - 2921/6912*T7p11ep1
      + 280913/414720*T7p11ep0
      - 3/32*T7p10ep2
      + 2921/6912*T7p10ep1
      - 518513/414720*T7p10ep0
      - 3953/10368*T6p9ep1
      + 1790137/4147200*T6p9ep0
      + 3/32*T6p19ep2
      - 1/12*T6p18ep1
      + 787/82944*T6p18ep0
      + 1/4*T6p17ep1
      + 2551/10368*T6p17ep0
      - 5207/82944*T6p16ep1
      + 3/32*T6p15ep2
      - 9/32*T6p14ep2
      + 7/256*T6p14ep1
      - 10775/9216*T6p14ep0
      + 3/16*T6p13ep2
      - 61/128*T6p13ep1
      + 890089/1036800*T6p13ep0
      - 3/32*T6p12ep2
      - 29/1152*T6p12ep1
      - 1076207/580608*T6p12ep0
      + 1/32*T6p11ep2
      + 5/3456*T6p11ep1
      + 372017/622080*T6p11ep0
      + 281/162*T6p10ep1
      + 1965223/1036800*T6p10ep0
      - 29/128*T5p8ep2
      + 124187/165888*T5p8ep1
      + 263/768*T5p11ep1
      + 265147/331776*T5p11ep0
      - 37/288*T4LVB7ep1
      + 29/288*T4LVB6ep1
      - 7/144*T4LT4ep2
      + 19/576*T4LT2ep2
      + 11/48*T3L61ep1
      + 2435685991/17418240*zeta5
      - 141681609724861/250822656000*zeta3
      - 5153/10368*zeta3^2
      - 149986/945*a5
      + 87132473/9676800*a4
      + 2801210471/14929920*logm
      - 1/2*logm*T8p10ep0
      - 1/2*logm*T7p9ep0
      + 7/12*logm*T7p8ep0
      + 5/12*logm*T7p7ep0
      - 19/12*logm*T7p5ep0
      - 5/8*logm*T7p14ep1
      - 3/4*logm*T7p11ep1
      + 2921/864*logm*T7p11ep0
      + 3/4*logm*T7p10ep1
      - 2921/864*logm*T7p10ep0
      + 3953/1296*logm*T6p9ep0
      + 2/3*logm*T6p18ep0
      - 2*logm*T6p17ep0
      + 9/4*logm*T6p14ep1
      - 7/32*logm*T6p14ep0
      - 3/2*logm*T6p13ep1
      + 61/16*logm*T6p13ep0
      + 3/4*logm*T6p12ep1
      + 29/144*logm*T6p12ep0
      - 1/4*logm*T6p11ep1
      - 5/432*logm*T6p11ep0
      - 1124/81*logm*T6p10ep0
      + 29/16*logm*T5p8ep1
      - 263/96*logm*T5p11ep0
      + 16561/240*logm*zeta5
      - 179227849/9953280*logm*zeta3
      + 27434597/116640*logm^2
      + 3*logm^2*T7p11ep0
      - 3*logm^2*T7p10ep0
      - 9*logm^2*T6p14ep0
      + 6*logm^2*T6p13ep0
      - 3*logm^2*T6p12ep0
      + logm^2*T6p11ep0
      - 1016/9*logm^2*zeta3
      - 2957/90*log2*a4
      + 87132473/232243200*log2^4
      - 10513/226800*log2^5
      - 49/16*ls5pithird*sqrt3
      - 1909/486*ls4pithird*sqrt3
      + 4*ls4pithird*sqrt3*logm
      + 3/2*ls4pithird*sqrt3*log3
      + 243/64*ls5p*sqrt3
      + 26749567/403200*ls3*sqrt3
      - 1909/36*ls3*sqrt3*logm
      + 27*ls3*sqrt3*logm^2
      - 1909/96*ls3*sqrt3*log3
      + 81/4*ls3*sqrt3*log3*logm
      + 243/64*ls3*sqrt3*log3^2
      + 4725769999/33177600*ls2*sqrt3
      - 3/8*ls2*sqrt3*zeta3
      - 310249/3456*ls2*sqrt3*logm
      + 24*ls2*sqrt3*logm^2
      - 26749567/403200*ls2*sqrt3*log3
      + 1909/36*ls2*sqrt3*log3*logm
      - 27*ls2*sqrt3*log3*logm^2
      + 1909/192*ls2*sqrt3*log3^2
      - 81/8*ls2*sqrt3*log3^2*logm
      - 81/64*ls2*sqrt3*log3^3
      + 1991357/138240*ls2^2
      + 753/32*ls2^2*logm
      - 36*ls2^2*logm^2
      - 43907/3888*pi*sqrt3*zeta3
      + 23/2*pi*sqrt3*logm*zeta3
      + 69/16*pi*sqrt3*log3*zeta3
      - 81/16*pi*ls4p*sqrt3
      + 886325183/1791590400*pi^2
      - 23912507/11197440*pi^2*zeta3
      + 5242867/207360*pi^2*logm
      - 83/36*pi^2*logm*zeta3
      + 4523/432*pi^2*logm^2
      - 23/18*pi^2*log2
      + 11/15*pi^2*log2*logm
      - 1976633/232243200*pi^2*log2^2
      - 113681/136080*pi^2*log2^3
      + 63/32*pi^2*ls3*sqrt3
      + 1909/2592*pi^2*ls2*sqrt3
      - 3/4*pi^2*ls2*sqrt3*logm
      - 9/32*pi^2*ls2*sqrt3*log3
      + 26749567/7257600*pi^3*sqrt3
      - 1909/648*pi^3*sqrt3*logm
      + 3/2*pi^3*sqrt3*logm^2
      - 1909/1728*pi^3*sqrt3*log3
      + 9/8*pi^3*sqrt3*log3*logm
      + 27/128*pi^3*sqrt3*log3^2
      + 36220577413/7166361600*pi^4
      + 954127/933120*pi^4*logm
      + 37/36*pi^4*logm^2
      - 20428531/10886400*pi^4*log2
      + 1/18*pi^5*sqrt3
      + 54857/1088640*pi^6
      - 1275079/77760*c4
      + 2957/2160*c4*log2
      - 156261074624449/112870195200*s^2
      + 17/144*s^2*T9p7ep0
      + 1/16*s^2*T9p6ep0
      - 1/8*s^2*T9p5ep0
      - 221/576*s^2*T9p4ep0
      - 1607/5184*s^2*T9p3ep0
      + 1/16*s^2*T8p9ep0
      + 7/32*s^2*T8p7ep0
      - 11/144*s^2*T8p4ep0
      - 4/9*s^2*T8p2ep0
      - 1/8*s^2*T8p10ep1
      + 1/64*s^2*T8p10ep0
      - 1/8*s^2*T7p9ep1
      - 557/864*s^2*T7p9ep0
      + 7/48*s^2*T7p8ep1
      - 397/864*s^2*T7p8ep0
      + 5/48*s^2*T7p7ep1
      - 1387/2304*s^2*T7p7ep0
      + 19/288*s^2*T7p6ep1
      - 19/48*s^2*T7p5ep1
      - 773/3456*s^2*T7p5ep0
      + 133/576*s^2*T7p16ep0
      - 19/144*s^2*T7p15ep1
      - 5/32*s^2*T7p14ep2
      + 743/1152*s^2*T7p14ep1
      - 3/16*s^2*T7p11ep2
      + 2921/3456*s^2*T7p11ep1
      - 280913/207360*s^2*T7p11ep0
      + 3/16*s^2*T7p10ep2
      - 2921/3456*s^2*T7p10ep1
      + 518513/207360*s^2*T7p10ep0
      + 3953/5184*s^2*T6p9ep1
      - 1790137/2073600*s^2*T6p9ep0
      - 3/16*s^2*T6p19ep2
      + 1/6*s^2*T6p18ep1
      - 787/41472*s^2*T6p18ep0
      - 1/2*s^2*T6p17ep1
      - 2551/5184*s^2*T6p17ep0
      + 5207/41472*s^2*T6p16ep1
      - 3/16*s^2*T6p15ep2
      + 9/16*s^2*T6p14ep2
      - 7/128*s^2*T6p14ep1
      + 10775/4608*s^2*T6p14ep0
      - 3/8*s^2*T6p13ep2
      + 61/64*s^2*T6p13ep1
      - 890089/518400*s^2*T6p13ep0
      + 3/16*s^2*T6p12ep2
      + 29/576*s^2*T6p12ep1
      + 1076207/290304*s^2*T6p12ep0
      - 1/16*s^2*T6p11ep2
      - 5/1728*s^2*T6p11ep1
      - 372017/311040*s^2*T6p11ep0
      - 281/81*s^2*T6p10ep1
      - 1965223/518400*s^2*T6p10ep0
      + 29/64*s^2*T5p8ep2
      - 124187/82944*s^2*T5p8ep1
      - 263/384*s^2*T5p11ep1
      - 265147/165888*s^2*T5p11ep0
      + 37/144*s^2*T4LVB7ep1
      - 29/144*s^2*T4LVB6ep1
      + 7/72*s^2*T4LT4ep2
      - 19/288*s^2*T4LT2ep2
      - 11/24*s^2*T3L61ep1
      - 2975866639/8709120*s^2*zeta5
      + 904328075857/783820800*s^2*zeta3
      + 5153/5184*s^2*zeta3^2
      + 212459/567*s^2*a5
      + 11928653/272160*s^2*a4
      - 283641077/746496*s^2*logm
      + s^2*logm*T8p10ep0
      + s^2*logm*T7p9ep0
      - 7/6*s^2*logm*T7p8ep0
      - 5/6*s^2*logm*T7p7ep0
      + 19/6*s^2*logm*T7p5ep0
      + 5/4*s^2*logm*T7p14ep1
      + 3/2*s^2*logm*T7p11ep1
      - 2921/432*s^2*logm*T7p11ep0
      - 3/2*s^2*logm*T7p10ep1
      + 2921/432*s^2*logm*T7p10ep0
      - 3953/648*s^2*logm*T6p9ep0
      - 4/3*s^2*logm*T6p18ep0
      + 4*s^2*logm*T6p17ep0
      - 9/2*s^2*logm*T6p14ep1
      + 7/16*s^2*logm*T6p14ep0
      + 3*s^2*logm*T6p13ep1
      - 61/8*s^2*logm*T6p13ep0
      - 3/2*s^2*logm*T6p12ep1
      - 29/72*s^2*logm*T6p12ep0
      + 1/2*s^2*logm*T6p11ep1
      + 5/216*s^2*logm*T6p11ep0
      + 2248/81*s^2*logm*T6p10ep0
      - 29/8*s^2*logm*T5p8ep1
      + 263/48*s^2*logm*T5p11ep0
      - 16561/120*s^2*logm*zeta5
      + 2480393/62208*s^2*logm*zeta3
      - 32911183/69984*s^2*logm^2
      - 6*s^2*logm^2*T7p11ep0
      + 6*s^2*logm^2*T7p10ep0
      + 18*s^2*logm^2*T6p14ep0
      - 12*s^2*logm^2*T6p13ep0
      + 6*s^2*logm^2*T6p12ep0
      - 2*s^2*logm^2*T6p11ep0
      + 2032/9*s^2*logm^2*zeta3
      + 2957/45*s^2*log2*a4
      + 11928653/6531840*s^2*log2^4
      - 3271/8505*s^2*log2^5
      + 49/8*s^2*ls5pithird*sqrt3
      + 1909/243*s^2*ls4pithird*sqrt3
      - 8*s^2*ls4pithird*sqrt3*logm
      - 3*s^2*ls4pithird*sqrt3*log3
      - 243/32*s^2*ls5p*sqrt3
      - 26749567/201600*s^2*ls3*sqrt3
      + 1909/18*s^2*ls3*sqrt3*logm
      - 54*s^2*ls3*sqrt3*logm^2
      + 1909/48*s^2*ls3*sqrt3*log3
      - 81/2*s^2*ls3*sqrt3*log3*logm
      - 243/32*s^2*ls3*sqrt3*log3^2
      - 4725769999/16588800*s^2*ls2*sqrt3
      + 3/4*s^2*ls2*sqrt3*zeta3
      + 310249/1728*s^2*ls2*sqrt3*logm
      - 48*s^2*ls2*sqrt3*logm^2
      + 26749567/201600*s^2*ls2*sqrt3*log3
      - 1909/18*s^2*ls2*sqrt3*log3*logm
      + 54*s^2*ls2*sqrt3*log3*logm^2
      - 1909/96*s^2*ls2*sqrt3*log3^2
      + 81/4*s^2*ls2*sqrt3*log3^2*logm
      + 81/32*s^2*ls2*sqrt3*log3^3
      - 1991357/69120*s^2*ls2^2
      - 753/16*s^2*ls2^2*logm
      + 72*s^2*ls2^2*logm^2
      + 43907/1944*s^2*pi*sqrt3*zeta3
      - 23*s^2*pi*sqrt3*logm*zeta3
      - 69/8*s^2*pi*sqrt3*log3*zeta3
      + 81/8*s^2*pi*ls4p*sqrt3
      - 863803583/895795200*s^2*pi^2
      + 23714219/5598720*s^2*pi^2*zeta3
      - 1747153/34560*s^2*pi^2*logm
      + 83/18*s^2*pi^2*logm*zeta3
      - 4523/216*s^2*pi^2*logm^2
      + 851/324*s^2*pi^2*log2
      - 407/270*s^2*pi^2*log2*logm
      - 3370345/1306368*s^2*pi^2*log2^2
      + 251711/102060*s^2*pi^2*log2^3
      - 63/16*s^2*pi^2*ls3*sqrt3
      - 1909/1296*s^2*pi^2*ls2*sqrt3
      + 3/2*s^2*pi^2*ls2*sqrt3*logm
      + 9/16*s^2*pi^2*ls2*sqrt3*log3
      - 26749567/3628800*s^2*pi^3*sqrt3
      + 1909/324*s^2*pi^3*sqrt3*logm
      - 3*s^2*pi^3*sqrt3*logm^2
      + 1909/864*s^2*pi^3*sqrt3*log3
      - 9/4*s^2*pi^3*sqrt3*log3*logm
      - 27/64*s^2*pi^3*sqrt3*log3^2
      - 23831512181/2239488000*s^2*pi^4
      - 954127/466560*s^2*pi^4*logm
      - 37/18*s^2*pi^4*logm^2
      + 13791919/3265920*s^2*pi^4*log2
      - 1/9*s^2*pi^5*sqrt3
      - 54857/544320*s^2*pi^6
      + 1275079/38880*s^2*c4
      - 2957/1080*s^2*c4*log2
      + 51967552372427/75246796800*s^4
      - 17/288*s^4*T9p7ep0
      - 1/32*s^4*T9p6ep0
      + 1/16*s^4*T9p5ep0
      + 221/1152*s^4*T9p4ep0
      + 1607/10368*s^4*T9p3ep0
      - 1/32*s^4*T8p9ep0
      - 7/64*s^4*T8p7ep0
      + 11/288*s^4*T8p4ep0
      + 2/9*s^4*T8p2ep0
      + 1/16*s^4*T8p10ep1
      - 1/128*s^4*T8p10ep0
      + 1/16*s^4*T7p9ep1
      + 557/1728*s^4*T7p9ep0
      - 7/96*s^4*T7p8ep1
      + 397/1728*s^4*T7p8ep0
      - 5/96*s^4*T7p7ep1
      + 1387/4608*s^4*T7p7ep0
      - 19/576*s^4*T7p6ep1
      + 19/96*s^4*T7p5ep1
      + 773/6912*s^4*T7p5ep0
      - 133/1152*s^4*T7p16ep0
      + 19/288*s^4*T7p15ep1
      + 5/64*s^4*T7p14ep2
      - 743/2304*s^4*T7p14ep1
      + 3/32*s^4*T7p11ep2
      - 2921/6912*s^4*T7p11ep1
      + 280913/414720*s^4*T7p11ep0
      - 3/32*s^4*T7p10ep2
      + 2921/6912*s^4*T7p10ep1
      - 518513/414720*s^4*T7p10ep0
      - 3953/10368*s^4*T6p9ep1
      + 1790137/4147200*s^4*T6p9ep0
      + 3/32*s^4*T6p19ep2
      - 1/12*s^4*T6p18ep1
      + 787/82944*s^4*T6p18ep0
      + 1/4*s^4*T6p17ep1
      + 2551/10368*s^4*T6p17ep0
      - 5207/82944*s^4*T6p16ep1
      + 3/32*s^4*T6p15ep2
      - 9/32*s^4*T6p14ep2
      + 7/256*s^4*T6p14ep1
      - 10775/9216*s^4*T6p14ep0
      + 3/16*s^4*T6p13ep2
      - 61/128*s^4*T6p13ep1
      + 890089/1036800*s^4*T6p13ep0
      - 3/32*s^4*T6p12ep2
      - 29/1152*s^4*T6p12ep1
      - 1076207/580608*s^4*T6p12ep0
      + 1/32*s^4*T6p11ep2
      + 5/3456*s^4*T6p11ep1
      + 372017/622080*s^4*T6p11ep0
      + 281/162*s^4*T6p10ep1
      + 1965223/1036800*s^4*T6p10ep0
      - 29/128*s^4*T5p8ep2
      + 124187/165888*s^4*T5p8ep1
      + 263/768*s^4*T5p11ep1
      + 265147/331776*s^4*T5p11ep0
      - 37/288*s^4*T4LVB7ep1
      + 29/288*s^4*T4LVB6ep1
      - 7/144*s^4*T4LT4ep2
      + 19/576*s^4*T4LT2ep2
      + 11/48*s^4*T3L61ep1
      + 358135417/2488320*s^4*zeta5
      - 55269225961/97977600*s^4*zeta3
      - 5153/10368*s^4*zeta3^2
      - 2957/18*s^4*a5
      + 11/3*s^4*a4
      + 94885519/497664*s^4*logm
      - 1/2*s^4*logm*T8p10ep0
      - 1/2*s^4*logm*T7p9ep0
      + 7/12*s^4*logm*T7p8ep0
      + 5/12*s^4*logm*T7p7ep0
      - 19/12*s^4*logm*T7p5ep0
      - 5/8*s^4*logm*T7p14ep1
      - 3/4*s^4*logm*T7p11ep1
      + 2921/864*s^4*logm*T7p11ep0
      + 3/4*s^4*logm*T7p10ep1
      - 2921/864*s^4*logm*T7p10ep0
      + 3953/1296*s^4*logm*T6p9ep0
      + 2/3*s^4*logm*T6p18ep0
      - 2*s^4*logm*T6p17ep0
      + 9/4*s^4*logm*T6p14ep1
      - 7/32*s^4*logm*T6p14ep0
      - 3/2*s^4*logm*T6p13ep1
      + 61/16*s^4*logm*T6p13ep0
      + 3/4*s^4*logm*T6p12ep1
      + 29/144*s^4*logm*T6p12ep0
      - 1/4*s^4*logm*T6p11ep1
      - 5/432*s^4*logm*T6p11ep0
      - 1124/81*s^4*logm*T6p10ep0
      + 29/16*s^4*logm*T5p8ep1
      - 263/96*s^4*logm*T5p11ep0
      + 16561/240*s^4*logm*zeta5
      - 292093/15552*s^4*logm*zeta3
      + 404351/1728*s^4*logm^2
      + 3*s^4*logm^2*T7p11ep0
      - 3*s^4*logm^2*T7p10ep0
      - 9*s^4*logm^2*T6p14ep0
      + 6*s^4*logm^2*T6p13ep0
      - 3*s^4*logm^2*T6p12ep0
      + s^4*logm^2*T6p11ep0
      - 1016/9*s^4*logm^2*zeta3
      - 2957/90*s^4*log2*a4
      + 11/72*s^4*log2^4
      - 49/16*s^4*ls5pithird*sqrt3
      - 1909/486*s^4*ls4pithird*sqrt3
      + 4*s^4*ls4pithird*sqrt3*logm
      + 3/2*s^4*ls4pithird*sqrt3*log3
      + 243/64*s^4*ls5p*sqrt3
      + 26749567/403200*s^4*ls3*sqrt3
      - 1909/36*s^4*ls3*sqrt3*logm
      + 27*s^4*ls3*sqrt3*logm^2
      - 1909/96*s^4*ls3*sqrt3*log3
      + 81/4*s^4*ls3*sqrt3*log3*logm
      + 243/64*s^4*ls3*sqrt3*log3^2
      + 4725769999/33177600*s^4*ls2*sqrt3
      - 3/8*s^4*ls2*sqrt3*zeta3
      - 310249/3456*s^4*ls2*sqrt3*logm
      + 24*s^4*ls2*sqrt3*logm^2
      - 26749567/403200*s^4*ls2*sqrt3*log3
      + 1909/36*s^4*ls2*sqrt3*log3*logm
      - 27*s^4*ls2*sqrt3*log3*logm^2
      + 1909/192*s^4*ls2*sqrt3*log3^2
      - 81/8*s^4*ls2*sqrt3*log3^2*logm
      - 81/64*s^4*ls2*sqrt3*log3^3
      + 1991357/138240*s^4*ls2^2
      + 753/32*s^4*ls2^2*logm
      - 36*s^4*ls2^2*logm^2
      - 43907/3888*s^4*pi*sqrt3*zeta3
      + 23/2*s^4*pi*sqrt3*logm*zeta3
      + 69/16*s^4*pi*sqrt3*log3*zeta3
      - 81/16*s^4*pi*ls4p*sqrt3
      + 683630783/1791590400*s^4*pi^2
      - 4425583/2239488*s^4*pi^2*zeta3
      + 1046039/41472*s^4*pi^2*logm
      - 83/36*s^4*pi^2*logm*zeta3
      + 4523/432*s^4*pi^2*logm^2
      - 115/72*s^4*pi^2*log2
      + 11/12*s^4*pi^2*log2*logm
      + 11/36*s^4*pi^2*log2^2
      - 2957/3240*s^4*pi^2*log2^3
      + 63/32*s^4*pi^2*ls3*sqrt3
      + 1909/2592*s^4*pi^2*ls2*sqrt3
      - 3/4*s^4*pi^2*ls2*sqrt3*logm
      - 9/32*s^4*pi^2*ls2*sqrt3*log3
      + 26749567/7257600*s^4*pi^3*sqrt3
      - 1909/648*s^4*pi^3*sqrt3*logm
      + 3/2*s^4*pi^3*sqrt3*logm^2
      - 1909/1728*s^4*pi^3*sqrt3*log3
      + 9/8*s^4*pi^3*sqrt3*log3*logm
      + 27/128*s^4*pi^3*sqrt3*log3^2
      + 159487999087/31352832000*s^4*pi^4
      + 954127/933120*s^4*pi^4*logm
      + 37/36*s^4*pi^4*logm^2
      - 197761/103680*s^4*pi^4*log2
      + 1/18*s^4*pi^5*sqrt3
      + 54857/1088640*s^4*pi^6
      - 1275079/77760*s^4*c4
      + 2957/2160*s^4*c4*log2
      + 1909/144*ls4*sqrt3
      - 27/2*ls4*sqrt3*logm
      - 81/16*ls4*sqrt3*log3
      - 1909/72*ls4*s^2*sqrt3
      + 27*ls4*s^2*sqrt3*logm
      + 81/8*ls4*s^2*sqrt3*log3
      + 1909/144*ls4*s^4*sqrt3
      - 27/2*ls4*s^4*sqrt3*logm
      - 81/16*ls4*s^4*sqrt3*log3
      + 81/32*ls5*sqrt3
      - 81/16*ls5*s^2*sqrt3
      + 81/32*ls5*s^4*sqrt3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*tf * (
      + 555811/2322432
      + 25219001/7741440*zeta3
      + 24967/4320*a4
      + 661/2592*logMZ
      - 235/576*logMZ*zeta3
      - 661/2592*logm
      + 235/576*logm*zeta3
      + 24967/103680*log2^4
      - 24967/103680*pi^2*log2^2
      - 378173/6220800*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
      - 89/24
      - 1/2*T6p14ep0
      + 1/3*T6p13ep0
      + 131/108*zeta3
      - 3*ls2*sqrt3
      - 9/4*ls2^2
      - 31/216*pi^2
      - 13/360*pi^4
      + 89/12*s^2
      + s^2*T6p14ep0
      - 2/3*s^2*T6p13ep0
      - 131/54*s^2*zeta3
      + 6*s^2*ls2*sqrt3
      + 9/2*s^2*ls2^2
      + 31/108*s^2*pi^2
      + 13/180*s^2*pi^4
      - 89/24*s^4
      - 1/2*s^4*T6p14ep0
      + 1/3*s^4*T6p13ep0
      + 131/108*s^4*zeta3
      - 3*s^4*ls2*sqrt3
      - 9/4*s^4*ls2^2
      - 31/216*s^4*pi^2
      - 13/360*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*tf*nl * (
      - 381537017/7464960
      - 1/2*T6p14ep1
      + 1/108*T6p14ep0
      + 1/3*T6p13ep1
      - 227/216*T6p13ep0
      + 1/6*T3L61ep1
      + 1169/90*zeta5
      + 86776417/4976640*zeta3
      + 47557/17280*a4
      + 6702667/207360*logm
      + 4*logm*T6p14ep0
      - 8/3*logm*T6p13ep0
      - 1806691/138240*logm*zeta3
      + 47557/414720*log2^4
      + 245/48*ls3*sqrt3
      + 133501/8640*ls2*sqrt3
      + 1973/72*ls2*sqrt3*logm
      - 245/48*ls2*sqrt3*log3
      - 5/8*ls2^2
      + 27/2*ls2^2*logm
      + 14747503/6998400*pi^2
      + 163/324*pi^2*zeta3
      + 58201/116640*pi^2*logm
      - 44/45*pi^2*log2
      + 8/15*pi^2*log2*logm
      + 12607/82944*pi^2*log2^2
      + 245/864*pi^3*sqrt3
      - 2621681/9953280*pi^4
      + 317/1080*pi^4*logm
      + 64/243*c4
      + 10140061/103680*s^2
      + s^2*T6p14ep1
      - 1/54*s^2*T6p14ep0
      - 2/3*s^2*T6p13ep1
      + 227/108*s^2*T6p13ep0
      - 1/3*s^2*T3L61ep1
      - 1169/45*s^2*zeta5
      - 21159073/933120*s^2*zeta3
      - 5221/972*s^2*a4
      - 884503/15552*s^2*logm
      - 8*s^2*logm*T6p14ep0
      + 16/3*s^2*logm*T6p13ep0
      + 153907/7776*s^2*logm*zeta3
      - 5221/23328*s^2*log2^4
      - 245/24*s^2*ls3*sqrt3
      - 133501/4320*s^2*ls2*sqrt3
      - 1973/36*s^2*ls2*sqrt3*logm
      + 245/24*s^2*ls2*sqrt3*log3
      + 5/4*s^2*ls2^2
      - 27*s^2*ls2^2*logm
      - 14878963/3499200*s^2*pi^2
      - 163/162*s^2*pi^2*zeta3
      - 57121/58320*s^2*pi^2*logm
      + 814/405*s^2*pi^2*log2
      - 148/135*s^2*pi^2*log2*logm
      - 37831/116640*s^2*pi^2*log2^2
      - 245/432*s^2*pi^3*sqrt3
      + 1181173/2799360*s^2*pi^4
      - 317/540*s^2*pi^4*logm
      - 128/243*s^2*c4
      - 90297799/1866240*s^4
      - 1/2*s^4*T6p14ep1
      + 1/108*s^4*T6p14ep0
      + 1/3*s^4*T6p13ep1
      - 227/216*s^4*T6p13ep0
      + 1/6*s^4*T3L61ep1
      + 1169/90*s^4*zeta5
      + 65677/4860*s^4*zeta3
      + 8/3*s^4*a4
      + 914003/31104*s^4*logm
      + 4*s^4*logm*T6p14ep0
      - 8/3*s^4*logm*T6p13ep0
      - 409/36*s^4*logm*zeta3
      + 1/9*s^4*log2^4
      + 245/48*s^4*ls3*sqrt3
      + 133501/8640*s^4*ls2*sqrt3
      + 1973/72*s^4*ls2*sqrt3*logm
      - 245/48*s^4*ls2*sqrt3*log3
      - 5/8*s^4*ls2^2
      + 27/2*s^4*ls2^2*logm
      + 16119283/6998400*s^4*pi^2
      + 163/324*s^4*pi^2*zeta3
      + 48481/116640*s^4*pi^2*logm
      - 11/9*s^4*pi^2*log2
      + 2/3*s^4*pi^2*log2*logm
      + 2/9*s^4*pi^2*log2^2
      + 245/864*s^4*pi^3*sqrt3
      - 173/720*s^4*pi^4
      + 317/1080*s^4*pi^4*logm
      + 64/243*s^4*c4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
      - 27247/576
      + 209/1296*T6p9ep0
      - 143/216*T6p12ep0
      + 47/108*T6p11ep0
      - 49/162*T6p10ep0
      + 139/216*T5p11ep0
      - 1267/2592*zeta3
      + 65/9*ls3*sqrt3
      + 5383/432*ls2*sqrt3
      - 65/9*ls2*sqrt3*log3
      + 119/24*ls2^2
      - 67337/46656*pi^2
      + 65/162*pi^3*sqrt3
      + 13373/116640*pi^4
      + 27247/288*s^2
      - 209/648*s^2*T6p9ep0
      + 143/108*s^2*T6p12ep0
      - 47/54*s^2*T6p11ep0
      + 49/81*s^2*T6p10ep0
      - 139/108*s^2*T5p11ep0
      + 1267/1296*s^2*zeta3
      - 130/9*s^2*ls3*sqrt3
      - 5383/216*s^2*ls2*sqrt3
      + 130/9*s^2*ls2*sqrt3*log3
      - 119/12*s^2*ls2^2
      + 67337/23328*s^2*pi^2
      - 65/81*s^2*pi^3*sqrt3
      - 13373/58320*s^2*pi^4
      - 27247/576*s^4
      + 209/1296*s^4*T6p9ep0
      - 143/216*s^4*T6p12ep0
      + 47/108*s^4*T6p11ep0
      - 49/162*s^4*T6p10ep0
      + 139/216*s^4*T5p11ep0
      - 1267/2592*s^4*zeta3
      + 65/9*s^4*ls3*sqrt3
      + 5383/432*s^4*ls2*sqrt3
      - 65/9*s^4*ls2*sqrt3*log3
      + 119/24*s^4*ls2^2
      - 67337/46656*s^4*pi^2
      + 65/162*s^4*pi^3*sqrt3
      + 13373/116640*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*nh*tf * (
      - 195579886648201/411505920000
      + 59/108*T7p5ep0
      - 1/6*T7p16ep0
      + 209/1296*T6p9ep1
      - 13831/2880*T6p9ep0
      + 74647/38880*T6p18ep0
      - 1541/972*T6p17ep0
      - 37/144*T6p16ep1
      + 85/108*T6p14ep0
      - 1223/486*T6p13ep0
      - 143/216*T6p12ep1
      - 19805/18144*T6p12ep0
      + 47/108*T6p11ep1
      + 4147/3888*T6p11ep0
      - 49/162*T6p10ep1
      + 1187/240*T6p10ep0
      + 587/864*T5p8ep1
      + 139/216*T5p11ep1
      - 3637/1728*T5p11ep0
      + 1/6*T3L61ep1
      - 1329101/38880*zeta5
      + 4342722103379/21946982400*zeta3
      + 8581459/90720*a4
      - 148679/273375*logMZ
      + 529/1620*logMZ*zeta3
      - 341/18225*logMZ^2
      + 44/1215*logMZ^3
      + 53416207873/139968000*logm
      - 209/162*logm*T6p9ep0
      + 143/27*logm*T6p12ep0
      - 94/27*logm*T6p11ep0
      + 196/81*logm*T6p10ep0
      - 139/27*logm*T5p11ep0
      + 90583/414720*logm*zeta3
      + 682/18225*logm*logMZ
      - 44/405*logm*logMZ^2
      - 341/18225*logm^2
      + 44/405*logm^2*logMZ
      - 44/1215*logm^3
      + 8581459/2177280*log2^4
      - 1040/243*ls4pithird*sqrt3
      + 499753/3360*ls3*sqrt3
      - 520/9*ls3*sqrt3*logm
      - 65/3*ls3*sqrt3*log3
      + 178962029/518400*ls2*sqrt3
      - 20797/216*ls2*sqrt3*logm
      - 499753/3360*ls2*sqrt3*log3
      + 520/9*ls2*sqrt3*log3*logm
      + 65/6*ls2*sqrt3*log3^2
      - 24905/864*ls2^2
      - 265/6*ls2^2*logm
      - 2990/243*pi*sqrt3*zeta3
      + 511706831/18662400*pi^2
      - 17233/34992*pi^2*zeta3
      - 11/405*pi^2*logMZ
      + 1274189/116640*pi^2*logm
      + 32/45*pi^2*log2
      + 8/15*pi^2*log2*logm
      - 8581459/2177280*pi^2*log2^2
      + 65/81*pi^2*ls2*sqrt3
      + 499753/60480*pi^3*sqrt3
      - 260/81*pi^3*sqrt3*logm
      - 65/54*pi^3*sqrt3*log3
      - 733401581/391910400*pi^4
      - 26611/29160*pi^4*logm
      + 728/243*c4
      + 1198115613346877/1234517760000*s^2
      - 59/54*s^2*T7p5ep0
      + 1/3*s^2*T7p16ep0
      - 209/648*s^2*T6p9ep1
      + 13831/1440*s^2*T6p9ep0
      - 74647/19440*s^2*T6p18ep0
      + 1541/486*s^2*T6p17ep0
      + 37/72*s^2*T6p16ep1
      - 85/54*s^2*T6p14ep0
      + 1223/243*s^2*T6p13ep0
      + 143/108*s^2*T6p12ep1
      + 19805/9072*s^2*T6p12ep0
      - 47/54*s^2*T6p11ep1
      - 4147/1944*s^2*T6p11ep0
      + 49/81*s^2*T6p10ep1
      - 1187/120*s^2*T6p10ep0
      - 587/432*s^2*T5p8ep1
      - 139/108*s^2*T5p11ep1
      + 3637/864*s^2*T5p11ep0
      - 1/3*s^2*T3L61ep1
      + 1329101/19440*s^2*zeta5
      - 1863581507/6858432*s^2*zeta3
      + 138218/8505*s^2*a4
      + 297358/820125*s^2*logMZ
      - 529/2430*s^2*logMZ*zeta3
      + 682/54675*s^2*logMZ^2
      - 88/3645*s^2*logMZ^3
      - 39616066537/52488000*s^2*logm
      + 209/81*s^2*logm*T6p9ep0
      - 286/27*s^2*logm*T6p12ep0
      + 188/27*s^2*logm*T6p11ep0
      - 392/81*s^2*logm*T6p10ep0
      + 278/27*s^2*logm*T5p11ep0
      - 93547/12960*s^2*logm*zeta3
      - 1364/54675*s^2*logm*logMZ
      + 88/1215*s^2*logm*logMZ^2
      + 682/54675*s^2*logm^2
      - 88/1215*s^2*logm^2*logMZ
      + 88/3645*s^2*logm^3
      + 69109/102060*s^2*log2^4
      + 2080/243*s^2*ls4pithird*sqrt3
      - 499753/1680*s^2*ls3*sqrt3
      + 1040/9*s^2*ls3*sqrt3*logm
      + 130/3*s^2*ls3*sqrt3*log3
      - 178962029/259200*s^2*ls2*sqrt3
      + 20797/108*s^2*ls2*sqrt3*logm
      + 499753/1680*s^2*ls2*sqrt3*log3
      - 1040/9*s^2*ls2*sqrt3*log3*logm
      - 65/3*s^2*ls2*sqrt3*log3^2
      + 24905/432*s^2*ls2^2
      + 265/3*s^2*ls2^2*logm
      + 5980/243*s^2*pi*sqrt3*zeta3
      - 1533660461/27993600*s^2*pi^2
      + 17233/17496*s^2*pi^2*zeta3
      + 22/1215*s^2*pi^2*logMZ
      - 1270997/58320*s^2*pi^2*logm
      - 592/405*s^2*pi^2*log2
      - 148/135*s^2*pi^2*log2*logm
      - 69109/102060*s^2*pi^2*log2^2
      - 130/81*s^2*pi^2*ls2*sqrt3
      - 499753/30240*s^2*pi^3*sqrt3
      + 520/81*s^2*pi^3*sqrt3*logm
      + 65/27*s^2*pi^3*sqrt3*log3
      + 64385089/48988800*s^2*pi^4
      + 26611/14580*s^2*pi^4*logm
      - 1456/243*s^2*c4
      - 757328086523/1567641600*s^4
      + 59/108*s^4*T7p5ep0
      - 1/6*s^4*T7p16ep0
      + 209/1296*s^4*T6p9ep1
      - 13831/2880*s^4*T6p9ep0
      + 74647/38880*s^4*T6p18ep0
      - 1541/972*s^4*T6p17ep0
      - 37/144*s^4*T6p16ep1
      + 85/108*s^4*T6p14ep0
      - 1223/486*s^4*T6p13ep0
      - 143/216*s^4*T6p12ep1
      - 19805/18144*s^4*T6p12ep0
      + 47/108*s^4*T6p11ep1
      + 4147/3888*s^4*T6p11ep0
      - 49/162*s^4*T6p10ep1
      + 1187/240*s^4*T6p10ep0
      + 587/864*s^4*T5p8ep1
      + 139/216*s^4*T5p11ep1
      - 3637/1728*s^4*T5p11ep0
      + 1/6*s^4*T3L61ep1
      - 1329101/38880*s^4*zeta5
      + 1386086713/9797760*s^4*zeta3
      + 8/3*s^4*a4
      + 11761955/31104*s^4*logm
      - 209/162*s^4*logm*T6p9ep0
      + 143/27*s^4*logm*T6p12ep0
      - 94/27*s^4*logm*T6p11ep0
      + 196/81*s^4*logm*T6p10ep0
      - 139/27*s^4*logm*T5p11ep0
      + 365/162*s^4*logm*zeta3
      + 1/9*s^4*log2^4
      - 1040/243*s^4*ls4pithird*sqrt3
      + 499753/3360*s^4*ls3*sqrt3
      - 520/9*s^4*ls3*sqrt3*logm
      - 65/3*s^4*ls3*sqrt3*log3
      + 178962029/518400*s^4*ls2*sqrt3
      - 20797/216*s^4*ls2*sqrt3*logm
      - 499753/3360*s^4*ls2*sqrt3*log3
      + 520/9*s^4*ls2*sqrt3*log3*logm
      + 65/6*s^4*ls2*sqrt3*log3^2
      - 24905/864*s^4*ls2^2
      - 265/6*s^4*ls2^2*logm
      - 2990/243*s^4*pi*sqrt3*zeta3
      + 33783809/1244160*s^4*pi^2
      - 17233/34992*s^4*pi^2*zeta3
      + 1261301/116640*s^4*pi^2*logm
      + 8/9*s^4*pi^2*log2
      + 2/3*s^4*pi^2*log2*logm
      - 1/9*s^4*pi^2*log2^2
      + 65/81*s^4*pi^2*ls2*sqrt3
      + 499753/60480*s^4*pi^3*sqrt3
      - 260/81*s^4*pi^3*sqrt3*logm
      - 65/54*s^4*pi^3*sqrt3*log3
      - 75591857/97977600*s^4*pi^4
      - 26611/29160*s^4*pi^4*logm
      + 728/243*s^4*c4
      + 130/9*ls4*sqrt3
      - 260/9*ls4*s^2*sqrt3
      + 130/9*ls4*s^4*sqrt3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*nh*tf*i * (
      + 148679/820125*s^2*pi
      - 529/4860*s^2*pi*zeta3
      + 682/54675*s^2*pi*logMZ
      - 44/1215*s^2*pi*logMZ^2
      - 682/54675*s^2*pi*logm
      + 88/1215*s^2*pi*logm*logMZ
      - 44/1215*s^2*pi*logm^2
      + 11/3645*s^2*pi^3
      - 594716/2460375*s^4*pi
      + 529/3645*s^4*pi*zeta3
      - 2728/164025*s^4*pi*logMZ
      + 176/3645*s^4*pi*logMZ^2
      + 2728/164025*s^4*pi*logm
      - 352/3645*s^4*pi*logm*logMZ
      + 176/3645*s^4*pi*logm^2
      - 44/10935*s^4*pi^3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*ca*ep^-2 * (
      - 1873/128
      - 7/32*T7p11ep0
      + 7/32*T7p10ep0
      + 21/32*T6p14ep0
      - 7/16*T6p13ep0
      + 9/32*T6p12ep0
      - 3/32*T6p11ep0
      + 267/32*zeta3
      - 81/32*ls3*sqrt3
      - 3*ls2*sqrt3
      + 81/32*ls2*sqrt3*log3
      + 45/16*ls2^2
      - 865/1152*pi^2
      - 9/64*pi^3*sqrt3
      - 223/2880*pi^4
      + 1873/64*s^2
      + 7/16*s^2*T7p11ep0
      - 7/16*s^2*T7p10ep0
      - 21/16*s^2*T6p14ep0
      + 7/8*s^2*T6p13ep0
      - 9/16*s^2*T6p12ep0
      + 3/16*s^2*T6p11ep0
      - 267/16*s^2*zeta3
      + 81/16*s^2*ls3*sqrt3
      + 6*s^2*ls2*sqrt3
      - 81/16*s^2*ls2*sqrt3*log3
      - 45/8*s^2*ls2^2
      + 865/576*s^2*pi^2
      + 9/32*s^2*pi^3*sqrt3
      + 223/1440*s^2*pi^4
      - 1873/128*s^4
      - 7/32*s^4*T7p11ep0
      + 7/32*s^4*T7p10ep0
      + 21/32*s^4*T6p14ep0
      - 7/16*s^4*T6p13ep0
      + 9/32*s^4*T6p12ep0
      - 3/32*s^4*T6p11ep0
      + 267/32*s^4*zeta3
      - 81/32*s^4*ls3*sqrt3
      - 3*s^4*ls2*sqrt3
      + 81/32*s^4*ls2*sqrt3*log3
      + 45/16*s^4*ls2^2
      - 865/1152*s^4*pi^2
      - 9/64*s^4*pi^3*sqrt3
      - 223/2880*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*ca*ep^-1 * (
      - 24632431/1327104
      - 1/8*T8p10ep0
      - 1/4*T7p9ep0
      + 73/288*T7p8ep0
      + 17/72*T7p7ep0
      - 95/144*T7p5ep0
      + 1/16*T7p16ep0
      - 5/64*T7p14ep1
      - 7/32*T7p11ep1
      + 2617/2304*T7p11ep0
      + 7/32*T7p10ep1
      - 2617/2304*T7p10ep0
      + 1987/1728*T6p9ep0
      + 1/3*T6p18ep0
      - 43/48*T6p17ep0
      + 1/64*T6p16ep1
      + 21/32*T6p14ep1
      - 403/768*T6p14ep0
      - 7/16*T6p13ep1
      + 1787/1152*T6p13ep0
      + 9/32*T6p12ep1
      - 671/3456*T6p12ep0
      - 3/32*T6p11ep1
      + 35/384*T6p11ep0
      - 793/144*T6p10ep0
      + 13/32*T5p8ep1
      - 1103/3456*T5p11ep0
      + 69317/2880*zeta5
      + 1209439/124416*zeta3
      + 1873/16*logm
      + 7/4*logm*T7p11ep0
      - 7/4*logm*T7p10ep0
      - 21/4*logm*T6p14ep0
      + 7/2*logm*T6p13ep0
      - 9/4*logm*T6p12ep0
      + 3/4*logm*T6p11ep0
      - 267/4*logm*zeta3
      + 3/2*ls4pithird*sqrt3
      - 3223/192*ls3*sqrt3
      + 81/4*ls3*sqrt3*logm
      + 243/32*ls3*sqrt3*log3
      - 186943/4608*ls2*sqrt3
      + 24*ls2*sqrt3*logm
      + 3223/192*ls2*sqrt3*log3
      - 81/4*ls2*sqrt3*log3*logm
      - 243/64*ls2*sqrt3*log3^2
      - 111/256*ls2^2
      - 45/2*ls2^2*logm
      + 69/16*pi*sqrt3*zeta3
      + 8428019/995328*pi^2
      - 67/192*pi^2*zeta3
      + 865/144*pi^2*logm
      - 9/32*pi^2*ls2*sqrt3
      - 3223/3456*pi^3*sqrt3
      + 9/8*pi^3*sqrt3*logm
      + 27/64*pi^3*sqrt3*log3
      + 690353/2488320*pi^4
      + 223/360*pi^4*logm
      - 1/6*c4
      + 24632431/663552*s^2
      + 1/4*s^2*T8p10ep0
      + 1/2*s^2*T7p9ep0
      - 73/144*s^2*T7p8ep0
      - 17/36*s^2*T7p7ep0
      + 95/72*s^2*T7p5ep0
      - 1/8*s^2*T7p16ep0
      + 5/32*s^2*T7p14ep1
      + 7/16*s^2*T7p11ep1
      - 2617/1152*s^2*T7p11ep0
      - 7/16*s^2*T7p10ep1
      + 2617/1152*s^2*T7p10ep0
      - 1987/864*s^2*T6p9ep0
      - 2/3*s^2*T6p18ep0
      + 43/24*s^2*T6p17ep0
      - 1/32*s^2*T6p16ep1
      - 21/16*s^2*T6p14ep1
      + 403/384*s^2*T6p14ep0
      + 7/8*s^2*T6p13ep1
      - 1787/576*s^2*T6p13ep0
      - 9/16*s^2*T6p12ep1
      + 671/1728*s^2*T6p12ep0
      + 3/16*s^2*T6p11ep1
      - 35/192*s^2*T6p11ep0
      + 793/72*s^2*T6p10ep0
      - 13/16*s^2*T5p8ep1
      + 1103/1728*s^2*T5p11ep0
      - 69317/1440*s^2*zeta5
      - 1209439/62208*s^2*zeta3
      - 1873/8*s^2*logm
      - 7/2*s^2*logm*T7p11ep0
      + 7/2*s^2*logm*T7p10ep0
      + 21/2*s^2*logm*T6p14ep0
      - 7*s^2*logm*T6p13ep0
      + 9/2*s^2*logm*T6p12ep0
      - 3/2*s^2*logm*T6p11ep0
      + 267/2*s^2*logm*zeta3
      - 3*s^2*ls4pithird*sqrt3
      + 3223/96*s^2*ls3*sqrt3
      - 81/2*s^2*ls3*sqrt3*logm
      - 243/16*s^2*ls3*sqrt3*log3
      + 186943/2304*s^2*ls2*sqrt3
      - 48*s^2*ls2*sqrt3*logm
      - 3223/96*s^2*ls2*sqrt3*log3
      + 81/2*s^2*ls2*sqrt3*log3*logm
      + 243/32*s^2*ls2*sqrt3*log3^2
      + 111/128*s^2*ls2^2
      + 45*s^2*ls2^2*logm
      - 69/8*s^2*pi*sqrt3*zeta3
      - 8428019/497664*s^2*pi^2
      + 67/96*s^2*pi^2*zeta3
      - 865/72*s^2*pi^2*logm
      + 9/16*s^2*pi^2*ls2*sqrt3
      + 3223/1728*s^2*pi^3*sqrt3
      - 9/4*s^2*pi^3*sqrt3*logm
      - 27/32*s^2*pi^3*sqrt3*log3
      - 690353/1244160*s^2*pi^4
      - 223/180*s^2*pi^4*logm
      + 1/3*s^2*c4
      - 24632431/1327104*s^4
      - 1/8*s^4*T8p10ep0
      - 1/4*s^4*T7p9ep0
      + 73/288*s^4*T7p8ep0
      + 17/72*s^4*T7p7ep0
      - 95/144*s^4*T7p5ep0
      + 1/16*s^4*T7p16ep0
      - 5/64*s^4*T7p14ep1
      - 7/32*s^4*T7p11ep1
      + 2617/2304*s^4*T7p11ep0
      + 7/32*s^4*T7p10ep1
      - 2617/2304*s^4*T7p10ep0
      + 1987/1728*s^4*T6p9ep0
      + 1/3*s^4*T6p18ep0
      - 43/48*s^4*T6p17ep0
      + 1/64*s^4*T6p16ep1
      + 21/32*s^4*T6p14ep1
      - 403/768*s^4*T6p14ep0
      - 7/16*s^4*T6p13ep1
      + 1787/1152*s^4*T6p13ep0
      + 9/32*s^4*T6p12ep1
      - 671/3456*s^4*T6p12ep0
      - 3/32*s^4*T6p11ep1
      + 35/384*s^4*T6p11ep0
      - 793/144*s^4*T6p10ep0
      + 13/32*s^4*T5p8ep1
      - 1103/3456*s^4*T5p11ep0
      + 69317/2880*s^4*zeta5
      + 1209439/124416*s^4*zeta3
      + 1873/16*s^4*logm
      + 7/4*s^4*logm*T7p11ep0
      - 7/4*s^4*logm*T7p10ep0
      - 21/4*s^4*logm*T6p14ep0
      + 7/2*s^4*logm*T6p13ep0
      - 9/4*s^4*logm*T6p12ep0
      + 3/4*s^4*logm*T6p11ep0
      - 267/4*s^4*logm*zeta3
      + 3/2*s^4*ls4pithird*sqrt3
      - 3223/192*s^4*ls3*sqrt3
      + 81/4*s^4*ls3*sqrt3*logm
      + 243/32*s^4*ls3*sqrt3*log3
      - 186943/4608*s^4*ls2*sqrt3
      + 24*s^4*ls2*sqrt3*logm
      + 3223/192*s^4*ls2*sqrt3*log3
      - 81/4*s^4*ls2*sqrt3*log3*logm
      - 243/64*s^4*ls2*sqrt3*log3^2
      - 111/256*s^4*ls2^2
      - 45/2*s^4*ls2^2*logm
      + 69/16*s^4*pi*sqrt3*zeta3
      + 8428019/995328*s^4*pi^2
      - 67/192*s^4*pi^2*zeta3
      + 865/144*s^4*pi^2*logm
      - 9/32*s^4*pi^2*ls2*sqrt3
      - 3223/3456*s^4*pi^3*sqrt3
      + 9/8*s^4*pi^3*sqrt3*logm
      + 27/64*s^4*pi^3*sqrt3*log3
      + 690353/2488320*s^4*pi^4
      + 223/360*s^4*pi^4*logm
      - 1/6*s^4*c4
      - 81/16*ls4*sqrt3
      + 81/8*ls4*s^2*sqrt3
      - 81/16*ls4*s^4*sqrt3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^2*ca * (
      - 1312728000702469/752467968000
      + 17/72*T9p7ep0
      + 3/32*T9p6ep0
      - 3/16*T9p5ep0
      - 221/384*T9p4ep0
      - 1607/3456*T9p3ep0
      + 1/16*T8p9ep0
      + 1/16*T8p8ep0
      + 409/576*T8p7ep0
      + 1/16*T8p6ep0
      - 11/96*T8p4ep0
      - 53/36*T8p2ep0
      - 1/8*T8p10ep1
      + 43/864*T8p10ep0
      - 1/4*T7p9ep1
      - 1033/864*T7p9ep0
      + 73/288*T7p8ep1
      - 2101/3456*T7p8ep0
      + 17/72*T7p7ep1
      - 15391/13824*T7p7ep0
      + 19/144*T7p6ep1
      - 95/144*T7p5ep1
      - 569/1728*T7p5ep0
      + 1/16*T7p16ep1
      + 253/432*T7p16ep0
      - 11/144*T7p15ep1
      - 5/64*T7p14ep2
      - 301/6912*T7p14ep1
      - 7/32*T7p11ep2
      + 2617/2304*T7p11ep1
      - 210863/138240*T7p11ep0
      + 7/32*T7p10ep2
      - 2617/2304*T7p10ep1
      + 143461/46080*T7p10ep0
      + 1987/1728*T6p9ep1
      - 149519/345600*T6p9ep0
      - 5/32*T6p19ep2
      + 1/3*T6p18ep1
      - 220547/1036800*T6p18ep0
      - 43/48*T6p17ep1
      - 245317/207360*T6p17ep0
      + 1/64*T6p16ep2
      + 24413/414720*T6p16ep1
      - 7/32*T6p15ep2
      + 21/32*T6p14ep2
      - 403/768*T6p14ep1
      + 2875291/414720*T6p14ep0
      - 7/16*T6p13ep2
      + 1787/1152*T6p13ep1
      - 1261231/388800*T6p13ep0
      + 9/32*T6p12ep2
      - 671/3456*T6p12ep1
      + 17655637/2903040*T6p12ep0
      - 3/32*T6p11ep2
      + 35/384*T6p11ep1
      - 1154021/622080*T6p11ep0
      - 793/144*T6p10ep1
      - 2390303/259200*T6p10ep0
      + 13/32*T5p8ep2
      - 223193/829440*T5p8ep1
      - 1103/3456*T5p11ep1
      - 18557/4096*T5p11ep0
      + 85/144*T4LVB7ep1
      - 1/2*T4LVB6ep1
      + 1/8*T4LT4ep2
      - 95/864*T4LT2ep2
      - 31/48*T3L61ep1
      - 12291277879/29030400*zeta5
      + 217969311569047/125411328000*zeta3
      - 12281/5184*zeta3^2
      + 866113/1890*a5
      - 68993023/14515200*a4
      + 58458601/414720*logm
      + logm*T8p10ep0
      + 2*logm*T7p9ep0
      - 73/36*logm*T7p8ep0
      - 17/9*logm*T7p7ep0
      + 95/18*logm*T7p5ep0
      - 1/2*logm*T7p16ep0
      + 5/8*logm*T7p14ep1
      + 7/4*logm*T7p11ep1
      - 2617/288*logm*T7p11ep0
      - 7/4*logm*T7p10ep1
      + 2617/288*logm*T7p10ep0
      - 1987/216*logm*T6p9ep0
      - 8/3*logm*T6p18ep0
      + 43/6*logm*T6p17ep0
      - 1/8*logm*T6p16ep1
      - 21/4*logm*T6p14ep1
      + 403/96*logm*T6p14ep0
      + 7/2*logm*T6p13ep1
      - 1787/144*logm*T6p13ep0
      - 9/4*logm*T6p12ep1
      + 671/432*logm*T6p12ep0
      + 3/4*logm*T6p11ep1
      - 35/48*logm*T6p11ep0
      + 793/18*logm*T6p10ep0
      - 13/4*logm*T5p8ep1
      + 1103/432*logm*T5p11ep0
      - 69317/360*logm*zeta5
      - 340960631/4976640*logm*zeta3
      - 1873/4*logm^2
      - 7*logm^2*T7p11ep0
      + 7*logm^2*T7p10ep0
      + 21*logm^2*T6p14ep0
      - 14*logm^2*T6p13ep0
      + 9*logm^2*T6p12ep0
      - 3*logm^2*T6p11ep0
      + 267*logm^2*zeta3
      + 1039/10*log2*a4
      - 68993023/348364800*log2^4
      + 57871/113400*log2^5
      + 147/16*ls5pithird*sqrt3
      + 3223/324*ls4pithird*sqrt3
      - 12*ls4pithird*sqrt3*logm
      - 9/2*ls4pithird*sqrt3*log3
      - 729/64*ls5p*sqrt3
      - 64864343/322560*ls3*sqrt3
      + 3223/24*ls3*sqrt3*logm
      - 81*ls3*sqrt3*logm^2
      + 3223/64*ls3*sqrt3*log3
      - 243/4*ls3*sqrt3*log3*logm
      - 729/64*ls3*sqrt3*log3^2
      - 550186907/1228800*ls2*sqrt3
      + 9/8*ls2*sqrt3*zeta3
      + 181553/576*ls2*sqrt3*logm
      - 96*ls2*sqrt3*logm^2
      + 64864343/322560*ls2*sqrt3*log3
      - 3223/24*ls2*sqrt3*log3*logm
      + 81*ls2*sqrt3*log3*logm^2
      - 3223/128*ls2*sqrt3*log3^2
      + 243/8*ls2*sqrt3*log3^2*logm
      + 243/64*ls2*sqrt3*log3^3
      + 29999/15360*ls2^2
      + 507/32*ls2^2*logm
      + 90*ls2^2*logm^2
      + 74129/2592*pi*sqrt3*zeta3
      - 69/2*pi*sqrt3*logm*zeta3
      - 207/16*pi*sqrt3*log3*zeta3
      + 243/16*pi*ls4p*sqrt3
      + 1033654391/74649600*pi^2
      + 9220993/1244160*pi^2*zeta3
      - 123302489/1866240*pi^2*logm
      + 67/24*pi^2*logm*zeta3
      - 865/36*pi^2*logm^2
      - 2107/6480*pi^2*log2
      - 22/15*pi^2*log2*logm
      - 186474497/348364800*pi^2*log2^2
      + 6925/3402*pi^2*log2^3
      - 189/32*pi^2*ls3*sqrt3
      - 3223/1728*pi^2*ls2*sqrt3
      + 9/4*pi^2*ls2*sqrt3*logm
      + 27/32*pi^2*ls2*sqrt3*log3
      - 64864343/5806080*pi^3*sqrt3
      + 3223/432*pi^3*sqrt3*logm
      - 9/2*pi^3*sqrt3*logm^2
      + 3223/1152*pi^3*sqrt3*log3
      - 27/8*pi^3*sqrt3*log3*logm
      - 81/128*pi^3*sqrt3*log3^2
      - 49487536877/3583180800*pi^4
      - 694313/311040*pi^4*logm
      - 223/90*pi^4*logm^2
      + 58464299/10886400*pi^4*log2
      - 1/6*pi^5*sqrt3
      - 263311/2177280*pi^6
      + 150839/2880*c4
      + 4/3*c4*logm
      - 1039/240*c4*log2
      + 52900826895937/15049359360*s^2
      - 17/36*s^2*T9p7ep0
      - 3/16*s^2*T9p6ep0
      + 3/8*s^2*T9p5ep0
      + 221/192*s^2*T9p4ep0
      + 1607/1728*s^2*T9p3ep0
      - 1/8*s^2*T8p9ep0
      - 1/8*s^2*T8p8ep0
      - 409/288*s^2*T8p7ep0
      - 1/8*s^2*T8p6ep0
      + 11/48*s^2*T8p4ep0
      + 53/18*s^2*T8p2ep0
      + 1/4*s^2*T8p10ep1
      - 43/432*s^2*T8p10ep0
      + 1/2*s^2*T7p9ep1
      + 1033/432*s^2*T7p9ep0
      - 73/144*s^2*T7p8ep1
      + 2101/1728*s^2*T7p8ep0
      - 17/36*s^2*T7p7ep1
      + 15391/6912*s^2*T7p7ep0
      - 19/72*s^2*T7p6ep1
      + 95/72*s^2*T7p5ep1
      + 569/864*s^2*T7p5ep0
      - 1/8*s^2*T7p16ep1
      - 253/216*s^2*T7p16ep0
      + 11/72*s^2*T7p15ep1
      + 5/32*s^2*T7p14ep2
      + 301/3456*s^2*T7p14ep1
      + 7/16*s^2*T7p11ep2
      - 2617/1152*s^2*T7p11ep1
      + 210863/69120*s^2*T7p11ep0
      - 7/16*s^2*T7p10ep2
      + 2617/1152*s^2*T7p10ep1
      - 143461/23040*s^2*T7p10ep0
      - 1987/864*s^2*T6p9ep1
      + 149519/172800*s^2*T6p9ep0
      + 5/16*s^2*T6p19ep2
      - 2/3*s^2*T6p18ep1
      + 220547/518400*s^2*T6p18ep0
      + 43/24*s^2*T6p17ep1
      + 245317/103680*s^2*T6p17ep0
      - 1/32*s^2*T6p16ep2
      - 24413/207360*s^2*T6p16ep1
      + 7/16*s^2*T6p15ep2
      - 21/16*s^2*T6p14ep2
      + 403/384*s^2*T6p14ep1
      - 2875291/207360*s^2*T6p14ep0
      + 7/8*s^2*T6p13ep2
      - 1787/576*s^2*T6p13ep1
      + 1261231/194400*s^2*T6p13ep0
      - 9/16*s^2*T6p12ep2
      + 671/1728*s^2*T6p12ep1
      - 17655637/1451520*s^2*T6p12ep0
      + 3/16*s^2*T6p11ep2
      - 35/192*s^2*T6p11ep1
      + 1154021/311040*s^2*T6p11ep0
      + 793/72*s^2*T6p10ep1
      + 2390303/129600*s^2*T6p10ep0
      - 13/16*s^2*T5p8ep2
      + 223193/414720*s^2*T5p8ep1
      + 1103/1728*s^2*T5p11ep1
      + 18557/2048*s^2*T5p11ep0
      - 85/72*s^2*T4LVB7ep1
      + s^2*T4LVB6ep1
      - 1/4*s^2*T4LT4ep2
      + 95/432*s^2*T4LT2ep2
      + 31/24*s^2*T3L61ep1
      + 16953732599/14515200*s^2*zeta5
      - 2810489544833/783820800*s^2*zeta3
      + 12281/2592*s^2*zeta3^2
      - 74273/63*s^2*a5
      - 5972737/45360*s^2*a4
      - 25151587/82944*s^2*logm
      - 2*s^2*logm*T8p10ep0
      - 4*s^2*logm*T7p9ep0
      + 73/18*s^2*logm*T7p8ep0
      + 34/9*s^2*logm*T7p7ep0
      - 95/9*s^2*logm*T7p5ep0
      + s^2*logm*T7p16ep0
      - 5/4*s^2*logm*T7p14ep1
      - 7/2*s^2*logm*T7p11ep1
      + 2617/144*s^2*logm*T7p11ep0
      + 7/2*s^2*logm*T7p10ep1
      - 2617/144*s^2*logm*T7p10ep0
      + 1987/108*s^2*logm*T6p9ep0
      + 16/3*s^2*logm*T6p18ep0
      - 43/3*s^2*logm*T6p17ep0
      + 1/4*s^2*logm*T6p16ep1
      + 21/2*s^2*logm*T6p14ep1
      - 403/48*s^2*logm*T6p14ep0
      - 7*s^2*logm*T6p13ep1
      + 1787/72*s^2*logm*T6p13ep0
      + 9/2*s^2*logm*T6p12ep1
      - 671/216*s^2*logm*T6p12ep0
      - 3/2*s^2*logm*T6p11ep1
      + 35/24*s^2*logm*T6p11ep0
      - 793/9*s^2*logm*T6p10ep0
      + 13/2*s^2*logm*T5p8ep1
      - 1103/216*s^2*logm*T5p11ep0
      + 69317/180*s^2*logm*zeta5
      + 4804811/31104*s^2*logm*zeta3
      + 1873/2*s^2*logm^2
      + 14*s^2*logm^2*T7p11ep0
      - 14*s^2*logm^2*T7p10ep0
      - 42*s^2*logm^2*T6p14ep0
      + 28*s^2*logm^2*T6p13ep0
      - 18*s^2*logm^2*T6p12ep0
      + 6*s^2*logm^2*T6p11ep0
      - 534*s^2*logm^2*zeta3
      - 1039/5*s^2*log2*a4
      - 5972737/1088640*s^2*log2^4
      + 1102/945*s^2*log2^5
      - 147/8*s^2*ls5pithird*sqrt3
      - 3223/162*s^2*ls4pithird*sqrt3
      + 24*s^2*ls4pithird*sqrt3*logm
      + 9*s^2*ls4pithird*sqrt3*log3
      + 729/32*s^2*ls5p*sqrt3
      + 64864343/161280*s^2*ls3*sqrt3
      - 3223/12*s^2*ls3*sqrt3*logm
      + 162*s^2*ls3*sqrt3*logm^2
      - 3223/32*s^2*ls3*sqrt3*log3
      + 243/2*s^2*ls3*sqrt3*log3*logm
      + 729/32*s^2*ls3*sqrt3*log3^2
      + 550186907/614400*s^2*ls2*sqrt3
      - 9/4*s^2*ls2*sqrt3*zeta3
      - 181553/288*s^2*ls2*sqrt3*logm
      + 192*s^2*ls2*sqrt3*logm^2
      - 64864343/161280*s^2*ls2*sqrt3*log3
      + 3223/12*s^2*ls2*sqrt3*log3*logm
      - 162*s^2*ls2*sqrt3*log3*logm^2
      + 3223/64*s^2*ls2*sqrt3*log3^2
      - 243/4*s^2*ls2*sqrt3*log3^2*logm
      - 243/32*s^2*ls2*sqrt3*log3^3
      - 29999/7680*s^2*ls2^2
      - 507/16*s^2*ls2^2*logm
      - 180*s^2*ls2^2*logm^2
      - 74129/1296*s^2*pi*sqrt3*zeta3
      + 69*s^2*pi*sqrt3*logm*zeta3
      + 207/8*s^2*pi*sqrt3*log3*zeta3
      - 243/8*s^2*pi*ls4p*sqrt3
      - 345108157/12441600*s^2*pi^2
      - 9188161/622080*s^2*pi^2*zeta3
      + 123254969/933120*s^2*pi^2*logm
      - 67/12*s^2*pi^2*logm*zeta3
      + 865/18*s^2*pi^2*logm^2
      + 13333/19440*s^2*pi^2*log2
      + 407/135*s^2*pi^2*log2*logm
      + 7613761/1088640*s^2*pi^2*log2^2
      - 87497/11340*s^2*pi^2*log2^3
      + 189/16*s^2*pi^2*ls3*sqrt3
      + 3223/864*s^2*pi^2*ls2*sqrt3
      - 9/2*s^2*pi^2*ls2*sqrt3*logm
      - 27/16*s^2*pi^2*ls2*sqrt3*log3
      + 64864343/2903040*s^2*pi^3*sqrt3
      - 3223/216*s^2*pi^3*sqrt3*logm
      + 9*s^2*pi^3*sqrt3*logm^2
      - 3223/576*s^2*pi^3*sqrt3*log3
      + 27/4*s^2*pi^3*sqrt3*log3*logm
      + 81/64*s^2*pi^3*sqrt3*log3^2
      + 64973299939/2239488000*s^2*pi^4
      + 694313/155520*s^2*pi^4*logm
      + 223/45*s^2*pi^4*logm^2
      - 4820821/362880*s^2*pi^4*log2
      + 1/3*s^2*pi^5*sqrt3
      + 263311/1088640*s^2*pi^6
      - 150839/1440*s^2*c4
      - 8/3*s^2*c4*logm
      + 1039/120*s^2*c4*log2
      - 264415246287557/150493593600*s^4
      + 17/72*s^4*T9p7ep0
      + 3/32*s^4*T9p6ep0
      - 3/16*s^4*T9p5ep0
      - 221/384*s^4*T9p4ep0
      - 1607/3456*s^4*T9p3ep0
      + 1/16*s^4*T8p9ep0
      + 1/16*s^4*T8p8ep0
      + 409/576*s^4*T8p7ep0
      + 1/16*s^4*T8p6ep0
      - 11/96*s^4*T8p4ep0
      - 53/36*s^4*T8p2ep0
      - 1/8*s^4*T8p10ep1
      + 43/864*s^4*T8p10ep0
      - 1/4*s^4*T7p9ep1
      - 1033/864*s^4*T7p9ep0
      + 73/288*s^4*T7p8ep1
      - 2101/3456*s^4*T7p8ep0
      + 17/72*s^4*T7p7ep1
      - 15391/13824*s^4*T7p7ep0
      + 19/144*s^4*T7p6ep1
      - 95/144*s^4*T7p5ep1
      - 569/1728*s^4*T7p5ep0
      + 1/16*s^4*T7p16ep1
      + 253/432*s^4*T7p16ep0
      - 11/144*s^4*T7p15ep1
      - 5/64*s^4*T7p14ep2
      - 301/6912*s^4*T7p14ep1
      - 7/32*s^4*T7p11ep2
      + 2617/2304*s^4*T7p11ep1
      - 210863/138240*s^4*T7p11ep0
      + 7/32*s^4*T7p10ep2
      - 2617/2304*s^4*T7p10ep1
      + 143461/46080*s^4*T7p10ep0
      + 1987/1728*s^4*T6p9ep1
      - 149519/345600*s^4*T6p9ep0
      - 5/32*s^4*T6p19ep2
      + 1/3*s^4*T6p18ep1
      - 220547/1036800*s^4*T6p18ep0
      - 43/48*s^4*T6p17ep1
      - 245317/207360*s^4*T6p17ep0
      + 1/64*s^4*T6p16ep2
      + 24413/414720*s^4*T6p16ep1
      - 7/32*s^4*T6p15ep2
      + 21/32*s^4*T6p14ep2
      - 403/768*s^4*T6p14ep1
      + 2875291/414720*s^4*T6p14ep0
      - 7/16*s^4*T6p13ep2
      + 1787/1152*s^4*T6p13ep1
      - 1261231/388800*s^4*T6p13ep0
      + 9/32*s^4*T6p12ep2
      - 671/3456*s^4*T6p12ep1
      + 17655637/2903040*s^4*T6p12ep0
      - 3/32*s^4*T6p11ep2
      + 35/384*s^4*T6p11ep1
      - 1154021/622080*s^4*T6p11ep0
      - 793/144*s^4*T6p10ep1
      - 2390303/259200*s^4*T6p10ep0
      + 13/32*s^4*T5p8ep2
      - 223193/829440*s^4*T5p8ep1
      - 1103/3456*s^4*T5p11ep1
      - 18557/4096*s^4*T5p11ep0
      + 85/144*s^4*T4LVB7ep1
      - 1/2*s^4*T4LVB6ep1
      + 1/8*s^4*T4LT4ep2
      - 95/864*s^4*T4LT2ep2
      - 31/48*s^4*T3L61ep1
      - 2061520657/4147200*s^4*zeta5
      + 2736446180519/1567641600*s^4*zeta3
      - 12281/5184*s^4*zeta3^2
      + 1039/2*s^4*a5
      - 4/3*s^4*a4
      + 73925849/497664*s^4*logm
      + s^4*logm*T8p10ep0
      + 2*s^4*logm*T7p9ep0
      - 73/36*s^4*logm*T7p8ep0
      - 17/9*s^4*logm*T7p7ep0
      + 95/18*s^4*logm*T7p5ep0
      - 1/2*s^4*logm*T7p16ep0
      + 5/8*s^4*logm*T7p14ep1
      + 7/4*s^4*logm*T7p11ep1
      - 2617/288*s^4*logm*T7p11ep0
      - 7/4*s^4*logm*T7p10ep1
      + 2617/288*s^4*logm*T7p10ep0
      - 1987/216*s^4*logm*T6p9ep0
      - 8/3*s^4*logm*T6p18ep0
      + 43/6*s^4*logm*T6p17ep0
      - 1/8*s^4*logm*T6p16ep1
      - 21/4*s^4*logm*T6p14ep1
      + 403/96*s^4*logm*T6p14ep0
      + 7/2*s^4*logm*T6p13ep1
      - 1787/144*s^4*logm*T6p13ep0
      - 9/4*s^4*logm*T6p12ep1
      + 671/432*s^4*logm*T6p12ep0
      + 3/4*s^4*logm*T6p11ep1
      - 35/48*s^4*logm*T6p11ep0
      + 793/18*s^4*logm*T6p10ep0
      - 13/4*s^4*logm*T5p8ep1
      + 1103/432*s^4*logm*T5p11ep0
      - 69317/360*s^4*logm*zeta5
      - 1138555/15552*s^4*logm*zeta3
      - 1873/4*s^4*logm^2
      - 7*s^4*logm^2*T7p11ep0
      + 7*s^4*logm^2*T7p10ep0
      + 21*s^4*logm^2*T6p14ep0
      - 14*s^4*logm^2*T6p13ep0
      + 9*s^4*logm^2*T6p12ep0
      - 3*s^4*logm^2*T6p11ep0
      + 267*s^4*logm^2*zeta3
      + 1039/10*s^4*log2*a4
      - 1/18*s^4*log2^4
      + 147/16*s^4*ls5pithird*sqrt3
      + 3223/324*s^4*ls4pithird*sqrt3
      - 12*s^4*ls4pithird*sqrt3*logm
      - 9/2*s^4*ls4pithird*sqrt3*log3
      - 729/64*s^4*ls5p*sqrt3
      - 64864343/322560*s^4*ls3*sqrt3
      + 3223/24*s^4*ls3*sqrt3*logm
      - 81*s^4*ls3*sqrt3*logm^2
      + 3223/64*s^4*ls3*sqrt3*log3
      - 243/4*s^4*ls3*sqrt3*log3*logm
      - 729/64*s^4*ls3*sqrt3*log3^2
      - 550186907/1228800*s^4*ls2*sqrt3
      + 9/8*s^4*ls2*sqrt3*zeta3
      + 181553/576*s^4*ls2*sqrt3*logm
      - 96*s^4*ls2*sqrt3*logm^2
      + 64864343/322560*s^4*ls2*sqrt3*log3
      - 3223/24*s^4*ls2*sqrt3*log3*logm
      + 81*s^4*ls2*sqrt3*log3*logm^2
      - 3223/128*s^4*ls2*sqrt3*log3^2
      + 243/8*s^4*ls2*sqrt3*log3^2*logm
      + 243/64*s^4*ls2*sqrt3*log3^3
      + 29999/15360*s^4*ls2^2
      + 507/32*s^4*ls2^2*logm
      + 90*s^4*ls2^2*logm^2
      + 74129/2592*s^4*pi*sqrt3*zeta3
      - 69/2*s^4*pi*sqrt3*logm*zeta3
      - 207/16*s^4*pi*sqrt3*log3*zeta3
      + 243/16*s^4*pi*ls4p*sqrt3
      + 1050697271/74649600*s^4*pi^2
      + 1785101/248832*s^4*pi^2*zeta3
      - 122874809/1866240*s^4*pi^2*logm
      + 67/24*s^4*pi^2*logm*zeta3
      - 865/36*s^4*pi^2*logm^2
      - 163/288*s^4*pi^2*log2
      - 11/6*s^4*pi^2*log2*logm
      - 31/36*s^4*pi^2*log2^2
      + 1039/360*s^4*pi^2*log2^3
      - 189/32*s^4*pi^2*ls3*sqrt3
      - 3223/1728*s^4*pi^2*ls2*sqrt3
      + 9/4*s^4*pi^2*ls2*sqrt3*logm
      + 27/32*s^4*pi^2*ls2*sqrt3*log3
      - 64864343/5806080*s^4*pi^3*sqrt3
      + 3223/432*s^4*pi^3*sqrt3*logm
      - 9/2*s^4*pi^3*sqrt3*logm^2
      + 3223/1152*s^4*pi^3*sqrt3*log3
      - 27/8*s^4*pi^3*sqrt3*log3*logm
      - 81/128*s^4*pi^3*sqrt3*log3^2
      - 431940590653/31352832000*s^4*pi^4
      - 694313/311040*s^4*pi^4*logm
      - 223/90*s^4*pi^4*logm^2
      + 69067/11520*s^4*pi^4*log2
      - 1/6*s^4*pi^5*sqrt3
      - 263311/2177280*s^4*pi^6
      + 150839/2880*s^4*c4
      + 4/3*s^4*c4*logm
      - 1039/240*s^4*c4*log2
      - 3223/96*ls4*sqrt3
      + 81/2*ls4*sqrt3*logm
      + 243/16*ls4*sqrt3*log3
      + 3223/48*ls4*s^2*sqrt3
      - 81*ls4*s^2*sqrt3*logm
      - 243/8*ls4*s^2*sqrt3*log3
      - 3223/96*ls4*s^4*sqrt3
      + 81/2*ls4*s^4*sqrt3*logm
      + 243/16*ls4*s^4*sqrt3*log3
      - 243/32*ls5*sqrt3
      + 243/16*ls5*s^2*sqrt3
      - 243/32*ls5*s^4*sqrt3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^3*ep^-2 * (
      - 13/64
      + 1/16*T7p11ep0
      - 1/16*T7p10ep0
      - 3/16*T6p14ep0
      + 1/8*T6p13ep0
      - 3/16*T6p12ep0
      + 1/16*T6p11ep0
      - 371/144*zeta3
      + 27/16*ls3*sqrt3
      + 3*ls2*sqrt3
      - 27/16*ls2*sqrt3*log3
      - 9/8*ls2^2
      + 91/576*pi^2
      + 3/32*pi^3*sqrt3
      + 19/720*pi^4
      + 13/32*s^2
      - 1/8*s^2*T7p11ep0
      + 1/8*s^2*T7p10ep0
      + 3/8*s^2*T6p14ep0
      - 1/4*s^2*T6p13ep0
      + 3/8*s^2*T6p12ep0
      - 1/8*s^2*T6p11ep0
      + 371/72*s^2*zeta3
      - 27/8*s^2*ls3*sqrt3
      - 6*s^2*ls2*sqrt3
      + 27/8*s^2*ls2*sqrt3*log3
      + 9/4*s^2*ls2^2
      - 91/288*s^2*pi^2
      - 3/16*s^2*pi^3*sqrt3
      - 19/360*s^2*pi^4
      - 13/64*s^4
      + 1/16*s^4*T7p11ep0
      - 1/16*s^4*T7p10ep0
      - 3/16*s^4*T6p14ep0
      + 1/8*s^4*T6p13ep0
      - 3/16*s^4*T6p12ep0
      + 1/16*s^4*T6p11ep0
      - 371/144*s^4*zeta3
      + 27/16*s^4*ls3*sqrt3
      + 3*s^4*ls2*sqrt3
      - 27/16*s^4*ls2*sqrt3*log3
      - 9/8*s^4*ls2^2
      + 91/576*s^4*pi^2
      + 3/32*s^4*pi^3*sqrt3
      + 19/720*s^4*pi^4
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^3*ep^-1 * (
      + 85476397/663552
      + 1/4*T7p9ep0
      - 31/144*T7p8ep0
      - 19/72*T7p7ep0
      + 19/36*T7p5ep0
      - 1/8*T7p16ep0
      - 5/32*T7p14ep1
      + 1/16*T7p11ep1
      - 2009/3456*T7p11ep0
      - 1/16*T7p10ep1
      + 2009/3456*T7p10ep0
      - 251/324*T6p9ep0
      - 1/3*T6p18ep0
      + 19/24*T6p17ep0
      - 1/32*T6p16ep1
      - 3/16*T6p14ep1
      + 361/384*T6p14ep0
      + 1/8*T6p13ep1
      - 689/576*T6p13ep0
      - 3/16*T6p12ep1
      + 845/1728*T6p12ep0
      + 1/16*T6p11ep1
      - 325/1728*T6p11ep0
      + 2641/648*T6p10ep0
      + 3/32*T5p8ep1
      - 79/108*T5p11ep0
      - 9817/720*zeta5
      - 61087/2304*zeta3
      + 13/8*logm
      - 1/2*logm*T7p11ep0
      + 1/2*logm*T7p10ep0
      + 3/2*logm*T6p14ep0
      - logm*T6p13ep0
      + 3/2*logm*T6p12ep0
      - 1/2*logm*T6p11ep0
      + 371/18*logm*zeta3
      - ls4pithird*sqrt3
      + 2033/288*ls3*sqrt3
      - 27/2*ls3*sqrt3*logm
      - 81/16*ls3*sqrt3*log3
      + 117205/3456*ls2*sqrt3
      - 24*ls2*sqrt3*logm
      - 2033/288*ls2*sqrt3*log3
      + 27/2*ls2*sqrt3*log3*logm
      + 81/32*ls2*sqrt3*log3^2
      + 2013/128*ls2^2
      + 9*ls2^2*logm
      - 23/8*pi*sqrt3*zeta3
      - 6840791/1492992*pi^2
      - 131/288*pi^2*zeta3
      - 91/72*pi^2*logm
      + 3/16*pi^2*ls2*sqrt3
      + 2033/5184*pi^3*sqrt3
      - 3/4*pi^3*sqrt3*logm
      - 9/32*pi^3*sqrt3*log3
      - 98653/3732480*pi^4
      - 19/90*pi^4*logm
      + 1/3*c4
      - 85476397/331776*s^2
      - 1/2*s^2*T7p9ep0
      + 31/72*s^2*T7p8ep0
      + 19/36*s^2*T7p7ep0
      - 19/18*s^2*T7p5ep0
      + 1/4*s^2*T7p16ep0
      + 5/16*s^2*T7p14ep1
      - 1/8*s^2*T7p11ep1
      + 2009/1728*s^2*T7p11ep0
      + 1/8*s^2*T7p10ep1
      - 2009/1728*s^2*T7p10ep0
      + 251/162*s^2*T6p9ep0
      + 2/3*s^2*T6p18ep0
      - 19/12*s^2*T6p17ep0
      + 1/16*s^2*T6p16ep1
      + 3/8*s^2*T6p14ep1
      - 361/192*s^2*T6p14ep0
      - 1/4*s^2*T6p13ep1
      + 689/288*s^2*T6p13ep0
      + 3/8*s^2*T6p12ep1
      - 845/864*s^2*T6p12ep0
      - 1/8*s^2*T6p11ep1
      + 325/864*s^2*T6p11ep0
      - 2641/324*s^2*T6p10ep0
      - 3/16*s^2*T5p8ep1
      + 79/54*s^2*T5p11ep0
      + 9817/360*s^2*zeta5
      + 61087/1152*s^2*zeta3
      - 13/4*s^2*logm
      + s^2*logm*T7p11ep0
      - s^2*logm*T7p10ep0
      - 3*s^2*logm*T6p14ep0
      + 2*s^2*logm*T6p13ep0
      - 3*s^2*logm*T6p12ep0
      + s^2*logm*T6p11ep0
      - 371/9*s^2*logm*zeta3
      + 2*s^2*ls4pithird*sqrt3
      - 2033/144*s^2*ls3*sqrt3
      + 27*s^2*ls3*sqrt3*logm
      + 81/8*s^2*ls3*sqrt3*log3
      - 117205/1728*s^2*ls2*sqrt3
      + 48*s^2*ls2*sqrt3*logm
      + 2033/144*s^2*ls2*sqrt3*log3
      - 27*s^2*ls2*sqrt3*log3*logm
      - 81/16*s^2*ls2*sqrt3*log3^2
      - 2013/64*s^2*ls2^2
      - 18*s^2*ls2^2*logm
      + 23/4*s^2*pi*sqrt3*zeta3
      + 6840791/746496*s^2*pi^2
      + 131/144*s^2*pi^2*zeta3
      + 91/36*s^2*pi^2*logm
      - 3/8*s^2*pi^2*ls2*sqrt3
      - 2033/2592*s^2*pi^3*sqrt3
      + 3/2*s^2*pi^3*sqrt3*logm
      + 9/16*s^2*pi^3*sqrt3*log3
      + 98653/1866240*s^2*pi^4
      + 19/45*s^2*pi^4*logm
      - 2/3*s^2*c4
      + 85476397/663552*s^4
      + 1/4*s^4*T7p9ep0
      - 31/144*s^4*T7p8ep0
      - 19/72*s^4*T7p7ep0
      + 19/36*s^4*T7p5ep0
      - 1/8*s^4*T7p16ep0
      - 5/32*s^4*T7p14ep1
      + 1/16*s^4*T7p11ep1
      - 2009/3456*s^4*T7p11ep0
      - 1/16*s^4*T7p10ep1
      + 2009/3456*s^4*T7p10ep0
      - 251/324*s^4*T6p9ep0
      - 1/3*s^4*T6p18ep0
      + 19/24*s^4*T6p17ep0
      - 1/32*s^4*T6p16ep1
      - 3/16*s^4*T6p14ep1
      + 361/384*s^4*T6p14ep0
      + 1/8*s^4*T6p13ep1
      - 689/576*s^4*T6p13ep0
      - 3/16*s^4*T6p12ep1
      + 845/1728*s^4*T6p12ep0
      + 1/16*s^4*T6p11ep1
      - 325/1728*s^4*T6p11ep0
      + 2641/648*s^4*T6p10ep0
      + 3/32*s^4*T5p8ep1
      - 79/108*s^4*T5p11ep0
      - 9817/720*s^4*zeta5
      - 61087/2304*s^4*zeta3
      + 13/8*s^4*logm
      - 1/2*s^4*logm*T7p11ep0
      + 1/2*s^4*logm*T7p10ep0
      + 3/2*s^4*logm*T6p14ep0
      - s^4*logm*T6p13ep0
      + 3/2*s^4*logm*T6p12ep0
      - 1/2*s^4*logm*T6p11ep0
      + 371/18*s^4*logm*zeta3
      - s^4*ls4pithird*sqrt3
      + 2033/288*s^4*ls3*sqrt3
      - 27/2*s^4*ls3*sqrt3*logm
      - 81/16*s^4*ls3*sqrt3*log3
      + 117205/3456*s^4*ls2*sqrt3
      - 24*s^4*ls2*sqrt3*logm
      - 2033/288*s^4*ls2*sqrt3*log3
      + 27/2*s^4*ls2*sqrt3*log3*logm
      + 81/32*s^4*ls2*sqrt3*log3^2
      + 2013/128*s^4*ls2^2
      + 9*s^4*ls2^2*logm
      - 23/8*s^4*pi*sqrt3*zeta3
      - 6840791/1492992*s^4*pi^2
      - 131/288*s^4*pi^2*zeta3
      - 91/72*s^4*pi^2*logm
      + 3/16*s^4*pi^2*ls2*sqrt3
      + 2033/5184*s^4*pi^3*sqrt3
      - 3/4*s^4*pi^3*sqrt3*logm
      - 9/32*s^4*pi^3*sqrt3*log3
      - 98653/3732480*s^4*pi^4
      - 19/90*s^4*pi^4*logm
      + 1/3*s^4*c4
      + 27/8*ls4*sqrt3
      - 27/4*ls4*s^2*sqrt3
      + 27/8*ls4*s^4*sqrt3
   )

   + (MZ/Mt)^4*(alphas/pi)^3*cf^3 * (
      + 85466279043679/125411328000
      - 17/72*T9p7ep0
      - 1/16*T9p6ep0
      + 1/8*T9p5ep0
      + 221/576*T9p4ep0
      + 1607/5184*T9p3ep0
      - 301/288*T8p7ep0
      - 1/8*T8p6ep0
      + 11/144*T8p4ep0
      + 37/18*T8p2ep0
      - 59/864*T8p10ep0
      + 1/4*T7p9ep1
      + 119/108*T7p9ep0
      - 31/144*T7p8ep1
      + 19/64*T7p8ep0
      - 19/72*T7p7ep1
      + 7069/6912*T7p7ep0
      - 19/144*T7p6ep1
      + 19/36*T7p5ep1
      + 365/1728*T7p5ep0
      - 1/8*T7p16ep1
      - 613/864*T7p16ep0
      - 1/9*T7p15ep1
      - 5/32*T7p14ep2
      + 4759/3456*T7p14ep1
      + 1/16*T7p11ep2
      - 2009/3456*T7p11ep1
      + 70763/207360*T7p11ep0
      - 1/16*T7p10ep2
      + 2009/3456*T7p10ep1
      - 254123/207360*T7p10ep0
      - 251/324*T6p9ep1
      - 893023/1036800*T6p9ep0
      - 1/3*T6p18ep1
      + 25109/64800*T6p18ep0
      + 19/24*T6p17ep1
      + 47759/34560*T6p17ep0
      - 1/32*T6p16ep2
      + 3073/23040*T6p16ep1
      - 1/16*T6p15ep2
      - 3/16*T6p14ep2
      + 361/384*T6p14ep1
      - 1905541/207360*T6p14ep0
      + 1/8*T6p13ep2
      - 689/576*T6p13ep1
      + 2374657/777600*T6p13ep0
      - 3/16*T6p12ep2
      + 845/1728*T6p12ep1
      - 6893567/1451520*T6p12ep0
      + 1/16*T6p11ep2
      - 325/1728*T6p11ep1
      + 409987/311040*T6p11ep0
      + 2641/648*T6p10ep1
      + 938461/86400*T6p10ep0
      + 3/32*T5p8ep2
      - 339559/138240*T5p8ep1
      - 79/108*T5p11ep1
      + 972823/165888*T5p11ep0
      - 2/3*T4LVB7ep1
      + 43/72*T4LVB6ep1
      - 1/72*T4LT4ep2
      + 19/216*T4LT2ep2
      + 3/8*T3L61ep1
      + 10707976607/43545600*zeta5
      - 1738220954233/1492992000*zeta3
      - 169/324*zeta3^2
      - 88723/315*a5
      - 48101099/1814400*a4
      - 85476397/82944*logm
      - 2*logm*T7p9ep0
      + 31/18*logm*T7p8ep0
      + 19/9*logm*T7p7ep0
      - 38/9*logm*T7p5ep0
      + logm*T7p16ep0
      + 5/4*logm*T7p14ep1
      - 1/2*logm*T7p11ep1
      + 2009/432*logm*T7p11ep0
      + 1/2*logm*T7p10ep1
      - 2009/432*logm*T7p10ep0
      + 502/81*logm*T6p9ep0
      + 8/3*logm*T6p18ep0
      - 19/3*logm*T6p17ep0
      + 1/4*logm*T6p16ep1
      + 3/2*logm*T6p14ep1
      - 361/48*logm*T6p14ep0
      - logm*T6p13ep1
      + 689/72*logm*T6p13ep0
      + 3/2*logm*T6p12ep1
      - 845/216*logm*T6p12ep0
      - 1/2*logm*T6p11ep1
      + 325/216*logm*T6p11ep0
      - 2641/81*logm*T6p10ep0
      - 3/4*logm*T5p8ep1
      + 158/27*logm*T5p11ep0
      + 9817/90*logm*zeta5
      + 61087/288*logm*zeta3
      - 13/2*logm^2
      + 2*logm^2*T7p11ep0
      - 2*logm^2*T7p10ep0
      - 6*logm^2*T6p14ep0
      + 4*logm^2*T6p13ep0
      - 6*logm^2*T6p12ep0
      + 2*logm^2*T6p11ep0
      - 742/9*logm^2*zeta3
      - 3437/45*log2*a4
      - 48101099/43545600*log2^4
      - 877/1050*log2^5
      - 49/8*ls5pithird*sqrt3
      - 2033/486*ls4pithird*sqrt3
      + 8*ls4pithird*sqrt3*logm
      + 3*ls4pithird*sqrt3*log3
      + 243/32*ls5p*sqrt3
      + 110325179/806400*ls3*sqrt3
      - 2033/36*ls3*sqrt3*logm
      + 54*ls3*sqrt3*logm^2
      - 2033/96*ls3*sqrt3*log3
      + 81/2*ls3*sqrt3*log3*logm
      + 243/32*ls3*sqrt3*log3^2
      + 5403506491/16588800*ls2*sqrt3
      - 3/4*ls2*sqrt3*zeta3
      - 117205/432*ls2*sqrt3*logm
      + 96*ls2*sqrt3*logm^2
      - 110325179/806400*ls2*sqrt3*log3
      + 2033/36*ls2*sqrt3*log3*logm
      - 54*ls2*sqrt3*log3*logm^2
      + 2033/192*ls2*sqrt3*log3^2
      - 81/4*ls2*sqrt3*log3^2*logm
      - 81/32*ls2*sqrt3*log3^3
      - 850541/13824*ls2^2
      - 2013/16*ls2^2*logm
      - 36*ls2^2*logm^2
      - 46759/3888*pi*sqrt3*zeta3
      + 23*pi*sqrt3*logm*zeta3
      + 69/8*pi*sqrt3*log3*zeta3
      - 81/8*pi*ls4p*sqrt3
      - 35822465033/746496000*pi^2
      - 16155491/5598720*pi^2*zeta3
      + 6840791/186624*pi^2*logm
      + 131/36*pi^2*logm*zeta3
      + 91/18*pi^2*logm^2
      + 18667/3240*pi^2*log2
      + 48101099/43545600*pi^2*log2^2
      - 8273/11340*pi^2*log2^3
      + 63/16*pi^2*ls3*sqrt3
      + 2033/2592*pi^2*ls2*sqrt3
      - 3/2*pi^2*ls2*sqrt3*logm
      - 9/16*pi^2*ls2*sqrt3*log3
      + 110325179/14515200*pi^3*sqrt3
      - 2033/648*pi^3*sqrt3*logm
      + 3*pi^3*sqrt3*logm^2
      - 2033/1728*pi^3*sqrt3*log3
      + 9/4*pi^3*sqrt3*log3*logm
      + 27/64*pi^3*sqrt3*log3^2
      + 1549045973/223948800*pi^4
      + 98653/466560*pi^4*logm
      + 38/45*pi^4*logm^2
      - 5869079/1814400*pi^4*log2
      + 1/9*pi^5*sqrt3
      + 102107/1088640*pi^6
      - 304499/7776*c4
      - 8/3*c4*logm
      + 3437/1080*c4*log2
      - 17157454800971/12541132800*s^2
      + 17/36*s^2*T9p7ep0
      + 1/8*s^2*T9p6ep0
      - 1/4*s^2*T9p5ep0
      - 221/288*s^2*T9p4ep0
      - 1607/2592*s^2*T9p3ep0
      + 301/144*s^2*T8p7ep0
      + 1/4*s^2*T8p6ep0
      - 11/72*s^2*T8p4ep0
      - 37/9*s^2*T8p2ep0
      + 59/432*s^2*T8p10ep0
      - 1/2*s^2*T7p9ep1
      - 119/54*s^2*T7p9ep0
      + 31/72*s^2*T7p8ep1
      - 19/32*s^2*T7p8ep0
      + 19/36*s^2*T7p7ep1
      - 7069/3456*s^2*T7p7ep0
      + 19/72*s^2*T7p6ep1
      - 19/18*s^2*T7p5ep1
      - 365/864*s^2*T7p5ep0
      + 1/4*s^2*T7p16ep1
      + 613/432*s^2*T7p16ep0
      + 2/9*s^2*T7p15ep1
      + 5/16*s^2*T7p14ep2
      - 4759/1728*s^2*T7p14ep1
      - 1/8*s^2*T7p11ep2
      + 2009/1728*s^2*T7p11ep1
      - 70763/103680*s^2*T7p11ep0
      + 1/8*s^2*T7p10ep2
      - 2009/1728*s^2*T7p10ep1
      + 254123/103680*s^2*T7p10ep0
      + 251/162*s^2*T6p9ep1
      + 893023/518400*s^2*T6p9ep0
      + 2/3*s^2*T6p18ep1
      - 25109/32400*s^2*T6p18ep0
      - 19/12*s^2*T6p17ep1
      - 47759/17280*s^2*T6p17ep0
      + 1/16*s^2*T6p16ep2
      - 3073/11520*s^2*T6p16ep1
      + 1/8*s^2*T6p15ep2
      + 3/8*s^2*T6p14ep2
      - 361/192*s^2*T6p14ep1
      + 1905541/103680*s^2*T6p14ep0
      - 1/4*s^2*T6p13ep2
      + 689/288*s^2*T6p13ep1
      - 2374657/388800*s^2*T6p13ep0
      + 3/8*s^2*T6p12ep2
      - 845/864*s^2*T6p12ep1
      + 6893567/725760*s^2*T6p12ep0
      - 1/8*s^2*T6p11ep2
      + 325/864*s^2*T6p11ep1
      - 409987/155520*s^2*T6p11ep0
      - 2641/324*s^2*T6p10ep1
      - 938461/43200*s^2*T6p10ep0
      - 3/16*s^2*T5p8ep2
      + 339559/69120*s^2*T5p8ep1
      + 79/54*s^2*T5p11ep1
      - 972823/82944*s^2*T5p11ep0
      + 4/3*s^2*T4LVB7ep1
      - 43/36*s^2*T4LVB6ep1
      + 1/36*s^2*T4LT4ep2
      - 19/108*s^2*T4LT2ep2
      - 3/4*s^2*T3L61ep1
      - 18718167887/21772800*s^2*zeta5
      + 307341849733/130636800*s^2*zeta3
      + 169/162*s^2*zeta3^2
      + 487078/567*s^2*a5
      + 2994779/34020*s^2*a4
      + 85476397/41472*s^2*logm
      + 4*s^2*logm*T7p9ep0
      - 31/9*s^2*logm*T7p8ep0
      - 38/9*s^2*logm*T7p7ep0
      + 76/9*s^2*logm*T7p5ep0
      - 2*s^2*logm*T7p16ep0
      - 5/2*s^2*logm*T7p14ep1
      + s^2*logm*T7p11ep1
      - 2009/216*s^2*logm*T7p11ep0
      - s^2*logm*T7p10ep1
      + 2009/216*s^2*logm*T7p10ep0
      - 1004/81*s^2*logm*T6p9ep0
      - 16/3*s^2*logm*T6p18ep0
      + 38/3*s^2*logm*T6p17ep0
      - 1/2*s^2*logm*T6p16ep1
      - 3*s^2*logm*T6p14ep1
      + 361/24*s^2*logm*T6p14ep0
      + 2*s^2*logm*T6p13ep1
      - 689/36*s^2*logm*T6p13ep0
      - 3*s^2*logm*T6p12ep1
      + 845/108*s^2*logm*T6p12ep0
      + s^2*logm*T6p11ep1
      - 325/108*s^2*logm*T6p11ep0
      + 5282/81*s^2*logm*T6p10ep0
      + 3/2*s^2*logm*T5p8ep1
      - 316/27*s^2*logm*T5p11ep0
      - 9817/45*s^2*logm*zeta5
      - 61087/144*s^2*logm*zeta3
      + 13*s^2*logm^2
      - 4*s^2*logm^2*T7p11ep0
      + 4*s^2*logm^2*T7p10ep0
      + 12*s^2*logm^2*T6p14ep0
      - 8*s^2*logm^2*T6p13ep0
      + 12*s^2*logm^2*T6p12ep0
      - 4*s^2*logm^2*T6p11ep0
      + 1484/9*s^2*logm^2*zeta3
      + 6874/45*s^2*log2*a4
      + 2994779/816480*s^2*log2^4
      - 6752/8505*s^2*log2^5
      + 49/4*s^2*ls5pithird*sqrt3
      + 2033/243*s^2*ls4pithird*sqrt3
      - 16*s^2*ls4pithird*sqrt3*logm
      - 6*s^2*ls4pithird*sqrt3*log3
      - 243/16*s^2*ls5p*sqrt3
      - 110325179/403200*s^2*ls3*sqrt3
      + 2033/18*s^2*ls3*sqrt3*logm
      - 108*s^2*ls3*sqrt3*logm^2
      + 2033/48*s^2*ls3*sqrt3*log3
      - 81*s^2*ls3*sqrt3*log3*logm
      - 243/16*s^2*ls3*sqrt3*log3^2
      - 5403506491/8294400*s^2*ls2*sqrt3
      + 3/2*s^2*ls2*sqrt3*zeta3
      + 117205/216*s^2*ls2*sqrt3*logm
      - 192*s^2*ls2*sqrt3*logm^2
      + 110325179/403200*s^2*ls2*sqrt3*log3
      - 2033/18*s^2*ls2*sqrt3*log3*logm
      + 108*s^2*ls2*sqrt3*log3*logm^2
      - 2033/96*s^2*ls2*sqrt3*log3^2
      + 81/2*s^2*ls2*sqrt3*log3^2*logm
      + 81/16*s^2*ls2*sqrt3*log3^3
      + 850541/6912*s^2*ls2^2
      + 2013/8*s^2*ls2^2*logm
      + 72*s^2*ls2^2*logm^2
      + 46759/1944*s^2*pi*sqrt3*zeta3
      - 46*s^2*pi*sqrt3*logm*zeta3
      - 69/4*s^2*pi*sqrt3*log3*zeta3
      + 81/4*s^2*pi*ls4p*sqrt3
      + 35883084233/373248000*s^2*pi^2
      + 16163267/2799360*s^2*pi^2*zeta3
      - 6840791/93312*s^2*pi^2*logm
      - 131/18*s^2*pi^2*logm*zeta3
      - 91/9*s^2*pi^2*logm^2
      - 115453/9720*s^2*pi^2*log2
      - 2994779/816480*s^2*pi^2*log2^2
      + 284051/51030*s^2*pi^2*log2^3
      - 63/8*s^2*pi^2*ls3*sqrt3
      - 2033/1296*s^2*pi^2*ls2*sqrt3
      + 3*s^2*pi^2*ls2*sqrt3*logm
      + 9/8*s^2*pi^2*ls2*sqrt3*log3
      - 110325179/7257600*s^2*pi^3*sqrt3
      + 2033/324*s^2*pi^3*sqrt3*logm
      - 6*s^2*pi^3*sqrt3*logm^2
      + 2033/864*s^2*pi^3*sqrt3*log3
      - 9/2*s^2*pi^3*sqrt3*log3*logm
      - 27/32*s^2*pi^3*sqrt3*log3^2
      - 5291157059/373248000*s^2*pi^4
      - 98653/233280*s^2*pi^4*logm
      - 76/45*s^2*pi^4*logm^2
      + 15803551/1632960*s^2*pi^4*log2
      - 2/9*s^2*pi^5*sqrt3
      - 102107/544320*s^2*pi^6
      + 304499/3888*s^2*c4
      + 16/3*s^2*c4*logm
      - 3437/540*s^2*c4*log2
      + 17146511817803/25082265600*s^4
      - 17/72*s^4*T9p7ep0
      - 1/16*s^4*T9p6ep0
      + 1/8*s^4*T9p5ep0
      + 221/576*s^4*T9p4ep0
      + 1607/5184*s^4*T9p3ep0
      - 301/288*s^4*T8p7ep0
      - 1/8*s^4*T8p6ep0
      + 11/144*s^4*T8p4ep0
      + 37/18*s^4*T8p2ep0
      - 59/864*s^4*T8p10ep0
      + 1/4*s^4*T7p9ep1
      + 119/108*s^4*T7p9ep0
      - 31/144*s^4*T7p8ep1
      + 19/64*s^4*T7p8ep0
      - 19/72*s^4*T7p7ep1
      + 7069/6912*s^4*T7p7ep0
      - 19/144*s^4*T7p6ep1
      + 19/36*s^4*T7p5ep1
      + 365/1728*s^4*T7p5ep0
      - 1/8*s^4*T7p16ep1
      - 613/864*s^4*T7p16ep0
      - 1/9*s^4*T7p15ep1
      - 5/32*s^4*T7p14ep2
      + 4759/3456*s^4*T7p14ep1
      + 1/16*s^4*T7p11ep2
      - 2009/3456*s^4*T7p11ep1
      + 70763/207360*s^4*T7p11ep0
      - 1/16*s^4*T7p10ep2
      + 2009/3456*s^4*T7p10ep1
      - 254123/207360*s^4*T7p10ep0
      - 251/324*s^4*T6p9ep1
      - 893023/1036800*s^4*T6p9ep0
      - 1/3*s^4*T6p18ep1
      + 25109/64800*s^4*T6p18ep0
      + 19/24*s^4*T6p17ep1
      + 47759/34560*s^4*T6p17ep0
      - 1/32*s^4*T6p16ep2
      + 3073/23040*s^4*T6p16ep1
      - 1/16*s^4*T6p15ep2
      - 3/16*s^4*T6p14ep2
      + 361/384*s^4*T6p14ep1
      - 1905541/207360*s^4*T6p14ep0
      + 1/8*s^4*T6p13ep2
      - 689/576*s^4*T6p13ep1
      + 2374657/777600*s^4*T6p13ep0
      - 3/16*s^4*T6p12ep2
      + 845/1728*s^4*T6p12ep1
      - 6893567/1451520*s^4*T6p12ep0
      + 1/16*s^4*T6p11ep2
      - 325/1728*s^4*T6p11ep1
      + 409987/311040*s^4*T6p11ep0
      + 2641/648*s^4*T6p10ep1
      + 938461/86400*s^4*T6p10ep0
      + 3/32*s^4*T5p8ep2
      - 339559/138240*s^4*T5p8ep1
      - 79/108*s^4*T5p11ep1
      + 972823/165888*s^4*T5p11ep0
      - 2/3*s^4*T4LVB7ep1
      + 43/72*s^4*T4LVB6ep1
      - 1/72*s^4*T4LT4ep2
      + 19/216*s^4*T4LT2ep2
      + 3/8*s^4*T3L61ep1
      + 2301752441/6220800*s^4*zeta5
      - 302323874749/261273600*s^4*zeta3
      - 169/324*s^4*zeta3^2
      - 3437/9*s^4*a5
      - 12*s^4*a4
      - 85476397/82944*s^4*logm
      - 2*s^4*logm*T7p9ep0
      + 31/18*s^4*logm*T7p8ep0
      + 19/9*s^4*logm*T7p7ep0
      - 38/9*s^4*logm*T7p5ep0
      + s^4*logm*T7p16ep0
      + 5/4*s^4*logm*T7p14ep1
      - 1/2*s^4*logm*T7p11ep1
      + 2009/432*s^4*logm*T7p11ep0
      + 1/2*s^4*logm*T7p10ep1
      - 2009/432*s^4*logm*T7p10ep0
      + 502/81*s^4*logm*T6p9ep0
      + 8/3*s^4*logm*T6p18ep0
      - 19/3*s^4*logm*T6p17ep0
      + 1/4*s^4*logm*T6p16ep1
      + 3/2*s^4*logm*T6p14ep1
      - 361/48*s^4*logm*T6p14ep0
      - s^4*logm*T6p13ep1
      + 689/72*s^4*logm*T6p13ep0
      + 3/2*s^4*logm*T6p12ep1
      - 845/216*s^4*logm*T6p12ep0
      - 1/2*s^4*logm*T6p11ep1
      + 325/216*s^4*logm*T6p11ep0
      - 2641/81*s^4*logm*T6p10ep0
      - 3/4*s^4*logm*T5p8ep1
      + 158/27*s^4*logm*T5p11ep0
      + 9817/90*s^4*logm*zeta5
      + 61087/288*s^4*logm*zeta3
      - 13/2*s^4*logm^2
      + 2*s^4*logm^2*T7p11ep0
      - 2*s^4*logm^2*T7p10ep0
      - 6*s^4*logm^2*T6p14ep0
      + 4*s^4*logm^2*T6p13ep0
      - 6*s^4*logm^2*T6p12ep0
      + 2*s^4*logm^2*T6p11ep0
      - 742/9*s^4*logm^2*zeta3
      - 3437/45*s^4*log2*a4
      - 1/2*s^4*log2^4
      - 49/8*s^4*ls5pithird*sqrt3
      - 2033/486*s^4*ls4pithird*sqrt3
      + 8*s^4*ls4pithird*sqrt3*logm
      + 3*s^4*ls4pithird*sqrt3*log3
      + 243/32*s^4*ls5p*sqrt3
      + 110325179/806400*s^4*ls3*sqrt3
      - 2033/36*s^4*ls3*sqrt3*logm
      + 54*s^4*ls3*sqrt3*logm^2
      - 2033/96*s^4*ls3*sqrt3*log3
      + 81/2*s^4*ls3*sqrt3*log3*logm
      + 243/32*s^4*ls3*sqrt3*log3^2
      + 5403506491/16588800*s^4*ls2*sqrt3
      - 3/4*s^4*ls2*sqrt3*zeta3
      - 117205/432*s^4*ls2*sqrt3*logm
      + 96*s^4*ls2*sqrt3*logm^2
      - 110325179/806400*s^4*ls2*sqrt3*log3
      + 2033/36*s^4*ls2*sqrt3*log3*logm
      - 54*s^4*ls2*sqrt3*log3*logm^2
      + 2033/192*s^4*ls2*sqrt3*log3^2
      - 81/4*s^4*ls2*sqrt3*log3^2*logm
      - 81/32*s^4*ls2*sqrt3*log3^3
      - 850541/13824*s^4*ls2^2
      - 2013/16*s^4*ls2^2*logm
      - 36*s^4*ls2^2*logm^2
      - 46759/3888*s^4*pi*sqrt3*zeta3
      + 23*s^4*pi*sqrt3*logm*zeta3
      + 69/8*s^4*pi*sqrt3*log3*zeta3
      - 81/8*s^4*pi*ls4p*sqrt3
      - 36443493833/746496000*s^4*pi^2
      - 3245095/1119744*s^4*pi^2*zeta3
      + 6840791/186624*s^4*pi^2*logm
      + 131/36*s^4*pi^2*logm*zeta3
      + 91/18*s^4*pi^2*logm^2
      + 361/48*s^4*pi^2*log2
      + 1/2*s^4*pi^2*log2^2
      - 3437/1620*s^4*pi^2*log2^3
      + 63/16*s^4*pi^2*ls3*sqrt3
      + 2033/2592*s^4*pi^2*ls2*sqrt3
      - 3/2*s^4*pi^2*ls2*sqrt3*logm
      - 9/16*s^4*pi^2*ls2*sqrt3*log3
      + 110325179/14515200*s^4*pi^3*sqrt3
      - 2033/648*s^4*pi^3*sqrt3*logm
      + 3*s^4*pi^3*sqrt3*logm^2
      - 2033/1728*s^4*pi^3*sqrt3*log3
      + 9/4*s^4*pi^3*sqrt3*log3*logm
      + 27/64*s^4*pi^3*sqrt3*log3^2
      + 105756241679/15676416000*s^4*pi^4
      + 98653/466560*s^4*pi^4*logm
      + 38/45*s^4*pi^4*logm^2
      - 226081/51840*s^4*pi^4*log2
      + 1/9*s^4*pi^5*sqrt3
      + 102107/1088640*s^4*pi^6
      - 304499/7776*s^4*c4
      - 8/3*s^4*c4*logm
      + 3437/1080*s^4*c4*log2
      + 2033/144*ls4*sqrt3
      - 27*ls4*sqrt3*logm
      - 81/8*ls4*sqrt3*log3
      - 2033/72*ls4*s^2*sqrt3
      + 54*ls4*s^2*sqrt3*logm
      + 81/4*ls4*s^2*sqrt3*log3
      + 2033/144*ls4*s^4*sqrt3
      - 27*ls4*s^4*sqrt3*logm
      - 81/8*ls4*s^4*sqrt3*log3
      + 81/16*ls5*sqrt3
      - 81/8*ls5*s^2*sqrt3
      + 81/16*ls5*s^4*sqrt3
   )

   + (MZ/Mt)^6 * (
      - 13/105
      + 8/21*s^2
      - 2/5*s^4
      + 2/15*s^6
   )

   + (MZ/Mt)^6*alphas/pi*cf * (
      - 11341/50400
      - 1/45*pi^2
      + 1463/2025*s^2
      + 1/15*s^2*pi^2
      - 5/6*s^4
      - 1/15*s^4*pi^2
      + 5/18*s^6
      + 1/45*s^6*pi^2
   )

   + (MZ/Mt)^6*(alphas/pi)^2*cf*tf * (
      + 1178417/516096000
      + 18179/5898240*zeta3
      - 7/1200*logMZ
      + 7/1200*logm
   )

   + (MZ/Mt)^6*(alphas/pi)^2*cf*tf*nl * (
      + 96653/486000
      - 4/45*zeta3
      - 11341/75600*logm
      + 2389/56700*pi^2
      - 2/135*pi^2*logm
      - 110759/182250*s^2
      + 4/15*s^2*zeta3
      + 2926/6075*s^2*logm
      - 2449/18900*s^2*pi^2
      + 2/45*s^2*pi^2*logm
      + 1373/2160*s^4
      - 4/15*s^4*zeta3
      - 5/9*s^4*logm
      + 367/2700*s^4*pi^2
      - 2/45*s^4*pi^2*logm
      - 1373/6480*s^6
      + 4/45*s^6*zeta3
      + 5/27*s^6*logm
      - 367/8100*s^6*pi^2
      + 2/135*s^6*pi^2*logm
   )

   + (MZ/Mt)^6*(alphas/pi)^2*cf*nh*tf * (
      - 928968667843/1365590016000
      + 306903967/35389440*zeta3
      + 1303/529200*logMZ
      - 1/1260*logMZ^2
      - 8069/52920*logm
      + 1/630*logm*logMZ
      - 1/1260*logm^2
      - 191/25*ls2*sqrt3
      - 83/1008*pi^2
      - 2/135*pi^2*logm
      + 165850312427/85349376000*s^2
      - 57480551/2211840*s^2*zeta3
      - 1303/793800*s^2*logMZ
      + 1/1890*s^2*logMZ^2
      + 1150901/2381400*s^2*logm
      - 1/945*s^2*logm*logMZ
      + 1/1890*s^2*logm^2
      + 573/25*s^2*ls2*sqrt3
      + 1919/7560*s^2*pi^2
      + 2/45*s^2*pi^2*logm
      - 9661/5400*s^4
      + 1168/45*s^4*zeta3
      - 5/9*s^4*logm
      - 573/25*s^4*ls2*sqrt3
      - 4/15*s^4*pi^2
      - 2/45*s^4*pi^2*logm
      + 9661/16200*s^6
      - 1168/135*s^6*zeta3
      + 5/27*s^6*logm
      + 191/25*s^6*ls2*sqrt3
      + 4/45*s^6*pi^2
      + 2/135*s^6*pi^2*logm
   )

   + (MZ/Mt)^6*(alphas/pi)^2*cf*nh*tf*i * (
      - 1303/1587600*s^2*pi
      + 1/1890*s^2*pi*logMZ
      - 1/1890*s^2*pi*logm
      + 1303/1190700*s^4*pi
      - 2/2835*s^4*pi*logMZ
      + 2/2835*s^4*pi*logm
   )

   + (MZ/Mt)^6*(alphas/pi)^2*cf*ca * (
      - 39795455611/83607552000
      + 103572527/137625600*zeta3
      + 124751/302400*logm
      - 6187/7200*ls2*sqrt3
      + 9/20*ls2^2
      - 512179/13608000*pi^2
      + 11/270*pi^2*logm
      - 13/105*pi^2*log2
      + 1/400*pi^4
      + 6872218663/2239488000*s^2
      - 118026179/33177600*s^2*zeta3
      - 16093/12150*s^2*logm
      + 6187/2400*s^2*ls2*sqrt3
      - 27/20*s^2*ls2^2
      + 497779/4536000*s^2*pi^2
      - 11/90*s^2*pi^2*logm
      + 8/21*s^2*pi^2*log2
      - 3/400*s^2*pi^4
      - 112693/43200*s^4
      + 2711/900*s^4*zeta3
      + 55/36*s^4*logm
      - 6187/2400*s^4*ls2*sqrt3
      + 27/20*s^4*ls2^2
      - 66997/648000*s^4*pi^2
      + 11/90*s^4*pi^2*logm
      - 2/5*s^4*pi^2*log2
      + 3/400*s^4*pi^4
      + 112693/129600*s^6
      - 2711/2700*s^6*zeta3
      - 55/108*s^6*logm
      + 6187/7200*s^6*ls2*sqrt3
      - 9/20*s^6*ls2^2
      + 66997/1944000*s^6*pi^2
      - 11/270*s^6*pi^2*logm
      + 2/15*s^6*pi^2*log2
      - 1/400*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^2*cf^2 * (
      + 4053926579/1672151040
      - 2306459047/619315200*zeta3
      + 6187/3600*ls2*sqrt3
      - 9/10*ls2^2
      - 358373/1701000*pi^2
      + 26/105*pi^2*log2
      + 1/1080*pi^4
      + 262877857/44789760*s^2
      + 1891649/5529600*s^2*zeta3
      - 6187/1200*s^2*ls2*sqrt3
      + 27/10*s^2*ls2^2
      + 365123/567000*s^2*pi^2
      - 16/21*s^2*pi^2*log2
      - 1/360*s^2*pi^4
      - 15229/17280*s^4
      - 4261/900*s^4*zeta3
      + 6187/1200*s^4*ls2*sqrt3
      - 27/10*s^4*ls2^2
      - 54089/81000*s^4*pi^2
      + 4/5*s^4*pi^2*log2
      + 1/360*s^4*pi^4
      + 15229/51840*s^6
      + 4261/2700*s^6*zeta3
      - 6187/3600*s^6*ls2*sqrt3
      + 9/10*s^6*ls2^2
      + 54089/243000*s^6*pi^2
      - 4/15*s^6*pi^2*log2
      - 1/1080*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*d33FF/nc * (
      + 351801179590009/251073478656000
      + 3460646581103/3719607091200*zeta3
      + 97011619/58060800*a4
      - 110401/145800*logMZ
      + 29/45*logMZ*zeta3
      + 110401/145800*logm
      - 29/45*logm*zeta3
      + 97011619/1393459200*log2^4
      - 97011619/1393459200*pi^2*log2^2
      - 5222163439/167215104000*pi^4
      - 3529731949993/2324754432000*s^2
      - 3590775427951/2789705318400*s^2*zeta3
      - 97011619/43545600*s^2*a4
      + 110401/145800*s^2*logMZ
      - 29/45*s^2*logMZ*zeta3
      - 110401/145800*s^2*logm
      + 29/45*s^2*logm*zeta3
      - 97011619/1045094400*s^2*log2^4
      + 97011619/1045094400*s^2*pi^2*log2^2
      + 4848337903/125411328000*s^2*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*d33FF/nc*i * (
      + 110401/291600*s^2*pi
      - 29/90*s^2*pi*zeta3
      - 110401/164025*s^4*pi
      + 232/405*s^4*pi*zeta3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*tf^2*nl * (
      + 28061719439/2508226560000
      - 630749/212336640*zeta3
      - 2597/552960*a4
      - 14321/2916000*logMZ
      + 7/4860*logMZ^2
      + 83143723/10450944000*logm
      + 18179/4423680*logm*zeta3
      - 259/24300*logm*logMZ
      + 56/6075*logm^2
      - 2597/13271040*log2^4
      - 7/19440*pi^2
      + 2597/13271040*pi^2*log2^2
      + 127253/1592524800*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*tf^2*nl^2 * (
      - 10635341/51030000
      + 14/2025*zeta3
      + 96653/364500*logm
      - 16/135*logm*zeta3
      - 11341/113400*logm^2
      - 268283/5103000*pi^2
      + 2389/42525*pi^2*logm
      - 4/405*pi^2*logm^2
      - 19/12150*pi^4
      + 85482547/131220000*s^2
      - 14/675*s^2*zeta3
      - 221518/273375*s^2*logm
      + 16/45*s^2*logm*zeta3
      + 5852/18225*s^2*logm^2
      + 276083/1701000*s^2*pi^2
      - 2449/14175*s^2*pi^2*logm
      + 4/135*s^2*pi^2*logm^2
      + 19/4050*s^2*pi^4
      - 137659/194400*s^4
      + 14/675*s^4*zeta3
      + 1373/1620*s^4*logm
      - 16/45*s^4*logm*zeta3
      - 10/27*s^4*logm^2
      - 41669/243000*s^4*pi^2
      + 367/2025*s^4*pi^2*logm
      - 4/135*s^4*pi^2*logm^2
      - 19/4050*s^4*pi^4
      + 137659/583200*s^6
      - 14/2025*s^6*zeta3
      - 1373/4860*s^6*logm
      + 16/135*s^6*logm*zeta3
      + 10/81*s^6*logm^2
      + 41669/729000*s^6*pi^2
      - 367/6075*s^6*pi^2*logm
      + 4/405*s^6*pi^2*logm^2
      + 19/12150*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*nh*tf^2 * (
      - 2131688955029/35846737920000
      + 1158401/103219200*zeta3
      - 217/6912*a4
      + 1515284221/32006016000*logMZ
      - 1519/55296*logMZ*zeta3
      - 106/11025*logMZ^2
      + 1/315*logMZ^3
      - 4537100369/102419251200*logm
      + 139699/4423680*logm*zeta3
      + 101/8820*logm*logMZ
      - 1/105*logm*logMZ^2
      - 9/4900*logm^2
      + 1/105*logm^2*logMZ
      - 1/315*logm^3
      - 217/165888*log2^4
      + 53/22050*pi^2
      - 1/420*pi^2*logMZ
      + 1/420*pi^2*logm
      + 217/165888*pi^2*log2^2
      + 10633/19906560*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*nh*tf^2*nl * (
      + 57367470279971753/573547806720000
      - 136/135*T6p14ep0
      + 3652/2025*T6p13ep0
      - 377231122459/19110297600*zeta3
      - 2285/73728*a4
      - 15209/83349000*logMZ
      + 11/7560*logMZ^2
      - 1/2835*logMZ^3
      - 219066922561/341397504000*logm
      + 303758239/26542080*logm*zeta3
      + 37/99225*logm*logMZ
      - 6409/31752*logm^2
      + 1/945*logm^2*logMZ
      - 2/2835*logm^3
      - 2285/1769472*log2^4
      - 382/25*ls3*sqrt3
      - 13927/250*ls2*sqrt3
      - 764/75*ls2*sqrt3*logm
      + 382/25*ls2*sqrt3*log3
      - 3737353/2268000*pi^2
      + 1/3780*pi^2*logMZ
      - 2291/42525*pi^2*logm
      - 8/405*pi^2*logm^2
      + 2285/1769472*pi^2*log2^2
      - 191/225*pi^3*sqrt3
      + 1745150297/9555148800*pi^4
      - 96770007988878403/322620641280000*s^2
      + 136/45*s^2*T6p14ep0
      - 3652/675*s^2*T6p13ep0
      + 23532796379/398131200*s^2*zeta3
      + 2029/41472*s^2*a4
      + 15209/125023500*s^2*logMZ
      - 11/11340*s^2*logMZ^2
      + 2/8505*s^2*logMZ^3
      + 68383831181/38407219200*s^2*logm
      - 56890727/1658880*s^2*logm*zeta3
      - 74/297675*s^2*logm*logMZ
      + 2298337/3572100*s^2*logm^2
      - 2/2835*s^2*logm^2*logMZ
      + 4/8505*s^2*logm^3
      + 2029/995328*s^2*log2^4
      + 1146/25*s^2*ls3*sqrt3
      + 41781/250*s^2*ls2*sqrt3
      + 764/25*s^2*ls2*sqrt3*logm
      - 1146/25*s^2*ls2*sqrt3*log3
      + 799981/162000*s^2*pi^2
      - 1/5670*s^2*pi^2*logMZ
      + 2351/14175*s^2*pi^2*logm
      + 8/135*s^2*pi^2*logm^2
      - 2029/995328*s^2*pi^2*log2^2
      + 191/75*s^2*pi^3*sqrt3
      - 326768081/597196800*s^2*pi^4
      + 145689937/486000*s^4
      - 136/45*s^4*T6p14ep0
      + 3652/675*s^4*T6p13ep0
      - 358324/6075*s^4*zeta3
      - 12457/8100*s^4*logm
      + 4624/135*s^4*logm*zeta3
      - 20/27*s^4*logm^2
      - 1146/25*s^4*ls3*sqrt3
      - 41781/250*s^4*ls2*sqrt3
      - 764/25*s^4*ls2*sqrt3*logm
      + 1146/25*s^4*ls2*sqrt3*log3
      - 33269/6750*s^4*pi^2
      - 353/2025*s^4*pi^2*logm
      - 8/135*s^4*pi^2*logm^2
      - 191/75*s^4*pi^3*sqrt3
      + 3319/6075*s^4*pi^4
      - 145689937/1458000*s^6
      + 136/135*s^6*T6p14ep0
      - 3652/2025*s^6*T6p13ep0
      + 358324/18225*s^6*zeta3
      + 12457/24300*s^6*logm
      - 4624/405*s^6*logm*zeta3
      + 20/81*s^6*logm^2
      + 382/25*s^6*ls3*sqrt3
      + 13927/250*s^6*ls2*sqrt3
      + 764/75*s^6*ls2*sqrt3*logm
      - 382/25*s^6*ls2*sqrt3*log3
      + 33269/20250*s^6*pi^2
      + 353/6075*s^6*pi^2*logm
      + 8/405*s^6*pi^2*logm^2
      + 191/225*s^6*pi^3*sqrt3
      - 3319/18225*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
      + 15209/250047000*s^2*pi
      - 11/11340*s^2*pi*logMZ
      + 1/2835*s^2*pi*logMZ^2
      - 37/297675*s^2*pi*logm
      - 1/2835*s^2*pi*logm^2
      - 1/34020*s^2*pi^3
      - 15209/187535250*s^4*pi
      + 11/8505*s^4*pi*logMZ
      - 4/8505*s^4*pi*logMZ^2
      + 148/893025*s^4*pi*logm
      + 4/8505*s^4*pi*logm^2
      + 1/25515*s^4*pi^3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*nh^2*tf^2 * (
      + 97063463977399/739031040000
      + 10667/4050*T6p9ep0
      - 4204/2025*T6p10ep0
      - 49514362169/1703116800*zeta3
      - 599/486000*logMZ
      + 1/2025*logMZ^2
      - 185541268007/204838502400*logm
      + 306903967/26542080*logm*zeta3
      + 911/396900*logm*logMZ
      - 1/945*logm*logMZ^2
      - 81601/793800*logm^2
      + 2/945*logm^2*logMZ
      - 1/945*logm^3
      - 23593/450*ls3*sqrt3
      - 1996463/13500*ls2*sqrt3
      - 764/75*ls2*sqrt3*logm
      + 23593/450*ls2*sqrt3*log3
      - 665771/40824*pi^2
      - 83/756*pi^2*logm
      - 4/405*pi^2*logm^2
      - 23593/8100*pi^3*sqrt3
      + 69113/364500*pi^4
      - 763922496155447/1939956480000*s^2
      - 10667/1350*s^2*T6p9ep0
      + 4204/675*s^2*T6p10ep0
      + 55587549887/638668800*s^2*zeta3
      + 599/729000*s^2*logMZ
      - 2/6075*s^2*logMZ^2
      + 11053181029/4267468800*s^2*logm
      - 57480551/1658880*s^2*logm*zeta3
      - 911/595350*s^2*logm*logMZ
      + 2/2835*s^2*logm*logMZ^2
      + 576817/1786050*s^2*logm^2
      - 4/2835*s^2*logm^2*logMZ
      + 2/2835*s^2*logm^3
      + 23593/150*s^2*ls3*sqrt3
      + 1996463/4500*s^2*ls2*sqrt3
      + 764/25*s^2*ls2*sqrt3*logm
      - 23593/150*s^2*ls2*sqrt3*log3
      + 5547931/113400*s^2*pi^2
      + 1919/5670*s^2*pi^2*logm
      + 4/135*s^2*pi^2*logm^2
      + 23593/2700*s^2*pi^3*sqrt3
      - 69113/121500*s^2*pi^4
      + 382551229/972000*s^4
      + 10667/1350*s^4*T6p9ep0
      - 4204/675*s^4*T6p10ep0
      - 234583/2700*s^4*zeta3
      - 9661/4050*s^4*logm
      + 4672/135*s^4*logm*zeta3
      - 10/27*s^4*logm^2
      - 23593/150*s^4*ls3*sqrt3
      - 1996463/4500*s^4*ls2*sqrt3
      - 764/25*s^4*ls2*sqrt3*logm
      + 23593/150*s^4*ls2*sqrt3*log3
      - 2377571/48600*s^4*pi^2
      - 16/45*s^4*pi^2*logm
      - 4/135*s^4*pi^2*logm^2
      - 23593/2700*s^4*pi^3*sqrt3
      + 69113/121500*s^4*pi^4
      - 382551229/2916000*s^6
      - 10667/4050*s^6*T6p9ep0
      + 4204/2025*s^6*T6p10ep0
      + 234583/8100*s^6*zeta3
      + 9661/12150*s^6*logm
      - 4672/405*s^6*logm*zeta3
      + 10/81*s^6*logm^2
      + 23593/450*s^6*ls3*sqrt3
      + 1996463/13500*s^6*ls2*sqrt3
      + 764/75*s^6*ls2*sqrt3*logm
      - 23593/450*s^6*ls2*sqrt3*log3
      + 2377571/145800*s^6*pi^2
      + 16/135*s^6*pi^2*logm
      + 4/405*s^6*pi^2*logm^2
      + 23593/8100*s^6*pi^3*sqrt3
      - 69113/364500*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*nh^2*tf^2*i * (
      + 599/1458000*s^2*pi
      - 2/6075*s^2*pi*logMZ
      - 911/1190700*s^2*pi*logm
      + 2/2835*s^2*pi*logm*logMZ
      - 2/2835*s^2*pi*logm^2
      - 599/1093500*s^4*pi
      + 8/18225*s^4*pi*logMZ
      + 911/893025*s^4*pi*logm
      - 8/8505*s^4*pi*logm*logMZ
      + 8/8505*s^4*pi*logm^2
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*tf * (
      - 60081456721969/123986903040000
      + 88903071898489/148784283648000*zeta3
      + 28042369/51609600*a4
      + 54654577/373248000*logMZ
      - 390451/3317760*logMZ*zeta3
      - 77/19440*logMZ^2
      - 6471302473/41803776000*logm
      + 5647309/53084160*logm*zeta3
      + 2849/97200*logm*logMZ
      - 154/6075*logm^2
      + 28042369/1238630400*log2^4
      + 77/77760*pi^2
      - 28042369/1238630400*pi^2*log2^2
      - 282764477/63700992000*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
      + 89/180
      + 1/15*T6p14ep0
      - 2/45*T6p13ep0
      - 131/810*zeta3
      + 2/5*ls2*sqrt3
      + 3/10*ls2^2
      + 31/1620*pi^2
      + 13/2700*pi^4
      - 89/60*s^2
      - 1/5*s^2*T6p14ep0
      + 2/15*s^2*T6p13ep0
      + 131/270*s^2*zeta3
      - 6/5*s^2*ls2*sqrt3
      - 9/10*s^2*ls2^2
      - 31/540*s^2*pi^2
      - 13/900*s^2*pi^4
      + 89/60*s^4
      + 1/5*s^4*T6p14ep0
      - 2/15*s^4*T6p13ep0
      - 131/270*s^4*zeta3
      + 6/5*s^4*ls2*sqrt3
      + 9/10*s^4*ls2^2
      + 31/540*s^4*pi^2
      + 13/900*s^4*pi^4
      - 89/180*s^6
      - 1/15*s^6*T6p14ep0
      + 2/45*s^6*T6p13ep0
      + 131/810*s^6*zeta3
      - 2/5*s^6*ls2*sqrt3
      - 3/10*s^6*ls2^2
      - 31/1620*s^6*pi^2
      - 13/2700*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*tf*nl * (
      + 41365337962361/2149908480000
      + 1/15*T6p14ep1
      + 101/200*T6p14ep0
      - 2/45*T6p13ep1
      - 1171/9720*T6p13ep0
      - 1/45*T3L61ep1
      - 1663/1350*zeta5
      - 13280203406299/2006581248000*zeta3
      - 27976139/38707200*a4
      - 13812596659/2508226560*logm
      - 8/15*logm*T6p14ep0
      + 16/45*logm*T6p13ep0
      + 2436859303/928972800*logm*zeta3
      + 124751/226800*logm^2
      - 27976139/928972800*log2^4
      - 6187/3600*ls3*sqrt3
      - 1297267/1296000*ls2*sqrt3
      - 23467/5400*ls2*sqrt3*logm
      + 6187/3600*ls2*sqrt3*log3
      + 93/50*ls2^2
      - 9/5*ls2^2*logm
      + 14686943/77760000*pi^2
      - 19/243*pi^2*zeta3
      - 548617/1458000*pi^2*logm
      + 22/405*pi^2*logm^2
      + 286/945*pi^2*log2
      - 52/315*pi^2*log2*logm
      - 6957283/132710400*pi^2*log2^2
      - 6187/64800*pi^3*sqrt3
      + 18540441943/200658124800*pi^4
      - 19/540*pi^4*logm
      - 208/2025*c4
      - 23573696674307/403107840000*s^2
      - 1/5*s^2*T6p14ep1
      - 303/200*s^2*T6p14ep0
      + 2/15*s^2*T6p13ep1
      + 1171/3240*s^2*T6p13ep0
      + 1/15*s^2*T3L61ep1
      + 1663/450*s^2*zeta5
      + 135245603287/5971968000*s^2*zeta3
      + 1338337/622080*s^2*a4
      + 31557655591/1679616000*s^2*logm
      + 8/5*s^2*logm*T6p14ep0
      - 16/15*s^2*logm*T6p13ep0
      - 238940099/24883200*s^2*logm*zeta3
      - 32186/18225*s^2*logm^2
      + 1338337/14929920*s^2*log2^4
      + 6187/1200*s^2*ls3*sqrt3
      + 1297267/432000*s^2*ls2*sqrt3
      + 23467/1800*s^2*ls2*sqrt3*logm
      - 6187/1200*s^2*ls2*sqrt3*log3
      - 279/50*s^2*ls2^2
      + 27/5*s^2*ls2^2*logm
      - 1676327/2880000*s^2*pi^2
      + 19/81*s^2*pi^2*zeta3
      + 552217/486000*s^2*pi^2*logm
      - 22/135*s^2*pi^2*logm^2
      - 176/189*s^2*pi^2*log2
      + 32/63*s^2*pi^2*log2*logm
      + 17173721/104509440*s^2*pi^2*log2^2
      + 6187/21600*s^2*pi^3*sqrt3
      - 3834716791/12541132800*s^2*pi^4
      + 19/180*s^2*pi^4*logm
      + 208/675*s^2*c4
      + 1220987791/20736000*s^4
      + 1/5*s^4*T6p14ep1
      + 303/200*s^4*T6p14ep0
      - 2/15*s^4*T6p13ep1
      - 1171/3240*s^4*T6p13ep0
      - 1/15*s^4*T3L61ep1
      - 1663/450*s^4*zeta5
      - 125979043/5832000*s^4*zeta3
      - 32/15*s^4*a4
      - 1837/100*s^4*logm
      - 8/5*s^4*logm*T6p14ep0
      + 16/15*s^4*logm*T6p13ep0
      + 1997/225*s^4*logm*zeta3
      + 55/27*s^4*logm^2
      - 4/45*s^4*log2^4
      - 6187/1200*s^4*ls3*sqrt3
      - 1297267/432000*s^4*ls2*sqrt3
      - 23467/1800*s^4*ls2*sqrt3*logm
      + 6187/1200*s^4*ls2*sqrt3*log3
      + 279/50*s^4*ls2^2
      - 27/5*s^4*ls2^2*logm
      + 15886943/25920000*s^4*pi^2
      - 19/81*s^4*pi^2*zeta3
      - 559417/486000*s^4*pi^2*logm
      + 22/135*s^4*pi^2*logm^2
      + 44/45*s^4*pi^2*log2
      - 8/15*s^4*pi^2*log2*logm
      - 8/45*s^4*pi^2*log2^2
      - 6187/21600*s^4*pi^3*sqrt3
      + 85463/291600*s^4*pi^4
      - 19/180*s^4*pi^4*logm
      - 208/675*s^4*c4
      - 1220987791/62208000*s^6
      - 1/15*s^6*T6p14ep1
      - 101/200*s^6*T6p14ep0
      + 2/45*s^6*T6p13ep1
      + 1171/9720*s^6*T6p13ep0
      + 1/45*s^6*T3L61ep1
      + 1663/1350*s^6*zeta5
      + 125979043/17496000*s^6*zeta3
      + 32/45*s^6*a4
      + 1837/300*s^6*logm
      + 8/15*s^6*logm*T6p14ep0
      - 16/45*s^6*logm*T6p13ep0
      - 1997/675*s^6*logm*zeta3
      - 55/81*s^6*logm^2
      + 4/135*s^6*log2^4
      + 6187/3600*s^6*ls3*sqrt3
      + 1297267/1296000*s^6*ls2*sqrt3
      + 23467/5400*s^6*ls2*sqrt3*logm
      - 6187/3600*s^6*ls2*sqrt3*log3
      - 93/50*s^6*ls2^2
      + 9/5*s^6*ls2^2*logm
      - 15886943/77760000*s^6*pi^2
      + 19/243*s^6*pi^2*zeta3
      + 559417/1458000*s^6*pi^2*logm
      - 22/405*s^6*pi^2*logm^2
      - 44/135*s^6*pi^2*log2
      + 8/45*s^6*pi^2*log2*logm
      + 8/135*s^6*pi^2*log2^2
      + 6187/64800*s^6*pi^3*sqrt3
      - 85463/874800*s^6*pi^4
      + 19/540*s^6*pi^4*logm
      + 208/2025*s^6*c4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
      + 20100757/76800
      - 7/120*T7p8ep0
      - 7/240*T7p7ep0
      + 7/120*T7p5ep0
      - 5983/4800*T6p9ep0
      + 7/80*T6p17ep0
      - 7/120*T6p13ep0
      + 11/15*T6p12ep0
      - 11/45*T6p11ep0
      + 17699/3600*T6p10ep0
      + 7/12*zeta5
      - 13258703/259200*zeta3
      - 25619/1600*ls3*sqrt3
      - 12631/480*ls2*sqrt3
      + 25619/1600*ls2*sqrt3*log3
      + 21/16*ls2^2
      + 139603/51840*pi^2
      - 25619/28800*pi^3*sqrt3
      - 11363/108000*pi^4
      - 20100757/25600*s^2
      + 7/40*s^2*T7p8ep0
      + 7/80*s^2*T7p7ep0
      - 7/40*s^2*T7p5ep0
      + 5983/1600*s^2*T6p9ep0
      - 21/80*s^2*T6p17ep0
      + 7/40*s^2*T6p13ep0
      - 11/5*s^2*T6p12ep0
      + 11/15*s^2*T6p11ep0
      - 17699/1200*s^2*T6p10ep0
      - 7/4*s^2*zeta5
      + 13258703/86400*s^2*zeta3
      + 76857/1600*s^2*ls3*sqrt3
      + 12631/160*s^2*ls2*sqrt3
      - 76857/1600*s^2*ls2*sqrt3*log3
      - 63/16*s^2*ls2^2
      - 139603/17280*s^2*pi^2
      + 25619/9600*s^2*pi^3*sqrt3
      + 11363/36000*s^2*pi^4
      + 20100757/25600*s^4
      - 7/40*s^4*T7p8ep0
      - 7/80*s^4*T7p7ep0
      + 7/40*s^4*T7p5ep0
      - 5983/1600*s^4*T6p9ep0
      + 21/80*s^4*T6p17ep0
      - 7/40*s^4*T6p13ep0
      + 11/5*s^4*T6p12ep0
      - 11/15*s^4*T6p11ep0
      + 17699/1200*s^4*T6p10ep0
      + 7/4*s^4*zeta5
      - 13258703/86400*s^4*zeta3
      - 76857/1600*s^4*ls3*sqrt3
      - 12631/160*s^4*ls2*sqrt3
      + 76857/1600*s^4*ls2*sqrt3*log3
      + 63/16*s^4*ls2^2
      + 139603/17280*s^4*pi^2
      - 25619/9600*s^4*pi^3*sqrt3
      - 11363/36000*s^4*pi^4
      - 20100757/76800*s^6
      + 7/120*s^6*T7p8ep0
      + 7/240*s^6*T7p7ep0
      - 7/120*s^6*T7p5ep0
      + 5983/4800*s^6*T6p9ep0
      - 7/80*s^6*T6p17ep0
      + 7/120*s^6*T6p13ep0
      - 11/15*s^6*T6p12ep0
      + 11/45*s^6*T6p11ep0
      - 17699/3600*s^6*T6p10ep0
      - 7/12*s^6*zeta5
      + 13258703/259200*s^6*zeta3
      + 25619/1600*s^6*ls3*sqrt3
      + 12631/480*s^6*ls2*sqrt3
      - 25619/1600*s^6*ls2*sqrt3*log3
      - 21/16*s^6*ls2^2
      - 139603/51840*s^6*pi^2
      + 25619/28800*s^6*pi^3*sqrt3
      + 11363/108000*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*nh*tf * (
      + 1071550475770172962483/1265410332426240000
      + 7/60*T8p5ep0
      + 49/90*T7p9ep0
      - 7/120*T7p8ep1
      - 859/7200*T7p8ep0
      - 7/240*T7p7ep1
      + 307/4800*T7p7ep0
      + 7/120*T7p5ep1
      - 451/7200*T7p5ep0
      + 1/45*T7p16ep0
      + 30347/27000*T7p13ep0
      - 7/48*T7p12ep0
      - 5983/4800*T6p9ep1
      + 59771579/23328000*T6p9ep0
      + 3350033/972000*T6p18ep0
      + 7/80*T6p17ep1
      - 240883/388800*T6p17ep0
      - 3559/6480*T6p16ep1
      - 1067/360*T6p14ep0
      - 7/120*T6p13ep1
      + 1177337/194400*T6p13ep0
      + 11/15*T6p12ep1
      - 749514611/149688000*T6p12ep0
      - 11/45*T6p11ep1
      + 60227/64800*T6p11ep0
      + 17699/3600*T6p10ep1
      + 4731499/1458000*T6p10ep0
      + 5449/12960*T5p8ep1
      + 6056651/1944000*T5p11ep0
      - 1/45*T3L61ep1
      + 31148557/756000*zeta5
      - 11299857855571197317/56240459218944000*zeta3
      - 37322595923/16257024000*a4
      + 61445851/4000752000*logMZ
      - 271/13824*logMZ*zeta3
      + 175597/38102400*logMZ^2
      - 43/45360*logMZ^3
      - 3673349049634927/1755758592000*logm
      + 7/15*logm*T7p8ep0
      + 7/30*logm*T7p7ep0
      - 7/15*logm*T7p5ep0
      + 5983/600*logm*T6p9ep0
      - 7/10*logm*T6p17ep0
      + 7/15*logm*T6p13ep0
      - 88/15*logm*T6p12ep0
      + 88/45*logm*T6p11ep0
      - 17699/450*logm*T6p10ep0
      - 14/3*logm*zeta5
      + 1406257558141/3715891200*logm*zeta3
      - 347593/19051200*logm*logMZ
      + 29/5040*logm*logMZ^2
      + 3068251/5443200*logm^2
      - 131/15120*logm^2*logMZ
      + 5/1296*logm^3
      - 37322595923/390168576000*log2^4
      + 25619/2700*ls4pithird*sqrt3
      - 23762836583/199584000*ls3*sqrt3
      + 25619/200*ls3*sqrt3*logm
      + 76857/1600*ls3*sqrt3*log3
      - 69245469169/213840000*ls2*sqrt3
      + 51275/216*ls2*sqrt3*logm
      + 23762836583/199584000*ls2*sqrt3*log3
      - 25619/200*ls2*sqrt3*log3*logm
      - 76857/3200*ls2*sqrt3*log3^2
      + 417583/14400*ls2^2
      - 99/10*ls2^2*logm
      + 589237/21600*pi*sqrt3*zeta3
      - 4267937449213/452656512000*pi^2
      - 79607/340200*pi^2*zeta3
      + 43/60480*pi^2*logMZ
      - 870007141/40824000*pi^2*logm
      + 22/405*pi^2*logm^2
      + 1664/945*pi^2*log2
      - 52/315*pi^2*log2*logm
      + 37322595923/390168576000*pi^2*log2^2
      - 25619/14400*pi^2*ls2*sqrt3
      - 23762836583/3592512000*pi^3*sqrt3
      + 25619/3600*pi^3*sqrt3*logm
      + 25619/9600*pi^3*sqrt3*log3
      + 2033591525101333/4635202682880000*pi^4
      + 2852/3375*pi^4*logm
      + 7091/12150*c4
      - 60304443741306007171/23726443732992000*s^2
      - 7/20*s^2*T8p5ep0
      - 49/30*s^2*T7p9ep0
      + 7/40*s^2*T7p8ep1
      + 859/2400*s^2*T7p8ep0
      + 7/80*s^2*T7p7ep1
      - 307/1600*s^2*T7p7ep0
      - 7/40*s^2*T7p5ep1
      + 451/2400*s^2*T7p5ep0
      - 1/15*s^2*T7p16ep0
      - 30347/9000*s^2*T7p13ep0
      + 7/16*s^2*T7p12ep0
      + 5983/1600*s^2*T6p9ep1
      - 59771579/7776000*s^2*T6p9ep0
      - 3350033/324000*s^2*T6p18ep0
      - 21/80*s^2*T6p17ep1
      + 240883/129600*s^2*T6p17ep0
      + 3559/2160*s^2*T6p16ep1
      + 1067/120*s^2*T6p14ep0
      + 7/40*s^2*T6p13ep1
      - 1177337/64800*s^2*T6p13ep0
      - 11/5*s^2*T6p12ep1
      + 749514611/49896000*s^2*T6p12ep0
      + 11/15*s^2*T6p11ep1
      - 60227/21600*s^2*T6p11ep0
      - 17699/1200*s^2*T6p10ep1
      - 4731499/486000*s^2*T6p10ep0
      - 5449/4320*s^2*T5p8ep1
      - 6056651/648000*s^2*T5p11ep0
      + 1/15*s^2*T3L61ep1
      - 13386553/108000*s^2*zeta5
      + 5597117141752777/9299017728000*s^2*zeta3
      + 55157449/11612160*s^2*a4
      - 61445851/6001128000*s^2*logMZ
      + 271/20736*s^2*logMZ*zeta3
      - 175597/57153600*s^2*logMZ^2
      + 43/68040*s^2*logMZ^3
      + 2067098054038981/329204736000*s^2*logm
      - 7/5*s^2*logm*T7p8ep0
      - 7/10*s^2*logm*T7p7ep0
      + 7/5*s^2*logm*T7p5ep0
      - 5983/200*s^2*logm*T6p9ep0
      + 21/10*s^2*logm*T6p17ep0
      - 7/5*s^2*logm*T6p13ep0
      + 88/5*s^2*logm*T6p12ep0
      - 88/15*s^2*logm*T6p11ep0
      + 17699/150*s^2*logm*T6p10ep0
      + 14*s^2*logm*zeta5
      - 113181321449/99532800*s^2*logm*zeta3
      + 347593/28576800*s^2*logm*logMZ
      - 29/7560*s^2*logm*logMZ^2
      - 322079/181440*s^2*logm^2
      + 131/22680*s^2*logm^2*logMZ
      - 5/1944*s^2*logm^3
      + 55157449/278691840*s^2*log2^4
      - 25619/900*s^2*ls4pithird*sqrt3
      + 23762836583/66528000*s^2*ls3*sqrt3
      - 76857/200*s^2*ls3*sqrt3*logm
      - 230571/1600*s^2*ls3*sqrt3*log3
      + 69245469169/71280000*s^2*ls2*sqrt3
      - 51275/72*s^2*ls2*sqrt3*logm
      - 23762836583/66528000*s^2*ls2*sqrt3*log3
      + 76857/200*s^2*ls2*sqrt3*log3*logm
      + 230571/3200*s^2*ls2*sqrt3*log3^2
      - 417583/4800*s^2*ls2^2
      + 297/10*s^2*ls2^2*logm
      - 589237/7200*s^2*pi*sqrt3*zeta3
      + 4285454463343/150885504000*s^2*pi^2
      + 79067/113400*s^2*pi^2*zeta3
      - 43/90720*s^2*pi^2*logMZ
      + 434793533/6804000*s^2*pi^2*logm
      - 22/135*s^2*pi^2*logm^2
      - 1024/189*s^2*pi^2*log2
      + 32/63*s^2*pi^2*log2*logm
      - 55157449/278691840*s^2*pi^2*log2^2
      + 25619/4800*s^2*pi^2*ls2*sqrt3
      + 23762836583/1197504000*s^2*pi^3*sqrt3
      - 25619/1200*s^2*pi^3*sqrt3*logm
      - 25619/3200*s^2*pi^3*sqrt3*log3
      - 35416405113473/27590492160000*s^2*pi^4
      - 2852/1125*s^2*pi^4*logm
      - 7091/4050*s^2*c4
      + 17126643695419/6735960000*s^4
      + 7/20*s^4*T8p5ep0
      + 49/30*s^4*T7p9ep0
      - 7/40*s^4*T7p8ep1
      - 859/2400*s^4*T7p8ep0
      - 7/80*s^4*T7p7ep1
      + 307/1600*s^4*T7p7ep0
      + 7/40*s^4*T7p5ep1
      - 451/2400*s^4*T7p5ep0
      + 1/15*s^4*T7p16ep0
      + 30347/9000*s^4*T7p13ep0
      - 7/16*s^4*T7p12ep0
      - 5983/1600*s^4*T6p9ep1
      + 59771579/7776000*s^4*T6p9ep0
      + 3350033/324000*s^4*T6p18ep0
      + 21/80*s^4*T6p17ep1
      - 240883/129600*s^4*T6p17ep0
      - 3559/2160*s^4*T6p16ep1
      - 1067/120*s^4*T6p14ep0
      - 7/40*s^4*T6p13ep1
      + 1177337/64800*s^4*T6p13ep0
      + 11/5*s^4*T6p12ep1
      - 749514611/49896000*s^4*T6p12ep0
      - 11/15*s^4*T6p11ep1
      + 60227/21600*s^4*T6p11ep0
      + 17699/1200*s^4*T6p10ep1
      + 4731499/486000*s^4*T6p10ep0
      + 5449/4320*s^4*T5p8ep1
      + 6056651/648000*s^4*T5p11ep0
      - 1/15*s^4*T3L61ep1
      + 4451851/36000*s^4*zeta5
      - 2156225233873/3592512000*s^4*zeta3
      - 32/15*s^4*a4
      - 21700567/3456*s^4*logm
      + 7/5*s^4*logm*T7p8ep0
      + 7/10*s^4*logm*T7p7ep0
      - 7/5*s^4*logm*T7p5ep0
      + 5983/200*s^4*logm*T6p9ep0
      - 21/10*s^4*logm*T6p17ep0
      + 7/5*s^4*logm*T6p13ep0
      - 88/5*s^4*logm*T6p12ep0
      + 88/15*s^4*logm*T6p11ep0
      - 17699/150*s^4*logm*T6p10ep0
      - 14*s^4*logm*zeta5
      + 4091413/3600*s^4*logm*zeta3
      + 55/27*s^4*logm^2
      - 4/45*s^4*log2^4
      + 25619/900*s^4*ls4pithird*sqrt3
      - 23762836583/66528000*s^4*ls3*sqrt3
      + 76857/200*s^4*ls3*sqrt3*logm
      + 230571/1600*s^4*ls3*sqrt3*log3
      - 69245469169/71280000*s^4*ls2*sqrt3
      + 51275/72*s^4*ls2*sqrt3*logm
      + 23762836583/66528000*s^4*ls2*sqrt3*log3
      - 76857/200*s^4*ls2*sqrt3*log3*logm
      - 230571/3200*s^4*ls2*sqrt3*log3^2
      + 417583/4800*s^4*ls2^2
      - 297/10*s^4*ls2^2*logm
      + 589237/7200*s^4*pi*sqrt3*zeta3
      - 88187425627/3079296000*s^4*pi^2
      - 11141/16200*s^4*pi^2*zeta3
      - 1939342/30375*s^4*pi^2*logm
      + 22/135*s^4*pi^2*logm^2
      + 256/45*s^4*pi^2*log2
      - 8/15*s^4*pi^2*log2*logm
      + 4/45*s^4*pi^2*log2^2
      - 25619/4800*s^4*pi^2*ls2*sqrt3
      - 23762836583/1197504000*s^4*pi^3*sqrt3
      + 25619/1200*s^4*pi^3*sqrt3*logm
      + 25619/3200*s^4*pi^3*sqrt3*log3
      + 33711459077/26943840000*s^4*pi^4
      + 2852/1125*s^4*pi^4*logm
      + 7091/4050*s^4*c4
      - 17126643695419/20207880000*s^6
      - 7/60*s^6*T8p5ep0
      - 49/90*s^6*T7p9ep0
      + 7/120*s^6*T7p8ep1
      + 859/7200*s^6*T7p8ep0
      + 7/240*s^6*T7p7ep1
      - 307/4800*s^6*T7p7ep0
      - 7/120*s^6*T7p5ep1
      + 451/7200*s^6*T7p5ep0
      - 1/45*s^6*T7p16ep0
      - 30347/27000*s^6*T7p13ep0
      + 7/48*s^6*T7p12ep0
      + 5983/4800*s^6*T6p9ep1
      - 59771579/23328000*s^6*T6p9ep0
      - 3350033/972000*s^6*T6p18ep0
      - 7/80*s^6*T6p17ep1
      + 240883/388800*s^6*T6p17ep0
      + 3559/6480*s^6*T6p16ep1
      + 1067/360*s^6*T6p14ep0
      + 7/120*s^6*T6p13ep1
      - 1177337/194400*s^6*T6p13ep0
      - 11/15*s^6*T6p12ep1
      + 749514611/149688000*s^6*T6p12ep0
      + 11/45*s^6*T6p11ep1
      - 60227/64800*s^6*T6p11ep0
      - 17699/3600*s^6*T6p10ep1
      - 4731499/1458000*s^6*T6p10ep0
      - 5449/12960*s^6*T5p8ep1
      - 6056651/1944000*s^6*T5p11ep0
      + 1/45*s^6*T3L61ep1
      - 4451851/108000*s^6*zeta5
      + 2156225233873/10777536000*s^6*zeta3
      + 32/45*s^6*a4
      + 21700567/10368*s^6*logm
      - 7/15*s^6*logm*T7p8ep0
      - 7/30*s^6*logm*T7p7ep0
      + 7/15*s^6*logm*T7p5ep0
      - 5983/600*s^6*logm*T6p9ep0
      + 7/10*s^6*logm*T6p17ep0
      - 7/15*s^6*logm*T6p13ep0
      + 88/15*s^6*logm*T6p12ep0
      - 88/45*s^6*logm*T6p11ep0
      + 17699/450*s^6*logm*T6p10ep0
      + 14/3*s^6*logm*zeta5
      - 4091413/10800*s^6*logm*zeta3
      - 55/81*s^6*logm^2
      + 4/135*s^6*log2^4
      - 25619/2700*s^6*ls4pithird*sqrt3
      + 23762836583/199584000*s^6*ls3*sqrt3
      - 25619/200*s^6*ls3*sqrt3*logm
      - 76857/1600*s^6*ls3*sqrt3*log3
      + 69245469169/213840000*s^6*ls2*sqrt3
      - 51275/216*s^6*ls2*sqrt3*logm
      - 23762836583/199584000*s^6*ls2*sqrt3*log3
      + 25619/200*s^6*ls2*sqrt3*log3*logm
      + 76857/3200*s^6*ls2*sqrt3*log3^2
      - 417583/14400*s^6*ls2^2
      + 99/10*s^6*ls2^2*logm
      - 589237/21600*s^6*pi*sqrt3*zeta3
      + 88187425627/9237888000*s^6*pi^2
      + 11141/48600*s^6*pi^2*zeta3
      + 1939342/91125*s^6*pi^2*logm
      - 22/405*s^6*pi^2*logm^2
      - 256/135*s^6*pi^2*log2
      + 8/45*s^6*pi^2*log2*logm
      - 4/135*s^6*pi^2*log2^2
      + 25619/14400*s^6*pi^2*ls2*sqrt3
      + 23762836583/3592512000*s^6*pi^3*sqrt3
      - 25619/3600*s^6*pi^3*sqrt3*logm
      - 25619/9600*s^6*pi^3*sqrt3*log3
      - 33711459077/80831520000*s^6*pi^4
      - 2852/3375*s^6*pi^4*logm
      - 7091/12150*s^6*c4
      - 25619/800*ls4*sqrt3
      + 76857/800*ls4*s^2*sqrt3
      - 76857/800*ls4*s^4*sqrt3
      + 25619/800*ls4*s^6*sqrt3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*nh*tf*i * (
      - 61445851/12002256000*s^2*pi
      + 271/41472*s^2*pi*zeta3
      - 175597/57153600*s^2*pi*logMZ
      + 43/45360*s^2*pi*logMZ^2
      + 347593/57153600*s^2*pi*logm
      - 29/7560*s^2*pi*logm*logMZ
      + 131/45360*s^2*pi*logm^2
      - 43/544320*s^2*pi^3
      + 61445851/9001692000*s^4*pi
      - 271/31104*s^4*pi*zeta3
      + 175597/42865200*s^4*pi*logMZ
      - 43/34020*s^4*pi*logMZ^2
      - 347593/42865200*s^4*pi*logm
      + 29/5670*s^4*pi*logm*logMZ
      - 131/34020*s^4*pi*logm^2
      + 43/408240*s^4*pi^3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca^2*ep^-2 * (
      + 943/480
      + 1/40*T7p11ep0
      - 1/40*T7p10ep0
      - 3/40*T6p14ep0
      + 1/20*T6p13ep0
      - 1/40*T6p12ep0
      + 1/120*T6p11ep0
      - 127/135*zeta3
      + 9/40*ls3*sqrt3
      + 1/5*ls2*sqrt3
      - 9/40*ls2*sqrt3*log3
      - 3/10*ls2^2
      + 43/480*pi^2
      + 1/80*pi^3*sqrt3
      + 37/4320*pi^4
      - 943/160*s^2
      - 3/40*s^2*T7p11ep0
      + 3/40*s^2*T7p10ep0
      + 9/40*s^2*T6p14ep0
      - 3/20*s^2*T6p13ep0
      + 3/40*s^2*T6p12ep0
      - 1/40*s^2*T6p11ep0
      + 127/45*s^2*zeta3
      - 27/40*s^2*ls3*sqrt3
      - 3/5*s^2*ls2*sqrt3
      + 27/40*s^2*ls2*sqrt3*log3
      + 9/10*s^2*ls2^2
      - 43/160*s^2*pi^2
      - 3/80*s^2*pi^3*sqrt3
      - 37/1440*s^2*pi^4
      + 943/160*s^4
      + 3/40*s^4*T7p11ep0
      - 3/40*s^4*T7p10ep0
      - 9/40*s^4*T6p14ep0
      + 3/20*s^4*T6p13ep0
      - 3/40*s^4*T6p12ep0
      + 1/40*s^4*T6p11ep0
      - 127/45*s^4*zeta3
      + 27/40*s^4*ls3*sqrt3
      + 3/5*s^4*ls2*sqrt3
      - 27/40*s^4*ls2*sqrt3*log3
      - 9/10*s^4*ls2^2
      + 43/160*s^4*pi^2
      + 3/80*s^4*pi^3*sqrt3
      + 37/1440*s^4*pi^4
      - 943/480*s^6
      - 1/40*s^6*T7p11ep0
      + 1/40*s^6*T7p10ep0
      + 3/40*s^6*T6p14ep0
      - 1/20*s^6*T6p13ep0
      + 1/40*s^6*T6p12ep0
      - 1/120*s^6*T6p11ep0
      + 127/135*s^6*zeta3
      - 9/40*s^6*ls3*sqrt3
      - 1/5*s^6*ls2*sqrt3
      + 9/40*s^6*ls2*sqrt3*log3
      + 3/10*s^6*ls2^2
      - 43/480*s^6*pi^2
      - 1/80*s^6*pi^3*sqrt3
      - 37/4320*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca^2*ep^-1 * (
      + 290766611/8294400
      + 1/60*T8p10ep0
      + 1/60*T7p9ep0
      - 1/40*T7p8ep0
      - 1/60*T7p7ep0
      + 7/120*T7p5ep0
      + 1/48*T7p14ep1
      + 1/40*T7p11ep1
      + 15769/172800*T7p11ep0
      - 1/40*T7p10ep1
      - 15769/172800*T7p10ep0
      - 485471/1555200*T6p9ep0
      - 1/45*T6p18ep0
      + 3/40*T6p17ep0
      - 3/40*T6p14ep1
      - 12391/19200*T6p14ep0
      + 1/20*T6p13ep1
      + 8711/28800*T6p13ep0
      - 1/40*T6p12ep1
      - 853/2400*T6p12ep0
      + 1/120*T6p11ep1
      + 2519/21600*T6p11ep0
      + 460361/388800*T6p10ep0
      - 29/480*T5p8ep1
      + 263/2880*T5p11ep0
      - 5387/2400*zeta5
      - 67929767/4665600*zeta3
      - 943/60*logm
      - 1/5*logm*T7p11ep0
      + 1/5*logm*T7p10ep0
      + 3/5*logm*T6p14ep0
      - 2/5*logm*T6p13ep0
      + 1/5*logm*T6p12ep0
      - 1/15*logm*T6p11ep0
      + 1016/135*logm*zeta3
      - 2/15*ls4pithird*sqrt3
      + 727153/172800*ls3*sqrt3
      - 9/5*ls3*sqrt3*logm
      - 27/40*ls3*sqrt3*log3
      + 21667/2592*ls2*sqrt3
      - 8/5*ls2*sqrt3*logm
      - 727153/172800*ls2*sqrt3*log3
      + 9/5*ls2*sqrt3*log3*logm
      + 27/80*ls2*sqrt3*log3^2
      - 99167/19200*ls2^2
      + 12/5*ls2^2*logm
      - 23/60*pi*sqrt3*zeta3
      + 10957603/27993600*pi^2
      + 83/1080*pi^2*zeta3
      - 43/60*pi^2*logm
      + 1/40*pi^2*ls2*sqrt3
      + 727153/3110400*pi^3*sqrt3
      - 1/10*pi^3*sqrt3*logm
      - 3/80*pi^3*sqrt3*log3
      + 11624989/559872000*pi^4
      - 37/540*pi^4*logm
      - 290766611/2764800*s^2
      - 1/20*s^2*T8p10ep0
      - 1/20*s^2*T7p9ep0
      + 3/40*s^2*T7p8ep0
      + 1/20*s^2*T7p7ep0
      - 7/40*s^2*T7p5ep0
      - 1/16*s^2*T7p14ep1
      - 3/40*s^2*T7p11ep1
      - 15769/57600*s^2*T7p11ep0
      + 3/40*s^2*T7p10ep1
      + 15769/57600*s^2*T7p10ep0
      + 485471/518400*s^2*T6p9ep0
      + 1/15*s^2*T6p18ep0
      - 9/40*s^2*T6p17ep0
      + 9/40*s^2*T6p14ep1
      + 12391/6400*s^2*T6p14ep0
      - 3/20*s^2*T6p13ep1
      - 8711/9600*s^2*T6p13ep0
      + 3/40*s^2*T6p12ep1
      + 853/800*s^2*T6p12ep0
      - 1/40*s^2*T6p11ep1
      - 2519/7200*s^2*T6p11ep0
      - 460361/129600*s^2*T6p10ep0
      + 29/160*s^2*T5p8ep1
      - 263/960*s^2*T5p11ep0
      + 5387/800*s^2*zeta5
      + 67929767/1555200*s^2*zeta3
      + 943/20*s^2*logm
      + 3/5*s^2*logm*T7p11ep0
      - 3/5*s^2*logm*T7p10ep0
      - 9/5*s^2*logm*T6p14ep0
      + 6/5*s^2*logm*T6p13ep0
      - 3/5*s^2*logm*T6p12ep0
      + 1/5*s^2*logm*T6p11ep0
      - 1016/45*s^2*logm*zeta3
      + 2/5*s^2*ls4pithird*sqrt3
      - 727153/57600*s^2*ls3*sqrt3
      + 27/5*s^2*ls3*sqrt3*logm
      + 81/40*s^2*ls3*sqrt3*log3
      - 21667/864*s^2*ls2*sqrt3
      + 24/5*s^2*ls2*sqrt3*logm
      + 727153/57600*s^2*ls2*sqrt3*log3
      - 27/5*s^2*ls2*sqrt3*log3*logm
      - 81/80*s^2*ls2*sqrt3*log3^2
      + 99167/6400*s^2*ls2^2
      - 36/5*s^2*ls2^2*logm
      + 23/20*s^2*pi*sqrt3*zeta3
      - 10957603/9331200*s^2*pi^2
      - 83/360*s^2*pi^2*zeta3
      + 43/20*s^2*pi^2*logm
      - 3/40*s^2*pi^2*ls2*sqrt3
      - 727153/1036800*s^2*pi^3*sqrt3
      + 3/10*s^2*pi^3*sqrt3*logm
      + 9/80*s^2*pi^3*sqrt3*log3
      - 11624989/186624000*s^2*pi^4
      + 37/180*s^2*pi^4*logm
      + 290766611/2764800*s^4
      + 1/20*s^4*T8p10ep0
      + 1/20*s^4*T7p9ep0
      - 3/40*s^4*T7p8ep0
      - 1/20*s^4*T7p7ep0
      + 7/40*s^4*T7p5ep0
      + 1/16*s^4*T7p14ep1
      + 3/40*s^4*T7p11ep1
      + 15769/57600*s^4*T7p11ep0
      - 3/40*s^4*T7p10ep1
      - 15769/57600*s^4*T7p10ep0
      - 485471/518400*s^4*T6p9ep0
      - 1/15*s^4*T6p18ep0
      + 9/40*s^4*T6p17ep0
      - 9/40*s^4*T6p14ep1
      - 12391/6400*s^4*T6p14ep0
      + 3/20*s^4*T6p13ep1
      + 8711/9600*s^4*T6p13ep0
      - 3/40*s^4*T6p12ep1
      - 853/800*s^4*T6p12ep0
      + 1/40*s^4*T6p11ep1
      + 2519/7200*s^4*T6p11ep0
      + 460361/129600*s^4*T6p10ep0
      - 29/160*s^4*T5p8ep1
      + 263/960*s^4*T5p11ep0
      - 5387/800*s^4*zeta5
      - 67929767/1555200*s^4*zeta3
      - 943/20*s^4*logm
      - 3/5*s^4*logm*T7p11ep0
      + 3/5*s^4*logm*T7p10ep0
      + 9/5*s^4*logm*T6p14ep0
      - 6/5*s^4*logm*T6p13ep0
      + 3/5*s^4*logm*T6p12ep0
      - 1/5*s^4*logm*T6p11ep0
      + 1016/45*s^4*logm*zeta3
      - 2/5*s^4*ls4pithird*sqrt3
      + 727153/57600*s^4*ls3*sqrt3
      - 27/5*s^4*ls3*sqrt3*logm
      - 81/40*s^4*ls3*sqrt3*log3
      + 21667/864*s^4*ls2*sqrt3
      - 24/5*s^4*ls2*sqrt3*logm
      - 727153/57600*s^4*ls2*sqrt3*log3
      + 27/5*s^4*ls2*sqrt3*log3*logm
      + 81/80*s^4*ls2*sqrt3*log3^2
      - 99167/6400*s^4*ls2^2
      + 36/5*s^4*ls2^2*logm
      - 23/20*s^4*pi*sqrt3*zeta3
      + 10957603/9331200*s^4*pi^2
      + 83/360*s^4*pi^2*zeta3
      - 43/20*s^4*pi^2*logm
      + 3/40*s^4*pi^2*ls2*sqrt3
      + 727153/1036800*s^4*pi^3*sqrt3
      - 3/10*s^4*pi^3*sqrt3*logm
      - 9/80*s^4*pi^3*sqrt3*log3
      + 11624989/186624000*s^4*pi^4
      - 37/180*s^4*pi^4*logm
      - 290766611/8294400*s^6
      - 1/60*s^6*T8p10ep0
      - 1/60*s^6*T7p9ep0
      + 1/40*s^6*T7p8ep0
      + 1/60*s^6*T7p7ep0
      - 7/120*s^6*T7p5ep0
      - 1/48*s^6*T7p14ep1
      - 1/40*s^6*T7p11ep1
      - 15769/172800*s^6*T7p11ep0
      + 1/40*s^6*T7p10ep1
      + 15769/172800*s^6*T7p10ep0
      + 485471/1555200*s^6*T6p9ep0
      + 1/45*s^6*T6p18ep0
      - 3/40*s^6*T6p17ep0
      + 3/40*s^6*T6p14ep1
      + 12391/19200*s^6*T6p14ep0
      - 1/20*s^6*T6p13ep1
      - 8711/28800*s^6*T6p13ep0
      + 1/40*s^6*T6p12ep1
      + 853/2400*s^6*T6p12ep0
      - 1/120*s^6*T6p11ep1
      - 2519/21600*s^6*T6p11ep0
      - 460361/388800*s^6*T6p10ep0
      + 29/480*s^6*T5p8ep1
      - 263/2880*s^6*T5p11ep0
      + 5387/2400*s^6*zeta5
      + 67929767/4665600*s^6*zeta3
      + 943/60*s^6*logm
      + 1/5*s^6*logm*T7p11ep0
      - 1/5*s^6*logm*T7p10ep0
      - 3/5*s^6*logm*T6p14ep0
      + 2/5*s^6*logm*T6p13ep0
      - 1/5*s^6*logm*T6p12ep0
      + 1/15*s^6*logm*T6p11ep0
      - 1016/135*s^6*logm*zeta3
      + 2/15*s^6*ls4pithird*sqrt3
      - 727153/172800*s^6*ls3*sqrt3
      + 9/5*s^6*ls3*sqrt3*logm
      + 27/40*s^6*ls3*sqrt3*log3
      - 21667/2592*s^6*ls2*sqrt3
      + 8/5*s^6*ls2*sqrt3*logm
      + 727153/172800*s^6*ls2*sqrt3*log3
      - 9/5*s^6*ls2*sqrt3*log3*logm
      - 27/80*s^6*ls2*sqrt3*log3^2
      + 99167/19200*s^6*ls2^2
      - 12/5*s^6*ls2^2*logm
      + 23/60*s^6*pi*sqrt3*zeta3
      - 10957603/27993600*s^6*pi^2
      - 83/1080*s^6*pi^2*zeta3
      + 43/60*s^6*pi^2*logm
      - 1/40*s^6*pi^2*ls2*sqrt3
      - 727153/3110400*s^6*pi^3*sqrt3
      + 1/10*s^6*pi^3*sqrt3*logm
      + 3/80*s^6*pi^3*sqrt3*log3
      - 11624989/559872000*s^6*pi^4
      + 37/540*s^6*pi^4*logm
      + 9/20*ls4*sqrt3
      - 27/20*ls4*s^2*sqrt3
      + 27/20*ls4*s^4*sqrt3
      - 9/20*ls4*s^6*sqrt3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf*ca^2 * (
      + 238812720964588319023/6327051662131200000
      - 7/240*T9p7ep0
      - 1/120*T9p6ep0
      + 1/60*T9p5ep0
      + 2431/28800*T9p4ep0
      + 63799/777600*T9p3ep0
      - 1/120*T8p9ep0
      - 59/720*T8p7ep0
      + 1/72*T8p4ep0
      + 109/720*T8p2ep0
      + 1/60*T8p10ep1
      + 5221/43200*T8p10ep0
      + 1/60*T7p9ep1
      + 1909/14400*T7p9ep0
      - 1/40*T7p8ep1
      + 63/200*T7p8ep0
      - 1/60*T7p7ep1
      + 12379/69120*T7p7ep0
      - 7/720*T7p6ep1
      + 7/120*T7p5ep1
      + 5627/28800*T7p5ep0
      - 2587/43200*T7p16ep0
      + 7/360*T7p15ep1
      + 1/48*T7p14ep2
      + 30587/172800*T7p14ep1
      + 1/40*T7p11ep2
      + 15769/172800*T7p11ep1
      - 19857091/31104000*T7p11ep0
      - 1/40*T7p10ep2
      - 15769/172800*T7p10ep1
      + 15142531/31104000*T7p10ep0
      - 485471/1555200*T6p9ep1
      + 275879/1620000*T6p9ep0
      + 1/40*T6p19ep2
      - 1/45*T6p18ep1
      + 69706091/77760000*T6p18ep0
      + 3/40*T6p17ep1
      + 87853/5184000*T6p17ep0
      - 4048051/31104000*T6p16ep1
      + 1/40*T6p15ep2
      - 3/40*T6p14ep2
      - 12391/19200*T6p14ep1
      - 5234833/2073600*T6p14ep0
      + 1/20*T6p13ep2
      + 8711/28800*T6p13ep1
      + 61085719/38880000*T6p13ep0
      - 1/40*T6p12ep2
      - 853/2400*T6p12ep1
      - 469705621/155520000*T6p12ep0
      + 1/120*T6p11ep2
      + 2519/21600*T6p11ep1
      + 46937/96000*T6p11ep0
      + 460361/388800*T6p10ep1
      + 118356331/38880000*T6p10ep0
      - 29/480*T5p8ep2
      - 44764529/62208000*T5p8ep1
      + 263/2880*T5p11ep1
      + 261139079/124416000*T5p11ep0
      - 53/720*T4LVB7ep1
      + 71/1440*T4LVB6ep1
      - 7/540*T4LT4ep2
      + 7/720*T4LT2ep2
      + 11/180*T3L61ep1
      - 2175655745203/934053120000*zeta5
      - 38650938527070666353/281202296094720000*zeta3
      - 5201/38880*zeta3^2
      - 11750621/450450*a5
      + 13940805102233/581188608000*a4
      - 69824551749559/250822656000*logm
      - 2/15*logm*T8p10ep0
      - 2/15*logm*T7p9ep0
      + 1/5*logm*T7p8ep0
      + 2/15*logm*T7p7ep0
      - 7/15*logm*T7p5ep0
      - 1/6*logm*T7p14ep1
      - 1/5*logm*T7p11ep1
      - 15769/21600*logm*T7p11ep0
      + 1/5*logm*T7p10ep1
      + 15769/21600*logm*T7p10ep0
      + 485471/194400*logm*T6p9ep0
      + 8/45*logm*T6p18ep0
      - 3/5*logm*T6p17ep0
      + 3/5*logm*T6p14ep1
      + 12391/2400*logm*T6p14ep0
      - 2/5*logm*T6p13ep1
      - 8711/3600*logm*T6p13ep0
      + 1/5*logm*T6p12ep1
      + 853/300*logm*T6p12ep0
      - 1/15*logm*T6p11ep1
      - 2519/2700*logm*T6p11ep0
      - 460361/48600*logm*T6p10ep0
      + 29/60*logm*T5p8ep1
      - 263/360*logm*T5p11ep0
      + 5387/300*logm*zeta5
      + 3803081437291/33443020800*logm*zeta3
      + 112693019/1814400*logm^2
      + 4/5*logm^2*T7p11ep0
      - 4/5*logm^2*T7p10ep0
      - 12/5*logm^2*T6p14ep0
      + 8/5*logm^2*T6p13ep0
      - 4/5*logm^2*T6p12ep0
      + 4/15*logm^2*T6p11ep0
      - 4064/135*logm^2*zeta3
      - 22591/2250*log2*a4
      + 13940805102233/13948526592000*log2^4
      - 362099/1801800*log2^5
      - 49/60*ls5pithird*sqrt3
      - 727153/291600*ls4pithird*sqrt3
      + 16/15*ls4pithird*sqrt3*logm
      + 2/5*ls4pithird*sqrt3*log3
      + 81/80*ls5p*sqrt3
      + 267063623/5760000*ls3*sqrt3
      - 727153/21600*ls3*sqrt3*logm
      + 36/5*ls3*sqrt3*logm^2
      - 727153/57600*ls3*sqrt3*log3
      + 27/5*ls3*sqrt3*log3*logm
      + 81/80*ls3*sqrt3*log3^2
      + 516601764727/12441600000*ls2*sqrt3
      - 1/10*ls2*sqrt3*zeta3
      - 4129229/64800*ls2*sqrt3*logm
      + 32/5*ls2*sqrt3*logm^2
      - 267063623/5760000*ls2*sqrt3*log3
      + 727153/21600*ls2*sqrt3*log3*logm
      - 36/5*ls2*sqrt3*log3*logm^2
      + 727153/115200*ls2*sqrt3*log3^2
      - 27/10*ls2*sqrt3*log3^2*logm
      - 27/80*ls2*sqrt3*log3^3
      - 49742273/2592000*ls2^2
      + 95207/2400*ls2^2*logm
      - 48/5*ls2^2*logm^2
      - 16724519/2332800*pi*sqrt3*zeta3
      + 46/15*pi*sqrt3*logm*zeta3
      + 23/20*pi*sqrt3*log3*zeta3
      - 27/20*pi*ls4p*sqrt3
      - 605017980661/73483200000*pi^2
      - 6725893/235146240*pi^2*zeta3
      - 181379299/61236000*pi^2*logm
      - 83/135*pi^2*logm*zeta3
      + 4523/1620*pi^2*logm^2
      - 299/378*pi^2*log2
      + 143/315*pi^2*log2*logm
      - 10774710971033/13948526592000*pi^2*log2^2
      + 2271917/40540500*pi^2*log2^3
      + 21/40*pi^2*ls3*sqrt3
      + 727153/1555200*pi^2*ls2*sqrt3
      - 1/5*pi^2*ls2*sqrt3*logm
      - 3/40*pi^2*ls2*sqrt3*log3
      + 267063623/103680000*pi^3*sqrt3
      - 727153/388800*pi^3*sqrt3*logm
      + 2/5*pi^3*sqrt3*logm^2
      - 727153/1036800*pi^3*sqrt3*log3
      + 3/10*pi^3*sqrt3*log3*logm
      + 9/160*pi^3*sqrt3*log3^2
      + 18612151889187211/25107347865600000*pi^4
      - 12266509/69984000*pi^4*logm
      + 37/135*pi^4*logm^2
      - 977076853/2594592000*pi^4*log2
      + 2/135*pi^5*sqrt3
      + 54797/4082400*pi^6
      - 21744863/5832000*c4
      + 22591/54000*c4*log2
      - 58269406368155383/543187814400000*s^2
      + 7/80*s^2*T9p7ep0
      + 1/40*s^2*T9p6ep0
      - 1/20*s^2*T9p5ep0
      - 2431/9600*s^2*T9p4ep0
      - 63799/259200*s^2*T9p3ep0
      + 1/40*s^2*T8p9ep0
      + 59/240*s^2*T8p7ep0
      - 1/24*s^2*T8p4ep0
      - 109/240*s^2*T8p2ep0
      - 1/20*s^2*T8p10ep1
      - 5221/14400*s^2*T8p10ep0
      - 1/20*s^2*T7p9ep1
      - 1909/4800*s^2*T7p9ep0
      + 3/40*s^2*T7p8ep1
      - 189/200*s^2*T7p8ep0
      + 1/20*s^2*T7p7ep1
      - 12379/23040*s^2*T7p7ep0
      + 7/240*s^2*T7p6ep1
      - 7/40*s^2*T7p5ep1
      - 5627/9600*s^2*T7p5ep0
      + 2587/14400*s^2*T7p16ep0
      - 7/120*s^2*T7p15ep1
      - 1/16*s^2*T7p14ep2
      - 30587/57600*s^2*T7p14ep1
      - 3/40*s^2*T7p11ep2
      - 15769/57600*s^2*T7p11ep1
      + 19857091/10368000*s^2*T7p11ep0
      + 3/40*s^2*T7p10ep2
      + 15769/57600*s^2*T7p10ep1
      - 15142531/10368000*s^2*T7p10ep0
      + 485471/518400*s^2*T6p9ep1
      - 275879/540000*s^2*T6p9ep0
      - 3/40*s^2*T6p19ep2
      + 1/15*s^2*T6p18ep1
      - 69706091/25920000*s^2*T6p18ep0
      - 9/40*s^2*T6p17ep1
      - 87853/1728000*s^2*T6p17ep0
      + 4048051/10368000*s^2*T6p16ep1
      - 3/40*s^2*T6p15ep2
      + 9/40*s^2*T6p14ep2
      + 12391/6400*s^2*T6p14ep1
      + 5234833/691200*s^2*T6p14ep0
      - 3/20*s^2*T6p13ep2
      - 8711/9600*s^2*T6p13ep1
      - 61085719/12960000*s^2*T6p13ep0
      + 3/40*s^2*T6p12ep2
      + 853/800*s^2*T6p12ep1
      + 469705621/51840000*s^2*T6p12ep0
      - 1/40*s^2*T6p11ep2
      - 2519/7200*s^2*T6p11ep1
      - 46937/32000*s^2*T6p11ep0
      - 460361/129600*s^2*T6p10ep1
      - 118356331/12960000*s^2*T6p10ep0
      + 29/160*s^2*T5p8ep2
      + 44764529/20736000*s^2*T5p8ep1
      - 263/960*s^2*T5p11ep1
      - 261139079/41472000*s^2*T5p11ep0
      + 53/240*s^2*T4LVB7ep1
      - 71/480*s^2*T4LVB6ep1
      + 7/180*s^2*T4LT4ep2
      - 7/240*s^2*T4LT2ep2
      - 11/60*s^2*T3L61ep1
      - 44454137019797/311351040000*s^2*zeta5
      + 35249521758897673/76082872320000*s^2*zeta3
      + 5201/12960*s^2*zeta3^2
      + 295151999/1351350*s^2*a5
      + 10917895973/194594400*s^2*a4
      + 5570032178467/6718464000*s^2*logm
      + 2/5*s^2*logm*T8p10ep0
      + 2/5*s^2*logm*T7p9ep0
      - 3/5*s^2*logm*T7p8ep0
      - 2/5*s^2*logm*T7p7ep0
      + 7/5*s^2*logm*T7p5ep0
      + 1/2*s^2*logm*T7p14ep1
      + 3/5*s^2*logm*T7p11ep1
      + 15769/7200*s^2*logm*T7p11ep0
      - 3/5*s^2*logm*T7p10ep1
      - 15769/7200*s^2*logm*T7p10ep0
      - 485471/64800*s^2*logm*T6p9ep0
      - 8/15*s^2*logm*T6p18ep0
      + 9/5*s^2*logm*T6p17ep0
      - 9/5*s^2*logm*T6p14ep1
      - 12391/800*s^2*logm*T6p14ep0
      + 6/5*s^2*logm*T6p13ep1
      + 8711/1200*s^2*logm*T6p13ep0
      - 3/5*s^2*logm*T6p12ep1
      - 853/100*s^2*logm*T6p12ep0
      + 1/5*s^2*logm*T6p11ep1
      + 2519/900*s^2*logm*T6p11ep0
      + 460361/16200*s^2*logm*T6p10ep0
      - 29/20*s^2*logm*T5p8ep1
      + 263/120*s^2*logm*T5p11ep0
      - 5387/100*s^2*logm*zeta5
      - 2232116849/6635520*s^2*logm*zeta3
      - 13571917/72900*s^2*logm^2
      - 12/5*s^2*logm^2*T7p11ep0
      + 12/5*s^2*logm^2*T7p10ep0
      + 36/5*s^2*logm^2*T6p14ep0
      - 24/5*s^2*logm^2*T6p13ep0
      + 12/5*s^2*logm^2*T6p12ep0
      - 4/5*s^2*logm^2*T6p11ep0
      + 4064/45*s^2*logm^2*zeta3
      + 22591/750*s^2*log2*a4
      + 10917895973/4670265600*s^2*log2^4
      - 1145371/2027025*s^2*log2^5
      + 49/20*s^2*ls5pithird*sqrt3
      + 727153/97200*s^2*ls4pithird*sqrt3
      - 16/5*s^2*ls4pithird*sqrt3*logm
      - 6/5*s^2*ls4pithird*sqrt3*log3
      - 243/80*s^2*ls5p*sqrt3
      - 267063623/1920000*s^2*ls3*sqrt3
      + 727153/7200*s^2*ls3*sqrt3*logm
      - 108/5*s^2*ls3*sqrt3*logm^2
      + 727153/19200*s^2*ls3*sqrt3*log3
      - 81/5*s^2*ls3*sqrt3*log3*logm
      - 243/80*s^2*ls3*sqrt3*log3^2
      - 516601764727/4147200000*s^2*ls2*sqrt3
      + 3/10*s^2*ls2*sqrt3*zeta3
      + 4129229/21600*s^2*ls2*sqrt3*logm
      - 96/5*s^2*ls2*sqrt3*logm^2
      + 267063623/1920000*s^2*ls2*sqrt3*log3
      - 727153/7200*s^2*ls2*sqrt3*log3*logm
      + 108/5*s^2*ls2*sqrt3*log3*logm^2
      - 727153/38400*s^2*ls2*sqrt3*log3^2
      + 81/10*s^2*ls2*sqrt3*log3^2*logm
      + 81/80*s^2*ls2*sqrt3*log3^3
      + 49742273/864000*s^2*ls2^2
      - 95207/800*s^2*ls2^2*logm
      + 144/5*s^2*ls2^2*logm^2
      + 16724519/777600*s^2*pi*sqrt3*zeta3
      - 46/5*s^2*pi*sqrt3*logm*zeta3
      - 69/20*s^2*pi*sqrt3*log3*zeta3
      + 81/20*s^2*pi*ls4p*sqrt3
      + 605545830661/24494400000*s^2*pi^2
      + 4346437/78382080*s^2*pi^2*zeta3
      + 181616899/20412000*s^2*pi^2*logm
      + 83/45*s^2*pi^2*logm*zeta3
      - 4523/540*s^2*pi^2*logm^2
      + 460/189*s^2*pi^2*log2
      - 88/63*s^2*pi^2*log2*logm
      - 14179668773/4670265600*s^2*pi^2*log2^2
      + 432596519/243243000*s^2*pi^2*log2^3
      - 63/40*s^2*pi^2*ls3*sqrt3
      - 727153/518400*s^2*pi^2*ls2*sqrt3
      + 3/5*s^2*pi^2*ls2*sqrt3*logm
      + 9/40*s^2*pi^2*ls2*sqrt3*log3
      - 267063623/34560000*s^2*pi^3*sqrt3
      + 727153/129600*s^2*pi^3*sqrt3*logm
      - 6/5*s^2*pi^3*sqrt3*logm^2
      + 727153/345600*s^2*pi^3*sqrt3*log3
      - 9/10*s^2*pi^3*sqrt3*log3*logm
      - 27/160*s^2*pi^3*sqrt3*log3^2
      - 54149582232991/16012339200000*s^2*pi^4
      + 12266509/23328000*s^2*pi^4*logm
      - 37/45*s^2*pi^4*logm^2
      + 18198094147/7783776000*s^2*pi^4*log2
      - 2/45*s^2*pi^5*sqrt3
      - 54797/1360800*s^2*pi^6
      + 21744863/1944000*s^2*c4
      - 22591/18000*s^2*c4*log2
      + 286841872498277/2687385600000*s^4
      - 7/80*s^4*T9p7ep0
      - 1/40*s^4*T9p6ep0
      + 1/20*s^4*T9p5ep0
      + 2431/9600*s^4*T9p4ep0
      + 63799/259200*s^4*T9p3ep0
      - 1/40*s^4*T8p9ep0
      - 59/240*s^4*T8p7ep0
      + 1/24*s^4*T8p4ep0
      + 109/240*s^4*T8p2ep0
      + 1/20*s^4*T8p10ep1
      + 5221/14400*s^4*T8p10ep0
      + 1/20*s^4*T7p9ep1
      + 1909/4800*s^4*T7p9ep0
      - 3/40*s^4*T7p8ep1
      + 189/200*s^4*T7p8ep0
      - 1/20*s^4*T7p7ep1
      + 12379/23040*s^4*T7p7ep0
      - 7/240*s^4*T7p6ep1
      + 7/40*s^4*T7p5ep1
      + 5627/9600*s^4*T7p5ep0
      - 2587/14400*s^4*T7p16ep0
      + 7/120*s^4*T7p15ep1
      + 1/16*s^4*T7p14ep2
      + 30587/57600*s^4*T7p14ep1
      + 3/40*s^4*T7p11ep2
      + 15769/57600*s^4*T7p11ep1
      - 19857091/10368000*s^4*T7p11ep0
      - 3/40*s^4*T7p10ep2
      - 15769/57600*s^4*T7p10ep1
      + 15142531/10368000*s^4*T7p10ep0
      - 485471/518400*s^4*T6p9ep1
      + 275879/540000*s^4*T6p9ep0
      + 3/40*s^4*T6p19ep2
      - 1/15*s^4*T6p18ep1
      + 69706091/25920000*s^4*T6p18ep0
      + 9/40*s^4*T6p17ep1
      + 87853/1728000*s^4*T6p17ep0
      - 4048051/10368000*s^4*T6p16ep1
      + 3/40*s^4*T6p15ep2
      - 9/40*s^4*T6p14ep2
      - 12391/6400*s^4*T6p14ep1
      - 5234833/691200*s^4*T6p14ep0
      + 3/20*s^4*T6p13ep2
      + 8711/9600*s^4*T6p13ep1
      + 61085719/12960000*s^4*T6p13ep0
      - 3/40*s^4*T6p12ep2
      - 853/800*s^4*T6p12ep1
      - 469705621/51840000*s^4*T6p12ep0
      + 1/40*s^4*T6p11ep2
      + 2519/7200*s^4*T6p11ep1
      + 46937/32000*s^4*T6p11ep0
      + 460361/129600*s^4*T6p10ep1
      + 118356331/12960000*s^4*T6p10ep0
      - 29/160*s^4*T5p8ep2
      - 44764529/20736000*s^4*T5p8ep1
      + 263/960*s^4*T5p11ep1
      + 261139079/41472000*s^4*T5p11ep0
      - 53/240*s^4*T4LVB7ep1
      + 71/480*s^4*T4LVB6ep1
      - 7/180*s^4*T4LT4ep2
      + 7/240*s^4*T4LT2ep2
      + 11/60*s^4*T3L61ep1
      + 21004610797/311040000*s^4*zeta5
      - 813094073641/1866240000*s^4*zeta3
      - 5201/12960*s^4*zeta3^2
      - 22591/150*s^4*a5
      + 88/15*s^4*a4
      - 861158849/1036800*s^4*logm
      - 2/5*s^4*logm*T8p10ep0
      - 2/5*s^4*logm*T7p9ep0
      + 3/5*s^4*logm*T7p8ep0
      + 2/5*s^4*logm*T7p7ep0
      - 7/5*s^4*logm*T7p5ep0
      - 1/2*s^4*logm*T7p14ep1
      - 3/5*s^4*logm*T7p11ep1
      - 15769/7200*s^4*logm*T7p11ep0
      + 3/5*s^4*logm*T7p10ep1
      + 15769/7200*s^4*logm*T7p10ep0
      + 485471/64800*s^4*logm*T6p9ep0
      + 8/15*s^4*logm*T6p18ep0
      - 9/5*s^4*logm*T6p17ep0
      + 9/5*s^4*logm*T6p14ep1
      + 12391/800*s^4*logm*T6p14ep0
      - 6/5*s^4*logm*T6p13ep1
      - 8711/1200*s^4*logm*T6p13ep0
      + 3/5*s^4*logm*T6p12ep1
      + 853/100*s^4*logm*T6p12ep0
      - 1/5*s^4*logm*T6p11ep1
      - 2519/900*s^4*logm*T6p11ep0
      - 460361/16200*s^4*logm*T6p10ep0
      + 29/20*s^4*logm*T5p8ep1
      - 263/120*s^4*logm*T5p11ep0
      + 5387/100*s^4*logm*zeta5
      + 13156531/38880*s^4*logm*zeta3
      + 200663/1080*s^4*logm^2
      + 12/5*s^4*logm^2*T7p11ep0
      - 12/5*s^4*logm^2*T7p10ep0
      - 36/5*s^4*logm^2*T6p14ep0
      + 24/5*s^4*logm^2*T6p13ep0
      - 12/5*s^4*logm^2*T6p12ep0
      + 4/5*s^4*logm^2*T6p11ep0
      - 4064/45*s^4*logm^2*zeta3
      - 22591/750*s^4*log2*a4
      + 11/45*s^4*log2^4
      - 49/20*s^4*ls5pithird*sqrt3
      - 727153/97200*s^4*ls4pithird*sqrt3
      + 16/5*s^4*ls4pithird*sqrt3*logm
      + 6/5*s^4*ls4pithird*sqrt3*log3
      + 243/80*s^4*ls5p*sqrt3
      + 267063623/1920000*s^4*ls3*sqrt3
      - 727153/7200*s^4*ls3*sqrt3*logm
      + 108/5*s^4*ls3*sqrt3*logm^2
      - 727153/19200*s^4*ls3*sqrt3*log3
      + 81/5*s^4*ls3*sqrt3*log3*logm
      + 243/80*s^4*ls3*sqrt3*log3^2
      + 516601764727/4147200000*s^4*ls2*sqrt3
      - 3/10*s^4*ls2*sqrt3*zeta3
      - 4129229/21600*s^4*ls2*sqrt3*logm
      + 96/5*s^4*ls2*sqrt3*logm^2
      - 267063623/1920000*s^4*ls2*sqrt3*log3
      + 727153/7200*s^4*ls2*sqrt3*log3*logm
      - 108/5*s^4*ls2*sqrt3*log3*logm^2
      + 727153/38400*s^4*ls2*sqrt3*log3^2
      - 81/10*s^4*ls2*sqrt3*log3^2*logm
      - 81/80*s^4*ls2*sqrt3*log3^3
      - 49742273/864000*s^4*ls2^2
      + 95207/800*s^4*ls2^2*logm
      - 144/5*s^4*ls2^2*logm^2
      - 16724519/777600*s^4*pi*sqrt3*zeta3
      + 46/5*s^4*pi*sqrt3*logm*zeta3
      + 69/20*s^4*pi*sqrt3*log3*zeta3
      - 81/20*s^4*pi*ls4p*sqrt3
      - 86657361523/3499200000*s^4*pi^2
      + 11785/2239488*s^4*pi^2*zeta3
      - 26013157/2916000*s^4*pi^2*logm
      - 83/45*s^4*pi^2*logm*zeta3
      + 4523/540*s^4*pi^2*logm^2
      - 23/9*s^4*pi^2*log2
      + 22/15*s^4*pi^2*log2*logm
      + 22/45*s^4*pi^2*log2^2
      - 22591/27000*s^4*pi^2*log2^3
      + 63/40*s^4*pi^2*ls3*sqrt3
      + 727153/518400*s^4*pi^2*ls2*sqrt3
      - 3/5*s^4*pi^2*ls2*sqrt3*logm
      - 9/40*s^4*pi^2*ls2*sqrt3*log3
      + 267063623/34560000*s^4*pi^3*sqrt3
      - 727153/129600*s^4*pi^3*sqrt3*logm
      + 6/5*s^4*pi^3*sqrt3*logm^2
      - 727153/345600*s^4*pi^3*sqrt3*log3
      + 9/10*s^4*pi^3*sqrt3*log3*logm
      + 27/160*s^4*pi^3*sqrt3*log3^2
      + 105530475379/37324800000*s^4*pi^4
      - 12266509/23328000*s^4*pi^4*logm
      + 37/45*s^4*pi^4*logm^2
      - 1499723/864000*s^4*pi^4*log2
      + 2/45*s^4*pi^5*sqrt3
      + 54797/1360800*s^4*pi^6
      - 21744863/1944000*s^4*c4
      + 22591/18000*s^4*c4*log2
      - 286841872498277/8062156800000*s^6
      + 7/240*s^6*T9p7ep0
      + 1/120*s^6*T9p6ep0
      - 1/60*s^6*T9p5ep0
      - 2431/28800*s^6*T9p4ep0
      - 63799/777600*s^6*T9p3ep0
      + 1/120*s^6*T8p9ep0
      + 59/720*s^6*T8p7ep0
      - 1/72*s^6*T8p4ep0
      - 109/720*s^6*T8p2ep0
      - 1/60*s^6*T8p10ep1
      - 5221/43200*s^6*T8p10ep0
      - 1/60*s^6*T7p9ep1
      - 1909/14400*s^6*T7p9ep0
      + 1/40*s^6*T7p8ep1
      - 63/200*s^6*T7p8ep0
      + 1/60*s^6*T7p7ep1
      - 12379/69120*s^6*T7p7ep0
      + 7/720*s^6*T7p6ep1
      - 7/120*s^6*T7p5ep1
      - 5627/28800*s^6*T7p5ep0
      + 2587/43200*s^6*T7p16ep0
      - 7/360*s^6*T7p15ep1
      - 1/48*s^6*T7p14ep2
      - 30587/172800*s^6*T7p14ep1
      - 1/40*s^6*T7p11ep2
      - 15769/172800*s^6*T7p11ep1
      + 19857091/31104000*s^6*T7p11ep0
      + 1/40*s^6*T7p10ep2
      + 15769/172800*s^6*T7p10ep1
      - 15142531/31104000*s^6*T7p10ep0
      + 485471/1555200*s^6*T6p9ep1
      - 275879/1620000*s^6*T6p9ep0
      - 1/40*s^6*T6p19ep2
      + 1/45*s^6*T6p18ep1
      - 69706091/77760000*s^6*T6p18ep0
      - 3/40*s^6*T6p17ep1
      - 87853/5184000*s^6*T6p17ep0
      + 4048051/31104000*s^6*T6p16ep1
      - 1/40*s^6*T6p15ep2
      + 3/40*s^6*T6p14ep2
      + 12391/19200*s^6*T6p14ep1
      + 5234833/2073600*s^6*T6p14ep0
      - 1/20*s^6*T6p13ep2
      - 8711/28800*s^6*T6p13ep1
      - 61085719/38880000*s^6*T6p13ep0
      + 1/40*s^6*T6p12ep2
      + 853/2400*s^6*T6p12ep1
      + 469705621/155520000*s^6*T6p12ep0
      - 1/120*s^6*T6p11ep2
      - 2519/21600*s^6*T6p11ep1
      - 46937/96000*s^6*T6p11ep0
      - 460361/388800*s^6*T6p10ep1
      - 118356331/38880000*s^6*T6p10ep0
      + 29/480*s^6*T5p8ep2
      + 44764529/62208000*s^6*T5p8ep1
      - 263/2880*s^6*T5p11ep1
      - 261139079/124416000*s^6*T5p11ep0
      + 53/720*s^6*T4LVB7ep1
      - 71/1440*s^6*T4LVB6ep1
      + 7/540*s^6*T4LT4ep2
      - 7/720*s^6*T4LT2ep2
      - 11/180*s^6*T3L61ep1
      - 21004610797/933120000*s^6*zeta5
      + 813094073641/5598720000*s^6*zeta3
      + 5201/38880*s^6*zeta3^2
      + 22591/450*s^6*a5
      - 88/45*s^6*a4
      + 861158849/3110400*s^6*logm
      + 2/15*s^6*logm*T8p10ep0
      + 2/15*s^6*logm*T7p9ep0
      - 1/5*s^6*logm*T7p8ep0
      - 2/15*s^6*logm*T7p7ep0
      + 7/15*s^6*logm*T7p5ep0
      + 1/6*s^6*logm*T7p14ep1
      + 1/5*s^6*logm*T7p11ep1
      + 15769/21600*s^6*logm*T7p11ep0
      - 1/5*s^6*logm*T7p10ep1
      - 15769/21600*s^6*logm*T7p10ep0
      - 485471/194400*s^6*logm*T6p9ep0
      - 8/45*s^6*logm*T6p18ep0
      + 3/5*s^6*logm*T6p17ep0
      - 3/5*s^6*logm*T6p14ep1
      - 12391/2400*s^6*logm*T6p14ep0
      + 2/5*s^6*logm*T6p13ep1
      + 8711/3600*s^6*logm*T6p13ep0
      - 1/5*s^6*logm*T6p12ep1
      - 853/300*s^6*logm*T6p12ep0
      + 1/15*s^6*logm*T6p11ep1
      + 2519/2700*s^6*logm*T6p11ep0
      + 460361/48600*s^6*logm*T6p10ep0
      - 29/60*s^6*logm*T5p8ep1
      + 263/360*s^6*logm*T5p11ep0
      - 5387/300*s^6*logm*zeta5
      - 13156531/116640*s^6*logm*zeta3
      - 200663/3240*s^6*logm^2
      - 4/5*s^6*logm^2*T7p11ep0
      + 4/5*s^6*logm^2*T7p10ep0
      + 12/5*s^6*logm^2*T6p14ep0
      - 8/5*s^6*logm^2*T6p13ep0
      + 4/5*s^6*logm^2*T6p12ep0
      - 4/15*s^6*logm^2*T6p11ep0
      + 4064/135*s^6*logm^2*zeta3
      + 22591/2250*s^6*log2*a4
      - 11/135*s^6*log2^4
      + 49/60*s^6*ls5pithird*sqrt3
      + 727153/291600*s^6*ls4pithird*sqrt3
      - 16/15*s^6*ls4pithird*sqrt3*logm
      - 2/5*s^6*ls4pithird*sqrt3*log3
      - 81/80*s^6*ls5p*sqrt3
      - 267063623/5760000*s^6*ls3*sqrt3
      + 727153/21600*s^6*ls3*sqrt3*logm
      - 36/5*s^6*ls3*sqrt3*logm^2
      + 727153/57600*s^6*ls3*sqrt3*log3
      - 27/5*s^6*ls3*sqrt3*log3*logm
      - 81/80*s^6*ls3*sqrt3*log3^2
      - 516601764727/12441600000*s^6*ls2*sqrt3
      + 1/10*s^6*ls2*sqrt3*zeta3
      + 4129229/64800*s^6*ls2*sqrt3*logm
      - 32/5*s^6*ls2*sqrt3*logm^2
      + 267063623/5760000*s^6*ls2*sqrt3*log3
      - 727153/21600*s^6*ls2*sqrt3*log3*logm
      + 36/5*s^6*ls2*sqrt3*log3*logm^2
      - 727153/115200*s^6*ls2*sqrt3*log3^2
      + 27/10*s^6*ls2*sqrt3*log3^2*logm
      + 27/80*s^6*ls2*sqrt3*log3^3
      + 49742273/2592000*s^6*ls2^2
      - 95207/2400*s^6*ls2^2*logm
      + 48/5*s^6*ls2^2*logm^2
      + 16724519/2332800*s^6*pi*sqrt3*zeta3
      - 46/15*s^6*pi*sqrt3*logm*zeta3
      - 23/20*s^6*pi*sqrt3*log3*zeta3
      + 27/20*s^6*pi*ls4p*sqrt3
      + 86657361523/10497600000*s^6*pi^2
      - 11785/6718464*s^6*pi^2*zeta3
      + 26013157/8748000*s^6*pi^2*logm
      + 83/135*s^6*pi^2*logm*zeta3
      - 4523/1620*s^6*pi^2*logm^2
      + 23/27*s^6*pi^2*log2
      - 22/45*s^6*pi^2*log2*logm
      - 22/135*s^6*pi^2*log2^2
      + 22591/81000*s^6*pi^2*log2^3
      - 21/40*s^6*pi^2*ls3*sqrt3
      - 727153/1555200*s^6*pi^2*ls2*sqrt3
      + 1/5*s^6*pi^2*ls2*sqrt3*logm
      + 3/40*s^6*pi^2*ls2*sqrt3*log3
      - 267063623/103680000*s^6*pi^3*sqrt3
      + 727153/388800*s^6*pi^3*sqrt3*logm
      - 2/5*s^6*pi^3*sqrt3*logm^2
      + 727153/1036800*s^6*pi^3*sqrt3*log3
      - 3/10*s^6*pi^3*sqrt3*log3*logm
      - 9/160*s^6*pi^3*sqrt3*log3^2
      - 105530475379/111974400000*s^6*pi^4
      + 12266509/69984000*s^6*pi^4*logm
      - 37/135*s^6*pi^4*logm^2
      + 1499723/2592000*s^6*pi^4*log2
      - 2/135*s^6*pi^5*sqrt3
      - 54797/4082400*s^6*pi^6
      + 21744863/5832000*s^6*c4
      - 22591/54000*s^6*c4*log2
      + 727153/86400*ls4*sqrt3
      - 18/5*ls4*sqrt3*logm
      - 27/20*ls4*sqrt3*log3
      - 727153/28800*ls4*s^2*sqrt3
      + 54/5*ls4*s^2*sqrt3*logm
      + 81/20*ls4*s^2*sqrt3*log3
      + 727153/28800*ls4*s^4*sqrt3
      - 54/5*ls4*s^4*sqrt3*logm
      - 81/20*ls4*s^4*sqrt3*log3
      - 727153/86400*ls4*s^6*sqrt3
      + 18/5*ls4*s^6*sqrt3*logm
      + 27/20*ls4*s^6*sqrt3*log3
      + 27/40*ls5*sqrt3
      - 81/40*ls5*s^2*sqrt3
      + 81/40*ls5*s^4*sqrt3
      - 27/40*ls5*s^6*sqrt3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*tf * (
      - 263777358055493/251073478656000
      + 527558298803363/55794106368000*zeta3
      + 826282517/58060800*a4
      + 12208993/12441600*logMZ
      - 463087/552960*logMZ*zeta3
      - 12208993/12441600*logm
      + 463087/552960*logm*zeta3
      + 826282517/1393459200*log2^4
      - 826282517/1393459200*pi^2*log2^2
      - 12870948649/83607552000*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
      - 89/90
      - 2/15*T6p14ep0
      + 4/45*T6p13ep0
      + 131/405*zeta3
      - 4/5*ls2*sqrt3
      - 3/5*ls2^2
      - 31/810*pi^2
      - 13/1350*pi^4
      + 89/30*s^2
      + 2/5*s^2*T6p14ep0
      - 4/15*s^2*T6p13ep0
      - 131/135*s^2*zeta3
      + 12/5*s^2*ls2*sqrt3
      + 9/5*s^2*ls2^2
      + 31/270*s^2*pi^2
      + 13/450*s^2*pi^4
      - 89/30*s^4
      - 2/5*s^4*T6p14ep0
      + 4/15*s^4*T6p13ep0
      + 131/135*s^4*zeta3
      - 12/5*s^4*ls2*sqrt3
      - 9/5*s^4*ls2^2
      - 31/270*s^4*pi^2
      - 13/450*s^4*pi^4
      + 89/90*s^6
      + 2/15*s^6*T6p14ep0
      - 4/45*s^6*T6p13ep0
      - 131/405*s^6*zeta3
      + 4/5*s^6*ls2*sqrt3
      + 3/5*s^6*ls2^2
      + 31/810*s^6*pi^2
      + 13/1350*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*tf*nl * (
      - 11205078381991/300987187200
      - 2/15*T6p14ep1
      - 101/100*T6p14ep0
      + 4/45*T6p13ep1
      + 1171/4860*T6p13ep0
      + 2/45*T3L61ep1
      + 2338/675*zeta5
      + 19319301929947/1003290624000*zeta3
      + 27976139/19353600*a4
      + 69171279487/6270566400*logm
      + 16/15*logm*T6p14ep0
      - 32/45*logm*T6p13ep0
      - 3508389287/464486400*logm*zeta3
      + 27976139/464486400*log2^4
      + 6187/1800*ls3*sqrt3
      + 1297267/648000*ls2*sqrt3
      + 23467/2700*ls2*sqrt3*logm
      - 6187/1800*ls2*sqrt3*log3
      - 93/25*ls2^2
      + 18/5*ls2^2*logm
      + 84614639/136080000*pi^2
      + 163/1215*pi^2*zeta3
      + 9026/637875*pi^2*logm
      - 572/945*pi^2*log2
      + 104/315*pi^2*log2*logm
      + 6957283/66355200*pi^2*log2^2
      + 6187/32400*pi^3*sqrt3
      - 17631326453/71663616000*pi^4
      + 317/4050*pi^4*logm
      + 416/2025*c4
      + 4112890500119/40310784000*s^2
      + 2/5*s^2*T6p14ep1
      + 303/100*s^2*T6p14ep0
      - 4/15*s^2*T6p13ep1
      - 1171/1620*s^2*T6p13ep0
      - 2/15*s^2*T3L61ep1
      - 2338/225*s^2*zeta5
      - 30230133917/995328000*s^2*zeta3
      - 1338337/311040*s^2*a4
      - 2611225819/167961600*s^2*logm
      - 16/5*s^2*logm*T6p14ep0
      + 32/15*s^2*logm*T6p13ep0
      + 34086209/4147200*s^2*logm*zeta3
      - 1338337/7464960*s^2*log2^4
      - 6187/600*s^2*ls3*sqrt3
      - 1297267/216000*s^2*ls2*sqrt3
      - 23467/900*s^2*ls2*sqrt3*logm
      + 6187/600*s^2*ls2*sqrt3*log3
      + 279/25*s^2*ls2^2
      - 54/5*s^2*ls2^2*logm
      - 37074631/19440000*s^2*pi^2
      - 163/405*s^2*pi^2*zeta3
      - 5651/212625*s^2*pi^2*logm
      + 352/189*s^2*pi^2*log2
      - 64/63*s^2*pi^2*log2*logm
      - 17173721/52254720*s^2*pi^2*log2^2
      - 6187/10800*s^2*pi^3*sqrt3
      + 15625766483/31352832000*s^2*pi^4
      - 317/1350*s^2*pi^4*logm
      - 416/675*s^2*c4
      - 400267577/3888000*s^4
      - 2/5*s^4*T6p14ep1
      - 303/100*s^4*T6p14ep0
      + 4/15*s^4*T6p13ep1
      + 1171/1620*s^4*T6p13ep0
      + 2/15*s^4*T3L61ep1
      + 2338/225*s^4*zeta5
      + 28702711/729000*s^4*zeta3
      + 64/15*s^4*a4
      + 57391/2592*s^4*logm
      + 16/5*s^4*logm*T6p14ep0
      - 32/15*s^4*logm*T6p13ep0
      - 3167/225*s^4*logm*zeta3
      + 8/45*s^4*log2^4
      + 6187/600*s^4*ls3*sqrt3
      + 1297267/216000*s^4*ls2*sqrt3
      + 23467/900*s^4*ls2*sqrt3*logm
      - 6187/600*s^4*ls2*sqrt3*log3
      - 279/25*s^4*ls2^2
      + 54/5*s^4*ls2^2*logm
      + 12933677/6480000*s^4*pi^2
      + 163/405*s^4*pi^2*zeta3
      - 157/30375*s^4*pi^2*logm
      - 88/45*s^4*pi^2*log2
      + 16/15*s^4*pi^2*log2*logm
      + 16/45*s^4*pi^2*log2^2
      + 6187/10800*s^4*pi^3*sqrt3
      - 1743829/2916000*s^4*pi^4
      + 317/1350*s^4*pi^4*logm
      + 416/675*s^4*c4
      + 400267577/11664000*s^6
      + 2/15*s^6*T6p14ep1
      + 101/100*s^6*T6p14ep0
      - 4/45*s^6*T6p13ep1
      - 1171/4860*s^6*T6p13ep0
      - 2/45*s^6*T3L61ep1
      - 2338/675*s^6*zeta5
      - 28702711/2187000*s^6*zeta3
      - 64/45*s^6*a4
      - 57391/7776*s^6*logm
      - 16/15*s^6*logm*T6p14ep0
      + 32/45*s^6*logm*T6p13ep0
      + 3167/675*s^6*logm*zeta3
      - 8/135*s^6*log2^4
      - 6187/1800*s^6*ls3*sqrt3
      - 1297267/648000*s^6*ls2*sqrt3
      - 23467/2700*s^6*ls2*sqrt3*logm
      + 6187/1800*s^6*ls2*sqrt3*log3
      + 93/25*s^6*ls2^2
      - 18/5*s^6*ls2^2*logm
      - 12933677/19440000*s^6*pi^2
      - 163/1215*s^6*pi^2*zeta3
      + 157/91125*s^6*pi^2*logm
      + 88/135*s^6*pi^2*log2
      - 16/45*s^6*pi^2*log2*logm
      - 16/135*s^6*pi^2*log2^2
      - 6187/32400*s^6*pi^3*sqrt3
      + 1743829/8748000*s^6*pi^4
      - 317/4050*s^6*pi^4*logm
      - 416/2025*s^6*c4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
      - 798197/32400
      + 2551/8100*T6p9ep0
      + 7/75*T6p12ep0
      + 34/135*T6p11ep0
      - 1156/2025*T6p10ep0
      + 191/225*T5p11ep0
      + 337/200*zeta3
      - 347/900*ls3*sqrt3
      - 22873/2700*ls2*sqrt3
      + 347/900*ls2*sqrt3*log3
      + 868/75*ls2^2
      - 559303/291600*pi^2
      - 347/16200*pi^3*sqrt3
      + 93667/729000*pi^4
      + 798197/10800*s^2
      - 2551/2700*s^2*T6p9ep0
      - 7/25*s^2*T6p12ep0
      - 34/45*s^2*T6p11ep0
      + 1156/675*s^2*T6p10ep0
      - 191/75*s^2*T5p11ep0
      - 1011/200*s^2*zeta3
      + 347/300*s^2*ls3*sqrt3
      + 22873/900*s^2*ls2*sqrt3
      - 347/300*s^2*ls2*sqrt3*log3
      - 868/25*s^2*ls2^2
      + 559303/97200*s^2*pi^2
      + 347/5400*s^2*pi^3*sqrt3
      - 93667/243000*s^2*pi^4
      - 798197/10800*s^4
      + 2551/2700*s^4*T6p9ep0
      + 7/25*s^4*T6p12ep0
      + 34/45*s^4*T6p11ep0
      - 1156/675*s^4*T6p10ep0
      + 191/75*s^4*T5p11ep0
      + 1011/200*s^4*zeta3
      - 347/300*s^4*ls3*sqrt3
      - 22873/900*s^4*ls2*sqrt3
      + 347/300*s^4*ls2*sqrt3*log3
      + 868/25*s^4*ls2^2
      - 559303/97200*s^4*pi^2
      - 347/5400*s^4*pi^3*sqrt3
      + 93667/243000*s^4*pi^4
      + 798197/32400*s^6
      - 2551/8100*s^6*T6p9ep0
      - 7/75*s^6*T6p12ep0
      - 34/135*s^6*T6p11ep0
      + 1156/2025*s^6*T6p10ep0
      - 191/225*s^6*T5p11ep0
      - 337/200*s^6*zeta3
      + 347/900*s^6*ls3*sqrt3
      + 22873/2700*s^6*ls2*sqrt3
      - 347/900*s^6*ls2*sqrt3*log3
      - 868/75*s^6*ls2^2
      + 559303/291600*s^6*pi^2
      + 347/16200*s^6*pi^3*sqrt3
      - 93667/729000*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*nh*tf * (
      - 188179036096292718509/553617020436480000
      + 1/5*T7p5ep0
      - 2/45*T7p16ep0
      + 2551/8100*T6p9ep1
      - 1970161/583200*T6p9ep0
      + 80141/30375*T6p18ep0
      - 11873/14580*T6p17ep0
      - 167/810*T6p16ep1
      - 128/135*T6p14ep0
      - 9737/4860*T6p13ep0
      + 7/75*T6p12ep1
      - 207983/2138400*T6p12ep0
      + 34/135*T6p11ep1
      + 6467/8100*T6p11ep0
      - 1156/2025*T6p10ep1
      + 155777/29160*T6p10ep0
      + 11251/8100*T5p8ep1
      + 191/225*T5p11ep1
      + 17246/30375*T5p11ep0
      + 2/45*T3L61ep1
      - 6530489/121500*zeta5
      + 6872021303295829/33476463820800*zeta3
      + 3632203459/29030400*a4
      + 6398419/133358400*logMZ
      - 2291/241920*logMZ*zeta3
      - 156763/9525600*logMZ^2
      + 43/22680*logMZ^3
      + 61500003509071/307257753600*logm
      - 5102/2025*logm*T6p9ep0
      - 56/75*logm*T6p12ep0
      - 272/135*logm*T6p11ep0
      + 9248/2025*logm*T6p10ep0
      - 1528/225*logm*T5p11ep0
      - 1223333857/66355200*logm*zeta3
      + 156763/4762800*logm*logMZ
      - 43/7560*logm*logMZ^2
      - 156763/9525600*logm^2
      + 43/7560*logm^2*logMZ
      - 43/22680*logm^3
      + 3632203459/696729600*log2^4
      + 1388/6075*ls4pithird*sqrt3
      + 9151829/142560*ls3*sqrt3
      + 694/225*ls3*sqrt3*logm
      + 347/300*ls3*sqrt3*log3
      + 19216808443/106920000*ls2*sqrt3
      + 21019/300*ls2*sqrt3*logm
      - 9151829/142560*ls2*sqrt3*log3
      - 694/225*ls2*sqrt3*log3*logm
      - 347/600*ls2*sqrt3*log3^2
      + 49471/9000*ls2^2
      - 7034/75*ls2^2*logm
      + 7981/12150*pi*sqrt3*zeta3
      + 24792330403/4715172000*pi^2
      - 8606/54675*pi^2*zeta3
      - 43/30240*pi^2*logMZ
      + 34141993/2268000*pi^2*logm
      + 416/945*pi^2*log2
      + 104/315*pi^2*log2*logm
      - 3632203459/696729600*pi^2*log2^2
      - 347/8100*pi^2*ls2*sqrt3
      + 9151829/2566080*pi^3*sqrt3
      + 347/2025*pi^3*sqrt3*logm
      + 347/5400*pi^3*sqrt3*log3
      - 11104431695897/4138573824000*pi^4
      - 187109/182250*pi^4*logm
      + 4832/2025*c4
      + 13521764933092505/12775777394688*s^2
      - 3/5*s^2*T7p5ep0
      + 2/15*s^2*T7p16ep0
      - 2551/2700*s^2*T6p9ep1
      + 1970161/194400*s^2*T6p9ep0
      - 80141/10125*s^2*T6p18ep0
      + 11873/4860*s^2*T6p17ep0
      + 167/270*s^2*T6p16ep1
      + 128/45*s^2*T6p14ep0
      + 9737/1620*s^2*T6p13ep0
      - 7/25*s^2*T6p12ep1
      + 207983/712800*s^2*T6p12ep0
      - 34/45*s^2*T6p11ep1
      - 6467/2700*s^2*T6p11ep0
      + 1156/675*s^2*T6p10ep1
      - 155777/9720*s^2*T6p10ep0
      - 11251/2700*s^2*T5p8ep1
      - 191/75*s^2*T5p11ep1
      - 17246/10125*s^2*T5p11ep0
      - 2/15*s^2*T3L61ep1
      + 6530489/40500*s^2*zeta5
      - 40688051637133/114960384000*s^2*zeta3
      + 121551943/2177280*s^2*a4
      - 6398419/200037600*s^2*logMZ
      + 2291/362880*s^2*logMZ*zeta3
      + 156763/14288400*s^2*logMZ^2
      - 43/34020*s^2*logMZ^3
      - 33589318645261/57610828800*s^2*logm
      + 5102/675*s^2*logm*T6p9ep0
      + 56/25*s^2*logm*T6p12ep0
      + 272/45*s^2*logm*T6p11ep0
      - 9248/675*s^2*logm*T6p10ep0
      + 1528/75*s^2*logm*T5p11ep0
      + 1187047639/29030400*s^2*logm*zeta3
      - 156763/7144200*s^2*logm*logMZ
      + 43/11340*s^2*logm*logMZ^2
      + 156763/14288400*s^2*logm^2
      - 43/11340*s^2*logm^2*logMZ
      + 43/34020*s^2*logm^3
      + 121551943/52254720*s^2*log2^4
      - 1388/2025*s^2*ls4pithird*sqrt3
      - 9151829/47520*s^2*ls3*sqrt3
      - 694/75*s^2*ls3*sqrt3*logm
      - 347/100*s^2*ls3*sqrt3*log3
      - 19216808443/35640000*s^2*ls2*sqrt3
      - 21019/100*s^2*ls2*sqrt3*logm
      + 9151829/47520*s^2*ls2*sqrt3*log3
      + 694/75*s^2*ls2*sqrt3*log3*logm
      + 347/200*s^2*ls2*sqrt3*log3^2
      - 49471/3000*s^2*ls2^2
      + 7034/25*s^2*ls2^2*logm
      - 7981/4050*s^2*pi*sqrt3*zeta3
      - 3657100891/232848000*s^2*pi^2
      + 8606/18225*s^2*pi^2*zeta3
      + 43/45360*s^2*pi^2*logMZ
      - 51191227/1134000*s^2*pi^2*logm
      - 256/189*s^2*pi^2*log2
      - 64/63*s^2*pi^2*log2*logm
      - 121551943/52254720*s^2*pi^2*log2^2
      + 347/2700*s^2*pi^2*ls2*sqrt3
      - 9151829/855360*s^2*pi^3*sqrt3
      - 347/675*s^2*pi^3*sqrt3*logm
      - 347/1800*s^2*pi^3*sqrt3*log3
      + 102002446411/34488115200*s^2*pi^4
      + 187109/60750*s^2*pi^4*logm
      - 4832/675*s^2*c4
      - 8096546766079/7698240000*s^4
      + 3/5*s^4*T7p5ep0
      - 2/15*s^4*T7p16ep0
      + 2551/2700*s^4*T6p9ep1
      - 1970161/194400*s^4*T6p9ep0
      + 80141/10125*s^4*T6p18ep0
      - 11873/4860*s^4*T6p17ep0
      - 167/270*s^4*T6p16ep1
      - 128/45*s^4*T6p14ep0
      - 9737/1620*s^4*T6p13ep0
      + 7/25*s^4*T6p12ep1
      - 207983/712800*s^4*T6p12ep0
      + 34/45*s^4*T6p11ep1
      + 6467/2700*s^4*T6p11ep0
      - 1156/675*s^4*T6p10ep1
      + 155777/9720*s^4*T6p10ep0
      + 11251/2700*s^4*T5p8ep1
      + 191/75*s^4*T5p11ep1
      + 17246/10125*s^4*T5p11ep0
      + 2/15*s^4*T3L61ep1
      - 6530489/40500*s^4*zeta5
      + 8334084683/21384000*s^4*zeta3
      + 64/15*s^4*a4
      + 38210311/64800*s^4*logm
      - 5102/675*s^4*logm*T6p9ep0
      - 56/25*s^4*logm*T6p12ep0
      - 272/45*s^4*logm*T6p11ep0
      + 9248/675*s^4*logm*T6p10ep0
      - 1528/75*s^4*logm*T5p11ep0
      - 31558/675*s^4*logm*zeta3
      + 8/45*s^4*log2^4
      + 1388/2025*s^4*ls4pithird*sqrt3
      + 9151829/47520*s^4*ls3*sqrt3
      + 694/75*s^4*ls3*sqrt3*logm
      + 347/100*s^4*ls3*sqrt3*log3
      + 19216808443/35640000*s^4*ls2*sqrt3
      + 21019/100*s^4*ls2*sqrt3*logm
      - 9151829/47520*s^4*ls2*sqrt3*log3
      - 694/75*s^4*ls2*sqrt3*log3*logm
      - 347/200*s^4*ls2*sqrt3*log3^2
      + 49471/3000*s^4*ls2^2
      - 7034/25*s^4*ls2^2*logm
      + 7981/4050*s^4*pi*sqrt3*zeta3
      + 1998423343/128304000*s^4*pi^2
      - 8606/18225*s^4*pi^2*zeta3
      + 304489/6750*s^4*pi^2*logm
      + 64/45*s^4*pi^2*log2
      + 16/15*s^4*pi^2*log2*logm
      - 8/45*s^4*pi^2*log2^2
      - 347/2700*s^4*pi^2*ls2*sqrt3
      + 9151829/855360*s^4*pi^3*sqrt3
      + 347/675*s^4*pi^3*sqrt3*logm
      + 347/1800*s^4*pi^3*sqrt3*log3
      - 35240773/9622800*s^4*pi^4
      - 187109/60750*s^4*pi^4*logm
      + 4832/675*s^4*c4
      + 8096546766079/23094720000*s^6
      - 1/5*s^6*T7p5ep0
      + 2/45*s^6*T7p16ep0
      - 2551/8100*s^6*T6p9ep1
      + 1970161/583200*s^6*T6p9ep0
      - 80141/30375*s^6*T6p18ep0
      + 11873/14580*s^6*T6p17ep0
      + 167/810*s^6*T6p16ep1
      + 128/135*s^6*T6p14ep0
      + 9737/4860*s^6*T6p13ep0
      - 7/75*s^6*T6p12ep1
      + 207983/2138400*s^6*T6p12ep0
      - 34/135*s^6*T6p11ep1
      - 6467/8100*s^6*T6p11ep0
      + 1156/2025*s^6*T6p10ep1
      - 155777/29160*s^6*T6p10ep0
      - 11251/8100*s^6*T5p8ep1
      - 191/225*s^6*T5p11ep1
      - 17246/30375*s^6*T5p11ep0
      - 2/45*s^6*T3L61ep1
      + 6530489/121500*s^6*zeta5
      - 8334084683/64152000*s^6*zeta3
      - 64/45*s^6*a4
      - 38210311/194400*s^6*logm
      + 5102/2025*s^6*logm*T6p9ep0
      + 56/75*s^6*logm*T6p12ep0
      + 272/135*s^6*logm*T6p11ep0
      - 9248/2025*s^6*logm*T6p10ep0
      + 1528/225*s^6*logm*T5p11ep0
      + 31558/2025*s^6*logm*zeta3
      - 8/135*s^6*log2^4
      - 1388/6075*s^6*ls4pithird*sqrt3
      - 9151829/142560*s^6*ls3*sqrt3
      - 694/225*s^6*ls3*sqrt3*logm
      - 347/300*s^6*ls3*sqrt3*log3
      - 19216808443/106920000*s^6*ls2*sqrt3
      - 21019/300*s^6*ls2*sqrt3*logm
      + 9151829/142560*s^6*ls2*sqrt3*log3
      + 694/225*s^6*ls2*sqrt3*log3*logm
      + 347/600*s^6*ls2*sqrt3*log3^2
      - 49471/9000*s^6*ls2^2
      + 7034/75*s^6*ls2^2*logm
      - 7981/12150*s^6*pi*sqrt3*zeta3
      - 1998423343/384912000*s^6*pi^2
      + 8606/54675*s^6*pi^2*zeta3
      - 304489/20250*s^6*pi^2*logm
      - 64/135*s^6*pi^2*log2
      - 16/45*s^6*pi^2*log2*logm
      + 8/135*s^6*pi^2*log2^2
      + 347/8100*s^6*pi^2*ls2*sqrt3
      - 9151829/2566080*s^6*pi^3*sqrt3
      - 347/2025*s^6*pi^3*sqrt3*logm
      - 347/5400*s^6*pi^3*sqrt3*log3
      + 35240773/28868400*s^6*pi^4
      + 187109/182250*s^6*pi^4*logm
      - 4832/2025*s^6*c4
      - 347/450*ls4*sqrt3
      + 347/150*ls4*s^2*sqrt3
      - 347/150*ls4*s^4*sqrt3
      + 347/450*ls4*s^6*sqrt3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*nh*tf*i * (
      - 6398419/400075200*s^2*pi
      + 2291/725760*s^2*pi*zeta3
      + 156763/14288400*s^2*pi*logMZ
      - 43/22680*s^2*pi*logMZ^2
      - 156763/14288400*s^2*pi*logm
      + 43/11340*s^2*pi*logm*logMZ
      - 43/22680*s^2*pi*logm^2
      + 43/272160*s^2*pi^3
      + 6398419/300056400*s^4*pi
      - 2291/544320*s^4*pi*zeta3
      - 156763/10716300*s^4*pi*logMZ
      + 43/17010*s^4*pi*logMZ^2
      + 156763/10716300*s^4*pi*logm
      - 43/8505*s^4*pi*logm*logMZ
      + 43/17010*s^4*pi*logm^2
      - 43/204120*s^4*pi^3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*ca*ep^-2 * (
      - 1873/480
      - 7/120*T7p11ep0
      + 7/120*T7p10ep0
      + 7/40*T6p14ep0
      - 7/60*T6p13ep0
      + 3/40*T6p12ep0
      - 1/40*T6p11ep0
      + 89/40*zeta3
      - 27/40*ls3*sqrt3
      - 4/5*ls2*sqrt3
      + 27/40*ls2*sqrt3*log3
      + 3/4*ls2^2
      - 173/864*pi^2
      - 3/80*pi^3*sqrt3
      - 223/10800*pi^4
      + 1873/160*s^2
      + 7/40*s^2*T7p11ep0
      - 7/40*s^2*T7p10ep0
      - 21/40*s^2*T6p14ep0
      + 7/20*s^2*T6p13ep0
      - 9/40*s^2*T6p12ep0
      + 3/40*s^2*T6p11ep0
      - 267/40*s^2*zeta3
      + 81/40*s^2*ls3*sqrt3
      + 12/5*s^2*ls2*sqrt3
      - 81/40*s^2*ls2*sqrt3*log3
      - 9/4*s^2*ls2^2
      + 173/288*s^2*pi^2
      + 9/80*s^2*pi^3*sqrt3
      + 223/3600*s^2*pi^4
      - 1873/160*s^4
      - 7/40*s^4*T7p11ep0
      + 7/40*s^4*T7p10ep0
      + 21/40*s^4*T6p14ep0
      - 7/20*s^4*T6p13ep0
      + 9/40*s^4*T6p12ep0
      - 3/40*s^4*T6p11ep0
      + 267/40*s^4*zeta3
      - 81/40*s^4*ls3*sqrt3
      - 12/5*s^4*ls2*sqrt3
      + 81/40*s^4*ls2*sqrt3*log3
      + 9/4*s^4*ls2^2
      - 173/288*s^4*pi^2
      - 9/80*s^4*pi^3*sqrt3
      - 223/3600*s^4*pi^4
      + 1873/480*s^6
      + 7/120*s^6*T7p11ep0
      - 7/120*s^6*T7p10ep0
      - 7/40*s^6*T6p14ep0
      + 7/60*s^6*T6p13ep0
      - 3/40*s^6*T6p12ep0
      + 1/40*s^6*T6p11ep0
      - 89/40*s^6*zeta3
      + 27/40*s^6*ls3*sqrt3
      + 4/5*s^6*ls2*sqrt3
      - 27/40*s^6*ls2*sqrt3*log3
      - 3/4*s^6*ls2^2
      + 173/864*s^6*pi^2
      + 3/80*s^6*pi^3*sqrt3
      + 223/10800*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*ca*ep^-1 * (
      - 30648019/307200
      - 1/30*T8p10ep0
      - 1/15*T7p9ep0
      + 31/360*T7p8ep0
      + 13/180*T7p7ep0
      - 7/36*T7p5ep0
      + 1/60*T7p16ep0
      - 1/48*T7p14ep1
      - 7/120*T7p11ep1
      - 9817/57600*T7p11ep0
      + 7/120*T7p10ep1
      + 9817/57600*T7p10ep0
      + 118531/129600*T6p9ep0
      + 4/45*T6p18ep0
      - 4/15*T6p17ep0
      + 1/240*T6p16ep1
      + 7/40*T6p14ep1
      + 29501/19200*T6p14ep0
      - 7/60*T6p13ep1
      - 19741/28800*T6p13ep0
      + 3/40*T6p12ep1
      + 661/648*T6p12ep0
      - 1/40*T6p11ep1
      - 251/800*T6p11ep0
      - 111961/32400*T6p10ep0
      + 13/120*T5p8ep1
      - 889/32400*T5p11ep0
      + 22439/3600*zeta5
      + 371806549/9331200*zeta3
      + 1873/60*logm
      + 7/15*logm*T7p11ep0
      - 7/15*logm*T7p10ep0
      - 7/5*logm*T6p14ep0
      + 14/15*logm*T6p13ep0
      - 3/5*logm*T6p12ep0
      + 1/5*logm*T6p11ep0
      - 89/5*logm*zeta3
      + 2/5*ls4pithird*sqrt3
      - 30647/2400*ls3*sqrt3
      + 27/5*ls3*sqrt3*logm
      + 81/40*ls3*sqrt3*log3
      - 521887/17280*ls2*sqrt3
      + 32/5*ls2*sqrt3*logm
      + 30647/2400*ls2*sqrt3*log3
      - 27/5*ls2*sqrt3*log3*logm
      - 81/80*ls2*sqrt3*log3^2
      + 745691/57600*ls2^2
      - 6*ls2^2*logm
      + 23/20*pi*sqrt3*zeta3
      - 1012627/1244160*pi^2
      - 67/720*pi^2*zeta3
      + 173/108*pi^2*logm
      - 3/40*pi^2*ls2*sqrt3
      - 30647/43200*pi^3*sqrt3
      + 3/10*pi^3*sqrt3*logm
      + 9/80*pi^3*sqrt3*log3
      - 2123519/62208000*pi^4
      + 223/1350*pi^4*logm
      - 2/45*c4
      + 30648019/102400*s^2
      + 1/10*s^2*T8p10ep0
      + 1/5*s^2*T7p9ep0
      - 31/120*s^2*T7p8ep0
      - 13/60*s^2*T7p7ep0
      + 7/12*s^2*T7p5ep0
      - 1/20*s^2*T7p16ep0
      + 1/16*s^2*T7p14ep1
      + 7/40*s^2*T7p11ep1
      + 9817/19200*s^2*T7p11ep0
      - 7/40*s^2*T7p10ep1
      - 9817/19200*s^2*T7p10ep0
      - 118531/43200*s^2*T6p9ep0
      - 4/15*s^2*T6p18ep0
      + 4/5*s^2*T6p17ep0
      - 1/80*s^2*T6p16ep1
      - 21/40*s^2*T6p14ep1
      - 29501/6400*s^2*T6p14ep0
      + 7/20*s^2*T6p13ep1
      + 19741/9600*s^2*T6p13ep0
      - 9/40*s^2*T6p12ep1
      - 661/216*s^2*T6p12ep0
      + 3/40*s^2*T6p11ep1
      + 753/800*s^2*T6p11ep0
      + 111961/10800*s^2*T6p10ep0
      - 13/40*s^2*T5p8ep1
      + 889/10800*s^2*T5p11ep0
      - 22439/1200*s^2*zeta5
      - 371806549/3110400*s^2*zeta3
      - 1873/20*s^2*logm
      - 7/5*s^2*logm*T7p11ep0
      + 7/5*s^2*logm*T7p10ep0
      + 21/5*s^2*logm*T6p14ep0
      - 14/5*s^2*logm*T6p13ep0
      + 9/5*s^2*logm*T6p12ep0
      - 3/5*s^2*logm*T6p11ep0
      + 267/5*s^2*logm*zeta3
      - 6/5*s^2*ls4pithird*sqrt3
      + 30647/800*s^2*ls3*sqrt3
      - 81/5*s^2*ls3*sqrt3*logm
      - 243/40*s^2*ls3*sqrt3*log3
      + 521887/5760*s^2*ls2*sqrt3
      - 96/5*s^2*ls2*sqrt3*logm
      - 30647/800*s^2*ls2*sqrt3*log3
      + 81/5*s^2*ls2*sqrt3*log3*logm
      + 243/80*s^2*ls2*sqrt3*log3^2
      - 745691/19200*s^2*ls2^2
      + 18*s^2*ls2^2*logm
      - 69/20*s^2*pi*sqrt3*zeta3
      + 1012627/414720*s^2*pi^2
      + 67/240*s^2*pi^2*zeta3
      - 173/36*s^2*pi^2*logm
      + 9/40*s^2*pi^2*ls2*sqrt3
      + 30647/14400*s^2*pi^3*sqrt3
      - 9/10*s^2*pi^3*sqrt3*logm
      - 27/80*s^2*pi^3*sqrt3*log3
      + 2123519/20736000*s^2*pi^4
      - 223/450*s^2*pi^4*logm
      + 2/15*s^2*c4
      - 30648019/102400*s^4
      - 1/10*s^4*T8p10ep0
      - 1/5*s^4*T7p9ep0
      + 31/120*s^4*T7p8ep0
      + 13/60*s^4*T7p7ep0
      - 7/12*s^4*T7p5ep0
      + 1/20*s^4*T7p16ep0
      - 1/16*s^4*T7p14ep1
      - 7/40*s^4*T7p11ep1
      - 9817/19200*s^4*T7p11ep0
      + 7/40*s^4*T7p10ep1
      + 9817/19200*s^4*T7p10ep0
      + 118531/43200*s^4*T6p9ep0
      + 4/15*s^4*T6p18ep0
      - 4/5*s^4*T6p17ep0
      + 1/80*s^4*T6p16ep1
      + 21/40*s^4*T6p14ep1
      + 29501/6400*s^4*T6p14ep0
      - 7/20*s^4*T6p13ep1
      - 19741/9600*s^4*T6p13ep0
      + 9/40*s^4*T6p12ep1
      + 661/216*s^4*T6p12ep0
      - 3/40*s^4*T6p11ep1
      - 753/800*s^4*T6p11ep0
      - 111961/10800*s^4*T6p10ep0
      + 13/40*s^4*T5p8ep1
      - 889/10800*s^4*T5p11ep0
      + 22439/1200*s^4*zeta5
      + 371806549/3110400*s^4*zeta3
      + 1873/20*s^4*logm
      + 7/5*s^4*logm*T7p11ep0
      - 7/5*s^4*logm*T7p10ep0
      - 21/5*s^4*logm*T6p14ep0
      + 14/5*s^4*logm*T6p13ep0
      - 9/5*s^4*logm*T6p12ep0
      + 3/5*s^4*logm*T6p11ep0
      - 267/5*s^4*logm*zeta3
      + 6/5*s^4*ls4pithird*sqrt3
      - 30647/800*s^4*ls3*sqrt3
      + 81/5*s^4*ls3*sqrt3*logm
      + 243/40*s^4*ls3*sqrt3*log3
      - 521887/5760*s^4*ls2*sqrt3
      + 96/5*s^4*ls2*sqrt3*logm
      + 30647/800*s^4*ls2*sqrt3*log3
      - 81/5*s^4*ls2*sqrt3*log3*logm
      - 243/80*s^4*ls2*sqrt3*log3^2
      + 745691/19200*s^4*ls2^2
      - 18*s^4*ls2^2*logm
      + 69/20*s^4*pi*sqrt3*zeta3
      - 1012627/414720*s^4*pi^2
      - 67/240*s^4*pi^2*zeta3
      + 173/36*s^4*pi^2*logm
      - 9/40*s^4*pi^2*ls2*sqrt3
      - 30647/14400*s^4*pi^3*sqrt3
      + 9/10*s^4*pi^3*sqrt3*logm
      + 27/80*s^4*pi^3*sqrt3*log3
      - 2123519/20736000*s^4*pi^4
      + 223/450*s^4*pi^4*logm
      - 2/15*s^4*c4
      + 30648019/307200*s^6
      + 1/30*s^6*T8p10ep0
      + 1/15*s^6*T7p9ep0
      - 31/360*s^6*T7p8ep0
      - 13/180*s^6*T7p7ep0
      + 7/36*s^6*T7p5ep0
      - 1/60*s^6*T7p16ep0
      + 1/48*s^6*T7p14ep1
      + 7/120*s^6*T7p11ep1
      + 9817/57600*s^6*T7p11ep0
      - 7/120*s^6*T7p10ep1
      - 9817/57600*s^6*T7p10ep0
      - 118531/129600*s^6*T6p9ep0
      - 4/45*s^6*T6p18ep0
      + 4/15*s^6*T6p17ep0
      - 1/240*s^6*T6p16ep1
      - 7/40*s^6*T6p14ep1
      - 29501/19200*s^6*T6p14ep0
      + 7/60*s^6*T6p13ep1
      + 19741/28800*s^6*T6p13ep0
      - 3/40*s^6*T6p12ep1
      - 661/648*s^6*T6p12ep0
      + 1/40*s^6*T6p11ep1
      + 251/800*s^6*T6p11ep0
      + 111961/32400*s^6*T6p10ep0
      - 13/120*s^6*T5p8ep1
      + 889/32400*s^6*T5p11ep0
      - 22439/3600*s^6*zeta5
      - 371806549/9331200*s^6*zeta3
      - 1873/60*s^6*logm
      - 7/15*s^6*logm*T7p11ep0
      + 7/15*s^6*logm*T7p10ep0
      + 7/5*s^6*logm*T6p14ep0
      - 14/15*s^6*logm*T6p13ep0
      + 3/5*s^6*logm*T6p12ep0
      - 1/5*s^6*logm*T6p11ep0
      + 89/5*s^6*logm*zeta3
      - 2/5*s^6*ls4pithird*sqrt3
      + 30647/2400*s^6*ls3*sqrt3
      - 27/5*s^6*ls3*sqrt3*logm
      - 81/40*s^6*ls3*sqrt3*log3
      + 521887/17280*s^6*ls2*sqrt3
      - 32/5*s^6*ls2*sqrt3*logm
      - 30647/2400*s^6*ls2*sqrt3*log3
      + 27/5*s^6*ls2*sqrt3*log3*logm
      + 81/80*s^6*ls2*sqrt3*log3^2
      - 745691/57600*s^6*ls2^2
      + 6*s^6*ls2^2*logm
      - 23/20*s^6*pi*sqrt3*zeta3
      + 1012627/1244160*s^6*pi^2
      + 67/720*s^6*pi^2*zeta3
      - 173/108*s^6*pi^2*logm
      + 3/40*s^6*pi^2*ls2*sqrt3
      + 30647/43200*s^6*pi^3*sqrt3
      - 3/10*s^6*pi^3*sqrt3*logm
      - 9/80*s^6*pi^3*sqrt3*log3
      + 2123519/62208000*s^6*pi^4
      - 223/1350*s^6*pi^4*logm
      + 2/45*s^6*c4
      - 27/20*ls4*sqrt3
      + 81/20*ls4*s^2*sqrt3
      - 81/20*ls4*s^4*sqrt3
      + 27/20*ls4*s^6*sqrt3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^2*ca * (
      - 5413073948930012149/17575143505920000
      + 7/60*T9p7ep0
      + 1/40*T9p6ep0
      - 1/20*T9p5ep0
      - 2431/9600*T9p4ep0
      - 63799/259200*T9p3ep0
      + 1/60*T8p9ep0
      + 1/60*T8p8ep0
      - 59/720*T8p7ep0
      + 1/60*T8p6ep0
      - 1/24*T8p4ep0
      + 83/360*T8p2ep0
      - 1/30*T8p10ep1
      - 991/4320*T8p10ep0
      - 1/15*T7p9ep1
      - 391/720*T7p9ep0
      + 31/360*T7p8ep1
      - 15293/14400*T7p8ep0
      + 13/180*T7p7ep1
      - 199261/345600*T7p7ep0
      + 7/180*T7p6ep1
      - 7/36*T7p5ep1
      - 5519/9600*T7p5ep0
      + 1/60*T7p16ep1
      + 10403/21600*T7p16ep0
      - 1/36*T7p15ep1
      - 1/48*T7p14ep2
      - 38897/172800*T7p14ep1
      - 7/120*T7p11ep2
      - 9817/57600*T7p11ep1
      + 19822003/10368000*T7p11ep0
      + 7/120*T7p10ep2
      + 9817/57600*T7p10ep1
      - 14876563/10368000*T7p10ep0
      + 118531/129600*T6p9ep1
      - 8227601/7290000*T6p9ep0
      - 1/24*T6p19ep2
      + 4/45*T6p18ep1
      - 98465263/38880000*T6p18ep0
      - 4/15*T6p17ep1
      - 2420171/15552000*T6p17ep0
      + 1/240*T6p16ep2
      + 1057489/3456000*T6p16ep1
      - 7/120*T6p15ep2
      + 7/40*T6p14ep2
      + 29501/19200*T6p14ep1
      - 2355391/3456000*T6p14ep0
      - 7/60*T6p13ep2
      - 19741/28800*T6p13ep1
      - 165614087/77760000*T6p13ep0
      + 3/40*T6p12ep2
      + 661/648*T6p12ep1
      + 1759764151/181440000*T6p12ep0
      - 1/40*T6p11ep2
      - 251/800*T6p11ep1
      - 5434403/3888000*T6p11ep0
      - 111961/32400*T6p10ep1
      - 200651209/29160000*T6p10ep0
      + 13/120*T5p8ep2
      + 37298993/20736000*T5p8ep1
      - 889/32400*T5p11ep1
      - 50101613/13824000*T5p11ep0
      - 7/36*T4LVB7ep1
      + 1/30*T4LVB6ep1
      + 1/30*T4LT4ep2
      - 7/216*T4LT2ep2
      - 2/9*T3L61ep1
      + 8772402327097/103783680000*zeta5
      + 3305866822757877481/5858381168640000*zeta3
      - 4067/6480*zeta3^2
      + 98227/38610*a5
      - 143497083951043/2324754432000*a4
      + 19795829680651/25082265600*logm
      + 4/15*logm*T8p10ep0
      + 8/15*logm*T7p9ep0
      - 31/45*logm*T7p8ep0
      - 26/45*logm*T7p7ep0
      + 14/9*logm*T7p5ep0
      - 2/15*logm*T7p16ep0
      + 1/6*logm*T7p14ep1
      + 7/15*logm*T7p11ep1
      + 9817/7200*logm*T7p11ep0
      - 7/15*logm*T7p10ep1
      - 9817/7200*logm*T7p10ep0
      - 118531/16200*logm*T6p9ep0
      - 32/45*logm*T6p18ep0
      + 32/15*logm*T6p17ep0
      - 1/30*logm*T6p16ep1
      - 7/5*logm*T6p14ep1
      - 29501/2400*logm*T6p14ep0
      + 14/15*logm*T6p13ep1
      + 19741/3600*logm*T6p13ep0
      - 3/5*logm*T6p12ep1
      - 661/81*logm*T6p12ep0
      + 1/5*logm*T6p11ep1
      + 251/100*logm*T6p11ep0
      + 111961/4050*logm*T6p10ep0
      - 13/15*logm*T5p8ep1
      + 889/4050*logm*T5p11ep0
      - 22439/450*logm*zeta5
      - 5101879240811/16721510400*logm*zeta3
      - 1873/15*logm^2
      - 28/15*logm^2*T7p11ep0
      + 28/15*logm^2*T7p10ep0
      + 28/5*logm^2*T6p14ep0
      - 56/15*logm^2*T6p13ep0
      + 12/5*logm^2*T6p12ep0
      - 4/5*logm^2*T6p11ep0
      + 356/5*logm^2*zeta3
      + 7957/250*log2*a4
      - 143497083951043/55794106368000*log2^4
      + 15115421/11583000*log2^5
      + 49/20*ls5pithird*sqrt3
      + 30647/4050*ls4pithird*sqrt3
      - 16/5*ls4pithird*sqrt3*logm
      - 6/5*ls4pithird*sqrt3*log3
      - 243/80*ls5p*sqrt3
      - 7931741161/72576000*ls3*sqrt3
      + 30647/300*ls3*sqrt3*logm
      - 108/5*ls3*sqrt3*logm^2
      + 30647/800*ls3*sqrt3*log3
      - 81/5*ls3*sqrt3*log3*logm
      - 243/80*ls3*sqrt3*log3^2
      - 195759105349/2488320000*ls2*sqrt3
      + 3/10*ls2*sqrt3*zeta3
      + 423563/1800*ls2*sqrt3*logm
      - 128/5*ls2*sqrt3*logm^2
      + 7931741161/72576000*ls2*sqrt3*log3
      - 30647/300*ls2*sqrt3*log3*logm
      + 108/5*ls2*sqrt3*log3*logm^2
      - 30647/1600*ls2*sqrt3*log3^2
      + 81/10*ls2*sqrt3*log3^2*logm
      + 81/80*ls2*sqrt3*log3^3
      + 12222017/576000*ls2^2
      - 721931/7200*ls2^2*logm
      + 24*ls2^2*logm^2
      + 704881/32400*pi*sqrt3*zeta3
      - 46/5*pi*sqrt3*logm*zeta3
      - 69/20*pi*sqrt3*log3*zeta3
      + 81/20*pi*ls4p*sqrt3
      + 69845398076941/2351462400000*pi^2
      + 225671659/130636800*pi^2*zeta3
      + 594702823/81648000*pi^2*logm
      + 67/90*pi^2*logm*zeta3
      - 173/27*pi^2*logm^2
      - 8129/21600*pi^2*log2
      - 286/315*pi^2*log2*logm
      + 118168330901443/55794106368000*pi^2*log2^2
      - 5606891/4343625*pi^2*log2^3
      - 63/40*pi^2*ls3*sqrt3
      - 30647/21600*pi^2*ls2*sqrt3
      + 3/5*pi^2*ls2*sqrt3*logm
      + 9/40*pi^2*ls2*sqrt3*log3
      - 7931741161/1306368000*pi^3*sqrt3
      + 30647/5400*pi^3*sqrt3*logm
      - 6/5*pi^3*sqrt3*logm^2
      + 30647/14400*pi^3*sqrt3*log3
      - 9/10*pi^3*sqrt3*log3*logm
      - 27/160*pi^3*sqrt3*log3^2
      - 1485287630157503797/301288174387200000*pi^4
      + 2097119/7776000*pi^4*logm
      - 446/675*pi^4*logm^2
      + 45445373/222393600*pi^4*log2
      - 2/45*pi^5*sqrt3
      - 87637/2721600*pi^6
      + 11473997/648000*c4
      + 16/45*c4*logm
      - 7957/6000*c4*log2
      + 11308745067216063289/11298306539520000*s^2
      - 7/20*s^2*T9p7ep0
      - 3/40*s^2*T9p6ep0
      + 3/20*s^2*T9p5ep0
      + 2431/3200*s^2*T9p4ep0
      + 63799/86400*s^2*T9p3ep0
      - 1/20*s^2*T8p9ep0
      - 1/20*s^2*T8p8ep0
      + 59/240*s^2*T8p7ep0
      - 1/20*s^2*T8p6ep0
      + 1/8*s^2*T8p4ep0
      - 83/120*s^2*T8p2ep0
      + 1/10*s^2*T8p10ep1
      + 991/1440*s^2*T8p10ep0
      + 1/5*s^2*T7p9ep1
      + 391/240*s^2*T7p9ep0
      - 31/120*s^2*T7p8ep1
      + 15293/4800*s^2*T7p8ep0
      - 13/60*s^2*T7p7ep1
      + 199261/115200*s^2*T7p7ep0
      - 7/60*s^2*T7p6ep1
      + 7/12*s^2*T7p5ep1
      + 5519/3200*s^2*T7p5ep0
      - 1/20*s^2*T7p16ep1
      - 10403/7200*s^2*T7p16ep0
      + 1/12*s^2*T7p15ep1
      + 1/16*s^2*T7p14ep2
      + 38897/57600*s^2*T7p14ep1
      + 7/40*s^2*T7p11ep2
      + 9817/19200*s^2*T7p11ep1
      - 19822003/3456000*s^2*T7p11ep0
      - 7/40*s^2*T7p10ep2
      - 9817/19200*s^2*T7p10ep1
      + 14876563/3456000*s^2*T7p10ep0
      - 118531/43200*s^2*T6p9ep1
      + 8227601/2430000*s^2*T6p9ep0
      + 1/8*s^2*T6p19ep2
      - 4/15*s^2*T6p18ep1
      + 98465263/12960000*s^2*T6p18ep0
      + 4/5*s^2*T6p17ep1
      + 2420171/5184000*s^2*T6p17ep0
      - 1/80*s^2*T6p16ep2
      - 1057489/1152000*s^2*T6p16ep1
      + 7/40*s^2*T6p15ep2
      - 21/40*s^2*T6p14ep2
      - 29501/6400*s^2*T6p14ep1
      + 2355391/1152000*s^2*T6p14ep0
      + 7/20*s^2*T6p13ep2
      + 19741/9600*s^2*T6p13ep1
      + 165614087/25920000*s^2*T6p13ep0
      - 9/40*s^2*T6p12ep2
      - 661/216*s^2*T6p12ep1
      - 1759764151/60480000*s^2*T6p12ep0
      + 3/40*s^2*T6p11ep2
      + 753/800*s^2*T6p11ep1
      + 5434403/1296000*s^2*T6p11ep0
      + 111961/10800*s^2*T6p10ep1
      + 200651209/9720000*s^2*T6p10ep0
      - 13/40*s^2*T5p8ep2
      - 37298993/6912000*s^2*T5p8ep1
      + 889/10800*s^2*T5p11ep1
      + 50101613/4608000*s^2*T5p11ep0
      + 7/12*s^2*T4LVB7ep1
      - 1/10*s^2*T4LVB6ep1
      - 1/10*s^2*T4LT4ep2
      + 7/72*s^2*T4LT2ep2
      + 2/3*s^2*T3L61ep1
      + 20522368182103/34594560000*s^2*zeta5
      - 3083792080071797/1609445376000*s^2*zeta3
      + 4067/2160*s^2*zeta3^2
      - 2877137111/4054050*s^2*a5
      - 1577579615543/12454041600*s^2*a4
      - 1623111503407/671846400*s^2*logm
      - 4/5*s^2*logm*T8p10ep0
      - 8/5*s^2*logm*T7p9ep0
      + 31/15*s^2*logm*T7p8ep0
      + 26/15*s^2*logm*T7p7ep0
      - 14/3*s^2*logm*T7p5ep0
      + 2/5*s^2*logm*T7p16ep0
      - 1/2*s^2*logm*T7p14ep1
      - 7/5*s^2*logm*T7p11ep1
      - 9817/2400*s^2*logm*T7p11ep0
      + 7/5*s^2*logm*T7p10ep1
      + 9817/2400*s^2*logm*T7p10ep0
      + 118531/5400*s^2*logm*T6p9ep0
      + 32/15*s^2*logm*T6p18ep0
      - 32/5*s^2*logm*T6p17ep0
      + 1/10*s^2*logm*T6p16ep1
      + 21/5*s^2*logm*T6p14ep1
      + 29501/800*s^2*logm*T6p14ep0
      - 14/5*s^2*logm*T6p13ep1
      - 19741/1200*s^2*logm*T6p13ep0
      + 9/5*s^2*logm*T6p12ep1
      + 661/27*s^2*logm*T6p12ep0
      - 3/5*s^2*logm*T6p11ep1
      - 753/100*s^2*logm*T6p11ep0
      - 111961/1350*s^2*logm*T6p10ep0
      + 13/5*s^2*logm*T5p8ep1
      - 889/1350*s^2*logm*T5p11ep0
      + 22439/150*s^2*logm*zeta5
      + 9505762771/9953280*s^2*logm*zeta3
      + 1873/5*s^2*logm^2
      + 28/5*s^2*logm^2*T7p11ep0
      - 28/5*s^2*logm^2*T7p10ep0
      - 84/5*s^2*logm^2*T6p14ep0
      + 56/5*s^2*logm^2*T6p13ep0
      - 36/5*s^2*logm^2*T6p12ep0
      + 12/5*s^2*logm^2*T6p11ep0
      - 1068/5*s^2*logm^2*zeta3
      - 23871/250*s^2*log2*a4
      - 1577579615543/298896998400*s^2*log2^4
      + 11770657/6081075*s^2*log2^5
      - 147/20*s^2*ls5pithird*sqrt3
      - 30647/1350*s^2*ls4pithird*sqrt3
      + 48/5*s^2*ls4pithird*sqrt3*logm
      + 18/5*s^2*ls4pithird*sqrt3*log3
      + 729/80*s^2*ls5p*sqrt3
      + 7931741161/24192000*s^2*ls3*sqrt3
      - 30647/100*s^2*ls3*sqrt3*logm
      + 324/5*s^2*ls3*sqrt3*logm^2
      - 91941/800*s^2*ls3*sqrt3*log3
      + 243/5*s^2*ls3*sqrt3*log3*logm
      + 729/80*s^2*ls3*sqrt3*log3^2
      + 195759105349/829440000*s^2*ls2*sqrt3
      - 9/10*s^2*ls2*sqrt3*zeta3
      - 423563/600*s^2*ls2*sqrt3*logm
      + 384/5*s^2*ls2*sqrt3*logm^2
      - 7931741161/24192000*s^2*ls2*sqrt3*log3
      + 30647/100*s^2*ls2*sqrt3*log3*logm
      - 324/5*s^2*ls2*sqrt3*log3*logm^2
      + 91941/1600*s^2*ls2*sqrt3*log3^2
      - 243/10*s^2*ls2*sqrt3*log3^2*logm
      - 243/80*s^2*ls2*sqrt3*log3^3
      - 12222017/192000*s^2*ls2^2
      + 721931/2400*s^2*ls2^2*logm
      - 72*s^2*ls2^2*logm^2
      - 704881/10800*s^2*pi*sqrt3*zeta3
      + 138/5*s^2*pi*sqrt3*logm*zeta3
      + 207/20*s^2*pi*sqrt3*log3*zeta3
      - 243/20*s^2*pi*ls4p*sqrt3
      - 69882927356941/783820800000*s^2*pi^2
      - 223701739/43545600*s^2*pi^2*zeta3
      - 595890823/27216000*s^2*pi^2*logm
      - 67/30*s^2*pi^2*logm*zeta3
      + 173/9*s^2*pi^2*logm^2
      + 16841/14175*s^2*pi^2*log2
      + 176/63*s^2*pi^2*log2*logm
      + 1995086533943/298896998400*s^2*pi^2*log2^2
      - 4289615951/729729000*s^2*pi^2*log2^3
      + 189/40*s^2*pi^2*ls3*sqrt3
      + 30647/7200*s^2*pi^2*ls2*sqrt3
      - 9/5*s^2*pi^2*ls2*sqrt3*logm
      - 27/40*s^2*pi^2*ls2*sqrt3*log3
      + 7931741161/435456000*s^2*pi^3*sqrt3
      - 30647/1800*s^2*pi^3*sqrt3*logm
      + 18/5*s^2*pi^3*sqrt3*logm^2
      - 30647/4800*s^2*pi^3*sqrt3*log3
      + 27/10*s^2*pi^3*sqrt3*log3*logm
      + 81/160*s^2*pi^3*sqrt3*log3^2
      + 5275166896493057/298896998400000*s^2*pi^4
      - 2097119/2592000*s^2*pi^4*logm
      + 446/225*s^2*pi^4*logm^2
      - 178435216483/23351328000*s^2*pi^4*log2
      + 2/15*s^2*pi^5*sqrt3
      + 87637/907200*s^2*pi^6
      - 11473997/216000*s^2*c4
      - 16/15*s^2*c4*logm
      + 7957/2000*s^2*c4*log2
      - 1241655930214201/1254113280000*s^4
      + 7/20*s^4*T9p7ep0
      + 3/40*s^4*T9p6ep0
      - 3/20*s^4*T9p5ep0
      - 2431/3200*s^4*T9p4ep0
      - 63799/86400*s^4*T9p3ep0
      + 1/20*s^4*T8p9ep0
      + 1/20*s^4*T8p8ep0
      - 59/240*s^4*T8p7ep0
      + 1/20*s^4*T8p6ep0
      - 1/8*s^4*T8p4ep0
      + 83/120*s^4*T8p2ep0
      - 1/10*s^4*T8p10ep1
      - 991/1440*s^4*T8p10ep0
      - 1/5*s^4*T7p9ep1
      - 391/240*s^4*T7p9ep0
      + 31/120*s^4*T7p8ep1
      - 15293/4800*s^4*T7p8ep0
      + 13/60*s^4*T7p7ep1
      - 199261/115200*s^4*T7p7ep0
      + 7/60*s^4*T7p6ep1
      - 7/12*s^4*T7p5ep1
      - 5519/3200*s^4*T7p5ep0
      + 1/20*s^4*T7p16ep1
      + 10403/7200*s^4*T7p16ep0
      - 1/12*s^4*T7p15ep1
      - 1/16*s^4*T7p14ep2
      - 38897/57600*s^4*T7p14ep1
      - 7/40*s^4*T7p11ep2
      - 9817/19200*s^4*T7p11ep1
      + 19822003/3456000*s^4*T7p11ep0
      + 7/40*s^4*T7p10ep2
      + 9817/19200*s^4*T7p10ep1
      - 14876563/3456000*s^4*T7p10ep0
      + 118531/43200*s^4*T6p9ep1
      - 8227601/2430000*s^4*T6p9ep0
      - 1/8*s^4*T6p19ep2
      + 4/15*s^4*T6p18ep1
      - 98465263/12960000*s^4*T6p18ep0
      - 4/5*s^4*T6p17ep1
      - 2420171/5184000*s^4*T6p17ep0
      + 1/80*s^4*T6p16ep2
      + 1057489/1152000*s^4*T6p16ep1
      - 7/40*s^4*T6p15ep2
      + 21/40*s^4*T6p14ep2
      + 29501/6400*s^4*T6p14ep1
      - 2355391/1152000*s^4*T6p14ep0
      - 7/20*s^4*T6p13ep2
      - 19741/9600*s^4*T6p13ep1
      - 165614087/25920000*s^4*T6p13ep0
      + 9/40*s^4*T6p12ep2
      + 661/216*s^4*T6p12ep1
      + 1759764151/60480000*s^4*T6p12ep0
      - 3/40*s^4*T6p11ep2
      - 753/800*s^4*T6p11ep1
      - 5434403/1296000*s^4*T6p11ep0
      - 111961/10800*s^4*T6p10ep1
      - 200651209/9720000*s^4*T6p10ep0
      + 13/40*s^4*T5p8ep2
      + 37298993/6912000*s^4*T5p8ep1
      - 889/10800*s^4*T5p11ep1
      - 50101613/4608000*s^4*T5p11ep0
      - 7/12*s^4*T4LVB7ep1
      + 1/10*s^4*T4LVB6ep1
      + 1/10*s^4*T4LT4ep2
      - 7/72*s^4*T4LT2ep2
      - 2/3*s^4*T3L61ep1
      - 10828527103/34560000*s^4*zeta5
      + 317718169211/174182400*s^4*zeta3
      - 4067/2160*s^4*zeta3^2
      + 23871/50*s^4*a5
      - 32/15*s^4*a4
      + 2485839919/1036800*s^4*logm
      + 4/5*s^4*logm*T8p10ep0
      + 8/5*s^4*logm*T7p9ep0
      - 31/15*s^4*logm*T7p8ep0
      - 26/15*s^4*logm*T7p7ep0
      + 14/3*s^4*logm*T7p5ep0
      - 2/5*s^4*logm*T7p16ep0
      + 1/2*s^4*logm*T7p14ep1
      + 7/5*s^4*logm*T7p11ep1
      + 9817/2400*s^4*logm*T7p11ep0
      - 7/5*s^4*logm*T7p10ep1
      - 9817/2400*s^4*logm*T7p10ep0
      - 118531/5400*s^4*logm*T6p9ep0
      - 32/15*s^4*logm*T6p18ep0
      + 32/5*s^4*logm*T6p17ep0
      - 1/10*s^4*logm*T6p16ep1
      - 21/5*s^4*logm*T6p14ep1
      - 29501/800*s^4*logm*T6p14ep0
      + 14/5*s^4*logm*T6p13ep1
      + 19741/1200*s^4*logm*T6p13ep0
      - 9/5*s^4*logm*T6p12ep1
      - 661/27*s^4*logm*T6p12ep0
      + 3/5*s^4*logm*T6p11ep1
      + 753/100*s^4*logm*T6p11ep0
      + 111961/1350*s^4*logm*T6p10ep0
      - 13/5*s^4*logm*T5p8ep1
      + 889/1350*s^4*logm*T5p11ep0
      - 22439/150*s^4*logm*zeta5
      - 14602285/15552*s^4*logm*zeta3
      - 1873/5*s^4*logm^2
      - 28/5*s^4*logm^2*T7p11ep0
      + 28/5*s^4*logm^2*T7p10ep0
      + 84/5*s^4*logm^2*T6p14ep0
      - 56/5*s^4*logm^2*T6p13ep0
      + 36/5*s^4*logm^2*T6p12ep0
      - 12/5*s^4*logm^2*T6p11ep0
      + 1068/5*s^4*logm^2*zeta3
      + 23871/250*s^4*log2*a4
      - 4/45*s^4*log2^4
      + 147/20*s^4*ls5pithird*sqrt3
      + 30647/1350*s^4*ls4pithird*sqrt3
      - 48/5*s^4*ls4pithird*sqrt3*logm
      - 18/5*s^4*ls4pithird*sqrt3*log3
      - 729/80*s^4*ls5p*sqrt3
      - 7931741161/24192000*s^4*ls3*sqrt3
      + 30647/100*s^4*ls3*sqrt3*logm
      - 324/5*s^4*ls3*sqrt3*logm^2
      + 91941/800*s^4*ls3*sqrt3*log3
      - 243/5*s^4*ls3*sqrt3*log3*logm
      - 729/80*s^4*ls3*sqrt3*log3^2
      - 195759105349/829440000*s^4*ls2*sqrt3
      + 9/10*s^4*ls2*sqrt3*zeta3
      + 423563/600*s^4*ls2*sqrt3*logm
      - 384/5*s^4*ls2*sqrt3*logm^2
      + 7931741161/24192000*s^4*ls2*sqrt3*log3
      - 30647/100*s^4*ls2*sqrt3*log3*logm
      + 324/5*s^4*ls2*sqrt3*log3*logm^2
      - 91941/1600*s^4*ls2*sqrt3*log3^2
      + 243/10*s^4*ls2*sqrt3*log3^2*logm
      + 243/80*s^4*ls2*sqrt3*log3^3
      + 12222017/192000*s^4*ls2^2
      - 721931/2400*s^4*ls2^2*logm
      + 72*s^4*ls2^2*logm^2
      + 704881/10800*s^4*pi*sqrt3*zeta3
      - 138/5*s^4*pi*sqrt3*logm*zeta3
      - 207/20*s^4*pi*sqrt3*log3*zeta3
      + 243/20*s^4*pi*ls4p*sqrt3
      + 9994596863563/111974400000*s^4*pi^2
      + 31394557/6220800*s^4*pi^2*zeta3
      + 85466689/3888000*s^4*pi^2*logm
      + 67/30*s^4*pi^2*logm*zeta3
      - 173/9*s^4*pi^2*logm^2
      - 119/90*s^4*pi^2*log2
      - 44/15*s^4*pi^2*log2*logm
      - 62/45*s^4*pi^2*log2^2
      + 7957/3000*s^4*pi^2*log2^3
      - 189/40*s^4*pi^2*ls3*sqrt3
      - 30647/7200*s^4*pi^2*ls2*sqrt3
      + 9/5*s^4*pi^2*ls2*sqrt3*logm
      + 27/40*s^4*pi^2*ls2*sqrt3*log3
      - 7931741161/435456000*s^4*pi^3*sqrt3
      + 30647/1800*s^4*pi^3*sqrt3*logm
      - 18/5*s^4*pi^3*sqrt3*logm^2
      + 30647/4800*s^4*pi^3*sqrt3*log3
      - 27/10*s^4*pi^3*sqrt3*log3*logm
      - 81/160*s^4*pi^3*sqrt3*log3^2
      - 12798484887109/783820800000*s^4*pi^4
      + 2097119/2592000*s^4*pi^4*logm
      - 446/225*s^4*pi^4*logm^2
      + 522521/96000*s^4*pi^4*log2
      - 2/15*s^4*pi^5*sqrt3
      - 87637/907200*s^4*pi^6
      + 11473997/216000*s^4*c4
      + 16/15*s^4*c4*logm
      - 7957/2000*s^4*c4*log2
      + 1241655930214201/3762339840000*s^6
      - 7/60*s^6*T9p7ep0
      - 1/40*s^6*T9p6ep0
      + 1/20*s^6*T9p5ep0
      + 2431/9600*s^6*T9p4ep0
      + 63799/259200*s^6*T9p3ep0
      - 1/60*s^6*T8p9ep0
      - 1/60*s^6*T8p8ep0
      + 59/720*s^6*T8p7ep0
      - 1/60*s^6*T8p6ep0
      + 1/24*s^6*T8p4ep0
      - 83/360*s^6*T8p2ep0
      + 1/30*s^6*T8p10ep1
      + 991/4320*s^6*T8p10ep0
      + 1/15*s^6*T7p9ep1
      + 391/720*s^6*T7p9ep0
      - 31/360*s^6*T7p8ep1
      + 15293/14400*s^6*T7p8ep0
      - 13/180*s^6*T7p7ep1
      + 199261/345600*s^6*T7p7ep0
      - 7/180*s^6*T7p6ep1
      + 7/36*s^6*T7p5ep1
      + 5519/9600*s^6*T7p5ep0
      - 1/60*s^6*T7p16ep1
      - 10403/21600*s^6*T7p16ep0
      + 1/36*s^6*T7p15ep1
      + 1/48*s^6*T7p14ep2
      + 38897/172800*s^6*T7p14ep1
      + 7/120*s^6*T7p11ep2
      + 9817/57600*s^6*T7p11ep1
      - 19822003/10368000*s^6*T7p11ep0
      - 7/120*s^6*T7p10ep2
      - 9817/57600*s^6*T7p10ep1
      + 14876563/10368000*s^6*T7p10ep0
      - 118531/129600*s^6*T6p9ep1
      + 8227601/7290000*s^6*T6p9ep0
      + 1/24*s^6*T6p19ep2
      - 4/45*s^6*T6p18ep1
      + 98465263/38880000*s^6*T6p18ep0
      + 4/15*s^6*T6p17ep1
      + 2420171/15552000*s^6*T6p17ep0
      - 1/240*s^6*T6p16ep2
      - 1057489/3456000*s^6*T6p16ep1
      + 7/120*s^6*T6p15ep2
      - 7/40*s^6*T6p14ep2
      - 29501/19200*s^6*T6p14ep1
      + 2355391/3456000*s^6*T6p14ep0
      + 7/60*s^6*T6p13ep2
      + 19741/28800*s^6*T6p13ep1
      + 165614087/77760000*s^6*T6p13ep0
      - 3/40*s^6*T6p12ep2
      - 661/648*s^6*T6p12ep1
      - 1759764151/181440000*s^6*T6p12ep0
      + 1/40*s^6*T6p11ep2
      + 251/800*s^6*T6p11ep1
      + 5434403/3888000*s^6*T6p11ep0
      + 111961/32400*s^6*T6p10ep1
      + 200651209/29160000*s^6*T6p10ep0
      - 13/120*s^6*T5p8ep2
      - 37298993/20736000*s^6*T5p8ep1
      + 889/32400*s^6*T5p11ep1
      + 50101613/13824000*s^6*T5p11ep0
      + 7/36*s^6*T4LVB7ep1
      - 1/30*s^6*T4LVB6ep1
      - 1/30*s^6*T4LT4ep2
      + 7/216*s^6*T4LT2ep2
      + 2/9*s^6*T3L61ep1
      + 10828527103/103680000*s^6*zeta5
      - 317718169211/522547200*s^6*zeta3
      + 4067/6480*s^6*zeta3^2
      - 7957/50*s^6*a5
      + 32/45*s^6*a4
      - 2485839919/3110400*s^6*logm
      - 4/15*s^6*logm*T8p10ep0
      - 8/15*s^6*logm*T7p9ep0
      + 31/45*s^6*logm*T7p8ep0
      + 26/45*s^6*logm*T7p7ep0
      - 14/9*s^6*logm*T7p5ep0
      + 2/15*s^6*logm*T7p16ep0
      - 1/6*s^6*logm*T7p14ep1
      - 7/15*s^6*logm*T7p11ep1
      - 9817/7200*s^6*logm*T7p11ep0
      + 7/15*s^6*logm*T7p10ep1
      + 9817/7200*s^6*logm*T7p10ep0
      + 118531/16200*s^6*logm*T6p9ep0
      + 32/45*s^6*logm*T6p18ep0
      - 32/15*s^6*logm*T6p17ep0
      + 1/30*s^6*logm*T6p16ep1
      + 7/5*s^6*logm*T6p14ep1
      + 29501/2400*s^6*logm*T6p14ep0
      - 14/15*s^6*logm*T6p13ep1
      - 19741/3600*s^6*logm*T6p13ep0
      + 3/5*s^6*logm*T6p12ep1
      + 661/81*s^6*logm*T6p12ep0
      - 1/5*s^6*logm*T6p11ep1
      - 251/100*s^6*logm*T6p11ep0
      - 111961/4050*s^6*logm*T6p10ep0
      + 13/15*s^6*logm*T5p8ep1
      - 889/4050*s^6*logm*T5p11ep0
      + 22439/450*s^6*logm*zeta5
      + 14602285/46656*s^6*logm*zeta3
      + 1873/15*s^6*logm^2
      + 28/15*s^6*logm^2*T7p11ep0
      - 28/15*s^6*logm^2*T7p10ep0
      - 28/5*s^6*logm^2*T6p14ep0
      + 56/15*s^6*logm^2*T6p13ep0
      - 12/5*s^6*logm^2*T6p12ep0
      + 4/5*s^6*logm^2*T6p11ep0
      - 356/5*s^6*logm^2*zeta3
      - 7957/250*s^6*log2*a4
      + 4/135*s^6*log2^4
      - 49/20*s^6*ls5pithird*sqrt3
      - 30647/4050*s^6*ls4pithird*sqrt3
      + 16/5*s^6*ls4pithird*sqrt3*logm
      + 6/5*s^6*ls4pithird*sqrt3*log3
      + 243/80*s^6*ls5p*sqrt3
      + 7931741161/72576000*s^6*ls3*sqrt3
      - 30647/300*s^6*ls3*sqrt3*logm
      + 108/5*s^6*ls3*sqrt3*logm^2
      - 30647/800*s^6*ls3*sqrt3*log3
      + 81/5*s^6*ls3*sqrt3*log3*logm
      + 243/80*s^6*ls3*sqrt3*log3^2
      + 195759105349/2488320000*s^6*ls2*sqrt3
      - 3/10*s^6*ls2*sqrt3*zeta3
      - 423563/1800*s^6*ls2*sqrt3*logm
      + 128/5*s^6*ls2*sqrt3*logm^2
      - 7931741161/72576000*s^6*ls2*sqrt3*log3
      + 30647/300*s^6*ls2*sqrt3*log3*logm
      - 108/5*s^6*ls2*sqrt3*log3*logm^2
      + 30647/1600*s^6*ls2*sqrt3*log3^2
      - 81/10*s^6*ls2*sqrt3*log3^2*logm
      - 81/80*s^6*ls2*sqrt3*log3^3
      - 12222017/576000*s^6*ls2^2
      + 721931/7200*s^6*ls2^2*logm
      - 24*s^6*ls2^2*logm^2
      - 704881/32400*s^6*pi*sqrt3*zeta3
      + 46/5*s^6*pi*sqrt3*logm*zeta3
      + 69/20*s^6*pi*sqrt3*log3*zeta3
      - 81/20*s^6*pi*ls4p*sqrt3
      - 9994596863563/335923200000*s^6*pi^2
      - 31394557/18662400*s^6*pi^2*zeta3
      - 85466689/11664000*s^6*pi^2*logm
      - 67/90*s^6*pi^2*logm*zeta3
      + 173/27*s^6*pi^2*logm^2
      + 119/270*s^6*pi^2*log2
      + 44/45*s^6*pi^2*log2*logm
      + 62/135*s^6*pi^2*log2^2
      - 7957/9000*s^6*pi^2*log2^3
      + 63/40*s^6*pi^2*ls3*sqrt3
      + 30647/21600*s^6*pi^2*ls2*sqrt3
      - 3/5*s^6*pi^2*ls2*sqrt3*logm
      - 9/40*s^6*pi^2*ls2*sqrt3*log3
      + 7931741161/1306368000*s^6*pi^3*sqrt3
      - 30647/5400*s^6*pi^3*sqrt3*logm
      + 6/5*s^6*pi^3*sqrt3*logm^2
      - 30647/14400*s^6*pi^3*sqrt3*log3
      + 9/10*s^6*pi^3*sqrt3*log3*logm
      + 27/160*s^6*pi^3*sqrt3*log3^2
      + 12798484887109/2351462400000*s^6*pi^4
      - 2097119/7776000*s^6*pi^4*logm
      + 446/675*s^6*pi^4*logm^2
      - 522521/288000*s^6*pi^4*log2
      + 2/45*s^6*pi^5*sqrt3
      + 87637/2721600*s^6*pi^6
      - 11473997/648000*s^6*c4
      - 16/45*s^6*c4*logm
      + 7957/6000*s^6*c4*log2
      - 30647/1200*ls4*sqrt3
      + 54/5*ls4*sqrt3*logm
      + 81/20*ls4*sqrt3*log3
      + 30647/400*ls4*s^2*sqrt3
      - 162/5*ls4*s^2*sqrt3*logm
      - 243/20*ls4*s^2*sqrt3*log3
      - 30647/400*ls4*s^4*sqrt3
      + 162/5*ls4*s^4*sqrt3*logm
      + 243/20*ls4*s^4*sqrt3*log3
      + 30647/1200*ls4*s^6*sqrt3
      - 54/5*ls4*s^6*sqrt3*logm
      - 81/20*ls4*s^6*sqrt3*log3
      - 81/40*ls5*sqrt3
      + 243/40*ls5*s^2*sqrt3
      - 243/40*ls5*s^4*sqrt3
      + 81/40*ls5*s^6*sqrt3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^3*ep^-2 * (
      - 13/240
      + 1/60*T7p11ep0
      - 1/60*T7p10ep0
      - 1/20*T6p14ep0
      + 1/30*T6p13ep0
      - 1/20*T6p12ep0
      + 1/60*T6p11ep0
      - 371/540*zeta3
      + 9/20*ls3*sqrt3
      + 4/5*ls2*sqrt3
      - 9/20*ls2*sqrt3*log3
      - 3/10*ls2^2
      + 91/2160*pi^2
      + 1/40*pi^3*sqrt3
      + 19/2700*pi^4
      + 13/80*s^2
      - 1/20*s^2*T7p11ep0
      + 1/20*s^2*T7p10ep0
      + 3/20*s^2*T6p14ep0
      - 1/10*s^2*T6p13ep0
      + 3/20*s^2*T6p12ep0
      - 1/20*s^2*T6p11ep0
      + 371/180*s^2*zeta3
      - 27/20*s^2*ls3*sqrt3
      - 12/5*s^2*ls2*sqrt3
      + 27/20*s^2*ls2*sqrt3*log3
      + 9/10*s^2*ls2^2
      - 91/720*s^2*pi^2
      - 3/40*s^2*pi^3*sqrt3
      - 19/900*s^2*pi^4
      - 13/80*s^4
      + 1/20*s^4*T7p11ep0
      - 1/20*s^4*T7p10ep0
      - 3/20*s^4*T6p14ep0
      + 1/10*s^4*T6p13ep0
      - 3/20*s^4*T6p12ep0
      + 1/20*s^4*T6p11ep0
      - 371/180*s^4*zeta3
      + 27/20*s^4*ls3*sqrt3
      + 12/5*s^4*ls2*sqrt3
      - 27/20*s^4*ls2*sqrt3*log3
      - 9/10*s^4*ls2^2
      + 91/720*s^4*pi^2
      + 3/40*s^4*pi^3*sqrt3
      + 19/900*s^4*pi^4
      + 13/240*s^6
      - 1/60*s^6*T7p11ep0
      + 1/60*s^6*T7p10ep0
      + 1/20*s^6*T6p14ep0
      - 1/30*s^6*T6p13ep0
      + 1/20*s^6*T6p12ep0
      - 1/60*s^6*T6p11ep0
      + 371/540*s^6*zeta3
      - 9/20*s^6*ls3*sqrt3
      - 4/5*s^6*ls2*sqrt3
      + 9/20*s^6*ls2*sqrt3*log3
      + 3/10*s^6*ls2^2
      - 91/2160*s^6*pi^2
      - 1/40*s^6*pi^3*sqrt3
      - 19/2700*s^6*pi^4
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^3*ep^-1 * (
      + 245963291/4147200
      + 1/15*T7p9ep0
      - 13/180*T7p8ep0
      - 7/90*T7p7ep0
      + 7/45*T7p5ep0
      - 1/30*T7p16ep0
      - 1/24*T7p14ep1
      + 1/60*T7p11ep1
      - 2087/86400*T7p11ep0
      - 1/60*T7p10ep1
      + 2087/86400*T7p10ep0
      - 45143/77760*T6p9ep0
      - 4/45*T6p18ep0
      + 7/30*T6p17ep0
      - 1/120*T6p16ep1
      - 1/20*T6p14ep1
      - 1573/3200*T6p14ep0
      + 1/30*T6p13ep1
      + 773/4800*T6p13ep0
      - 1/20*T6p12ep1
      - 10019/16200*T6p12ep0
      + 1/60*T6p11ep1
      + 1739/10800*T6p11ep0
      + 42281/19440*T6p10ep0
      + 1/40*T5p8ep1
      - 10057/32400*T5p11ep0
      - 3139/900*zeta5
      - 100087481/4665600*zeta3
      + 13/30*logm
      - 2/15*logm*T7p11ep0
      + 2/15*logm*T7p10ep0
      + 2/5*logm*T6p14ep0
      - 4/15*logm*T6p13ep0
      + 2/5*logm*T6p12ep0
      - 2/15*logm*T6p11ep0
      + 742/135*logm*zeta3
      - 4/15*ls4pithird*sqrt3
      + 376139/43200*ls3*sqrt3
      - 18/5*ls3*sqrt3*logm
      - 27/20*ls3*sqrt3*log3
      + 698981/25920*ls2*sqrt3
      - 32/5*ls2*sqrt3*logm
      - 376139/43200*ls2*sqrt3*log3
      + 18/5*ls2*sqrt3*log3*logm
      + 27/40*ls2*sqrt3*log3^2
      - 150689/28800*ls2^2
      + 12/5*ls2^2*logm
      - 23/30*pi*sqrt3*zeta3
      + 1737803/27993600*pi^2
      - 131/1080*pi^2*zeta3
      - 91/270*pi^2*logm
      + 1/20*pi^2*ls2*sqrt3
      + 376139/777600*pi^3*sqrt3
      - 1/5*pi^3*sqrt3*logm
      - 3/40*pi^3*sqrt3*log3
      - 4138307/279936000*pi^4
      - 38/675*pi^4*logm
      + 4/45*c4
      - 245963291/1382400*s^2
      - 1/5*s^2*T7p9ep0
      + 13/60*s^2*T7p8ep0
      + 7/30*s^2*T7p7ep0
      - 7/15*s^2*T7p5ep0
      + 1/10*s^2*T7p16ep0
      + 1/8*s^2*T7p14ep1
      - 1/20*s^2*T7p11ep1
      + 2087/28800*s^2*T7p11ep0
      + 1/20*s^2*T7p10ep1
      - 2087/28800*s^2*T7p10ep0
      + 45143/25920*s^2*T6p9ep0
      + 4/15*s^2*T6p18ep0
      - 7/10*s^2*T6p17ep0
      + 1/40*s^2*T6p16ep1
      + 3/20*s^2*T6p14ep1
      + 4719/3200*s^2*T6p14ep0
      - 1/10*s^2*T6p13ep1
      - 773/1600*s^2*T6p13ep0
      + 3/20*s^2*T6p12ep1
      + 10019/5400*s^2*T6p12ep0
      - 1/20*s^2*T6p11ep1
      - 1739/3600*s^2*T6p11ep0
      - 42281/6480*s^2*T6p10ep0
      - 3/40*s^2*T5p8ep1
      + 10057/10800*s^2*T5p11ep0
      + 3139/300*s^2*zeta5
      + 100087481/1555200*s^2*zeta3
      - 13/10*s^2*logm
      + 2/5*s^2*logm*T7p11ep0
      - 2/5*s^2*logm*T7p10ep0
      - 6/5*s^2*logm*T6p14ep0
      + 4/5*s^2*logm*T6p13ep0
      - 6/5*s^2*logm*T6p12ep0
      + 2/5*s^2*logm*T6p11ep0
      - 742/45*s^2*logm*zeta3
      + 4/5*s^2*ls4pithird*sqrt3
      - 376139/14400*s^2*ls3*sqrt3
      + 54/5*s^2*ls3*sqrt3*logm
      + 81/20*s^2*ls3*sqrt3*log3
      - 698981/8640*s^2*ls2*sqrt3
      + 96/5*s^2*ls2*sqrt3*logm
      + 376139/14400*s^2*ls2*sqrt3*log3
      - 54/5*s^2*ls2*sqrt3*log3*logm
      - 81/40*s^2*ls2*sqrt3*log3^2
      + 150689/9600*s^2*ls2^2
      - 36/5*s^2*ls2^2*logm
      + 23/10*s^2*pi*sqrt3*zeta3
      - 1737803/9331200*s^2*pi^2
      + 131/360*s^2*pi^2*zeta3
      + 91/90*s^2*pi^2*logm
      - 3/20*s^2*pi^2*ls2*sqrt3
      - 376139/259200*s^2*pi^3*sqrt3
      + 3/5*s^2*pi^3*sqrt3*logm
      + 9/40*s^2*pi^3*sqrt3*log3
      + 4138307/93312000*s^2*pi^4
      + 38/225*s^2*pi^4*logm
      - 4/15*s^2*c4
      + 245963291/1382400*s^4
      + 1/5*s^4*T7p9ep0
      - 13/60*s^4*T7p8ep0
      - 7/30*s^4*T7p7ep0
      + 7/15*s^4*T7p5ep0
      - 1/10*s^4*T7p16ep0
      - 1/8*s^4*T7p14ep1
      + 1/20*s^4*T7p11ep1
      - 2087/28800*s^4*T7p11ep0
      - 1/20*s^4*T7p10ep1
      + 2087/28800*s^4*T7p10ep0
      - 45143/25920*s^4*T6p9ep0
      - 4/15*s^4*T6p18ep0
      + 7/10*s^4*T6p17ep0
      - 1/40*s^4*T6p16ep1
      - 3/20*s^4*T6p14ep1
      - 4719/3200*s^4*T6p14ep0
      + 1/10*s^4*T6p13ep1
      + 773/1600*s^4*T6p13ep0
      - 3/20*s^4*T6p12ep1
      - 10019/5400*s^4*T6p12ep0
      + 1/20*s^4*T6p11ep1
      + 1739/3600*s^4*T6p11ep0
      + 42281/6480*s^4*T6p10ep0
      + 3/40*s^4*T5p8ep1
      - 10057/10800*s^4*T5p11ep0
      - 3139/300*s^4*zeta5
      - 100087481/1555200*s^4*zeta3
      + 13/10*s^4*logm
      - 2/5*s^4*logm*T7p11ep0
      + 2/5*s^4*logm*T7p10ep0
      + 6/5*s^4*logm*T6p14ep0
      - 4/5*s^4*logm*T6p13ep0
      + 6/5*s^4*logm*T6p12ep0
      - 2/5*s^4*logm*T6p11ep0
      + 742/45*s^4*logm*zeta3
      - 4/5*s^4*ls4pithird*sqrt3
      + 376139/14400*s^4*ls3*sqrt3
      - 54/5*s^4*ls3*sqrt3*logm
      - 81/20*s^4*ls3*sqrt3*log3
      + 698981/8640*s^4*ls2*sqrt3
      - 96/5*s^4*ls2*sqrt3*logm
      - 376139/14400*s^4*ls2*sqrt3*log3
      + 54/5*s^4*ls2*sqrt3*log3*logm
      + 81/40*s^4*ls2*sqrt3*log3^2
      - 150689/9600*s^4*ls2^2
      + 36/5*s^4*ls2^2*logm
      - 23/10*s^4*pi*sqrt3*zeta3
      + 1737803/9331200*s^4*pi^2
      - 131/360*s^4*pi^2*zeta3
      - 91/90*s^4*pi^2*logm
      + 3/20*s^4*pi^2*ls2*sqrt3
      + 376139/259200*s^4*pi^3*sqrt3
      - 3/5*s^4*pi^3*sqrt3*logm
      - 9/40*s^4*pi^3*sqrt3*log3
      - 4138307/93312000*s^4*pi^4
      - 38/225*s^4*pi^4*logm
      + 4/15*s^4*c4
      - 245963291/4147200*s^6
      - 1/15*s^6*T7p9ep0
      + 13/180*s^6*T7p8ep0
      + 7/90*s^6*T7p7ep0
      - 7/45*s^6*T7p5ep0
      + 1/30*s^6*T7p16ep0
      + 1/24*s^6*T7p14ep1
      - 1/60*s^6*T7p11ep1
      + 2087/86400*s^6*T7p11ep0
      + 1/60*s^6*T7p10ep1
      - 2087/86400*s^6*T7p10ep0
      + 45143/77760*s^6*T6p9ep0
      + 4/45*s^6*T6p18ep0
      - 7/30*s^6*T6p17ep0
      + 1/120*s^6*T6p16ep1
      + 1/20*s^6*T6p14ep1
      + 1573/3200*s^6*T6p14ep0
      - 1/30*s^6*T6p13ep1
      - 773/4800*s^6*T6p13ep0
      + 1/20*s^6*T6p12ep1
      + 10019/16200*s^6*T6p12ep0
      - 1/60*s^6*T6p11ep1
      - 1739/10800*s^6*T6p11ep0
      - 42281/19440*s^6*T6p10ep0
      - 1/40*s^6*T5p8ep1
      + 10057/32400*s^6*T5p11ep0
      + 3139/900*s^6*zeta5
      + 100087481/4665600*s^6*zeta3
      - 13/30*s^6*logm
      + 2/15*s^6*logm*T7p11ep0
      - 2/15*s^6*logm*T7p10ep0
      - 2/5*s^6*logm*T6p14ep0
      + 4/15*s^6*logm*T6p13ep0
      - 2/5*s^6*logm*T6p12ep0
      + 2/15*s^6*logm*T6p11ep0
      - 742/135*s^6*logm*zeta3
      + 4/15*s^6*ls4pithird*sqrt3
      - 376139/43200*s^6*ls3*sqrt3
      + 18/5*s^6*ls3*sqrt3*logm
      + 27/20*s^6*ls3*sqrt3*log3
      - 698981/25920*s^6*ls2*sqrt3
      + 32/5*s^6*ls2*sqrt3*logm
      + 376139/43200*s^6*ls2*sqrt3*log3
      - 18/5*s^6*ls2*sqrt3*log3*logm
      - 27/40*s^6*ls2*sqrt3*log3^2
      + 150689/28800*s^6*ls2^2
      - 12/5*s^6*ls2^2*logm
      + 23/30*s^6*pi*sqrt3*zeta3
      - 1737803/27993600*s^6*pi^2
      + 131/1080*s^6*pi^2*zeta3
      + 91/270*s^6*pi^2*logm
      - 1/20*s^6*pi^2*ls2*sqrt3
      - 376139/777600*s^6*pi^3*sqrt3
      + 1/5*s^6*pi^3*sqrt3*logm
      + 3/40*s^6*pi^3*sqrt3*log3
      + 4138307/279936000*s^6*pi^4
      + 38/675*s^6*pi^4*logm
      - 4/45*s^6*c4
      + 9/10*ls4*sqrt3
      - 27/10*ls4*s^2*sqrt3
      + 27/10*ls4*s^4*sqrt3
      - 9/10*ls4*s^6*sqrt3
   )

   + (MZ/Mt)^6*(alphas/pi)^3*cf^3 * (
      + 781284500181312079637/1581762915532800000
      - 7/60*T9p7ep0
      - 1/60*T9p6ep0
      + 1/30*T9p5ep0
      + 2431/14400*T9p4ep0
      + 63799/388800*T9p3ep0
      + 19/40*T8p7ep0
      - 1/30*T8p6ep0
      + 1/36*T8p4ep0
      - 16/15*T8p2ep0
      - 133/5400*T8p10ep0
      + 1/15*T7p9ep1
      + 667/1200*T7p9ep0
      - 13/180*T7p8ep1
      + 6221/7200*T7p8ep0
      - 7/90*T7p7ep1
      + 25157/57600*T7p7ep0
      - 7/180*T7p6ep1
      + 7/45*T7p5ep1
      + 5303/14400*T7p5ep0
      - 1/30*T7p16ep1
      - 977/1350*T7p16ep0
      - 1/45*T7p15ep1
      - 1/24*T7p14ep2
      - 22277/86400*T7p14ep1
      + 1/60*T7p11ep2
      - 2087/86400*T7p11ep1
      - 19751827/15552000*T7p11ep0
      - 1/60*T7p10ep2
      + 2087/86400*T7p10ep1
      + 14344627/15552000*T7p10ep0
      - 45143/77760*T6p9ep1
      + 574469/364500*T6p9ep0
      - 4/45*T6p18ep1
      + 7189793/4860000*T6p18ep0
      + 7/30*T6p17ep1
      + 1893053/7776000*T6p17ep0
      - 1/120*T6p16ep2
      - 1421299/15552000*T6p16ep1
      - 1/60*T6p15ep2
      - 1/20*T6p14ep2
      - 1573/3200*T6p14ep1
      + 59414503/5184000*T6p14ep0
      + 1/30*T6p13ep2
      + 773/4800*T6p13ep1
      - 78728789/38880000*T6p13ep0
      - 1/20*T6p12ep2
      - 10019/16200*T6p12ep1
      - 995676553/136080000*T6p12ep0
      + 1/60*T6p11ep2
      + 1739/10800*T6p11ep1
      + 816253/972000*T6p11ep0
      + 42281/19440*T6p10ep1
      + 1849337/1166400*T6p10ep0
      + 1/40*T5p8ep2
      - 22367921/31104000*T5p8ep1
      - 10057/32400*T5p11ep1
      - 71363641/62208000*T5p11ep0
      + 41/60*T4LVB7ep1
      - 19/72*T4LVB6ep1
      - 1/270*T4LT4ep2
      + 7/270*T4LT2ep2
      + 1/5*T3L61ep1
      - 76250775756667/467026560000*zeta5
      - 41247660541359990631/70300574023680000*zeta3
      - 173/1215*zeta3^2
      + 67065781/675675*a5
      + 10656881044393/387459072000*a4
      - 245963291/518400*logm
      - 8/15*logm*T7p9ep0
      + 26/45*logm*T7p8ep0
      + 28/45*logm*T7p7ep0
      - 56/45*logm*T7p5ep0
      + 4/15*logm*T7p16ep0
      + 1/3*logm*T7p14ep1
      - 2/15*logm*T7p11ep1
      + 2087/10800*logm*T7p11ep0
      + 2/15*logm*T7p10ep1
      - 2087/10800*logm*T7p10ep0
      + 45143/9720*logm*T6p9ep0
      + 32/45*logm*T6p18ep0
      - 28/15*logm*T6p17ep0
      + 1/15*logm*T6p16ep1
      + 2/5*logm*T6p14ep1
      + 1573/400*logm*T6p14ep0
      - 4/15*logm*T6p13ep1
      - 773/600*logm*T6p13ep0
      + 2/5*logm*T6p12ep1
      + 10019/2025*logm*T6p12ep0
      - 2/15*logm*T6p11ep1
      - 1739/1350*logm*T6p11ep0
      - 42281/2430*logm*T6p10ep0
      - 1/5*logm*T5p8ep1
      + 10057/4050*logm*T5p11ep0
      + 6278/225*logm*zeta5
      + 100087481/583200*logm*zeta3
      - 26/15*logm^2
      + 8/15*logm^2*T7p11ep0
      - 8/15*logm^2*T7p10ep0
      - 8/5*logm^2*T6p14ep0
      + 16/15*logm^2*T6p13ep0
      - 8/5*logm^2*T6p12ep0
      + 8/15*logm^2*T6p11ep0
      - 2968/135*logm^2*zeta3
      - 26431/1125*log2*a4
      + 10656881044393/9299017728000*log2^4
      - 73219037/40540500*log2^5
      - 49/30*ls5pithird*sqrt3
      - 376139/72900*ls4pithird*sqrt3
      + 32/15*ls4pithird*sqrt3*logm
      + 4/5*ls4pithird*sqrt3*log3
      + 81/40*ls5p*sqrt3
      + 6008689307/181440000*ls3*sqrt3
      - 376139/5400*ls3*sqrt3*logm
      + 72/5*ls3*sqrt3*logm^2
      - 376139/14400*ls3*sqrt3*log3
      + 54/5*ls3*sqrt3*log3*logm
      + 81/40*ls3*sqrt3*log3^2
      - 18136000903/2073600000*ls2*sqrt3
      - 1/5*ls2*sqrt3*zeta3
      - 698981/3240*ls2*sqrt3*logm
      + 128/5*ls2*sqrt3*logm^2
      - 6008689307/181440000*ls2*sqrt3*log3
      + 376139/5400*ls2*sqrt3*log3*logm
      - 72/5*ls2*sqrt3*log3*logm^2
      + 376139/28800*ls2*sqrt3*log3^2
      - 27/5*ls2*sqrt3*log3^2*logm
      - 27/40*ls2*sqrt3*log3^3
      + 88970939/2592000*ls2^2
      + 150689/3600*ls2^2*logm
      - 48/5*ls2^2*logm^2
      - 8651197/583200*pi*sqrt3*zeta3
      + 92/15*pi*sqrt3*logm*zeta3
      + 23/10*pi*sqrt3*log3*zeta3
      - 27/10*pi*ls4p*sqrt3
      - 13014824264383/391910400000*pi^2
      - 1307258321/587865600*pi^2*zeta3
      - 1737803/3499200*pi^2*logm
      + 131/135*pi^2*logm*zeta3
      + 182/135*pi^2*logm^2
      + 98701/25200*pi^2*log2
      - 10656881044393/9299017728000*pi^2*log2^2
      + 71680723/30405375*pi^2*log2^3
      + 21/20*pi^2*ls3*sqrt3
      + 376139/388800*pi^2*ls2*sqrt3
      - 2/5*pi^2*ls2*sqrt3*logm
      - 3/20*pi^2*ls2*sqrt3*log3
      + 6008689307/3265920000*pi^3*sqrt3
      - 376139/97200*pi^3*sqrt3*logm
      + 4/5*pi^3*sqrt3*logm^2
      - 376139/259200*pi^3*sqrt3*log3
      + 3/5*pi^3*sqrt3*log3*logm
      + 9/80*pi^3*sqrt3*log3^2
      + 979996403546380333/150644087193600000*pi^4
      + 4138307/34992000*pi^4*logm
      + 152/675*pi^4*logm^2
      + 4271873063/3891888000*pi^4*log2
      + 4/135*pi^5*sqrt3
      + 101947/4082400*pi^6
      - 59776247/2916000*c4
      - 32/45*c4*logm
      + 26431/27000*c4*log2
      - 13859265860539591087/9415255449600000*s^2
      + 7/20*s^2*T9p7ep0
      + 1/20*s^2*T9p6ep0
      - 1/10*s^2*T9p5ep0
      - 2431/4800*s^2*T9p4ep0
      - 63799/129600*s^2*T9p3ep0
      - 57/40*s^2*T8p7ep0
      + 1/10*s^2*T8p6ep0
      - 1/12*s^2*T8p4ep0
      + 16/5*s^2*T8p2ep0
      + 133/1800*s^2*T8p10ep0
      - 1/5*s^2*T7p9ep1
      - 667/400*s^2*T7p9ep0
      + 13/60*s^2*T7p8ep1
      - 6221/2400*s^2*T7p8ep0
      + 7/30*s^2*T7p7ep1
      - 25157/19200*s^2*T7p7ep0
      + 7/60*s^2*T7p6ep1
      - 7/15*s^2*T7p5ep1
      - 5303/4800*s^2*T7p5ep0
      + 1/10*s^2*T7p16ep1
      + 977/450*s^2*T7p16ep0
      + 1/15*s^2*T7p15ep1
      + 1/8*s^2*T7p14ep2
      + 22277/28800*s^2*T7p14ep1
      - 1/20*s^2*T7p11ep2
      + 2087/28800*s^2*T7p11ep1
      + 19751827/5184000*s^2*T7p11ep0
      + 1/20*s^2*T7p10ep2
      - 2087/28800*s^2*T7p10ep1
      - 14344627/5184000*s^2*T7p10ep0
      + 45143/25920*s^2*T6p9ep1
      - 574469/121500*s^2*T6p9ep0
      + 4/15*s^2*T6p18ep1
      - 7189793/1620000*s^2*T6p18ep0
      - 7/10*s^2*T6p17ep1
      - 1893053/2592000*s^2*T6p17ep0
      + 1/40*s^2*T6p16ep2
      + 1421299/5184000*s^2*T6p16ep1
      + 1/20*s^2*T6p15ep2
      + 3/20*s^2*T6p14ep2
      + 4719/3200*s^2*T6p14ep1
      - 59414503/1728000*s^2*T6p14ep0
      - 1/10*s^2*T6p13ep2
      - 773/1600*s^2*T6p13ep1
      + 78728789/12960000*s^2*T6p13ep0
      + 3/20*s^2*T6p12ep2
      + 10019/5400*s^2*T6p12ep1
      + 995676553/45360000*s^2*T6p12ep0
      - 1/20*s^2*T6p11ep2
      - 1739/3600*s^2*T6p11ep1
      - 816253/324000*s^2*T6p11ep0
      - 42281/6480*s^2*T6p10ep1
      - 1849337/388800*s^2*T6p10ep0
      - 3/40*s^2*T5p8ep2
      + 22367921/10368000*s^2*T5p8ep1
      + 10057/10800*s^2*T5p11ep1
      + 71363641/20736000*s^2*T5p11ep0
      - 41/20*s^2*T4LVB7ep1
      + 19/24*s^2*T4LVB6ep1
      + 1/90*s^2*T4LT4ep2
      - 7/90*s^2*T4LT2ep2
      - 3/5*s^2*T3L61ep1
      - 86239636540133/155675520000*s^2*zeta5
      + 384490454778445937/209227898880000*s^2*zeta3
      + 173/405*s^2*zeta3^2
      + 1106225117/2027025*s^2*a5
      + 180088930999/6227020800*s^2*a4
      + 245963291/172800*s^2*logm
      + 8/5*s^2*logm*T7p9ep0
      - 26/15*s^2*logm*T7p8ep0
      - 28/15*s^2*logm*T7p7ep0
      + 56/15*s^2*logm*T7p5ep0
      - 4/5*s^2*logm*T7p16ep0
      - s^2*logm*T7p14ep1
      + 2/5*s^2*logm*T7p11ep1
      - 2087/3600*s^2*logm*T7p11ep0
      - 2/5*s^2*logm*T7p10ep1
      + 2087/3600*s^2*logm*T7p10ep0
      - 45143/3240*s^2*logm*T6p9ep0
      - 32/15*s^2*logm*T6p18ep0
      + 28/5*s^2*logm*T6p17ep0
      - 1/5*s^2*logm*T6p16ep1
      - 6/5*s^2*logm*T6p14ep1
      - 4719/400*s^2*logm*T6p14ep0
      + 4/5*s^2*logm*T6p13ep1
      + 773/200*s^2*logm*T6p13ep0
      - 6/5*s^2*logm*T6p12ep1
      - 10019/675*s^2*logm*T6p12ep0
      + 2/5*s^2*logm*T6p11ep1
      + 1739/450*s^2*logm*T6p11ep0
      + 42281/810*s^2*logm*T6p10ep0
      + 3/5*s^2*logm*T5p8ep1
      - 10057/1350*s^2*logm*T5p11ep0
      - 6278/75*s^2*logm*zeta5
      - 100087481/194400*s^2*logm*zeta3
      + 26/5*s^2*logm^2
      - 8/5*s^2*logm^2*T7p11ep0
      + 8/5*s^2*logm^2*T7p10ep0
      + 24/5*s^2*logm^2*T6p14ep0
      - 16/5*s^2*logm^2*T6p13ep0
      + 24/5*s^2*logm^2*T6p12ep0
      - 8/5*s^2*logm^2*T6p11ep0
      + 2968/45*s^2*logm^2*zeta3
      + 26431/375*s^2*log2*a4
      + 180088930999/149448499200*s^2*log2^4
      - 9796862/6081075*s^2*log2^5
      + 49/10*s^2*ls5pithird*sqrt3
      + 376139/24300*s^2*ls4pithird*sqrt3
      - 32/5*s^2*ls4pithird*sqrt3*logm
      - 12/5*s^2*ls4pithird*sqrt3*log3
      - 243/40*s^2*ls5p*sqrt3
      - 6008689307/60480000*s^2*ls3*sqrt3
      + 376139/1800*s^2*ls3*sqrt3*logm
      - 216/5*s^2*ls3*sqrt3*logm^2
      + 376139/4800*s^2*ls3*sqrt3*log3
      - 162/5*s^2*ls3*sqrt3*log3*logm
      - 243/40*s^2*ls3*sqrt3*log3^2
      + 18136000903/691200000*s^2*ls2*sqrt3
      + 3/5*s^2*ls2*sqrt3*zeta3
      + 698981/1080*s^2*ls2*sqrt3*logm
      - 384/5*s^2*ls2*sqrt3*logm^2
      + 6008689307/60480000*s^2*ls2*sqrt3*log3
      - 376139/1800*s^2*ls2*sqrt3*log3*logm
      + 216/5*s^2*ls2*sqrt3*log3*logm^2
      - 376139/9600*s^2*ls2*sqrt3*log3^2
      + 81/5*s^2*ls2*sqrt3*log3^2*logm
      + 81/40*s^2*ls2*sqrt3*log3^3
      - 88970939/864000*s^2*ls2^2
      - 150689/1200*s^2*ls2^2*logm
      + 144/5*s^2*ls2^2*logm^2
      + 8651197/194400*s^2*pi*sqrt3*zeta3
      - 92/5*s^2*pi*sqrt3*logm*zeta3
      - 69/10*s^2*pi*sqrt3*log3*zeta3
      + 81/10*s^2*pi*ls4p*sqrt3
      + 13037677424383/130636800000*s^2*pi^2
      + 1307724881/195955200*s^2*pi^2*zeta3
      + 1737803/1166400*s^2*pi^2*logm
      - 131/45*s^2*pi^2*logm*zeta3
      - 182/45*s^2*pi^2*logm^2
      - 24526/2025*s^2*pi^2*log2
      - 180088930999/149448499200*s^2*pi^2*log2^2
      + 1694036837/364864500*s^2*pi^2*log2^3
      - 63/20*s^2*pi^2*ls3*sqrt3
      - 376139/129600*s^2*pi^2*ls2*sqrt3
      + 6/5*s^2*pi^2*ls2*sqrt3*logm
      + 9/20*s^2*pi^2*ls2*sqrt3*log3
      - 6008689307/1088640000*s^2*pi^3*sqrt3
      + 376139/32400*s^2*pi^3*sqrt3*logm
      - 12/5*s^2*pi^3*sqrt3*logm^2
      + 376139/86400*s^2*pi^3*sqrt3*log3
      - 9/5*s^2*pi^3*sqrt3*log3*logm
      - 27/80*s^2*pi^3*sqrt3*log3^2
      - 9419484060888179/448345497600000*s^2*pi^4
      - 4138307/11664000*s^2*pi^4*logm
      - 152/225*s^2*pi^4*logm^2
      + 69246651601/11675664000*s^2*pi^4*log2
      - 4/45*s^2*pi^5*sqrt3
      - 101947/1360800*s^2*pi^6
      + 59776247/972000*s^2*c4
      + 32/15*s^2*c4*logm
      - 26431/9000*s^2*c4*log2
      + 13803013938757937/9405849600000*s^4
      - 7/20*s^4*T9p7ep0
      - 1/20*s^4*T9p6ep0
      + 1/10*s^4*T9p5ep0
      + 2431/4800*s^4*T9p4ep0
      + 63799/129600*s^4*T9p3ep0
      + 57/40*s^4*T8p7ep0
      - 1/10*s^4*T8p6ep0
      + 1/12*s^4*T8p4ep0
      - 16/5*s^4*T8p2ep0
      - 133/1800*s^4*T8p10ep0
      + 1/5*s^4*T7p9ep1
      + 667/400*s^4*T7p9ep0
      - 13/60*s^4*T7p8ep1
      + 6221/2400*s^4*T7p8ep0
      - 7/30*s^4*T7p7ep1
      + 25157/19200*s^4*T7p7ep0
      - 7/60*s^4*T7p6ep1
      + 7/15*s^4*T7p5ep1
      + 5303/4800*s^4*T7p5ep0
      - 1/10*s^4*T7p16ep1
      - 977/450*s^4*T7p16ep0
      - 1/15*s^4*T7p15ep1
      - 1/8*s^4*T7p14ep2
      - 22277/28800*s^4*T7p14ep1
      + 1/20*s^4*T7p11ep2
      - 2087/28800*s^4*T7p11ep1
      - 19751827/5184000*s^4*T7p11ep0
      - 1/20*s^4*T7p10ep2
      + 2087/28800*s^4*T7p10ep1
      + 14344627/5184000*s^4*T7p10ep0
      - 45143/25920*s^4*T6p9ep1
      + 574469/121500*s^4*T6p9ep0
      - 4/15*s^4*T6p18ep1
      + 7189793/1620000*s^4*T6p18ep0
      + 7/10*s^4*T6p17ep1
      + 1893053/2592000*s^4*T6p17ep0
      - 1/40*s^4*T6p16ep2
      - 1421299/5184000*s^4*T6p16ep1
      - 1/20*s^4*T6p15ep2
      - 3/20*s^4*T6p14ep2
      - 4719/3200*s^4*T6p14ep1
      + 59414503/1728000*s^4*T6p14ep0
      + 1/10*s^4*T6p13ep2
      + 773/1600*s^4*T6p13ep1
      - 78728789/12960000*s^4*T6p13ep0
      - 3/20*s^4*T6p12ep2
      - 10019/5400*s^4*T6p12ep1
      - 995676553/45360000*s^4*T6p12ep0
      + 1/20*s^4*T6p11ep2
      + 1739/3600*s^4*T6p11ep1
      + 816253/324000*s^4*T6p11ep0
      + 42281/6480*s^4*T6p10ep1
      + 1849337/388800*s^4*T6p10ep0
      + 3/40*s^4*T5p8ep2
      - 22367921/10368000*s^4*T5p8ep1
      - 10057/10800*s^4*T5p11ep1
      - 71363641/20736000*s^4*T5p11ep0
      + 41/20*s^4*T4LVB7ep1
      - 19/24*s^4*T4LVB6ep1
      - 1/90*s^4*T4LT4ep2
      + 7/90*s^4*T4LT2ep2
      + 3/5*s^4*T3L61ep1
      + 49083903133/155520000*s^4*zeta5
      - 11985802676011/6531840000*s^4*zeta3
      - 173/405*s^4*zeta3^2
      - 26431/75*s^4*a5
      - 96/5*s^4*a4
      - 245963291/172800*s^4*logm
      - 8/5*s^4*logm*T7p9ep0
      + 26/15*s^4*logm*T7p8ep0
      + 28/15*s^4*logm*T7p7ep0
      - 56/15*s^4*logm*T7p5ep0
      + 4/5*s^4*logm*T7p16ep0
      + s^4*logm*T7p14ep1
      - 2/5*s^4*logm*T7p11ep1
      + 2087/3600*s^4*logm*T7p11ep0
      + 2/5*s^4*logm*T7p10ep1
      - 2087/3600*s^4*logm*T7p10ep0
      + 45143/3240*s^4*logm*T6p9ep0
      + 32/15*s^4*logm*T6p18ep0
      - 28/5*s^4*logm*T6p17ep0
      + 1/5*s^4*logm*T6p16ep1
      + 6/5*s^4*logm*T6p14ep1
      + 4719/400*s^4*logm*T6p14ep0
      - 4/5*s^4*logm*T6p13ep1
      - 773/200*s^4*logm*T6p13ep0
      + 6/5*s^4*logm*T6p12ep1
      + 10019/675*s^4*logm*T6p12ep0
      - 2/5*s^4*logm*T6p11ep1
      - 1739/450*s^4*logm*T6p11ep0
      - 42281/810*s^4*logm*T6p10ep0
      - 3/5*s^4*logm*T5p8ep1
      + 10057/1350*s^4*logm*T5p11ep0
      + 6278/75*s^4*logm*zeta5
      + 100087481/194400*s^4*logm*zeta3
      - 26/5*s^4*logm^2
      + 8/5*s^4*logm^2*T7p11ep0
      - 8/5*s^4*logm^2*T7p10ep0
      - 24/5*s^4*logm^2*T6p14ep0
      + 16/5*s^4*logm^2*T6p13ep0
      - 24/5*s^4*logm^2*T6p12ep0
      + 8/5*s^4*logm^2*T6p11ep0
      - 2968/45*s^4*logm^2*zeta3
      - 26431/375*s^4*log2*a4
      - 4/5*s^4*log2^4
      - 49/10*s^4*ls5pithird*sqrt3
      - 376139/24300*s^4*ls4pithird*sqrt3
      + 32/5*s^4*ls4pithird*sqrt3*logm
      + 12/5*s^4*ls4pithird*sqrt3*log3
      + 243/40*s^4*ls5p*sqrt3
      + 6008689307/60480000*s^4*ls3*sqrt3
      - 376139/1800*s^4*ls3*sqrt3*logm
      + 216/5*s^4*ls3*sqrt3*logm^2
      - 376139/4800*s^4*ls3*sqrt3*log3
      + 162/5*s^4*ls3*sqrt3*log3*logm
      + 243/40*s^4*ls3*sqrt3*log3^2
      - 18136000903/691200000*s^4*ls2*sqrt3
      - 3/5*s^4*ls2*sqrt3*zeta3
      - 698981/1080*s^4*ls2*sqrt3*logm
      + 384/5*s^4*ls2*sqrt3*logm^2
      - 6008689307/60480000*s^4*ls2*sqrt3*log3
      + 376139/1800*s^4*ls2*sqrt3*log3*logm
      - 216/5*s^4*ls2*sqrt3*log3*logm^2
      + 376139/9600*s^4*ls2*sqrt3*log3^2
      - 81/5*s^4*ls2*sqrt3*log3^2*logm
      - 81/40*s^4*ls2*sqrt3*log3^3
      + 88970939/864000*s^4*ls2^2
      + 150689/1200*s^4*ls2^2*logm
      - 144/5*s^4*ls2^2*logm^2
      - 8651197/194400*s^4*pi*sqrt3*zeta3
      + 92/5*s^4*pi*sqrt3*logm*zeta3
      + 69/10*s^4*pi*sqrt3*log3*zeta3
      - 81/10*s^4*pi*ls4p*sqrt3
      - 1869429117769/18662400000*s^4*pi^2
      - 186951143/27993600*s^4*pi^2*zeta3
      - 1737803/1166400*s^4*pi^2*logm
      + 131/45*s^4*pi^2*logm*zeta3
      + 182/45*s^4*pi^2*logm^2
      + 193/15*s^4*pi^2*log2
      + 4/5*s^4*pi^2*log2^2
      - 26431/13500*s^4*pi^2*log2^3
      + 63/20*s^4*pi^2*ls3*sqrt3
      + 376139/129600*s^4*pi^2*ls2*sqrt3
      - 6/5*s^4*pi^2*ls2*sqrt3*logm
      - 9/20*s^4*pi^2*ls2*sqrt3*log3
      + 6008689307/1088640000*s^4*pi^3*sqrt3
      - 376139/32400*s^4*pi^3*sqrt3*logm
      + 12/5*s^4*pi^3*sqrt3*logm^2
      - 376139/86400*s^4*pi^3*sqrt3*log3
      + 9/5*s^4*pi^3*sqrt3*log3*logm
      + 27/80*s^4*pi^3*sqrt3*log3^2
      + 8243149289191/391910400000*s^4*pi^4
      + 4138307/11664000*s^4*pi^4*logm
      + 152/225*s^4*pi^4*logm^2
      - 1703243/432000*s^4*pi^4*log2
      + 4/45*s^4*pi^5*sqrt3
      + 101947/1360800*s^4*pi^6
      - 59776247/972000*s^4*c4
      - 32/15*s^4*c4*logm
      + 26431/9000*s^4*c4*log2
      - 13803013938757937/28217548800000*s^6
      + 7/60*s^6*T9p7ep0
      + 1/60*s^6*T9p6ep0
      - 1/30*s^6*T9p5ep0
      - 2431/14400*s^6*T9p4ep0
      - 63799/388800*s^6*T9p3ep0
      - 19/40*s^6*T8p7ep0
      + 1/30*s^6*T8p6ep0
      - 1/36*s^6*T8p4ep0
      + 16/15*s^6*T8p2ep0
      + 133/5400*s^6*T8p10ep0
      - 1/15*s^6*T7p9ep1
      - 667/1200*s^6*T7p9ep0
      + 13/180*s^6*T7p8ep1
      - 6221/7200*s^6*T7p8ep0
      + 7/90*s^6*T7p7ep1
      - 25157/57600*s^6*T7p7ep0
      + 7/180*s^6*T7p6ep1
      - 7/45*s^6*T7p5ep1
      - 5303/14400*s^6*T7p5ep0
      + 1/30*s^6*T7p16ep1
      + 977/1350*s^6*T7p16ep0
      + 1/45*s^6*T7p15ep1
      + 1/24*s^6*T7p14ep2
      + 22277/86400*s^6*T7p14ep1
      - 1/60*s^6*T7p11ep2
      + 2087/86400*s^6*T7p11ep1
      + 19751827/15552000*s^6*T7p11ep0
      + 1/60*s^6*T7p10ep2
      - 2087/86400*s^6*T7p10ep1
      - 14344627/15552000*s^6*T7p10ep0
      + 45143/77760*s^6*T6p9ep1
      - 574469/364500*s^6*T6p9ep0
      + 4/45*s^6*T6p18ep1
      - 7189793/4860000*s^6*T6p18ep0
      - 7/30*s^6*T6p17ep1
      - 1893053/7776000*s^6*T6p17ep0
      + 1/120*s^6*T6p16ep2
      + 1421299/15552000*s^6*T6p16ep1
      + 1/60*s^6*T6p15ep2
      + 1/20*s^6*T6p14ep2
      + 1573/3200*s^6*T6p14ep1
      - 59414503/5184000*s^6*T6p14ep0
      - 1/30*s^6*T6p13ep2
      - 773/4800*s^6*T6p13ep1
      + 78728789/38880000*s^6*T6p13ep0
      + 1/20*s^6*T6p12ep2
      + 10019/16200*s^6*T6p12ep1
      + 995676553/136080000*s^6*T6p12ep0
      - 1/60*s^6*T6p11ep2
      - 1739/10800*s^6*T6p11ep1
      - 816253/972000*s^6*T6p11ep0
      - 42281/19440*s^6*T6p10ep1
      - 1849337/1166400*s^6*T6p10ep0
      - 1/40*s^6*T5p8ep2
      + 22367921/31104000*s^6*T5p8ep1
      + 10057/32400*s^6*T5p11ep1
      + 71363641/62208000*s^6*T5p11ep0
      - 41/60*s^6*T4LVB7ep1
      + 19/72*s^6*T4LVB6ep1
      + 1/270*s^6*T4LT4ep2
      - 7/270*s^6*T4LT2ep2
      - 1/5*s^6*T3L61ep1
      - 49083903133/466560000*s^6*zeta5
      + 11985802676011/19595520000*s^6*zeta3
      + 173/1215*s^6*zeta3^2
      + 26431/225*s^6*a5
      + 32/5*s^6*a4
      + 245963291/518400*s^6*logm
      + 8/15*s^6*logm*T7p9ep0
      - 26/45*s^6*logm*T7p8ep0
      - 28/45*s^6*logm*T7p7ep0
      + 56/45*s^6*logm*T7p5ep0
      - 4/15*s^6*logm*T7p16ep0
      - 1/3*s^6*logm*T7p14ep1
      + 2/15*s^6*logm*T7p11ep1
      - 2087/10800*s^6*logm*T7p11ep0
      - 2/15*s^6*logm*T7p10ep1
      + 2087/10800*s^6*logm*T7p10ep0
      - 45143/9720*s^6*logm*T6p9ep0
      - 32/45*s^6*logm*T6p18ep0
      + 28/15*s^6*logm*T6p17ep0
      - 1/15*s^6*logm*T6p16ep1
      - 2/5*s^6*logm*T6p14ep1
      - 1573/400*s^6*logm*T6p14ep0
      + 4/15*s^6*logm*T6p13ep1
      + 773/600*s^6*logm*T6p13ep0
      - 2/5*s^6*logm*T6p12ep1
      - 10019/2025*s^6*logm*T6p12ep0
      + 2/15*s^6*logm*T6p11ep1
      + 1739/1350*s^6*logm*T6p11ep0
      + 42281/2430*s^6*logm*T6p10ep0
      + 1/5*s^6*logm*T5p8ep1
      - 10057/4050*s^6*logm*T5p11ep0
      - 6278/225*s^6*logm*zeta5
      - 100087481/583200*s^6*logm*zeta3
      + 26/15*s^6*logm^2
      - 8/15*s^6*logm^2*T7p11ep0
      + 8/15*s^6*logm^2*T7p10ep0
      + 8/5*s^6*logm^2*T6p14ep0
      - 16/15*s^6*logm^2*T6p13ep0
      + 8/5*s^6*logm^2*T6p12ep0
      - 8/15*s^6*logm^2*T6p11ep0
      + 2968/135*s^6*logm^2*zeta3
      + 26431/1125*s^6*log2*a4
      + 4/15*s^6*log2^4
      + 49/30*s^6*ls5pithird*sqrt3
      + 376139/72900*s^6*ls4pithird*sqrt3
      - 32/15*s^6*ls4pithird*sqrt3*logm
      - 4/5*s^6*ls4pithird*sqrt3*log3
      - 81/40*s^6*ls5p*sqrt3
      - 6008689307/181440000*s^6*ls3*sqrt3
      + 376139/5400*s^6*ls3*sqrt3*logm
      - 72/5*s^6*ls3*sqrt3*logm^2
      + 376139/14400*s^6*ls3*sqrt3*log3
      - 54/5*s^6*ls3*sqrt3*log3*logm
      - 81/40*s^6*ls3*sqrt3*log3^2
      + 18136000903/2073600000*s^6*ls2*sqrt3
      + 1/5*s^6*ls2*sqrt3*zeta3
      + 698981/3240*s^6*ls2*sqrt3*logm
      - 128/5*s^6*ls2*sqrt3*logm^2
      + 6008689307/181440000*s^6*ls2*sqrt3*log3
      - 376139/5400*s^6*ls2*sqrt3*log3*logm
      + 72/5*s^6*ls2*sqrt3*log3*logm^2
      - 376139/28800*s^6*ls2*sqrt3*log3^2
      + 27/5*s^6*ls2*sqrt3*log3^2*logm
      + 27/40*s^6*ls2*sqrt3*log3^3
      - 88970939/2592000*s^6*ls2^2
      - 150689/3600*s^6*ls2^2*logm
      + 48/5*s^6*ls2^2*logm^2
      + 8651197/583200*s^6*pi*sqrt3*zeta3
      - 92/15*s^6*pi*sqrt3*logm*zeta3
      - 23/10*s^6*pi*sqrt3*log3*zeta3
      + 27/10*s^6*pi*ls4p*sqrt3
      + 1869429117769/55987200000*s^6*pi^2
      + 186951143/83980800*s^6*pi^2*zeta3
      + 1737803/3499200*s^6*pi^2*logm
      - 131/135*s^6*pi^2*logm*zeta3
      - 182/135*s^6*pi^2*logm^2
      - 193/45*s^6*pi^2*log2
      - 4/15*s^6*pi^2*log2^2
      + 26431/40500*s^6*pi^2*log2^3
      - 21/20*s^6*pi^2*ls3*sqrt3
      - 376139/388800*s^6*pi^2*ls2*sqrt3
      + 2/5*s^6*pi^2*ls2*sqrt3*logm
      + 3/20*s^6*pi^2*ls2*sqrt3*log3
      - 6008689307/3265920000*s^6*pi^3*sqrt3
      + 376139/97200*s^6*pi^3*sqrt3*logm
      - 4/5*s^6*pi^3*sqrt3*logm^2
      + 376139/259200*s^6*pi^3*sqrt3*log3
      - 3/5*s^6*pi^3*sqrt3*log3*logm
      - 9/80*s^6*pi^3*sqrt3*log3^2
      - 8243149289191/1175731200000*s^6*pi^4
      - 4138307/34992000*s^6*pi^4*logm
      - 152/675*s^6*pi^4*logm^2
      + 1703243/1296000*s^6*pi^4*log2
      - 4/135*s^6*pi^5*sqrt3
      - 101947/4082400*s^6*pi^6
      + 59776247/2916000*s^6*c4
      + 32/45*s^6*c4*logm
      - 26431/27000*s^6*c4*log2
      + 376139/21600*ls4*sqrt3
      - 36/5*ls4*sqrt3*logm
      - 27/10*ls4*sqrt3*log3
      - 376139/7200*ls4*s^2*sqrt3
      + 108/5*ls4*s^2*sqrt3*logm
      + 81/10*ls4*s^2*sqrt3*log3
      + 376139/7200*ls4*s^4*sqrt3
      - 108/5*ls4*s^4*sqrt3*logm
      - 81/10*ls4*s^4*sqrt3*log3
      - 376139/21600*ls4*s^6*sqrt3
      + 36/5*ls4*s^6*sqrt3*logm
      + 27/10*ls4*s^6*sqrt3*log3
      + 27/20*ls5*sqrt3
      - 81/20*ls5*s^2*sqrt3
      + 81/20*ls5*s^4*sqrt3
      - 27/20*ls5*s^6*sqrt3
   )

   + (MZ/Mt)^8 * (
      - 41/756
      + 622/2835*s^2
      - 1/3*s^4
      + 2/9*s^6
      - 1/18*s^8
   )

   + (MZ/Mt)^8*alphas/pi*cf * (
      - 4630271/31752000
      - 1/108*pi^2
      + 893023/1488375*s^2
      + 1/27*s^2*pi^2
      - 503/540*s^4
      - 1/18*s^4*pi^2
      + 503/810*s^6
      + 1/27*s^6*pi^2
      - 503/3240*s^8
      - 1/108*s^8*pi^2
   )

   + (MZ/Mt)^8*(alphas/pi)^2*cf*tf * (
      - 15527720419/1310966415360000
      + 1811719/3774873600*zeta3
      - 104/165375*logMZ
      + 104/165375*logm
   )

   + (MZ/Mt)^8*(alphas/pi)^2*cf*tf*nl * (
      + 2158609921/20003760000
      - 1/27*zeta3
      - 4630271/47628000*logm
      + 25/1008*pi^2
      - 1/162*pi^2*logm
      - 1090376243/2500470000*s^2
      + 4/27*s^2*zeta3
      + 1786046/4465125*s^2*logm
      - 1139/11340*s^2*pi^2
      + 2/81*s^2*pi^2*logm
      + 25771/38880*s^4
      - 2/9*s^4*zeta3
      - 503/810*s^4*logm
      + 11/72*s^4*pi^2
      - 1/27*s^4*pi^2*logm
      - 25771/58320*s^6
      + 4/27*s^6*zeta3
      + 503/1215*s^6*logm
      - 11/108*s^6*pi^2
      + 2/81*s^6*pi^2*logm
      + 25771/233280*s^8
      - 1/27*s^8*zeta3
      - 503/4860*s^8*logm
      + 11/432*s^8*pi^2
      - 1/162*s^8*pi^2*logm
   )

   + (MZ/Mt)^8*(alphas/pi)^2*cf*nh*tf * (
      - 14041593741427423/35396093214720000
      + 68857096189/6794772480*zeta3
      - 1643/13395375*logMZ
      + 2/42525*logMZ^2
      - 41619863/428652000*logm
      - 4/42525*logm*logMZ
      + 2/42525*logm^2
      - 1400461/145800*ls2*sqrt3
      - 9227/170100*pi^2
      - 1/162*pi^2*logm
      + 160618151227439/103699491840000*s^2
      - 89630149/2211840*s^2*zeta3
      + 3286/40186125*s^2*logMZ
      - 4/127575*s^2*logMZ^2
      + 16071128/40186125*s^2*logm
      + 8/127575*s^2*logm*logMZ
      - 4/127575*s^2*logm^2
      + 1400461/36450*s^2*ls2*sqrt3
      + 27991/127575*s^2*pi^2
      + 2/81*s^2*pi^2*logm
      - 440741/194400*s^4
      + 8204/135*s^4*zeta3
      - 503/810*s^4*logm
      - 1400461/24300*s^4*ls2*sqrt3
      - 1/3*s^4*pi^2
      - 1/27*s^4*pi^2*logm
      + 440741/291600*s^6
      - 16408/405*s^6*zeta3
      + 503/1215*s^6*logm
      + 1400461/36450*s^6*ls2*sqrt3
      + 2/9*s^6*pi^2
      + 2/81*s^6*pi^2*logm
      - 440741/1166400*s^8
      + 4102/405*s^8*zeta3
      - 503/4860*s^8*logm
      - 1400461/145800*s^8*ls2*sqrt3
      - 1/18*s^8*pi^2
      - 1/162*s^8*pi^2*logm
   )

   + (MZ/Mt)^8*(alphas/pi)^2*cf*nh*tf*i * (
      + 1643/40186125*s^2*pi
      - 4/127575*s^2*pi*logMZ
      + 4/127575*s^2*pi*logm
      - 6572/120558375*s^4*pi
      + 16/382725*s^4*pi*logMZ
      - 16/382725*s^4*pi*logm
   )

   + (MZ/Mt)^8*(alphas/pi)^2*cf*ca * (
      - 866304808895161/5243865661440000
      - 29986937143/317089382400*zeta3
      + 50932981/190512000*logm
      - 26869/1458000*ls2*sqrt3
      + 3/16*ls2^2
      - 33511/2268000*pi^2
      + 11/648*pi^2*logm
      - 41/504*pi^2*log2
      + 1/960*pi^4
      + 426618659881277/163870801920000*s^2
      - 12001296269/9909043200*s^2*zeta3
      - 9823253/8930250*s^2*logm
      + 26869/364500*s^2*ls2*sqrt3
      - 3/4*s^2*ls2^2
      + 10937/189000*s^2*pi^2
      - 11/162*s^2*pi^2*logm
      + 311/945*s^2*pi^2*log2
      - 1/240*s^2*pi^4
      - 11769743/3888000*s^4
      + 207/200*s^4*zeta3
      + 5533/3240*s^4*logm
      - 26869/243000*s^4*ls2*sqrt3
      + 9/8*s^4*ls2^2
      - 4573/54000*s^4*pi^2
      + 11/108*s^4*pi^2*logm
      - 1/2*s^4*pi^2*log2
      + 1/160*s^4*pi^4
      + 11769743/5832000*s^6
      - 69/100*s^6*zeta3
      - 5533/4860*s^6*logm
      + 26869/364500*s^6*ls2*sqrt3
      - 3/4*s^6*ls2^2
      + 4573/81000*s^6*pi^2
      - 11/162*s^6*pi^2*logm
      + 1/3*s^6*pi^2*log2
      - 1/240*s^6*pi^4
      - 11769743/23328000*s^8
      + 69/400*s^8*zeta3
      + 5533/19440*s^8*logm
      - 26869/1458000*s^8*ls2*sqrt3
      + 3/16*s^8*ls2^2
      - 4573/324000*s^8*pi^2
      + 11/648*s^8*pi^2*logm
      - 1/12*s^8*pi^2*log2
      + 1/960*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^2*cf^2 * (
      + 316710192623987/74912366592000
      - 607207532233/158544691200*zeta3
      + 26869/729000*ls2*sqrt3
      - 3/8*ls2^2
      - 1604063/13608000*pi^2
      + 41/252*pi^2*log2
      + 1/2592*pi^4
      + 2961945546199/334430208000*s^2
      - 30064951411/4954521600*s^2*zeta3
      - 26869/182250*s^2*ls2*sqrt3
      + 3/2*s^2*ls2^2
      + 1619813/3402000*s^2*pi^2
      - 622/945*s^2*pi^2*log2
      - 1/648*s^2*pi^4
      - 5303639/3888000*s^4
      - 409/450*s^4*zeta3
      + 26869/121500*s^4*ls2*sqrt3
      - 9/4*s^4*ls2^2
      - 1637813/2268000*s^4*pi^2
      + s^4*pi^2*log2
      + 1/432*s^4*pi^4
      + 5303639/5832000*s^6
      + 409/675*s^6*zeta3
      - 26869/182250*s^6*ls2*sqrt3
      + 3/2*s^6*ls2^2
      + 1637813/3402000*s^6*pi^2
      - 2/3*s^6*pi^2*log2
      - 1/648*s^6*pi^4
      - 5303639/23328000*s^8
      - 409/2700*s^8*zeta3
      + 26869/729000*s^8*ls2*sqrt3
      - 3/8*s^8*ls2^2
      - 1637813/13608000*s^8*pi^2
      + 1/6*s^8*pi^2*log2
      + 1/2592*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*d33FF/nc * (
      + 147982917955586341/121428264222720000
      + 8986362660525101/5396811743232000*zeta3
      + 22845879073/8128512000*a4
      - 45317647/71442000*logMZ
      + 5009/9450*logMZ*zeta3
      + 45317647/71442000*logm
      - 5009/9450*logm*zeta3
      + 22845879073/195084288000*log2^4
      - 22845879073/195084288000*pi^2*log2^2
      - 142168489819/3344302080000*pi^4
      - 119884709210682277/91071198167040000*s^2
      - 3018361246800911/1349202935808000*s^2*zeta3
      - 22845879073/6096384000*s^2*a4
      + 45317647/71442000*s^2*logMZ
      - 5009/9450*s^2*logMZ*zeta3
      - 45317647/71442000*s^2*logm
      + 5009/9450*s^2*logm*zeta3
      - 22845879073/146313216000*s^2*log2^4
      + 22845879073/146313216000*s^2*pi^2*log2^2
      + 188667871001/3511517184000*s^2*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*d33FF/nc*i * (
      + 45317647/142884000*s^2*pi
      - 5009/18900*s^2*pi*zeta3
      - 45317647/80372250*s^4*pi
      + 20036/42525*s^4*pi*zeta3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*tf^2*nl * (
      + 2082794143812749/1651817683353600000
      - 69619291/135895449600*zeta3
      - 258817/353894400*a4
      - 2588111/5000940000*logMZ
      + 47/226800*logMZ^2
      + 493315607069/983224811520000*logm
      + 1811719/2831155200*logm*zeta3
      - 4973/3969000*logm*logMZ
      + 2767/2646000*logm^2
      - 258817/8493465600*log2^4
      - 47/907200*pi^2
      + 258817/8493465600*pi^2*log2^2
      + 12682033/1019215872000*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*tf^2*nl^2 * (
      - 241954570087/2100394800000
      - 1/54*zeta3
      + 2158609921/15002820000*logm
      - 4/81*logm*zeta3
      - 4630271/71442000*logm^2
      - 28807/816480*pi^2
      + 25/756*pi^2*logm
      - 1/243*pi^2*logm^2
      - 19/29160*pi^4
      + 2223633843353/4725888300000*s^2
      + 2/27*s^2*zeta3
      - 1090376243/1875352500*s^2*logm
      + 16/81*s^2*logm*zeta3
      + 3572092/13395375*s^2*logm^2
      + 29171/204120*s^2*pi^2
      - 1139/8505*s^2*pi^2*logm
      + 4/243*s^2*pi^2*logm^2
      + 19/7290*s^2*pi^4
      - 506323/699840*s^4
      - 1/9*s^4*zeta3
      + 25771/29160*s^4*logm
      - 8/27*s^4*logm*zeta3
      - 503/1215*s^4*logm^2
      - 29587/136080*s^4*pi^2
      + 11/54*s^4*pi^2*logm
      - 2/81*s^4*pi^2*logm^2
      - 19/4860*s^4*pi^4
      + 506323/1049760*s^6
      + 2/27*s^6*zeta3
      - 25771/43740*s^6*logm
      + 16/81*s^6*logm*zeta3
      + 1006/3645*s^6*logm^2
      + 29587/204120*s^6*pi^2
      - 11/81*s^6*pi^2*logm
      + 4/243*s^6*pi^2*logm^2
      + 19/7290*s^6*pi^4
      - 506323/4199040*s^8
      - 1/54*s^8*zeta3
      + 25771/174960*s^8*logm
      - 4/81*s^8*logm*zeta3
      - 503/7290*s^8*logm^2
      - 29587/816480*s^8*pi^2
      + 11/324*s^8*pi^2*logm
      - 1/243*s^8*pi^2*logm^2
      - 19/29160*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*nh*tf^2 * (
      - 63408104547911/4645737234432000
      + 39614759/15925248000*zeta3
      - 689/92160*a4
      + 113963047799/11522165760000*logMZ
      - 4823/737280*logMZ*zeta3
      - 2299/1786050*logMZ^2
      + 4/8505*logMZ^3
      - 29221123397801/2949674434560000*logm
      + 20332039/2831155200*logm*zeta3
      + 7751/4465125*logm*logMZ
      - 4/2835*logm*logMZ^2
      - 4007/8930250*logm^2
      + 4/2835*logm^2*logMZ
      - 4/8505*logm^3
      - 689/2211840*log2^4
      + 2299/7144200*pi^2
      - 1/2835*pi^2*logMZ
      + 1/2835*pi^2*logm
      + 689/2211840*pi^2*log2^2
      + 33761/265420800*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*nh*tf^2*nl * (
      + 17726100341731081179011/133797232351641600000
      - 109/405*T6p14ep0
      + 1577041/984150*T6p13ep0
      - 8951794776479159/297203348275200*zeta3
      - 1759817/212336640*a4
      - 81169/12658629375*logMZ
      - 7/91125*logMZ^2
      + 8/382725*logMZ^3
      - 10221823703565023/26547069911040000*logm
      + 68605437949/5096079360*logm*zeta3
      - 398/40186125*logm*logMZ
      - 41644559/321489000*logm^2
      - 8/127575*logm^2*logMZ
      + 16/382725*logm^3
      - 1759817/5096079360*log2^4
      - 1400461/72900*ls3*sqrt3
      - 5344497701/91854000*ls2*sqrt3
      - 1400461/109350*ls2*sqrt3*logm
      + 1400461/72900*ls2*sqrt3*log3
      - 8593435297/4960116000*pi^2
      - 2/127575*pi^2*logMZ
      - 89/2268*pi^2*logm
      - 2/243*pi^2*logm^2
      + 1759817/5096079360*pi^2*log2^2
      - 1400461/1312200*pi^3*sqrt3
      + 42963089936731/148601674137600*pi^4
      - 207706336080062327983/391984079155200000*s^2
      + 436/405*s^2*T6p14ep0
      - 3154082/492075*s^2*T6p13ep0
      + 34952977910513/290237644800*s^2*zeta3
      + 1765/124416*s^2*a4
      + 162338/37975888125*s^2*logMZ
      + 14/273375*s^2*logMZ^2
      - 16/1148175*s^2*logMZ^3
      + 16485390744217/11110659840000*s^2*logm
      - 89302469/1658880*s^2*logm*zeta3
      + 796/120558375*s^2*logm*logMZ
      + 64290686/120558375*s^2*logm^2
      + 16/382725*s^2*logm^2*logMZ
      - 32/1148175*s^2*logm^3
      + 1765/2985984*s^2*log2^4
      + 1400461/18225*s^2*ls3*sqrt3
      + 5344497701/22963500*s^2*ls2*sqrt3
      + 2800922/54675*s^2*ls2*sqrt3*logm
      - 1400461/18225*s^2*ls2*sqrt3*log3
      + 8591303377/1240029000*s^2*pi^2
      + 4/382725*s^2*pi^2*logMZ
      + 1349/8505*s^2*pi^2*logm
      + 8/243*s^2*pi^2*logm^2
      - 1765/2985984*s^2*pi^2*log2^2
      + 1400461/328050*s^2*pi^3*sqrt3
      - 167777744377/145118822400*s^2*pi^4
      + 146003030221/183708000*s^4
      - 218/135*s^4*T6p14ep0
      + 1577041/164025*s^4*T6p13ep0
      - 266585197/1476225*s^4*zeta3
      - 17327/8100*s^4*logm
      + 32696/405*s^4*logm*zeta3
      - 1006/1215*s^4*logm^2
      - 1400461/12150*s^4*ls3*sqrt3
      - 5344497701/15309000*s^4*ls2*sqrt3
      - 1400461/18225*s^4*ls2*sqrt3*logm
      + 1400461/12150*s^4*ls2*sqrt3*log3
      - 8588792053/826686000*s^4*pi^2
      - 13/54*s^4*pi^2*logm
      - 4/81*s^4*pi^2*logm^2
      - 1400461/218700*s^4*pi^3*sqrt3
      + 10238203/5904900*s^4*pi^4
      - 146003030221/275562000*s^6
      + 436/405*s^6*T6p14ep0
      - 3154082/492075*s^6*T6p13ep0
      + 533170394/4428675*s^6*zeta3
      + 17327/12150*s^6*logm
      - 65392/1215*s^6*logm*zeta3
      + 2012/3645*s^6*logm^2
      + 1400461/18225*s^6*ls3*sqrt3
      + 5344497701/22963500*s^6*ls2*sqrt3
      + 2800922/54675*s^6*ls2*sqrt3*logm
      - 1400461/18225*s^6*ls2*sqrt3*log3
      + 8588792053/1240029000*s^6*pi^2
      + 13/81*s^6*pi^2*logm
      + 8/243*s^6*pi^2*logm^2
      + 1400461/328050*s^6*pi^3*sqrt3
      - 10238203/8857350*s^6*pi^4
      + 146003030221/1102248000*s^8
      - 109/405*s^8*T6p14ep0
      + 1577041/984150*s^8*T6p13ep0
      - 266585197/8857350*s^8*zeta3
      - 17327/48600*s^8*logm
      + 16348/1215*s^8*logm*zeta3
      - 503/3645*s^8*logm^2
      - 1400461/72900*s^8*ls3*sqrt3
      - 5344497701/91854000*s^8*ls2*sqrt3
      - 1400461/109350*s^8*ls2*sqrt3*logm
      + 1400461/72900*s^8*ls2*sqrt3*log3
      - 8588792053/4960116000*s^8*pi^2
      - 13/324*s^8*pi^2*logm
      - 2/243*s^8*pi^2*logm^2
      - 1400461/1312200*s^8*pi^3*sqrt3
      + 10238203/35429400*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
      + 81169/37975888125*s^2*pi
      + 14/273375*s^2*pi*logMZ
      - 8/382725*s^2*pi*logMZ^2
      + 398/120558375*s^2*pi*logm
      + 8/382725*s^2*pi*logm^2
      + 2/1148175*s^2*pi^3
      - 324676/113927664375*s^4*pi
      - 56/820125*s^4*pi*logMZ
      + 32/1148175*s^4*pi*logMZ^2
      - 1592/361675125*s^4*pi*logm
      - 32/1148175*s^4*pi*logm^2
      - 8/3444525*s^4*pi^3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*nh^2*tf^2 * (
      + 3184733339016025813/7908814577664000
      + 23563/16200*T6p9ep0
      + 6461/2025*T6p10ep0
      - 37001156838463/341596569600*zeta3
      + 26977/267907500*logMZ
      - 1/23625*logMZ^2
      - 14044266904011487/26547069911040000*logm
      + 68857096189/5096079360*logm*zeta3
      - 634/8037225*logm*logMZ
      + 8/127575*logm*logMZ^2
      - 41594503/642978000*logm^2
      - 16/127575*logm^2*logMZ
      + 8/127575*logm^3
      - 122377/1800*ls3*sqrt3
      - 14238667727/91854000*ls2*sqrt3
      - 1400461/109350*ls2*sqrt3*logm
      + 122377/1800*ls2*sqrt3*log3
      - 32171401/2268000*pi^2
      - 9227/127575*pi^2*logm
      - 1/243*pi^2*logm^2
      - 122377/32400*pi^3*sqrt3
      + 174857/1458000*pi^4
      - 2388378587598314131/1482902733312000*s^2
      - 23563/4050*s^2*T6p9ep0
      - 25844/2025*s^2*T6p10ep0
      + 21579402680471/49816166400*s^2*zeta3
      - 26977/401861250*s^2*logMZ
      + 2/70875*s^2*logMZ^2
      + 160623372248111/77774618880000*s^2*logm
      - 89630149/1658880*s^2*logm*zeta3
      + 1268/24111675*s^2*logm*logMZ
      - 16/382725*s^2*logm*logMZ^2
      + 4591298/17222625*s^2*logm^2
      + 32/382725*s^2*logm^2*logMZ
      - 16/382725*s^2*logm^3
      + 122377/450*s^2*ls3*sqrt3
      + 14238667727/22963500*s^2*ls2*sqrt3
      + 2800922/54675*s^2*ls2*sqrt3*logm
      - 122377/450*s^2*ls2*sqrt3*log3
      + 289540549/5103000*s^2*pi^2
      + 111964/382725*s^2*pi^2*logm
      + 4/243*s^2*pi^2*logm^2
      + 122377/8100*s^2*pi^3*sqrt3
      - 174857/364500*s^2*pi^4
      + 98623200661/40824000*s^4
      + 23563/2700*s^4*T6p9ep0
      + 12922/675*s^4*T6p10ep0
      - 31575103/48600*s^4*zeta3
      - 440741/145800*s^4*logm
      + 32816/405*s^4*logm*zeta3
      - 503/1215*s^4*logm^2
      - 122377/300*s^4*ls3*sqrt3
      - 14238667727/15309000*s^4*ls2*sqrt3
      - 1400461/18225*s^4*ls2*sqrt3*logm
      + 122377/300*s^4*ls2*sqrt3*log3
      - 551501/6480*s^4*pi^2
      - 4/9*s^4*pi^2*logm
      - 2/81*s^4*pi^2*logm^2
      - 122377/5400*s^4*pi^3*sqrt3
      + 174857/243000*s^4*pi^4
      - 98623200661/61236000*s^6
      - 23563/4050*s^6*T6p9ep0
      - 25844/2025*s^6*T6p10ep0
      + 31575103/72900*s^6*zeta3
      + 440741/218700*s^6*logm
      - 65632/1215*s^6*logm*zeta3
      + 1006/3645*s^6*logm^2
      + 122377/450*s^6*ls3*sqrt3
      + 14238667727/22963500*s^6*ls2*sqrt3
      + 2800922/54675*s^6*ls2*sqrt3*logm
      - 122377/450*s^6*ls2*sqrt3*log3
      + 551501/9720*s^6*pi^2
      + 8/27*s^6*pi^2*logm
      + 4/243*s^6*pi^2*logm^2
      + 122377/8100*s^6*pi^3*sqrt3
      - 174857/364500*s^6*pi^4
      + 98623200661/244944000*s^8
      + 23563/16200*s^8*T6p9ep0
      + 6461/2025*s^8*T6p10ep0
      - 31575103/291600*s^8*zeta3
      - 440741/874800*s^8*logm
      + 16408/1215*s^8*logm*zeta3
      - 503/7290*s^8*logm^2
      - 122377/1800*s^8*ls3*sqrt3
      - 14238667727/91854000*s^8*ls2*sqrt3
      - 1400461/109350*s^8*ls2*sqrt3*logm
      + 122377/1800*s^8*ls2*sqrt3*log3
      - 551501/38880*s^8*pi^2
      - 2/27*s^8*pi^2*logm
      - 1/243*s^8*pi^2*logm^2
      - 122377/32400*s^8*pi^3*sqrt3
      + 174857/1458000*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*nh^2*tf^2*i * (
      - 26977/803722500*s^2*pi
      + 2/70875*s^2*pi*logMZ
      + 634/24111675*s^2*pi*logm
      - 16/382725*s^2*pi*logm*logMZ
      + 16/382725*s^2*pi*logm^2
      + 26977/602791875*s^4*pi
      - 8/212625*s^4*pi*logMZ
      - 2536/72335025*s^4*pi*logm
      + 64/1148175*s^4*pi*logm*logMZ
      - 64/1148175*s^4*pi*logm^2
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*tf * (
      - 1147686293013059944037/2409341272939560960000
      + 564854188285221209/944284253552640000*zeta3
      + 26958280157/52022476800*a4
      + 279724766851/2048385024000*logMZ
      - 50083309/442368000*logMZ*zeta3
      - 517/907200*logMZ^2
      - 536900747429311/3932899246080000*logm
      + 6311019007/56623104000*logm*zeta3
      + 54703/15876000*logm*logMZ
      - 30437/10584000*logm^2
      + 26958280157/1248539443200*log2^4
      + 517/3628800*pi^2
      - 26958280157/1248539443200*pi^2*log2^2
      - 3197789940913/749123665920000*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
      + 89/432
      + 1/36*T6p14ep0
      - 1/54*T6p13ep0
      - 131/1944*zeta3
      + 1/6*ls2*sqrt3
      + 1/8*ls2^2
      + 31/3888*pi^2
      + 13/6480*pi^4
      - 89/108*s^2
      - 1/9*s^2*T6p14ep0
      + 2/27*s^2*T6p13ep0
      + 131/486*s^2*zeta3
      - 2/3*s^2*ls2*sqrt3
      - 1/2*s^2*ls2^2
      - 31/972*s^2*pi^2
      - 13/1620*s^2*pi^4
      + 89/72*s^4
      + 1/6*s^4*T6p14ep0
      - 1/9*s^4*T6p13ep0
      - 131/324*s^4*zeta3
      + s^4*ls2*sqrt3
      + 3/4*s^4*ls2^2
      + 31/648*s^4*pi^2
      + 13/1080*s^4*pi^4
      - 89/108*s^6
      - 1/9*s^6*T6p14ep0
      + 2/27*s^6*T6p13ep0
      + 131/486*s^6*zeta3
      - 2/3*s^6*ls2*sqrt3
      - 1/2*s^6*ls2^2
      - 31/972*s^6*pi^2
      - 13/1620*s^6*pi^4
      + 89/432*s^8
      + 1/36*s^8*T6p14ep0
      - 1/54*s^8*T6p13ep0
      - 131/1944*s^8*zeta3
      + 1/6*s^8*ls2*sqrt3
      + 1/8*s^8*ls2^2
      + 31/3888*s^8*pi^2
      + 13/6480*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*tf*nl * (
      + 84117432223119783479/19821812200243200000
      + 1/36*T6p14ep1
      + 1631/5400*T6p14ep0
      - 1/54*T6p13ep1
      - 397574/2460375*T6p13ep0
      - 1/108*T3L61ep1
      - 1663/3240*zeta5
      - 77356072963956187/41608468758528000*zeta3
      - 7973692009/17836277760*a4
      - 1042485727131953/436988805120000*logm
      - 2/9*logm*T6p14ep0
      + 4/27*logm*T6p13ep0
      + 391545287771/713451110400*logm*zeta3
      + 50932981/142884000*logm^2
      - 7973692009/428070666240*log2^4
      - 26869/729000*ls3*sqrt3
      + 16730127389/7348320000*ls2*sqrt3
      - 1484869/1093500*ls2*sqrt3*logm
      + 26869/729000*ls2*sqrt3*log3
      + 101/80*ls2^2
      - 3/4*ls2^2*logm
      + 601520423/2834352000*pi^2
      - 95/2916*pi^2*zeta3
      - 29507/162000*pi^2*logm
      + 11/486*pi^2*logm^2
      + 451/2268*pi^2*log2
      - 41/378*pi^2*log2*logm
      - 2177397233/61152952320*pi^2*log2^2
      - 26869/13122000*pi^3*sqrt3
      + 655425468052877/20804234379264000*pi^4
      - 19/1296*pi^4*logm
      - 256/6075*c4
      - 10977381969647926223/619431631257600000*s^2
      - 1/9*s^2*T6p14ep1
      - 1631/1350*s^2*T6p14ep0
      + 2/27*s^2*T6p13ep1
      + 1590296/2460375*s^2*T6p13ep0
      + 1/27*s^2*T3L61ep1
      + 1663/810*s^2*zeta5
      + 2822491496837527/260052929740800*s^2*zeta3
      + 1656125131/928972800*s^2*a4
      + 498277372384703/40967700480000*s^2*logm
      + 8/9*s^2*logm*T6p14ep0
      - 16/27*s^2*logm*T6p13ep0
      - 96192151207/22295347200*s^2*logm*zeta3
      - 19646506/13395375*s^2*logm^2
      + 1656125131/22295347200*s^2*log2^4
      + 26869/182250*s^2*ls3*sqrt3
      - 16730127389/1837080000*s^2*ls2*sqrt3
      + 1484869/273375*s^2*ls2*sqrt3*logm
      - 26869/182250*s^2*ls2*sqrt3*log3
      - 101/20*s^2*ls2^2
      + 3*s^2*ls2^2*logm
      - 605772923/708588000*s^2*pi^2
      + 95/729*s^2*pi^2*zeta3
      + 88871/121500*s^2*pi^2*logm
      - 22/243*s^2*pi^2*logm^2
      - 6842/8505*s^2*pi^2*log2
      + 1244/2835*s^2*pi^2*log2*logm
      + 3235481909/22295347200*s^2*pi^2*log2^2
      + 26869/3280500*s^2*pi^3*sqrt3
      - 20963139692333/130026464870400*s^2*pi^4
      + 19/324*s^2*pi^4*logm
      + 1024/6075*s^2*c4
      + 784849988077/29393280000*s^4
      + 1/6*s^4*T6p14ep1
      + 1631/900*s^4*T6p14ep0
      - 1/9*s^4*T6p13ep1
      - 795148/820125*s^4*T6p13ep0
      - 1/18*s^4*T3L61ep1
      - 1663/540*s^4*zeta5
      - 12275104223/826686000*s^4*zeta3
      - 8/3*s^4*a4
      - 12489067/729000*s^4*logm
      - 4/3*s^4*logm*T6p14ep0
      + 8/9*s^4*logm*T6p13ep0
      + 21989/4050*s^4*logm*zeta3
      + 5533/2430*s^4*logm^2
      - 1/9*s^4*log2^4
      - 26869/121500*s^4*ls3*sqrt3
      + 16730127389/1224720000*s^4*ls2*sqrt3
      - 1484869/182250*s^4*ls2*sqrt3*logm
      + 26869/121500*s^4*ls2*sqrt3*log3
      + 303/40*s^4*ls2^2
      - 9/2*s^4*ls2^2*logm
      + 610632923/472392000*s^4*pi^2
      - 95/486*s^4*pi^2*zeta3
      - 9919/9000*s^4*pi^2*logm
      + 11/81*s^4*pi^2*logm^2
      + 11/9*s^4*pi^2*log2
      - 2/3*s^4*pi^2*log2*logm
      - 2/9*s^4*pi^2*log2^2
      - 26869/2187000*s^4*pi^3*sqrt3
      + 105941999/472392000*s^4*pi^4
      - 19/216*s^4*pi^4*logm
      - 512/2025*s^4*c4
      - 784849988077/44089920000*s^6
      - 1/9*s^6*T6p14ep1
      - 1631/1350*s^6*T6p14ep0
      + 2/27*s^6*T6p13ep1
      + 1590296/2460375*s^6*T6p13ep0
      + 1/27*s^6*T3L61ep1
      + 1663/810*s^6*zeta5
      + 12275104223/1240029000*s^6*zeta3
      + 16/9*s^6*a4
      + 12489067/1093500*s^6*logm
      + 8/9*s^6*logm*T6p14ep0
      - 16/27*s^6*logm*T6p13ep0
      - 21989/6075*s^6*logm*zeta3
      - 5533/3645*s^6*logm^2
      + 2/27*s^6*log2^4
      + 26869/182250*s^6*ls3*sqrt3
      - 16730127389/1837080000*s^6*ls2*sqrt3
      + 1484869/273375*s^6*ls2*sqrt3*logm
      - 26869/182250*s^6*ls2*sqrt3*log3
      - 101/20*s^6*ls2^2
      + 3*s^6*ls2^2*logm
      - 610632923/708588000*s^6*pi^2
      + 95/729*s^6*pi^2*zeta3
      + 9919/13500*s^6*pi^2*logm
      - 22/243*s^6*pi^2*logm^2
      - 22/27*s^6*pi^2*log2
      + 4/9*s^6*pi^2*log2*logm
      + 4/27*s^6*pi^2*log2^2
      + 26869/3280500*s^6*pi^3*sqrt3
      - 105941999/708588000*s^6*pi^4
      + 19/324*s^6*pi^4*logm
      + 1024/6075*s^6*c4
      + 784849988077/176359680000*s^8
      + 1/36*s^8*T6p14ep1
      + 1631/5400*s^8*T6p14ep0
      - 1/54*s^8*T6p13ep1
      - 397574/2460375*s^8*T6p13ep0
      - 1/108*s^8*T3L61ep1
      - 1663/3240*s^8*zeta5
      - 12275104223/4960116000*s^8*zeta3
      - 4/9*s^8*a4
      - 12489067/4374000*s^8*logm
      - 2/9*s^8*logm*T6p14ep0
      + 4/27*s^8*logm*T6p13ep0
      + 21989/24300*s^8*logm*zeta3
      + 5533/14580*s^8*logm^2
      - 1/54*s^8*log2^4
      - 26869/729000*s^8*ls3*sqrt3
      + 16730127389/7348320000*s^8*ls2*sqrt3
      - 1484869/1093500*s^8*ls2*sqrt3*logm
      + 26869/729000*s^8*ls2*sqrt3*log3
      + 101/80*s^8*ls2^2
      - 3/4*s^8*ls2^2*logm
      + 610632923/2834352000*s^8*pi^2
      - 95/2916*s^8*pi^2*zeta3
      - 9919/54000*s^8*pi^2*logm
      + 11/486*s^8*pi^2*logm^2
      + 11/54*s^8*pi^2*log2
      - 1/9*s^8*pi^2*log2*logm
      - 1/27*s^8*pi^2*log2^2
      - 26869/13122000*s^8*pi^3*sqrt3
      + 105941999/2834352000*s^8*pi^4
      - 19/1296*s^8*pi^4*logm
      - 256/6075*s^8*c4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
      + 20180982529/93312000
      - 17/360*T7p8ep0
      - 17/720*T7p7ep0
      + 17/360*T7p5ep0
      - 12917857/11664000*T6p9ep0
      + 17/240*T6p17ep0
      - 17/360*T6p13ep0
      + 17/60*T6p12ep0
      - 17/180*T6p11ep0
      + 12664867/2916000*T6p10ep0
      + 17/36*zeta5
      - 3209934173/69984000*zeta3
      - 13971397/1296000*ls3*sqrt3
      - 12174547/777600*ls2*sqrt3
      + 13971397/1296000*ls2*sqrt3*log3
      - 43/300*ls2^2
      + 38382463/16796160*pi^2
      - 13971397/23328000*pi^3*sqrt3
      - 41274179/524880000*pi^4
      - 20180982529/23328000*s^2
      + 17/90*s^2*T7p8ep0
      + 17/180*s^2*T7p7ep0
      - 17/90*s^2*T7p5ep0
      + 12917857/2916000*s^2*T6p9ep0
      - 17/60*s^2*T6p17ep0
      + 17/90*s^2*T6p13ep0
      - 17/15*s^2*T6p12ep0
      + 17/45*s^2*T6p11ep0
      - 12664867/729000*s^2*T6p10ep0
      - 17/9*s^2*zeta5
      + 3209934173/17496000*s^2*zeta3
      + 13971397/324000*s^2*ls3*sqrt3
      + 12174547/194400*s^2*ls2*sqrt3
      - 13971397/324000*s^2*ls2*sqrt3*log3
      + 43/75*s^2*ls2^2
      - 38382463/4199040*s^2*pi^2
      + 13971397/5832000*s^2*pi^3*sqrt3
      + 41274179/131220000*s^2*pi^4
      + 20180982529/15552000*s^4
      - 17/60*s^4*T7p8ep0
      - 17/120*s^4*T7p7ep0
      + 17/60*s^4*T7p5ep0
      - 12917857/1944000*s^4*T6p9ep0
      + 17/40*s^4*T6p17ep0
      - 17/60*s^4*T6p13ep0
      + 17/10*s^4*T6p12ep0
      - 17/30*s^4*T6p11ep0
      + 12664867/486000*s^4*T6p10ep0
      + 17/6*s^4*zeta5
      - 3209934173/11664000*s^4*zeta3
      - 13971397/216000*s^4*ls3*sqrt3
      - 12174547/129600*s^4*ls2*sqrt3
      + 13971397/216000*s^4*ls2*sqrt3*log3
      - 43/50*s^4*ls2^2
      + 38382463/2799360*s^4*pi^2
      - 13971397/3888000*s^4*pi^3*sqrt3
      - 41274179/87480000*s^4*pi^4
      - 20180982529/23328000*s^6
      + 17/90*s^6*T7p8ep0
      + 17/180*s^6*T7p7ep0
      - 17/90*s^6*T7p5ep0
      + 12917857/2916000*s^6*T6p9ep0
      - 17/60*s^6*T6p17ep0
      + 17/90*s^6*T6p13ep0
      - 17/15*s^6*T6p12ep0
      + 17/45*s^6*T6p11ep0
      - 12664867/729000*s^6*T6p10ep0
      - 17/9*s^6*zeta5
      + 3209934173/17496000*s^6*zeta3
      + 13971397/324000*s^6*ls3*sqrt3
      + 12174547/194400*s^6*ls2*sqrt3
      - 13971397/324000*s^6*ls2*sqrt3*log3
      + 43/75*s^6*ls2^2
      - 38382463/4199040*s^6*pi^2
      + 13971397/5832000*s^6*pi^3*sqrt3
      + 41274179/131220000*s^6*pi^4
      + 20180982529/93312000*s^8
      - 17/360*s^8*T7p8ep0
      - 17/720*s^8*T7p7ep0
      + 17/360*s^8*T7p5ep0
      - 12917857/11664000*s^8*T6p9ep0
      + 17/240*s^8*T6p17ep0
      - 17/360*s^8*T6p13ep0
      + 17/60*s^8*T6p12ep0
      - 17/180*s^8*T6p11ep0
      + 12664867/2916000*s^8*T6p10ep0
      + 17/36*s^8*zeta5
      - 3209934173/69984000*s^8*zeta3
      - 13971397/1296000*s^8*ls3*sqrt3
      - 12174547/777600*s^8*ls2*sqrt3
      + 13971397/1296000*s^8*ls2*sqrt3*log3
      - 43/300*s^8*ls2^2
      + 38382463/16796160*s^8*pi^2
      - 13971397/23328000*s^8*pi^3*sqrt3
      - 41274179/524880000*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*nh*tf * (
      + 598234515122876733418717507253/679795640159897124864000000
      + 17/180*T8p5ep0
      + 117/200*T7p9ep0
      - 17/360*T7p8ep1
      - 4219/21600*T7p8ep0
      - 17/720*T7p7ep1
      + 467/14400*T7p7ep0
      + 17/360*T7p5ep1
      + 1021/7200*T7p5ep0
      + 1/108*T7p16ep0
      + 3713809/3240000*T7p13ep0
      - 311/2160*T7p12ep0
      - 12917857/11664000*T6p9ep1
      + 1445583001/419904000*T6p9ep0
      + 1593999149/524880000*T6p18ep0
      + 17/240*T6p17ep1
      - 15458587/17496000*T6p17ep0
      - 1697/3240*T6p16ep1
      - 5699/4320*T6p14ep0
      - 17/360*T6p13ep1
      + 87775973/15746400*T6p13ep0
      + 17/60*T6p12ep1
      - 61972134013/16418902500*T6p12ep0
      - 17/180*T6p11ep1
      - 406151/972000*T6p11ep0
      + 12664867/2916000*T6p10ep1
      + 177613837/52488000*T6p10ep0
      + 7969/32400*T5p8ep1
      + 186264523/65610000*T5p11ep0
      - 1/108*T3L61ep1
      + 13469658833/306180000*zeta5
      - 484320697818234831302195011/2589697676799608094720000*zeta3
      - 17823203711023/17167417344000*a4
      - 22635964507/1543147200000*logMZ
      + 6217/518400*logMZ*zeta3
      - 28963/25719120000*logMZ^2
      - 1/1913625*logMZ^3
      - 459016502349629491411/265470699110400000*logm
      + 17/45*logm*T7p8ep0
      + 17/90*logm*T7p7ep0
      - 17/45*logm*T7p5ep0
      + 12917857/1458000*logm*T6p9ep0
      - 17/30*logm*T6p17ep0
      + 17/45*logm*T6p13ep0
      - 34/15*logm*T6p12ep0
      + 34/45*logm*T6p11ep0
      - 12664867/364500*logm*T6p10ep0
      - 34/9*logm*zeta5
      + 5291563658804099/16052649984000*logm*zeta3
      + 1937441/4286520000*logm*logMZ
      - 109/637875*logm*logMZ^2
      + 9156340897/25719120000*logm^2
      + 73/212625*logm^2*logMZ
      - 47/273375*logm^3
      - 17823203711023/412018016256000*log2^4
      + 13971397/2187000*ls4pithird*sqrt3
      - 7747508286839/77837760000*ls3*sqrt3
      + 13971397/162000*ls3*sqrt3*logm
      + 13971397/432000*ls3*sqrt3*log3
      - 48861912805177/150115680000*ls2*sqrt3
      + 701797849/4374000*ls2*sqrt3*logm
      + 7747508286839/77837760000*ls2*sqrt3*log3
      - 13971397/162000*ls2*sqrt3*log3*logm
      - 13971397/864000*ls2*sqrt3*log3^2
      + 1563522677/58320000*ls2^2
      + 419/300*ls2^2*logm
      + 321342131/17496000*pi*sqrt3*zeta3
      - 32483327505406027/3177648714240000*pi^2
      - 213632287/551124000*pi^2*zeta3
      + 1/2551500*pi^2*logMZ
      - 1330785341/73483200*pi^2*logm
      + 11/486*pi^2*logm^2
      + 656/567*pi^2*log2
      - 41/378*pi^2*log2*logm
      + 17823203711023/412018016256000*pi^2*log2^2
      - 13971397/11664000*pi^2*ls2*sqrt3
      - 7747508286839/1401079680000*pi^3*sqrt3
      + 13971397/2916000*pi^3*sqrt3*logm
      + 13971397/7776000*pi^3*sqrt3*log3
      + 39104410890147903679/260312982670540800000*pi^4
      + 5170663/8201250*pi^4*logm
      + 2296283/1093500*c4
      - 28046594610096062019820375501/7966355158123794432000000*s^2
      - 17/45*s^2*T8p5ep0
      - 117/50*s^2*T7p9ep0
      + 17/90*s^2*T7p8ep1
      + 4219/5400*s^2*T7p8ep0
      + 17/180*s^2*T7p7ep1
      - 467/3600*s^2*T7p7ep0
      - 17/90*s^2*T7p5ep1
      - 1021/1800*s^2*T7p5ep0
      - 1/27*s^2*T7p16ep0
      - 3713809/810000*s^2*T7p13ep0
      + 311/540*s^2*T7p12ep0
      + 12917857/2916000*s^2*T6p9ep1
      - 1445583001/104976000*s^2*T6p9ep0
      - 1593999149/131220000*s^2*T6p18ep0
      - 17/60*s^2*T6p17ep1
      + 15458587/4374000*s^2*T6p17ep0
      + 1697/810*s^2*T6p16ep1
      + 5699/1080*s^2*T6p14ep0
      + 17/90*s^2*T6p13ep1
      - 87775973/3936600*s^2*T6p13ep0
      - 17/15*s^2*T6p12ep1
      + 61972134013/4104725625*s^2*T6p12ep0
      + 17/45*s^2*T6p11ep1
      + 406151/243000*s^2*T6p11ep0
      - 12664867/729000*s^2*T6p10ep1
      - 177613837/13122000*s^2*T6p10ep0
      - 7969/8100*s^2*T5p8ep1
      - 186264523/16402500*s^2*T5p11ep0
      + 1/27*s^2*T3L61ep1
      - 13491009083/76545000*s^2*zeta5
      + 1513147620788077498588277/2023201309999693824000*s^2*zeta3
      + 44873795119/13412044800*s^2*a4
      + 22635964507/2314720800000*s^2*logMZ
      - 6217/777600*s^2*logMZ*zeta3
      + 28963/38578680000*s^2*logMZ^2
      + 2/5740875*s^2*logMZ^3
      + 344401346853024478817/49775756083200000*s^2*logm
      - 68/45*s^2*logm*T7p8ep0
      - 34/45*s^2*logm*T7p7ep0
      + 68/45*s^2*logm*T7p5ep0
      - 12917857/364500*s^2*logm*T6p9ep0
      + 34/15*s^2*logm*T6p17ep0
      - 68/45*s^2*logm*T6p13ep0
      + 136/15*s^2*logm*T6p12ep0
      - 136/45*s^2*logm*T6p11ep0
      + 12664867/91125*s^2*logm*T6p10ep0
      + 136/9*s^2*logm*zeta5
      - 1325103011489531/1003290624000*s^2*logm*zeta3
      - 1937441/6429780000*s^2*logm*logMZ
      + 218/1913625*s^2*logm*logMZ^2
      - 8081477371/5511240000*s^2*logm^2
      - 146/637875*s^2*logm^2*logMZ
      + 94/820125*s^2*logm^3
      + 44873795119/321889075200*s^2*log2^4
      - 13971397/546750*s^2*ls4pithird*sqrt3
      + 7747508286839/19459440000*s^2*ls3*sqrt3
      - 13971397/40500*s^2*ls3*sqrt3*logm
      - 13971397/108000*s^2*ls3*sqrt3*log3
      + 48861912805177/37528920000*s^2*ls2*sqrt3
      - 701797849/1093500*s^2*ls2*sqrt3*logm
      - 7747508286839/19459440000*s^2*ls2*sqrt3*log3
      + 13971397/40500*s^2*ls2*sqrt3*log3*logm
      + 13971397/216000*s^2*ls2*sqrt3*log3^2
      - 1563522677/14580000*s^2*ls2^2
      - 419/75*s^2*ls2^2*logm
      - 321342131/4374000*s^2*pi*sqrt3*zeta3
      + 32520024862865647/794412178560000*s^2*pi^2
      + 213377137/137781000*s^2*pi^2*zeta3
      - 1/3827250*s^2*pi^2*logMZ
      + 1330591397/18370800*s^2*pi^2*logm
      - 22/243*s^2*pi^2*logm^2
      - 39808/8505*s^2*pi^2*log2
      + 1244/2835*s^2*pi^2*log2*logm
      - 44873795119/321889075200*s^2*pi^2*log2^2
      + 13971397/2916000*s^2*pi^2*ls2*sqrt3
      + 7747508286839/350269920000*s^2*pi^3*sqrt3
      - 13971397/729000*s^2*pi^3*sqrt3*logm
      - 13971397/1944000*s^2*pi^3*sqrt3*log3
      - 598046692036454581/1016847588556800000*s^2*pi^4
      - 10341326/4100625*s^2*pi^4*logm
      - 2296283/273375*s^2*c4
      + 11838882820287203/2241727488000*s^4
      + 17/30*s^4*T8p5ep0
      + 351/100*s^4*T7p9ep0
      - 17/60*s^4*T7p8ep1
      - 4219/3600*s^4*T7p8ep0
      - 17/120*s^4*T7p7ep1
      + 467/2400*s^4*T7p7ep0
      + 17/60*s^4*T7p5ep1
      + 1021/1200*s^4*T7p5ep0
      + 1/18*s^4*T7p16ep0
      + 3713809/540000*s^4*T7p13ep0
      - 311/360*s^4*T7p12ep0
      - 12917857/1944000*s^4*T6p9ep1
      + 1445583001/69984000*s^4*T6p9ep0
      + 1593999149/87480000*s^4*T6p18ep0
      + 17/40*s^4*T6p17ep1
      - 15458587/2916000*s^4*T6p17ep0
      - 1697/540*s^4*T6p16ep1
      - 5699/720*s^4*T6p14ep0
      - 17/60*s^4*T6p13ep1
      + 87775973/2624400*s^4*T6p13ep0
      + 17/10*s^4*T6p12ep1
      - 61972134013/2736483750*s^4*T6p12ep0
      - 17/30*s^4*T6p11ep1
      - 406151/162000*s^4*T6p11ep0
      + 12664867/486000*s^4*T6p10ep1
      + 177613837/8748000*s^4*T6p10ep0
      + 7969/5400*s^4*T5p8ep1
      + 186264523/10935000*s^4*T5p11ep0
      - 1/18*s^4*T3L61ep1
      + 1925562869/7290000*s^4*zeta5
      - 21189686935743647/18914575680000*s^4*zeta3
      - 8/3*s^4*a4
      - 20174177521/1944000*s^4*logm
      + 34/15*s^4*logm*T7p8ep0
      + 17/15*s^4*logm*T7p7ep0
      - 34/15*s^4*logm*T7p5ep0
      + 12917857/243000*s^4*logm*T6p9ep0
      - 17/5*s^4*logm*T6p17ep0
      + 34/15*s^4*logm*T6p13ep0
      - 68/5*s^4*logm*T6p12ep0
      + 68/15*s^4*logm*T6p11ep0
      - 12664867/60750*s^4*logm*T6p10ep0
      - 68/3*s^4*logm*zeta5
      + 2887067813/1458000*s^4*logm*zeta3
      + 5533/2430*s^4*logm^2
      - 1/9*s^4*log2^4
      + 13971397/364500*s^4*ls4pithird*sqrt3
      - 7747508286839/12972960000*s^4*ls3*sqrt3
      + 13971397/27000*s^4*ls3*sqrt3*logm
      + 13971397/72000*s^4*ls3*sqrt3*log3
      - 48861912805177/25019280000*s^4*ls2*sqrt3
      + 701797849/729000*s^4*ls2*sqrt3*logm
      + 7747508286839/12972960000*s^4*ls2*sqrt3*log3
      - 13971397/27000*s^4*ls2*sqrt3*log3*logm
      - 13971397/144000*s^4*ls2*sqrt3*log3^2
      + 1563522677/9720000*s^4*ls2^2
      + 419/50*s^4*ls2^2*logm
      + 321342131/2916000*s^4*pi*sqrt3*zeta3
      - 4651709142436453/75658302720000*s^4*pi^2
      - 30440791/13122000*s^4*pi^2*zeta3
      - 950262343/8748000*s^4*pi^2*logm
      + 11/81*s^4*pi^2*logm^2
      + 64/9*s^4*pi^2*log2
      - 2/3*s^4*pi^2*log2*logm
      + 1/9*s^4*pi^2*log2^2
      - 13971397/1944000*s^4*pi^2*ls2*sqrt3
      - 7747508286839/233513280000*s^4*pi^3*sqrt3
      + 13971397/486000*s^4*pi^3*sqrt3*logm
      + 13971397/1296000*s^4*pi^3*sqrt3*log3
      + 40510435769861/47286439200000*s^4*pi^4
      + 5170663/1366875*s^4*pi^4*logm
      + 2296283/182250*s^4*c4
      - 11838882820287203/3362591232000*s^6
      - 17/45*s^6*T8p5ep0
      - 117/50*s^6*T7p9ep0
      + 17/90*s^6*T7p8ep1
      + 4219/5400*s^6*T7p8ep0
      + 17/180*s^6*T7p7ep1
      - 467/3600*s^6*T7p7ep0
      - 17/90*s^6*T7p5ep1
      - 1021/1800*s^6*T7p5ep0
      - 1/27*s^6*T7p16ep0
      - 3713809/810000*s^6*T7p13ep0
      + 311/540*s^6*T7p12ep0
      + 12917857/2916000*s^6*T6p9ep1
      - 1445583001/104976000*s^6*T6p9ep0
      - 1593999149/131220000*s^6*T6p18ep0
      - 17/60*s^6*T6p17ep1
      + 15458587/4374000*s^6*T6p17ep0
      + 1697/810*s^6*T6p16ep1
      + 5699/1080*s^6*T6p14ep0
      + 17/90*s^6*T6p13ep1
      - 87775973/3936600*s^6*T6p13ep0
      - 17/15*s^6*T6p12ep1
      + 61972134013/4104725625*s^6*T6p12ep0
      + 17/45*s^6*T6p11ep1
      + 406151/243000*s^6*T6p11ep0
      - 12664867/729000*s^6*T6p10ep1
      - 177613837/13122000*s^6*T6p10ep0
      - 7969/8100*s^6*T5p8ep1
      - 186264523/16402500*s^6*T5p11ep0
      + 1/27*s^6*T3L61ep1
      - 1925562869/10935000*s^6*zeta5
      + 21189686935743647/28371863520000*s^6*zeta3
      + 16/9*s^6*a4
      + 20174177521/2916000*s^6*logm
      - 68/45*s^6*logm*T7p8ep0
      - 34/45*s^6*logm*T7p7ep0
      + 68/45*s^6*logm*T7p5ep0
      - 12917857/364500*s^6*logm*T6p9ep0
      + 34/15*s^6*logm*T6p17ep0
      - 68/45*s^6*logm*T6p13ep0
      + 136/15*s^6*logm*T6p12ep0
      - 136/45*s^6*logm*T6p11ep0
      + 12664867/91125*s^6*logm*T6p10ep0
      + 136/9*s^6*logm*zeta5
      - 2887067813/2187000*s^6*logm*zeta3
      - 5533/3645*s^6*logm^2
      + 2/27*s^6*log2^4
      - 13971397/546750*s^6*ls4pithird*sqrt3
      + 7747508286839/19459440000*s^6*ls3*sqrt3
      - 13971397/40500*s^6*ls3*sqrt3*logm
      - 13971397/108000*s^6*ls3*sqrt3*log3
      + 48861912805177/37528920000*s^6*ls2*sqrt3
      - 701797849/1093500*s^6*ls2*sqrt3*logm
      - 7747508286839/19459440000*s^6*ls2*sqrt3*log3
      + 13971397/40500*s^6*ls2*sqrt3*log3*logm
      + 13971397/216000*s^6*ls2*sqrt3*log3^2
      - 1563522677/14580000*s^6*ls2^2
      - 419/75*s^6*ls2^2*logm
      - 321342131/4374000*s^6*pi*sqrt3*zeta3
      + 4651709142436453/113487454080000*s^6*pi^2
      + 30440791/19683000*s^6*pi^2*zeta3
      + 950262343/13122000*s^6*pi^2*logm
      - 22/243*s^6*pi^2*logm^2
      - 128/27*s^6*pi^2*log2
      + 4/9*s^6*pi^2*log2*logm
      - 2/27*s^6*pi^2*log2^2
      + 13971397/2916000*s^6*pi^2*ls2*sqrt3
      + 7747508286839/350269920000*s^6*pi^3*sqrt3
      - 13971397/729000*s^6*pi^3*sqrt3*logm
      - 13971397/1944000*s^6*pi^3*sqrt3*log3
      - 40510435769861/70929658800000*s^6*pi^4
      - 10341326/4100625*s^6*pi^4*logm
      - 2296283/273375*s^6*c4
      + 11838882820287203/13450364928000*s^8
      + 17/180*s^8*T8p5ep0
      + 117/200*s^8*T7p9ep0
      - 17/360*s^8*T7p8ep1
      - 4219/21600*s^8*T7p8ep0
      - 17/720*s^8*T7p7ep1
      + 467/14400*s^8*T7p7ep0
      + 17/360*s^8*T7p5ep1
      + 1021/7200*s^8*T7p5ep0
      + 1/108*s^8*T7p16ep0
      + 3713809/3240000*s^8*T7p13ep0
      - 311/2160*s^8*T7p12ep0
      - 12917857/11664000*s^8*T6p9ep1
      + 1445583001/419904000*s^8*T6p9ep0
      + 1593999149/524880000*s^8*T6p18ep0
      + 17/240*s^8*T6p17ep1
      - 15458587/17496000*s^8*T6p17ep0
      - 1697/3240*s^8*T6p16ep1
      - 5699/4320*s^8*T6p14ep0
      - 17/360*s^8*T6p13ep1
      + 87775973/15746400*s^8*T6p13ep0
      + 17/60*s^8*T6p12ep1
      - 61972134013/16418902500*s^8*T6p12ep0
      - 17/180*s^8*T6p11ep1
      - 406151/972000*s^8*T6p11ep0
      + 12664867/2916000*s^8*T6p10ep1
      + 177613837/52488000*s^8*T6p10ep0
      + 7969/32400*s^8*T5p8ep1
      + 186264523/65610000*s^8*T5p11ep0
      - 1/108*s^8*T3L61ep1
      + 1925562869/43740000*s^8*zeta5
      - 21189686935743647/113487454080000*s^8*zeta3
      - 4/9*s^8*a4
      - 20174177521/11664000*s^8*logm
      + 17/45*s^8*logm*T7p8ep0
      + 17/90*s^8*logm*T7p7ep0
      - 17/45*s^8*logm*T7p5ep0
      + 12917857/1458000*s^8*logm*T6p9ep0
      - 17/30*s^8*logm*T6p17ep0
      + 17/45*s^8*logm*T6p13ep0
      - 34/15*s^8*logm*T6p12ep0
      + 34/45*s^8*logm*T6p11ep0
      - 12664867/364500*s^8*logm*T6p10ep0
      - 34/9*s^8*logm*zeta5
      + 2887067813/8748000*s^8*logm*zeta3
      + 5533/14580*s^8*logm^2
      - 1/54*s^8*log2^4
      + 13971397/2187000*s^8*ls4pithird*sqrt3
      - 7747508286839/77837760000*s^8*ls3*sqrt3
      + 13971397/162000*s^8*ls3*sqrt3*logm
      + 13971397/432000*s^8*ls3*sqrt3*log3
      - 48861912805177/150115680000*s^8*ls2*sqrt3
      + 701797849/4374000*s^8*ls2*sqrt3*logm
      + 7747508286839/77837760000*s^8*ls2*sqrt3*log3
      - 13971397/162000*s^8*ls2*sqrt3*log3*logm
      - 13971397/864000*s^8*ls2*sqrt3*log3^2
      + 1563522677/58320000*s^8*ls2^2
      + 419/300*s^8*ls2^2*logm
      + 321342131/17496000*s^8*pi*sqrt3*zeta3
      - 4651709142436453/453949816320000*s^8*pi^2
      - 30440791/78732000*s^8*pi^2*zeta3
      - 950262343/52488000*s^8*pi^2*logm
      + 11/486*s^8*pi^2*logm^2
      + 32/27*s^8*pi^2*log2
      - 1/9*s^8*pi^2*log2*logm
      + 1/54*s^8*pi^2*log2^2
      - 13971397/11664000*s^8*pi^2*ls2*sqrt3
      - 7747508286839/1401079680000*s^8*pi^3*sqrt3
      + 13971397/2916000*s^8*pi^3*sqrt3*logm
      + 13971397/7776000*s^8*pi^3*sqrt3*log3
      + 40510435769861/283718635200000*s^8*pi^4
      + 5170663/8201250*s^8*pi^4*logm
      + 2296283/1093500*s^8*c4
      - 13971397/648000*ls4*sqrt3
      + 13971397/162000*ls4*s^2*sqrt3
      - 13971397/108000*ls4*s^4*sqrt3
      + 13971397/162000*ls4*s^6*sqrt3
      - 13971397/648000*ls4*s^8*sqrt3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*nh*tf*i * (
      + 22635964507/4629441600000*s^2*pi
      - 6217/1555200*s^2*pi*zeta3
      + 28963/38578680000*s^2*pi*logMZ
      + 1/1913625*s^2*pi*logMZ^2
      - 1937441/12859560000*s^2*pi*logm
      + 218/1913625*s^2*pi*logm*logMZ
      - 73/637875*s^2*pi*logm^2
      - 1/22963500*s^2*pi^3
      - 22635964507/3472081200000*s^4*pi
      + 6217/1166400*s^4*pi*zeta3
      - 28963/28934010000*s^4*pi*logMZ
      - 4/5740875*s^4*pi*logMZ^2
      + 1937441/9644670000*s^4*pi*logm
      - 872/5740875*s^4*pi*logm*logMZ
      + 292/1913625*s^4*pi*logm^2
      + 1/17222625*s^4*pi^3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca^2*ep^-2 * (
      + 943/1152
      + 1/96*T7p11ep0
      - 1/96*T7p10ep0
      - 1/32*T6p14ep0
      + 1/48*T6p13ep0
      - 1/96*T6p12ep0
      + 1/288*T6p11ep0
      - 127/324*zeta3
      + 3/32*ls3*sqrt3
      + 1/12*ls2*sqrt3
      - 3/32*ls2*sqrt3*log3
      - 1/8*ls2^2
      + 43/1152*pi^2
      + 1/192*pi^3*sqrt3
      + 37/10368*pi^4
      - 943/288*s^2
      - 1/24*s^2*T7p11ep0
      + 1/24*s^2*T7p10ep0
      + 1/8*s^2*T6p14ep0
      - 1/12*s^2*T6p13ep0
      + 1/24*s^2*T6p12ep0
      - 1/72*s^2*T6p11ep0
      + 127/81*s^2*zeta3
      - 3/8*s^2*ls3*sqrt3
      - 1/3*s^2*ls2*sqrt3
      + 3/8*s^2*ls2*sqrt3*log3
      + 1/2*s^2*ls2^2
      - 43/288*s^2*pi^2
      - 1/48*s^2*pi^3*sqrt3
      - 37/2592*s^2*pi^4
      + 943/192*s^4
      + 1/16*s^4*T7p11ep0
      - 1/16*s^4*T7p10ep0
      - 3/16*s^4*T6p14ep0
      + 1/8*s^4*T6p13ep0
      - 1/16*s^4*T6p12ep0
      + 1/48*s^4*T6p11ep0
      - 127/54*s^4*zeta3
      + 9/16*s^4*ls3*sqrt3
      + 1/2*s^4*ls2*sqrt3
      - 9/16*s^4*ls2*sqrt3*log3
      - 3/4*s^4*ls2^2
      + 43/192*s^4*pi^2
      + 1/32*s^4*pi^3*sqrt3
      + 37/1728*s^4*pi^4
      - 943/288*s^6
      - 1/24*s^6*T7p11ep0
      + 1/24*s^6*T7p10ep0
      + 1/8*s^6*T6p14ep0
      - 1/12*s^6*T6p13ep0
      + 1/24*s^6*T6p12ep0
      - 1/72*s^6*T6p11ep0
      + 127/81*s^6*zeta3
      - 3/8*s^6*ls3*sqrt3
      - 1/3*s^6*ls2*sqrt3
      + 3/8*s^6*ls2*sqrt3*log3
      + 1/2*s^6*ls2^2
      - 43/288*s^6*pi^2
      - 1/48*s^6*pi^3*sqrt3
      - 37/2592*s^6*pi^4
      + 943/1152*s^8
      + 1/96*s^8*T7p11ep0
      - 1/96*s^8*T7p10ep0
      - 1/32*s^8*T6p14ep0
      + 1/48*s^8*T6p13ep0
      - 1/96*s^8*T6p12ep0
      + 1/288*s^8*T6p11ep0
      - 127/324*s^8*zeta3
      + 3/32*s^8*ls3*sqrt3
      + 1/12*s^8*ls2*sqrt3
      - 3/32*s^8*ls2*sqrt3*log3
      - 1/8*s^8*ls2^2
      + 43/1152*s^8*pi^2
      + 1/192*s^8*pi^3*sqrt3
      + 37/10368*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca^2*ep^-1 * (
      + 57388738253/1492992000
      + 1/144*T8p10ep0
      + 1/144*T7p9ep0
      - 169/1440*T7p8ep0
      - 29/480*T7p7ep0
      + 21/160*T7p5ep0
      + 5/576*T7p14ep1
      + 1/96*T7p11ep1
      + 15229/172800*T7p11ep0
      - 1/96*T7p10ep1
      - 15229/172800*T7p10ep0
      - 2158501/7776000*T6p9ep0
      - 1/108*T6p18ep0
      + 23/120*T6p17ep0
      - 1/32*T6p14ep1
      - 8543/19200*T6p14ep0
      + 1/48*T6p13ep1
      + 11789/86400*T6p13ep0
      - 1/96*T6p12ep1
      - 14387/86400*T6p12ep0
      + 1/288*T6p11ep1
      + 4729/86400*T6p11ep0
      + 2275861/1944000*T6p10ep0
      - 29/1152*T5p8ep1
      + 263/6912*T5p11ep0
      + 773/5760*zeta5
      - 275301337/23328000*zeta3
      - 943/144*logm
      - 1/12*logm*T7p11ep0
      + 1/12*logm*T7p10ep0
      + 1/4*logm*T6p14ep0
      - 1/6*logm*T6p13ep0
      + 1/12*logm*T6p12ep0
      - 1/36*logm*T6p11ep0
      + 254/81*logm*zeta3
      - 1/18*ls4pithird*sqrt3
      + 1703489/864000*ls3*sqrt3
      - 3/4*ls3*sqrt3*logm
      - 9/32*ls3*sqrt3*log3
      + 3055801/414720*ls2*sqrt3
      - 2/3*ls2*sqrt3*logm
      - 1703489/864000*ls2*sqrt3*log3
      + 3/4*ls2*sqrt3*log3*logm
      + 9/64*ls2*sqrt3*log3^2
      - 2371/960*ls2^2
      + ls2^2*logm
      - 23/144*pi*sqrt3*zeta3
      - 162150847/223948800*pi^2
      + 83/2592*pi^2*zeta3
      - 43/144*pi^2*logm
      + 1/96*pi^2*ls2*sqrt3
      + 1703489/15552000*pi^3*sqrt3
      - 1/24*pi^3*sqrt3*logm
      - 1/64*pi^3*sqrt3*log3
      - 32255011/2799360000*pi^4
      - 37/1296*pi^4*logm
      - 57388738253/373248000*s^2
      - 1/36*s^2*T8p10ep0
      - 1/36*s^2*T7p9ep0
      + 169/360*s^2*T7p8ep0
      + 29/120*s^2*T7p7ep0
      - 21/40*s^2*T7p5ep0
      - 5/144*s^2*T7p14ep1
      - 1/24*s^2*T7p11ep1
      - 15229/43200*s^2*T7p11ep0
      + 1/24*s^2*T7p10ep1
      + 15229/43200*s^2*T7p10ep0
      + 2158501/1944000*s^2*T6p9ep0
      + 1/27*s^2*T6p18ep0
      - 23/30*s^2*T6p17ep0
      + 1/8*s^2*T6p14ep1
      + 8543/4800*s^2*T6p14ep0
      - 1/12*s^2*T6p13ep1
      - 11789/21600*s^2*T6p13ep0
      + 1/24*s^2*T6p12ep1
      + 14387/21600*s^2*T6p12ep0
      - 1/72*s^2*T6p11ep1
      - 4729/21600*s^2*T6p11ep0
      - 2275861/486000*s^2*T6p10ep0
      + 29/288*s^2*T5p8ep1
      - 263/1728*s^2*T5p11ep0
      - 773/1440*s^2*zeta5
      + 275301337/5832000*s^2*zeta3
      + 943/36*s^2*logm
      + 1/3*s^2*logm*T7p11ep0
      - 1/3*s^2*logm*T7p10ep0
      - s^2*logm*T6p14ep0
      + 2/3*s^2*logm*T6p13ep0
      - 1/3*s^2*logm*T6p12ep0
      + 1/9*s^2*logm*T6p11ep0
      - 1016/81*s^2*logm*zeta3
      + 2/9*s^2*ls4pithird*sqrt3
      - 1703489/216000*s^2*ls3*sqrt3
      + 3*s^2*ls3*sqrt3*logm
      + 9/8*s^2*ls3*sqrt3*log3
      - 3055801/103680*s^2*ls2*sqrt3
      + 8/3*s^2*ls2*sqrt3*logm
      + 1703489/216000*s^2*ls2*sqrt3*log3
      - 3*s^2*ls2*sqrt3*log3*logm
      - 9/16*s^2*ls2*sqrt3*log3^2
      + 2371/240*s^2*ls2^2
      - 4*s^2*ls2^2*logm
      + 23/36*s^2*pi*sqrt3*zeta3
      + 162150847/55987200*s^2*pi^2
      - 83/648*s^2*pi^2*zeta3
      + 43/36*s^2*pi^2*logm
      - 1/24*s^2*pi^2*ls2*sqrt3
      - 1703489/3888000*s^2*pi^3*sqrt3
      + 1/6*s^2*pi^3*sqrt3*logm
      + 1/16*s^2*pi^3*sqrt3*log3
      + 32255011/699840000*s^2*pi^4
      + 37/324*s^2*pi^4*logm
      + 57388738253/248832000*s^4
      + 1/24*s^4*T8p10ep0
      + 1/24*s^4*T7p9ep0
      - 169/240*s^4*T7p8ep0
      - 29/80*s^4*T7p7ep0
      + 63/80*s^4*T7p5ep0
      + 5/96*s^4*T7p14ep1
      + 1/16*s^4*T7p11ep1
      + 15229/28800*s^4*T7p11ep0
      - 1/16*s^4*T7p10ep1
      - 15229/28800*s^4*T7p10ep0
      - 2158501/1296000*s^4*T6p9ep0
      - 1/18*s^4*T6p18ep0
      + 23/20*s^4*T6p17ep0
      - 3/16*s^4*T6p14ep1
      - 8543/3200*s^4*T6p14ep0
      + 1/8*s^4*T6p13ep1
      + 11789/14400*s^4*T6p13ep0
      - 1/16*s^4*T6p12ep1
      - 14387/14400*s^4*T6p12ep0
      + 1/48*s^4*T6p11ep1
      + 4729/14400*s^4*T6p11ep0
      + 2275861/324000*s^4*T6p10ep0
      - 29/192*s^4*T5p8ep1
      + 263/1152*s^4*T5p11ep0
      + 773/960*s^4*zeta5
      - 275301337/3888000*s^4*zeta3
      - 943/24*s^4*logm
      - 1/2*s^4*logm*T7p11ep0
      + 1/2*s^4*logm*T7p10ep0
      + 3/2*s^4*logm*T6p14ep0
      - s^4*logm*T6p13ep0
      + 1/2*s^4*logm*T6p12ep0
      - 1/6*s^4*logm*T6p11ep0
      + 508/27*s^4*logm*zeta3
      - 1/3*s^4*ls4pithird*sqrt3
      + 1703489/144000*s^4*ls3*sqrt3
      - 9/2*s^4*ls3*sqrt3*logm
      - 27/16*s^4*ls3*sqrt3*log3
      + 3055801/69120*s^4*ls2*sqrt3
      - 4*s^4*ls2*sqrt3*logm
      - 1703489/144000*s^4*ls2*sqrt3*log3
      + 9/2*s^4*ls2*sqrt3*log3*logm
      + 27/32*s^4*ls2*sqrt3*log3^2
      - 2371/160*s^4*ls2^2
      + 6*s^4*ls2^2*logm
      - 23/24*s^4*pi*sqrt3*zeta3
      - 162150847/37324800*s^4*pi^2
      + 83/432*s^4*pi^2*zeta3
      - 43/24*s^4*pi^2*logm
      + 1/16*s^4*pi^2*ls2*sqrt3
      + 1703489/2592000*s^4*pi^3*sqrt3
      - 1/4*s^4*pi^3*sqrt3*logm
      - 3/32*s^4*pi^3*sqrt3*log3
      - 32255011/466560000*s^4*pi^4
      - 37/216*s^4*pi^4*logm
      - 57388738253/373248000*s^6
      - 1/36*s^6*T8p10ep0
      - 1/36*s^6*T7p9ep0
      + 169/360*s^6*T7p8ep0
      + 29/120*s^6*T7p7ep0
      - 21/40*s^6*T7p5ep0
      - 5/144*s^6*T7p14ep1
      - 1/24*s^6*T7p11ep1
      - 15229/43200*s^6*T7p11ep0
      + 1/24*s^6*T7p10ep1
      + 15229/43200*s^6*T7p10ep0
      + 2158501/1944000*s^6*T6p9ep0
      + 1/27*s^6*T6p18ep0
      - 23/30*s^6*T6p17ep0
      + 1/8*s^6*T6p14ep1
      + 8543/4800*s^6*T6p14ep0
      - 1/12*s^6*T6p13ep1
      - 11789/21600*s^6*T6p13ep0
      + 1/24*s^6*T6p12ep1
      + 14387/21600*s^6*T6p12ep0
      - 1/72*s^6*T6p11ep1
      - 4729/21600*s^6*T6p11ep0
      - 2275861/486000*s^6*T6p10ep0
      + 29/288*s^6*T5p8ep1
      - 263/1728*s^6*T5p11ep0
      - 773/1440*s^6*zeta5
      + 275301337/5832000*s^6*zeta3
      + 943/36*s^6*logm
      + 1/3*s^6*logm*T7p11ep0
      - 1/3*s^6*logm*T7p10ep0
      - s^6*logm*T6p14ep0
      + 2/3*s^6*logm*T6p13ep0
      - 1/3*s^6*logm*T6p12ep0
      + 1/9*s^6*logm*T6p11ep0
      - 1016/81*s^6*logm*zeta3
      + 2/9*s^6*ls4pithird*sqrt3
      - 1703489/216000*s^6*ls3*sqrt3
      + 3*s^6*ls3*sqrt3*logm
      + 9/8*s^6*ls3*sqrt3*log3
      - 3055801/103680*s^6*ls2*sqrt3
      + 8/3*s^6*ls2*sqrt3*logm
      + 1703489/216000*s^6*ls2*sqrt3*log3
      - 3*s^6*ls2*sqrt3*log3*logm
      - 9/16*s^6*ls2*sqrt3*log3^2
      + 2371/240*s^6*ls2^2
      - 4*s^6*ls2^2*logm
      + 23/36*s^6*pi*sqrt3*zeta3
      + 162150847/55987200*s^6*pi^2
      - 83/648*s^6*pi^2*zeta3
      + 43/36*s^6*pi^2*logm
      - 1/24*s^6*pi^2*ls2*sqrt3
      - 1703489/3888000*s^6*pi^3*sqrt3
      + 1/6*s^6*pi^3*sqrt3*logm
      + 1/16*s^6*pi^3*sqrt3*log3
      + 32255011/699840000*s^6*pi^4
      + 37/324*s^6*pi^4*logm
      + 57388738253/1492992000*s^8
      + 1/144*s^8*T8p10ep0
      + 1/144*s^8*T7p9ep0
      - 169/1440*s^8*T7p8ep0
      - 29/480*s^8*T7p7ep0
      + 21/160*s^8*T7p5ep0
      + 5/576*s^8*T7p14ep1
      + 1/96*s^8*T7p11ep1
      + 15229/172800*s^8*T7p11ep0
      - 1/96*s^8*T7p10ep1
      - 15229/172800*s^8*T7p10ep0
      - 2158501/7776000*s^8*T6p9ep0
      - 1/108*s^8*T6p18ep0
      + 23/120*s^8*T6p17ep0
      - 1/32*s^8*T6p14ep1
      - 8543/19200*s^8*T6p14ep0
      + 1/48*s^8*T6p13ep1
      + 11789/86400*s^8*T6p13ep0
      - 1/96*s^8*T6p12ep1
      - 14387/86400*s^8*T6p12ep0
      + 1/288*s^8*T6p11ep1
      + 4729/86400*s^8*T6p11ep0
      + 2275861/1944000*s^8*T6p10ep0
      - 29/1152*s^8*T5p8ep1
      + 263/6912*s^8*T5p11ep0
      + 773/5760*s^8*zeta5
      - 275301337/23328000*s^8*zeta3
      - 943/144*s^8*logm
      - 1/12*s^8*logm*T7p11ep0
      + 1/12*s^8*logm*T7p10ep0
      + 1/4*s^8*logm*T6p14ep0
      - 1/6*s^8*logm*T6p13ep0
      + 1/12*s^8*logm*T6p12ep0
      - 1/36*s^8*logm*T6p11ep0
      + 254/81*s^8*logm*zeta3
      - 1/18*s^8*ls4pithird*sqrt3
      + 1703489/864000*s^8*ls3*sqrt3
      - 3/4*s^8*ls3*sqrt3*logm
      - 9/32*s^8*ls3*sqrt3*log3
      + 3055801/414720*s^8*ls2*sqrt3
      - 2/3*s^8*ls2*sqrt3*logm
      - 1703489/864000*s^8*ls2*sqrt3*log3
      + 3/4*s^8*ls2*sqrt3*log3*logm
      + 9/64*s^8*ls2*sqrt3*log3^2
      - 2371/960*s^8*ls2^2
      + s^8*ls2^2*logm
      - 23/144*s^8*pi*sqrt3*zeta3
      - 162150847/223948800*s^8*pi^2
      + 83/2592*s^8*pi^2*zeta3
      - 43/144*s^8*pi^2*logm
      + 1/96*s^8*pi^2*ls2*sqrt3
      + 1703489/15552000*s^8*pi^3*sqrt3
      - 1/24*s^8*pi^3*sqrt3*logm
      - 1/64*s^8*pi^3*sqrt3*log3
      - 32255011/2799360000*s^8*pi^4
      - 37/1296*s^8*pi^4*logm
      + 3/16*ls4*sqrt3
      - 3/4*ls4*s^2*sqrt3
      + 9/8*ls4*s^4*sqrt3
      - 3/4*ls4*s^6*sqrt3
      + 3/16*ls4*s^8*sqrt3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf*ca^2 * (
      + 19357338437242463656896347/34694514330329677824000
      - 29/1440*T9p7ep0
      - 1/288*T9p6ep0
      + 1/144*T9p5ep0
      + 3259/86400*T9p4ep0
      + 102251/2332800*T9p3ep0
      - 1/288*T8p9ep0
      + 193/2880*T8p7ep0
      + 37/480*T8p4ep0
      - 53/360*T8p2ep0
      + 1/144*T8p10ep1
      + 1811/21600*T8p10ep0
      + 1/144*T7p9ep1
      + 9089/43200*T7p9ep0
      - 169/1440*T7p8ep1
      - 6413/28800*T7p8ep0
      - 29/480*T7p7ep1
      - 36691/345600*T7p7ep0
      - 7/320*T7p6ep1
      + 21/160*T7p5ep1
      + 3109/4800*T7p5ep0
      - 413/10800*T7p16ep0
      + 7/160*T7p15ep1
      + 5/576*T7p14ep2
      + 8099/86400*T7p14ep1
      + 1/96*T7p11ep2
      + 15229/172800*T7p11ep1
      - 7855343/40824000*T7p11ep0
      - 1/96*T7p10ep2
      - 15229/172800*T7p10ep1
      + 5825483/40824000*T7p10ep0
      - 2158501/7776000*T6p9ep1
      - 19687004839/13716864000*T6p9ep0
      + 1/96*T6p19ep2
      - 1/108*T6p18ep1
      - 301004179/6298560000*T6p18ep0
      + 23/120*T6p17ep1
      + 46173617/46656000*T6p17ep0
      - 350279/3732480*T6p16ep1
      + 1/96*T6p15ep2
      - 1/32*T6p14ep2
      - 8543/19200*T6p14ep1
      - 39652183/108864000*T6p14ep0
      + 1/48*T6p13ep2
      + 11789/86400*T6p13ep1
      + 9994727927/102876480000*T6p13ep0
      - 1/96*T6p12ep2
      - 14387/86400*T6p12ep1
      - 75466060687/64665216000*T6p12ep0
      + 1/288*T6p11ep2
      + 4729/86400*T6p11ep1
      + 45453409/108864000*T6p11ep0
      + 2275861/1944000*T6p10ep1
      + 13796379743/1714608000*T6p10ep0
      - 29/1152*T5p8ep2
      - 367085/1492992*T5p8ep1
      + 263/6912*T5p11ep1
      + 1683665851/3359232000*T5p11ep0
      + 113/1440*T4LVB7ep1
      + 7/360*T4LVB6ep1
      - 7/1296*T4LT4ep2
      + 7/320*T4LT2ep2
      + 11/432*T3L61ep1
      + 41077696724693/1443536640000*zeta5
      - 1957358801118583855770307/5507065766718996480000*zeta3
      - 37093/466560*zeta3^2
      - 55628347/1044225*a5
      + 203125915984846931/4138908254208000*a4
      - 4824843418975658509/15731596984320000*logm
      - 1/18*logm*T8p10ep0
      - 1/18*logm*T7p9ep0
      + 169/180*logm*T7p8ep0
      + 29/60*logm*T7p7ep0
      - 21/20*logm*T7p5ep0
      - 5/72*logm*T7p14ep1
      - 1/12*logm*T7p11ep1
      - 15229/21600*logm*T7p11ep0
      + 1/12*logm*T7p10ep1
      + 15229/21600*logm*T7p10ep0
      + 2158501/972000*logm*T6p9ep0
      + 2/27*logm*T6p18ep0
      - 23/15*logm*T6p17ep0
      + 1/4*logm*T6p14ep1
      + 8543/2400*logm*T6p14ep0
      - 1/6*logm*T6p13ep1
      - 11789/10800*logm*T6p13ep0
      + 1/12*logm*T6p12ep1
      + 14387/10800*logm*T6p12ep0
      - 1/36*logm*T6p11ep1
      - 4729/10800*logm*T6p11ep0
      - 2275861/243000*logm*T6p10ep0
      + 29/144*logm*T5p8ep1
      - 263/864*logm*T5p11ep0
      - 773/720*logm*zeta5
      + 4056284780331353/42807066624000*logm*zeta3
      + 29381873209/1143072000*logm^2
      + 1/3*logm^2*T7p11ep0
      - 1/3*logm^2*T7p10ep0
      - logm^2*T6p14ep0
      + 2/3*logm^2*T6p13ep0
      - 1/3*logm^2*T6p12ep0
      + 1/9*logm^2*T6p11ep0
      - 1016/81*logm^2*zeta3
      - 139339/6750*log2*a4
      + 203125915984846931/99333798100992000*log2^4
      - 11588971/27846000*log2^5
      - 49/144*ls5pithird*sqrt3
      - 1703489/1458000*ls4pithird*sqrt3
      + 4/9*ls4pithird*sqrt3*logm
      + 1/6*ls4pithird*sqrt3*log3
      + 27/64*ls5p*sqrt3
      + 53697354331/3725568000*ls3*sqrt3
      - 1703489/108000*ls3*sqrt3*logm
      + 3*ls3*sqrt3*logm^2
      - 1703489/288000*ls3*sqrt3*log3
      + 9/4*ls3*sqrt3*log3*logm
      + 27/64*ls3*sqrt3*log3^2
      + 1007107879737683/25866086400000*ls2*sqrt3
      - 1/24*ls2*sqrt3*zeta3
      - 2060301203/34992000*ls2*sqrt3*logm
      + 8/3*ls2*sqrt3*logm^2
      - 53697354331/3725568000*ls2*sqrt3*log3
      + 1703489/108000*ls2*sqrt3*log3*logm
      - 3*ls2*sqrt3*log3*logm^2
      + 1703489/576000*ls2*sqrt3*log3^2
      - 9/8*ls2*sqrt3*log3^2*logm
      - 9/64*ls2*sqrt3*log3^3
      - 571208203/130636800*ls2^2
      + 4577/240*ls2^2*logm
      - 4*ls2^2*logm^2
      - 39180247/11664000*pi*sqrt3*zeta3
      + 23/18*pi*sqrt3*logm*zeta3
      + 23/48*pi*sqrt3*log3*zeta3
      - 9/16*pi*ls4p*sqrt3
      - 1221978780162451/108637562880000*pi^2
      + 221734109/5878656000*pi^2*zeta3
      + 5741213069/979776000*pi^2*logm
      - 83/324*pi^2*logm*zeta3
      + 4523/3888*pi^2*logm^2
      - 4715/9072*pi^2*log2
      + 451/1512*pi^2*log2*logm
      - 188311252313038931/99333798100992000*pi^2*log2^2
      + 90388829/751842000*pi^2*log2^3
      + 7/32*pi^2*ls3*sqrt3
      + 1703489/7776000*pi^2*ls2*sqrt3
      - 1/12*pi^2*ls2*sqrt3*logm
      - 1/32*pi^2*ls2*sqrt3*log3
      + 53697354331/67060224000*pi^3*sqrt3
      - 1703489/1944000*pi^3*sqrt3*logm
      + 1/6*pi^3*sqrt3*logm^2
      - 1703489/5184000*pi^3*sqrt3*log3
      + 1/8*pi^3*sqrt3*log3*logm
      + 3/128*pi^3*sqrt3*log3^2
      + 8435530744321770900133/3540256564319354880000*pi^4
      + 30918511/349920000*pi^4*logm
      + 37/324*pi^4*logm^2
      - 9295762687/12029472000*pi^4*log2
      + 1/162*pi^5*sqrt3
      + 10405/1959552*pi^6
      - 16582589/1512000*c4
      + 139339/162000*c4*log2
      - 157452024303290297047177/70862978615869440000*s^2
      + 29/360*s^2*T9p7ep0
      + 1/72*s^2*T9p6ep0
      - 1/36*s^2*T9p5ep0
      - 3259/21600*s^2*T9p4ep0
      - 102251/583200*s^2*T9p3ep0
      + 1/72*s^2*T8p9ep0
      - 193/720*s^2*T8p7ep0
      - 37/120*s^2*T8p4ep0
      + 53/90*s^2*T8p2ep0
      - 1/36*s^2*T8p10ep1
      - 1811/5400*s^2*T8p10ep0
      - 1/36*s^2*T7p9ep1
      - 9089/10800*s^2*T7p9ep0
      + 169/360*s^2*T7p8ep1
      + 6413/7200*s^2*T7p8ep0
      + 29/120*s^2*T7p7ep1
      + 36691/86400*s^2*T7p7ep0
      + 7/80*s^2*T7p6ep1
      - 21/40*s^2*T7p5ep1
      - 3109/1200*s^2*T7p5ep0
      + 413/2700*s^2*T7p16ep0
      - 7/40*s^2*T7p15ep1
      - 5/144*s^2*T7p14ep2
      - 8099/21600*s^2*T7p14ep1
      - 1/24*s^2*T7p11ep2
      - 15229/43200*s^2*T7p11ep1
      + 7855343/10206000*s^2*T7p11ep0
      + 1/24*s^2*T7p10ep2
      + 15229/43200*s^2*T7p10ep1
      - 5825483/10206000*s^2*T7p10ep0
      + 2158501/1944000*s^2*T6p9ep1
      + 19687004839/3429216000*s^2*T6p9ep0
      - 1/24*s^2*T6p19ep2
      + 1/27*s^2*T6p18ep1
      + 301004179/1574640000*s^2*T6p18ep0
      - 23/30*s^2*T6p17ep1
      - 46173617/11664000*s^2*T6p17ep0
      + 350279/933120*s^2*T6p16ep1
      - 1/24*s^2*T6p15ep2
      + 1/8*s^2*T6p14ep2
      + 8543/4800*s^2*T6p14ep1
      + 39652183/27216000*s^2*T6p14ep0
      - 1/12*s^2*T6p13ep2
      - 11789/21600*s^2*T6p13ep1
      - 9994727927/25719120000*s^2*T6p13ep0
      + 1/24*s^2*T6p12ep2
      + 14387/21600*s^2*T6p12ep1
      + 75466060687/16166304000*s^2*T6p12ep0
      - 1/72*s^2*T6p11ep2
      - 4729/21600*s^2*T6p11ep1
      - 45453409/27216000*s^2*T6p11ep0
      - 2275861/486000*s^2*T6p10ep1
      - 13796379743/428652000*s^2*T6p10ep0
      + 29/288*s^2*T5p8ep2
      + 367085/373248*s^2*T5p8ep1
      - 263/1728*s^2*T5p11ep1
      - 1683665851/839808000*s^2*T5p11ep0
      - 113/360*s^2*T4LVB7ep1
      - 7/90*s^2*T4LVB6ep1
      + 7/324*s^2*T4LT4ep2
      - 7/80*s^2*T4LT2ep2
      - 11/108*s^2*T3L61ep1
      - 1726143811907623/3969725760000*s^2*zeta5
      + 75341289719837143630339/49170230059991040000*s^2*zeta3
      + 37093/116640*s^2*zeta3^2
      + 17669632504/34459425*s^2*a5
      + 627329284459697/9033331507200*s^2*a4
      + 599592164554594913/491612405760000*s^2*logm
      + 2/9*s^2*logm*T8p10ep0
      + 2/9*s^2*logm*T7p9ep0
      - 169/45*s^2*logm*T7p8ep0
      - 29/15*s^2*logm*T7p7ep0
      + 21/5*s^2*logm*T7p5ep0
      + 5/18*s^2*logm*T7p14ep1
      + 1/3*s^2*logm*T7p11ep1
      + 15229/5400*s^2*logm*T7p11ep0
      - 1/3*s^2*logm*T7p10ep1
      - 15229/5400*s^2*logm*T7p10ep0
      - 2158501/243000*s^2*logm*T6p9ep0
      - 8/27*s^2*logm*T6p18ep0
      + 92/15*s^2*logm*T6p17ep0
      - s^2*logm*T6p14ep1
      - 8543/600*s^2*logm*T6p14ep0
      + 2/3*s^2*logm*T6p13ep1
      + 11789/2700*s^2*logm*T6p13ep0
      - 1/3*s^2*logm*T6p12ep1
      - 14387/2700*s^2*logm*T6p12ep0
      + 1/9*s^2*logm*T6p11ep1
      + 4729/2700*s^2*logm*T6p11ep0
      + 2275861/60750*s^2*logm*T6p10ep0
      - 29/36*s^2*logm*T5p8ep1
      + 263/216*s^2*logm*T5p11ep0
      + 773/180*s^2*logm*zeta5
      - 499239514152541/1337720832000*s^2*logm*zeta3
      - 5506094717/53581500*s^2*logm^2
      - 4/3*s^2*logm^2*T7p11ep0
      + 4/3*s^2*logm^2*T7p10ep0
      + 4*s^2*logm^2*T6p14ep0
      - 8/3*s^2*logm^2*T6p13ep0
      + 4/3*s^2*logm^2*T6p12ep0
      - 4/9*s^2*logm^2*T6p11ep0
      + 4064/81*s^2*logm^2*zeta3
      + 278678/3375*s^2*log2*a4
      + 627329284459697/216799956172800*s^2*log2^4
      - 1721420963/2067565500*s^2*log2^5
      + 49/36*s^2*ls5pithird*sqrt3
      + 1703489/364500*s^2*ls4pithird*sqrt3
      - 16/9*s^2*ls4pithird*sqrt3*logm
      - 2/3*s^2*ls4pithird*sqrt3*log3
      - 27/16*s^2*ls5p*sqrt3
      - 53697354331/931392000*s^2*ls3*sqrt3
      + 1703489/27000*s^2*ls3*sqrt3*logm
      - 12*s^2*ls3*sqrt3*logm^2
      + 1703489/72000*s^2*ls3*sqrt3*log3
      - 9*s^2*ls3*sqrt3*log3*logm
      - 27/16*s^2*ls3*sqrt3*log3^2
      - 1007107879737683/6466521600000*s^2*ls2*sqrt3
      + 1/6*s^2*ls2*sqrt3*zeta3
      + 2060301203/8748000*s^2*ls2*sqrt3*logm
      - 32/3*s^2*ls2*sqrt3*logm^2
      + 53697354331/931392000*s^2*ls2*sqrt3*log3
      - 1703489/27000*s^2*ls2*sqrt3*log3*logm
      + 12*s^2*ls2*sqrt3*log3*logm^2
      - 1703489/144000*s^2*ls2*sqrt3*log3^2
      + 9/2*s^2*ls2*sqrt3*log3^2*logm
      + 9/16*s^2*ls2*sqrt3*log3^3
      + 571208203/32659200*s^2*ls2^2
      - 4577/60*s^2*ls2^2*logm
      + 16*s^2*ls2^2*logm^2
      + 39180247/2916000*s^2*pi*sqrt3*zeta3
      - 46/9*s^2*pi*sqrt3*logm*zeta3
      - 23/12*s^2*pi*sqrt3*log3*zeta3
      + 9/4*s^2*pi*ls4p*sqrt3
      + 1222206389082451/27159390720000*s^2*pi^2
      - 239084309/1469664000*s^2*pi^2*zeta3
      - 5740104269/244944000*s^2*pi^2*logm
      + 83/81*s^2*pi^2*logm*zeta3
      - 4523/972*s^2*pi^2*logm^2
      + 7153/3402*s^2*pi^2*log2
      - 3421/2835*s^2*pi^2*log2*logm
      - 758135748316337/216799956172800*s^2*pi^2*log2^2
      + 22833895393/6202696500*s^2*pi^2*log2^3
      - 7/8*s^2*pi^2*ls3*sqrt3
      - 1703489/1944000*s^2*pi^2*ls2*sqrt3
      + 1/3*s^2*pi^2*ls2*sqrt3*logm
      + 1/8*s^2*pi^2*ls2*sqrt3*log3
      - 53697354331/16765056000*s^2*pi^3*sqrt3
      + 1703489/486000*s^2*pi^3*sqrt3*logm
      - 2/3*s^2*pi^3*sqrt3*logm^2
      + 1703489/1296000*s^2*pi^3*sqrt3*log3
      - 1/2*s^2*pi^3*sqrt3*log3*logm
      - 3/32*s^2*pi^3*sqrt3*log3^2
      - 241697065196632252619/20115094115450880000*s^2*pi^4
      - 30918511/87480000*s^2*pi^4*logm
      - 37/81*s^2*pi^4*logm^2
      + 570043106791/99243144000*s^2*pi^4*log2
      - 2/81*s^2*pi^5*sqrt3
      - 10405/489888*s^2*pi^6
      + 16582589/378000*s^2*c4
      - 139339/40500*s^2*c4*log2
      + 7238732852309880749/2172751257600000*s^4
      - 29/240*s^4*T9p7ep0
      - 1/48*s^4*T9p6ep0
      + 1/24*s^4*T9p5ep0
      + 3259/14400*s^4*T9p4ep0
      + 102251/388800*s^4*T9p3ep0
      - 1/48*s^4*T8p9ep0
      + 193/480*s^4*T8p7ep0
      + 37/80*s^4*T8p4ep0
      - 53/60*s^4*T8p2ep0
      + 1/24*s^4*T8p10ep1
      + 1811/3600*s^4*T8p10ep0
      + 1/24*s^4*T7p9ep1
      + 9089/7200*s^4*T7p9ep0
      - 169/240*s^4*T7p8ep1
      - 6413/4800*s^4*T7p8ep0
      - 29/80*s^4*T7p7ep1
      - 36691/57600*s^4*T7p7ep0
      - 21/160*s^4*T7p6ep1
      + 63/80*s^4*T7p5ep1
      + 3109/800*s^4*T7p5ep0
      - 413/1800*s^4*T7p16ep0
      + 21/80*s^4*T7p15ep1
      + 5/96*s^4*T7p14ep2
      + 8099/14400*s^4*T7p14ep1
      + 1/16*s^4*T7p11ep2
      + 15229/28800*s^4*T7p11ep1
      - 7855343/6804000*s^4*T7p11ep0
      - 1/16*s^4*T7p10ep2
      - 15229/28800*s^4*T7p10ep1
      + 5825483/6804000*s^4*T7p10ep0
      - 2158501/1296000*s^4*T6p9ep1
      - 19687004839/2286144000*s^4*T6p9ep0
      + 1/16*s^4*T6p19ep2
      - 1/18*s^4*T6p18ep1
      - 301004179/1049760000*s^4*T6p18ep0
      + 23/20*s^4*T6p17ep1
      + 46173617/7776000*s^4*T6p17ep0
      - 350279/622080*s^4*T6p16ep1
      + 1/16*s^4*T6p15ep2
      - 3/16*s^4*T6p14ep2
      - 8543/3200*s^4*T6p14ep1
      - 39652183/18144000*s^4*T6p14ep0
      + 1/8*s^4*T6p13ep2
      + 11789/14400*s^4*T6p13ep1
      + 9994727927/17146080000*s^4*T6p13ep0
      - 1/16*s^4*T6p12ep2
      - 14387/14400*s^4*T6p12ep1
      - 75466060687/10777536000*s^4*T6p12ep0
      + 1/48*s^4*T6p11ep2
      + 4729/14400*s^4*T6p11ep1
      + 45453409/18144000*s^4*T6p11ep0
      + 2275861/324000*s^4*T6p10ep1
      + 13796379743/285768000*s^4*T6p10ep0
      - 29/192*s^4*T5p8ep2
      - 367085/248832*s^4*T5p8ep1
      + 263/1152*s^4*T5p11ep1
      + 1683665851/559872000*s^4*T5p11ep0
      + 113/240*s^4*T4LVB7ep1
      + 7/60*s^4*T4LVB6ep1
      - 7/216*s^4*T4LT4ep2
      + 21/160*s^4*T4LT2ep2
      + 11/72*s^4*T3L61ep1
      + 75998697319/155520000*s^4*zeta5
      - 10199626843910611/4526565120000*s^4*zeta3
      - 37093/77760*s^4*zeta3^2
      - 139339/225*s^4*a5
      + 22/3*s^4*a4
      - 6840293719/3732480*s^4*logm
      - 1/3*s^4*logm*T8p10ep0
      - 1/3*s^4*logm*T7p9ep0
      + 169/30*s^4*logm*T7p8ep0
      + 29/10*s^4*logm*T7p7ep0
      - 63/10*s^4*logm*T7p5ep0
      - 5/12*s^4*logm*T7p14ep1
      - 1/2*s^4*logm*T7p11ep1
      - 15229/3600*s^4*logm*T7p11ep0
      + 1/2*s^4*logm*T7p10ep1
      + 15229/3600*s^4*logm*T7p10ep0
      + 2158501/162000*s^4*logm*T6p9ep0
      + 4/9*s^4*logm*T6p18ep0
      - 46/5*s^4*logm*T6p17ep0
      + 3/2*s^4*logm*T6p14ep1
      + 8543/400*s^4*logm*T6p14ep0
      - s^4*logm*T6p13ep1
      - 11789/1800*s^4*logm*T6p13ep0
      + 1/2*s^4*logm*T6p12ep1
      + 14387/1800*s^4*logm*T6p12ep0
      - 1/6*s^4*logm*T6p11ep1
      - 4729/1800*s^4*logm*T6p11ep0
      - 2275861/40500*s^4*logm*T6p10ep0
      + 29/24*s^4*logm*T5p8ep1
      - 263/144*s^4*logm*T5p11ep0
      - 773/120*s^4*logm*zeta5
      + 273456967/486000*s^4*logm*zeta3
      + 2994457/19440*s^4*logm^2
      + 2*s^4*logm^2*T7p11ep0
      - 2*s^4*logm^2*T7p10ep0
      - 6*s^4*logm^2*T6p14ep0
      + 4*s^4*logm^2*T6p13ep0
      - 2*s^4*logm^2*T6p12ep0
      + 2/3*s^4*logm^2*T6p11ep0
      - 2032/27*s^4*logm^2*zeta3
      - 139339/1125*s^4*log2*a4
      + 11/36*s^4*log2^4
      - 49/24*s^4*ls5pithird*sqrt3
      - 1703489/243000*s^4*ls4pithird*sqrt3
      + 8/3*s^4*ls4pithird*sqrt3*logm
      + s^4*ls4pithird*sqrt3*log3
      + 81/32*s^4*ls5p*sqrt3
      + 53697354331/620928000*s^4*ls3*sqrt3
      - 1703489/18000*s^4*ls3*sqrt3*logm
      + 18*s^4*ls3*sqrt3*logm^2
      - 1703489/48000*s^4*ls3*sqrt3*log3
      + 27/2*s^4*ls3*sqrt3*log3*logm
      + 81/32*s^4*ls3*sqrt3*log3^2
      + 1007107879737683/4311014400000*s^4*ls2*sqrt3
      - 1/4*s^4*ls2*sqrt3*zeta3
      - 2060301203/5832000*s^4*ls2*sqrt3*logm
      + 16*s^4*ls2*sqrt3*logm^2
      - 53697354331/620928000*s^4*ls2*sqrt3*log3
      + 1703489/18000*s^4*ls2*sqrt3*log3*logm
      - 18*s^4*ls2*sqrt3*log3*logm^2
      + 1703489/96000*s^4*ls2*sqrt3*log3^2
      - 27/4*s^4*ls2*sqrt3*log3^2*logm
      - 27/32*s^4*ls2*sqrt3*log3^3
      - 571208203/21772800*s^4*ls2^2
      + 4577/40*s^4*ls2^2*logm
      - 24*s^4*ls2^2*logm^2
      - 39180247/1944000*s^4*pi*sqrt3*zeta3
      + 23/3*s^4*pi*sqrt3*logm*zeta3
      + 23/8*s^4*pi*sqrt3*log3*zeta3
      - 27/8*s^4*pi*ls4p*sqrt3
      - 1222466513562451/18106260480000*s^4*pi^2
      + 36987587/139968000*s^4*pi^2*zeta3
      + 819833867/23328000*s^4*pi^2*logm
      - 83/54*s^4*pi^2*logm*zeta3
      + 4523/648*s^4*pi^2*logm^2
      - 115/36*s^4*pi^2*log2
      + 11/6*s^4*pi^2*log2*logm
      + 11/18*s^4*pi^2*log2^2
      - 139339/40500*s^4*pi^2*log2^3
      + 21/16*s^4*pi^2*ls3*sqrt3
      + 1703489/1296000*s^4*pi^2*ls2*sqrt3
      - 1/2*s^4*pi^2*ls2*sqrt3*logm
      - 3/16*s^4*pi^2*ls2*sqrt3*log3
      + 53697354331/11176704000*s^4*pi^3*sqrt3
      - 1703489/324000*s^4*pi^3*sqrt3*logm
      + s^4*pi^3*sqrt3*logm^2
      - 1703489/864000*s^4*pi^3*sqrt3*log3
      + 3/4*s^4*pi^3*sqrt3*log3*logm
      + 9/64*s^4*pi^3*sqrt3*log3^2
      + 2780118564073073/162956344320000*s^4*pi^4
      + 30918511/58320000*s^4*pi^4*logm
      + 37/54*s^4*pi^4*logm^2
      - 9426167/1296000*s^4*pi^4*log2
      + 1/27*s^4*pi^5*sqrt3
      + 10405/326592*s^4*pi^6
      - 16582589/252000*s^4*c4
      + 139339/27000*s^4*c4*log2
      - 7238732852309880749/3259126886400000*s^6
      + 29/360*s^6*T9p7ep0
      + 1/72*s^6*T9p6ep0
      - 1/36*s^6*T9p5ep0
      - 3259/21600*s^6*T9p4ep0
      - 102251/583200*s^6*T9p3ep0
      + 1/72*s^6*T8p9ep0
      - 193/720*s^6*T8p7ep0
      - 37/120*s^6*T8p4ep0
      + 53/90*s^6*T8p2ep0
      - 1/36*s^6*T8p10ep1
      - 1811/5400*s^6*T8p10ep0
      - 1/36*s^6*T7p9ep1
      - 9089/10800*s^6*T7p9ep0
      + 169/360*s^6*T7p8ep1
      + 6413/7200*s^6*T7p8ep0
      + 29/120*s^6*T7p7ep1
      + 36691/86400*s^6*T7p7ep0
      + 7/80*s^6*T7p6ep1
      - 21/40*s^6*T7p5ep1
      - 3109/1200*s^6*T7p5ep0
      + 413/2700*s^6*T7p16ep0
      - 7/40*s^6*T7p15ep1
      - 5/144*s^6*T7p14ep2
      - 8099/21600*s^6*T7p14ep1
      - 1/24*s^6*T7p11ep2
      - 15229/43200*s^6*T7p11ep1
      + 7855343/10206000*s^6*T7p11ep0
      + 1/24*s^6*T7p10ep2
      + 15229/43200*s^6*T7p10ep1
      - 5825483/10206000*s^6*T7p10ep0
      + 2158501/1944000*s^6*T6p9ep1
      + 19687004839/3429216000*s^6*T6p9ep0
      - 1/24*s^6*T6p19ep2
      + 1/27*s^6*T6p18ep1
      + 301004179/1574640000*s^6*T6p18ep0
      - 23/30*s^6*T6p17ep1
      - 46173617/11664000*s^6*T6p17ep0
      + 350279/933120*s^6*T6p16ep1
      - 1/24*s^6*T6p15ep2
      + 1/8*s^6*T6p14ep2
      + 8543/4800*s^6*T6p14ep1
      + 39652183/27216000*s^6*T6p14ep0
      - 1/12*s^6*T6p13ep2
      - 11789/21600*s^6*T6p13ep1
      - 9994727927/25719120000*s^6*T6p13ep0
      + 1/24*s^6*T6p12ep2
      + 14387/21600*s^6*T6p12ep1
      + 75466060687/16166304000*s^6*T6p12ep0
      - 1/72*s^6*T6p11ep2
      - 4729/21600*s^6*T6p11ep1
      - 45453409/27216000*s^6*T6p11ep0
      - 2275861/486000*s^6*T6p10ep1
      - 13796379743/428652000*s^6*T6p10ep0
      + 29/288*s^6*T5p8ep2
      + 367085/373248*s^6*T5p8ep1
      - 263/1728*s^6*T5p11ep1
      - 1683665851/839808000*s^6*T5p11ep0
      - 113/360*s^6*T4LVB7ep1
      - 7/90*s^6*T4LVB6ep1
      + 7/324*s^6*T4LT4ep2
      - 7/80*s^6*T4LT2ep2
      - 11/108*s^6*T3L61ep1
      - 75998697319/233280000*s^6*zeta5
      + 10199626843910611/6789847680000*s^6*zeta3
      + 37093/116640*s^6*zeta3^2
      + 278678/675*s^6*a5
      - 44/9*s^6*a4
      + 6840293719/5598720*s^6*logm
      + 2/9*s^6*logm*T8p10ep0
      + 2/9*s^6*logm*T7p9ep0
      - 169/45*s^6*logm*T7p8ep0
      - 29/15*s^6*logm*T7p7ep0
      + 21/5*s^6*logm*T7p5ep0
      + 5/18*s^6*logm*T7p14ep1
      + 1/3*s^6*logm*T7p11ep1
      + 15229/5400*s^6*logm*T7p11ep0
      - 1/3*s^6*logm*T7p10ep1
      - 15229/5400*s^6*logm*T7p10ep0
      - 2158501/243000*s^6*logm*T6p9ep0
      - 8/27*s^6*logm*T6p18ep0
      + 92/15*s^6*logm*T6p17ep0
      - s^6*logm*T6p14ep1
      - 8543/600*s^6*logm*T6p14ep0
      + 2/3*s^6*logm*T6p13ep1
      + 11789/2700*s^6*logm*T6p13ep0
      - 1/3*s^6*logm*T6p12ep1
      - 14387/2700*s^6*logm*T6p12ep0
      + 1/9*s^6*logm*T6p11ep1
      + 4729/2700*s^6*logm*T6p11ep0
      + 2275861/60750*s^6*logm*T6p10ep0
      - 29/36*s^6*logm*T5p8ep1
      + 263/216*s^6*logm*T5p11ep0
      + 773/180*s^6*logm*zeta5
      - 273456967/729000*s^6*logm*zeta3
      - 2994457/29160*s^6*logm^2
      - 4/3*s^6*logm^2*T7p11ep0
      + 4/3*s^6*logm^2*T7p10ep0
      + 4*s^6*logm^2*T6p14ep0
      - 8/3*s^6*logm^2*T6p13ep0
      + 4/3*s^6*logm^2*T6p12ep0
      - 4/9*s^6*logm^2*T6p11ep0
      + 4064/81*s^6*logm^2*zeta3
      + 278678/3375*s^6*log2*a4
      - 11/54*s^6*log2^4
      + 49/36*s^6*ls5pithird*sqrt3
      + 1703489/364500*s^6*ls4pithird*sqrt3
      - 16/9*s^6*ls4pithird*sqrt3*logm
      - 2/3*s^6*ls4pithird*sqrt3*log3
      - 27/16*s^6*ls5p*sqrt3
      - 53697354331/931392000*s^6*ls3*sqrt3
      + 1703489/27000*s^6*ls3*sqrt3*logm
      - 12*s^6*ls3*sqrt3*logm^2
      + 1703489/72000*s^6*ls3*sqrt3*log3
      - 9*s^6*ls3*sqrt3*log3*logm
      - 27/16*s^6*ls3*sqrt3*log3^2
      - 1007107879737683/6466521600000*s^6*ls2*sqrt3
      + 1/6*s^6*ls2*sqrt3*zeta3
      + 2060301203/8748000*s^6*ls2*sqrt3*logm
      - 32/3*s^6*ls2*sqrt3*logm^2
      + 53697354331/931392000*s^6*ls2*sqrt3*log3
      - 1703489/27000*s^6*ls2*sqrt3*log3*logm
      + 12*s^6*ls2*sqrt3*log3*logm^2
      - 1703489/144000*s^6*ls2*sqrt3*log3^2
      + 9/2*s^6*ls2*sqrt3*log3^2*logm
      + 9/16*s^6*ls2*sqrt3*log3^3
      + 571208203/32659200*s^6*ls2^2
      - 4577/60*s^6*ls2^2*logm
      + 16*s^6*ls2^2*logm^2
      + 39180247/2916000*s^6*pi*sqrt3*zeta3
      - 46/9*s^6*pi*sqrt3*logm*zeta3
      - 23/12*s^6*pi*sqrt3*log3*zeta3
      + 9/4*s^6*pi*ls4p*sqrt3
      + 1222466513562451/27159390720000*s^6*pi^2
      - 36987587/209952000*s^6*pi^2*zeta3
      - 819833867/34992000*s^6*pi^2*logm
      + 83/81*s^6*pi^2*logm*zeta3
      - 4523/972*s^6*pi^2*logm^2
      + 115/54*s^6*pi^2*log2
      - 11/9*s^6*pi^2*log2*logm
      - 11/27*s^6*pi^2*log2^2
      + 139339/60750*s^6*pi^2*log2^3
      - 7/8*s^6*pi^2*ls3*sqrt3
      - 1703489/1944000*s^6*pi^2*ls2*sqrt3
      + 1/3*s^6*pi^2*ls2*sqrt3*logm
      + 1/8*s^6*pi^2*ls2*sqrt3*log3
      - 53697354331/16765056000*s^6*pi^3*sqrt3
      + 1703489/486000*s^6*pi^3*sqrt3*logm
      - 2/3*s^6*pi^3*sqrt3*logm^2
      + 1703489/1296000*s^6*pi^3*sqrt3*log3
      - 1/2*s^6*pi^3*sqrt3*log3*logm
      - 3/32*s^6*pi^3*sqrt3*log3^2
      - 2780118564073073/244434516480000*s^6*pi^4
      - 30918511/87480000*s^6*pi^4*logm
      - 37/81*s^6*pi^4*logm^2
      + 9426167/1944000*s^6*pi^4*log2
      - 2/81*s^6*pi^5*sqrt3
      - 10405/489888*s^6*pi^6
      + 16582589/378000*s^6*c4
      - 139339/40500*s^6*c4*log2
      + 7238732852309880749/13036507545600000*s^8
      - 29/1440*s^8*T9p7ep0
      - 1/288*s^8*T9p6ep0
      + 1/144*s^8*T9p5ep0
      + 3259/86400*s^8*T9p4ep0
      + 102251/2332800*s^8*T9p3ep0
      - 1/288*s^8*T8p9ep0
      + 193/2880*s^8*T8p7ep0
      + 37/480*s^8*T8p4ep0
      - 53/360*s^8*T8p2ep0
      + 1/144*s^8*T8p10ep1
      + 1811/21600*s^8*T8p10ep0
      + 1/144*s^8*T7p9ep1
      + 9089/43200*s^8*T7p9ep0
      - 169/1440*s^8*T7p8ep1
      - 6413/28800*s^8*T7p8ep0
      - 29/480*s^8*T7p7ep1
      - 36691/345600*s^8*T7p7ep0
      - 7/320*s^8*T7p6ep1
      + 21/160*s^8*T7p5ep1
      + 3109/4800*s^8*T7p5ep0
      - 413/10800*s^8*T7p16ep0
      + 7/160*s^8*T7p15ep1
      + 5/576*s^8*T7p14ep2
      + 8099/86400*s^8*T7p14ep1
      + 1/96*s^8*T7p11ep2
      + 15229/172800*s^8*T7p11ep1
      - 7855343/40824000*s^8*T7p11ep0
      - 1/96*s^8*T7p10ep2
      - 15229/172800*s^8*T7p10ep1
      + 5825483/40824000*s^8*T7p10ep0
      - 2158501/7776000*s^8*T6p9ep1
      - 19687004839/13716864000*s^8*T6p9ep0
      + 1/96*s^8*T6p19ep2
      - 1/108*s^8*T6p18ep1
      - 301004179/6298560000*s^8*T6p18ep0
      + 23/120*s^8*T6p17ep1
      + 46173617/46656000*s^8*T6p17ep0
      - 350279/3732480*s^8*T6p16ep1
      + 1/96*s^8*T6p15ep2
      - 1/32*s^8*T6p14ep2
      - 8543/19200*s^8*T6p14ep1
      - 39652183/108864000*s^8*T6p14ep0
      + 1/48*s^8*T6p13ep2
      + 11789/86400*s^8*T6p13ep1
      + 9994727927/102876480000*s^8*T6p13ep0
      - 1/96*s^8*T6p12ep2
      - 14387/86400*s^8*T6p12ep1
      - 75466060687/64665216000*s^8*T6p12ep0
      + 1/288*s^8*T6p11ep2
      + 4729/86400*s^8*T6p11ep1
      + 45453409/108864000*s^8*T6p11ep0
      + 2275861/1944000*s^8*T6p10ep1
      + 13796379743/1714608000*s^8*T6p10ep0
      - 29/1152*s^8*T5p8ep2
      - 367085/1492992*s^8*T5p8ep1
      + 263/6912*s^8*T5p11ep1
      + 1683665851/3359232000*s^8*T5p11ep0
      + 113/1440*s^8*T4LVB7ep1
      + 7/360*s^8*T4LVB6ep1
      - 7/1296*s^8*T4LT4ep2
      + 7/320*s^8*T4LT2ep2
      + 11/432*s^8*T3L61ep1
      + 75998697319/933120000*s^8*zeta5
      - 10199626843910611/27159390720000*s^8*zeta3
      - 37093/466560*s^8*zeta3^2
      - 139339/1350*s^8*a5
      + 11/9*s^8*a4
      - 6840293719/22394880*s^8*logm
      - 1/18*s^8*logm*T8p10ep0
      - 1/18*s^8*logm*T7p9ep0
      + 169/180*s^8*logm*T7p8ep0
      + 29/60*s^8*logm*T7p7ep0
      - 21/20*s^8*logm*T7p5ep0
      - 5/72*s^8*logm*T7p14ep1
      - 1/12*s^8*logm*T7p11ep1
      - 15229/21600*s^8*logm*T7p11ep0
      + 1/12*s^8*logm*T7p10ep1
      + 15229/21600*s^8*logm*T7p10ep0
      + 2158501/972000*s^8*logm*T6p9ep0
      + 2/27*s^8*logm*T6p18ep0
      - 23/15*s^8*logm*T6p17ep0
      + 1/4*s^8*logm*T6p14ep1
      + 8543/2400*s^8*logm*T6p14ep0
      - 1/6*s^8*logm*T6p13ep1
      - 11789/10800*s^8*logm*T6p13ep0
      + 1/12*s^8*logm*T6p12ep1
      + 14387/10800*s^8*logm*T6p12ep0
      - 1/36*s^8*logm*T6p11ep1
      - 4729/10800*s^8*logm*T6p11ep0
      - 2275861/243000*s^8*logm*T6p10ep0
      + 29/144*s^8*logm*T5p8ep1
      - 263/864*s^8*logm*T5p11ep0
      - 773/720*s^8*logm*zeta5
      + 273456967/2916000*s^8*logm*zeta3
      + 2994457/116640*s^8*logm^2
      + 1/3*s^8*logm^2*T7p11ep0
      - 1/3*s^8*logm^2*T7p10ep0
      - s^8*logm^2*T6p14ep0
      + 2/3*s^8*logm^2*T6p13ep0
      - 1/3*s^8*logm^2*T6p12ep0
      + 1/9*s^8*logm^2*T6p11ep0
      - 1016/81*s^8*logm^2*zeta3
      - 139339/6750*s^8*log2*a4
      + 11/216*s^8*log2^4
      - 49/144*s^8*ls5pithird*sqrt3
      - 1703489/1458000*s^8*ls4pithird*sqrt3
      + 4/9*s^8*ls4pithird*sqrt3*logm
      + 1/6*s^8*ls4pithird*sqrt3*log3
      + 27/64*s^8*ls5p*sqrt3
      + 53697354331/3725568000*s^8*ls3*sqrt3
      - 1703489/108000*s^8*ls3*sqrt3*logm
      + 3*s^8*ls3*sqrt3*logm^2
      - 1703489/288000*s^8*ls3*sqrt3*log3
      + 9/4*s^8*ls3*sqrt3*log3*logm
      + 27/64*s^8*ls3*sqrt3*log3^2
      + 1007107879737683/25866086400000*s^8*ls2*sqrt3
      - 1/24*s^8*ls2*sqrt3*zeta3
      - 2060301203/34992000*s^8*ls2*sqrt3*logm
      + 8/3*s^8*ls2*sqrt3*logm^2
      - 53697354331/3725568000*s^8*ls2*sqrt3*log3
      + 1703489/108000*s^8*ls2*sqrt3*log3*logm
      - 3*s^8*ls2*sqrt3*log3*logm^2
      + 1703489/576000*s^8*ls2*sqrt3*log3^2
      - 9/8*s^8*ls2*sqrt3*log3^2*logm
      - 9/64*s^8*ls2*sqrt3*log3^3
      - 571208203/130636800*s^8*ls2^2
      + 4577/240*s^8*ls2^2*logm
      - 4*s^8*ls2^2*logm^2
      - 39180247/11664000*s^8*pi*sqrt3*zeta3
      + 23/18*s^8*pi*sqrt3*logm*zeta3
      + 23/48*s^8*pi*sqrt3*log3*zeta3
      - 9/16*s^8*pi*ls4p*sqrt3
      - 1222466513562451/108637562880000*s^8*pi^2
      + 36987587/839808000*s^8*pi^2*zeta3
      + 819833867/139968000*s^8*pi^2*logm
      - 83/324*s^8*pi^2*logm*zeta3
      + 4523/3888*s^8*pi^2*logm^2
      - 115/216*s^8*pi^2*log2
      + 11/36*s^8*pi^2*log2*logm
      + 11/108*s^8*pi^2*log2^2
      - 139339/243000*s^8*pi^2*log2^3
      + 7/32*s^8*pi^2*ls3*sqrt3
      + 1703489/7776000*s^8*pi^2*ls2*sqrt3
      - 1/12*s^8*pi^2*ls2*sqrt3*logm
      - 1/32*s^8*pi^2*ls2*sqrt3*log3
      + 53697354331/67060224000*s^8*pi^3*sqrt3
      - 1703489/1944000*s^8*pi^3*sqrt3*logm
      + 1/6*s^8*pi^3*sqrt3*logm^2
      - 1703489/5184000*s^8*pi^3*sqrt3*log3
      + 1/8*s^8*pi^3*sqrt3*log3*logm
      + 3/128*s^8*pi^3*sqrt3*log3^2
      + 2780118564073073/977738065920000*s^8*pi^4
      + 30918511/349920000*s^8*pi^4*logm
      + 37/324*s^8*pi^4*logm^2
      - 9426167/7776000*s^8*pi^4*log2
      + 1/162*s^8*pi^5*sqrt3
      + 10405/1959552*s^8*pi^6
      - 16582589/1512000*s^8*c4
      + 139339/162000*s^8*c4*log2
      + 1703489/432000*ls4*sqrt3
      - 3/2*ls4*sqrt3*logm
      - 9/16*ls4*sqrt3*log3
      - 1703489/108000*ls4*s^2*sqrt3
      + 6*ls4*s^2*sqrt3*logm
      + 9/4*ls4*s^2*sqrt3*log3
      + 1703489/72000*ls4*s^4*sqrt3
      - 9*ls4*s^4*sqrt3*logm
      - 27/8*ls4*s^4*sqrt3*log3
      - 1703489/108000*ls4*s^6*sqrt3
      + 6*ls4*s^6*sqrt3*logm
      + 9/4*ls4*s^6*sqrt3*log3
      + 1703489/432000*ls4*s^8*sqrt3
      - 3/2*ls4*s^8*sqrt3*logm
      - 9/16*ls4*s^8*sqrt3*log3
      + 9/32*ls5*sqrt3
      - 9/8*ls5*s^2*sqrt3
      + 27/16*ls5*s^4*sqrt3
      - 9/8*ls5*s^6*sqrt3
      + 9/32*ls5*s^8*sqrt3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*tf * (
      - 681671156206396977319/215119756512460800000
      + 2498631272373017911/151759969320960000*zeta3
      + 3356096971/145152000*a4
      + 422850708653/243855360000*logMZ
      - 9946661/6881280*logMZ*zeta3
      - 422850708653/243855360000*logm
      + 9946661/6881280*logm*zeta3
      + 3356096971/3483648000*log2^4
      - 3356096971/3483648000*pi^2*log2^2
      - 83222595917/334430208000*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
      - 89/216
      - 1/18*T6p14ep0
      + 1/27*T6p13ep0
      + 131/972*zeta3
      - 1/3*ls2*sqrt3
      - 1/4*ls2^2
      - 31/1944*pi^2
      - 13/3240*pi^4
      + 89/54*s^2
      + 2/9*s^2*T6p14ep0
      - 4/27*s^2*T6p13ep0
      - 131/243*s^2*zeta3
      + 4/3*s^2*ls2*sqrt3
      + s^2*ls2^2
      + 31/486*s^2*pi^2
      + 13/810*s^2*pi^4
      - 89/36*s^4
      - 1/3*s^4*T6p14ep0
      + 2/9*s^4*T6p13ep0
      + 131/162*s^4*zeta3
      - 2*s^4*ls2*sqrt3
      - 3/2*s^4*ls2^2
      - 31/324*s^4*pi^2
      - 13/540*s^4*pi^4
      + 89/54*s^6
      + 2/9*s^6*T6p14ep0
      - 4/27*s^6*T6p13ep0
      - 131/243*s^6*zeta3
      + 4/3*s^6*ls2*sqrt3
      + s^6*ls2^2
      + 31/486*s^6*pi^2
      + 13/810*s^6*pi^4
      - 89/216*s^8
      - 1/18*s^8*T6p14ep0
      + 1/27*s^8*T6p13ep0
      + 131/972*s^8*zeta3
      - 1/3*s^8*ls2*sqrt3
      - 1/4*s^8*ls2^2
      - 31/1944*s^8*pi^2
      - 13/3240*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*tf*nl * (
      - 541696537672758521/56633749143552000
      - 1/18*T6p14ep1
      - 1631/2700*T6p14ep0
      + 1/27*T6p13ep1
      + 795148/2460375*T6p13ep0
      + 1/54*T3L61ep1
      + 1169/810*zeta5
      + 2044488699561283837/145629640654848000*zeta3
      + 7973692009/8918138880*a4
      + 497813642588531/56184274944000*logm
      + 4/9*logm*T6p14ep0
      - 8/27*logm*T6p13ep0
      - 2206240273499/356725555200*logm*zeta3
      + 7973692009/214035333120*log2^4
      + 26869/364500*ls3*sqrt3
      - 16730127389/3674160000*ls2*sqrt3
      + 1484869/546750*ls2*sqrt3*logm
      - 26869/364500*ls2*sqrt3*log3
      - 101/40*ls2^2
      + 3/2*ls2^2*logm
      + 282507607157/1388832480000*pi^2
      + 163/2916*pi^2*zeta3
      - 349313/10206000*pi^2*logm
      - 451/1134*pi^2*log2
      + 41/189*pi^2*log2*logm
      + 2177397233/30576476160*pi^2*log2^2
      + 26869/6561000*pi^3*sqrt3
      - 47478346970767/297203348275200*pi^4
      + 317/9720*pi^4*logm
      + 512/6075*c4
      + 195411822719162981/8849023303680000*s^2
      + 2/9*s^2*T6p14ep1
      + 1631/675*s^2*T6p14ep0
      - 4/27*s^2*T6p13ep1
      - 3180592/2460375*s^2*T6p13ep0
      - 2/27*s^2*T3L61ep1
      - 2338/405*s^2*zeta5
      - 19324062791436197/4550926270464000*s^2*zeta3
      - 1656125131/464486400*s^2*a4
      - 377931390931/351151718400*s^2*logm
      - 16/9*s^2*logm*T6p14ep0
      + 32/27*s^2*logm*T6p13ep0
      - 42117644633/11147673600*s^2*logm*zeta3
      - 1656125131/11147673600*s^2*log2^4
      - 26869/91125*s^2*ls3*sqrt3
      + 16730127389/918540000*s^2*ls2*sqrt3
      - 2969738/273375*s^2*ls2*sqrt3*logm
      + 26869/91125*s^2*ls2*sqrt3*log3
      + 101/10*s^2*ls2^2
      - 6*s^2*ls2^2*logm
      - 288906441107/347208120000*s^2*pi^2
      - 163/729*s^2*pi^2*zeta3
      + 365063/2551500*s^2*pi^2*logm
      + 13684/8505*s^2*pi^2*log2
      - 2488/2835*s^2*pi^2*log2*logm
      - 3235481909/11147673600*s^2*pi^2*log2^2
      - 26869/1640250*s^2*pi^3*sqrt3
      + 10668931983149/65013232435200*s^2*pi^4
      - 317/2430*s^2*pi^4*logm
      - 2048/6075*s^2*c4
      - 268260298601/7348320000*s^4
      - 1/3*s^4*T6p14ep1
      - 1631/450*s^4*T6p14ep0
      + 2/9*s^4*T6p13ep1
      + 1590296/820125*s^4*T6p13ep0
      + 1/9*s^4*T3L61ep1
      + 1169/135*s^4*zeta5
      + 22592242021/826686000*s^4*zeta3
      + 16/3*s^4*a4
      + 51010261/2916000*s^4*logm
      + 8/3*s^4*logm*T6p14ep0
      - 16/9*s^4*logm*T6p13ep0
      - 15554/2025*s^4*logm*zeta3
      + 2/9*s^4*log2^4
      + 26869/60750*s^4*ls3*sqrt3
      - 16730127389/612360000*s^4*ls2*sqrt3
      + 1484869/91125*s^4*ls2*sqrt3*logm
      - 26869/60750*s^4*ls2*sqrt3*log3
      - 303/20*s^4*ls2^2
      + 9*s^4*ls2^2*logm
      + 296550968387/231472080000*s^4*pi^2
      + 163/486*s^4*pi^2*zeta3
      - 383063/1701000*s^4*pi^2*logm
      - 22/9*s^4*pi^2*log2
      + 4/3*s^4*pi^2*log2*logm
      + 4/9*s^4*pi^2*log2^2
      + 26869/1093500*s^4*pi^3*sqrt3
      - 110845739/236196000*s^4*pi^4
      + 317/1620*s^4*pi^4*logm
      + 1024/2025*s^4*c4
      + 268260298601/11022480000*s^6
      + 2/9*s^6*T6p14ep1
      + 1631/675*s^6*T6p14ep0
      - 4/27*s^6*T6p13ep1
      - 3180592/2460375*s^6*T6p13ep0
      - 2/27*s^6*T3L61ep1
      - 2338/405*s^6*zeta5
      - 22592242021/1240029000*s^6*zeta3
      - 32/9*s^6*a4
      - 51010261/4374000*s^6*logm
      - 16/9*s^6*logm*T6p14ep0
      + 32/27*s^6*logm*T6p13ep0
      + 31108/6075*s^6*logm*zeta3
      - 4/27*s^6*log2^4
      - 26869/91125*s^6*ls3*sqrt3
      + 16730127389/918540000*s^6*ls2*sqrt3
      - 2969738/273375*s^6*ls2*sqrt3*logm
      + 26869/91125*s^6*ls2*sqrt3*log3
      + 101/10*s^6*ls2^2
      - 6*s^6*ls2^2*logm
      - 296550968387/347208120000*s^6*pi^2
      - 163/729*s^6*pi^2*zeta3
      + 383063/2551500*s^6*pi^2*logm
      + 44/27*s^6*pi^2*log2
      - 8/9*s^6*pi^2*log2*logm
      - 8/27*s^6*pi^2*log2^2
      - 26869/1640250*s^6*pi^3*sqrt3
      + 110845739/354294000*s^6*pi^4
      - 317/2430*s^6*pi^4*logm
      - 2048/6075*s^6*c4
      - 268260298601/44089920000*s^8
      - 1/18*s^8*T6p14ep1
      - 1631/2700*s^8*T6p14ep0
      + 1/27*s^8*T6p13ep1
      + 795148/2460375*s^8*T6p13ep0
      + 1/54*s^8*T3L61ep1
      + 1169/810*s^8*zeta5
      + 22592242021/4960116000*s^8*zeta3
      + 8/9*s^8*a4
      + 51010261/17496000*s^8*logm
      + 4/9*s^8*logm*T6p14ep0
      - 8/27*s^8*logm*T6p13ep0
      - 7777/6075*s^8*logm*zeta3
      + 1/27*s^8*log2^4
      + 26869/364500*s^8*ls3*sqrt3
      - 16730127389/3674160000*s^8*ls2*sqrt3
      + 1484869/546750*s^8*ls2*sqrt3*logm
      - 26869/364500*s^8*ls2*sqrt3*log3
      - 101/40*s^8*ls2^2
      + 3/2*s^8*ls2^2*logm
      + 296550968387/1388832480000*s^8*pi^2
      + 163/2916*s^8*pi^2*zeta3
      - 383063/10206000*s^8*pi^2*logm
      - 11/27*s^8*pi^2*log2
      + 2/9*s^8*pi^2*log2*logm
      + 2/27*s^8*pi^2*log2^2
      + 26869/6561000*s^8*pi^3*sqrt3
      - 110845739/1417176000*s^8*pi^4
      + 317/9720*s^8*pi^4*logm
      + 512/6075*s^8*c4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
      + 107527919/6298560
      + 111257/291600*T6p9ep0
      + 1135591/1312200*T6p12ep0
      + 109/1620*T6p11ep0
      - 17221/36450*T6p10ep0
      + 1400461/1312200*T5p11ep0
      - 16156547/47239200*zeta3
      - 658687/72900*ls3*sqrt3
      - 9172667/291600*ls2*sqrt3
      + 658687/72900*ls2*sqrt3*log3
      + 2694841/145800*ls2^2
      - 208484441/94478400*pi^2
      - 658687/1312200*pi^3*sqrt3
      + 33061253/236196000*pi^4
      - 107527919/1574640*s^2
      - 111257/72900*s^2*T6p9ep0
      - 1135591/328050*s^2*T6p12ep0
      - 109/405*s^2*T6p11ep0
      + 34442/18225*s^2*T6p10ep0
      - 1400461/328050*s^2*T5p11ep0
      + 16156547/11809800*s^2*zeta3
      + 658687/18225*s^2*ls3*sqrt3
      + 9172667/72900*s^2*ls2*sqrt3
      - 658687/18225*s^2*ls2*sqrt3*log3
      - 2694841/36450*s^2*ls2^2
      + 208484441/23619600*s^2*pi^2
      + 658687/328050*s^2*pi^3*sqrt3
      - 33061253/59049000*s^2*pi^4
      + 107527919/1049760*s^4
      + 111257/48600*s^4*T6p9ep0
      + 1135591/218700*s^4*T6p12ep0
      + 109/270*s^4*T6p11ep0
      - 17221/6075*s^4*T6p10ep0
      + 1400461/218700*s^4*T5p11ep0
      - 16156547/7873200*s^4*zeta3
      - 658687/12150*s^4*ls3*sqrt3
      - 9172667/48600*s^4*ls2*sqrt3
      + 658687/12150*s^4*ls2*sqrt3*log3
      + 2694841/24300*s^4*ls2^2
      - 208484441/15746400*s^4*pi^2
      - 658687/218700*s^4*pi^3*sqrt3
      + 33061253/39366000*s^4*pi^4
      - 107527919/1574640*s^6
      - 111257/72900*s^6*T6p9ep0
      - 1135591/328050*s^6*T6p12ep0
      - 109/405*s^6*T6p11ep0
      + 34442/18225*s^6*T6p10ep0
      - 1400461/328050*s^6*T5p11ep0
      + 16156547/11809800*s^6*zeta3
      + 658687/18225*s^6*ls3*sqrt3
      + 9172667/72900*s^6*ls2*sqrt3
      - 658687/18225*s^6*ls2*sqrt3*log3
      - 2694841/36450*s^6*ls2^2
      + 208484441/23619600*s^6*pi^2
      + 658687/328050*s^6*pi^3*sqrt3
      - 33061253/59049000*s^6*pi^4
      + 107527919/6298560*s^8
      + 111257/291600*s^8*T6p9ep0
      + 1135591/1312200*s^8*T6p12ep0
      + 109/1620*s^8*T6p11ep0
      - 17221/36450*s^8*T6p10ep0
      + 1400461/1312200*s^8*T5p11ep0
      - 16156547/47239200*s^8*zeta3
      - 658687/72900*s^8*ls3*sqrt3
      - 9172667/291600*s^8*ls2*sqrt3
      + 658687/72900*s^8*ls2*sqrt3*log3
      + 2694841/145800*s^8*ls2^2
      - 208484441/94478400*s^8*pi^2
      - 658687/1312200*s^8*pi^3*sqrt3
      + 33061253/236196000*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*nh*tf * (
      - 35941380845719811863899847/4472339737894060032000000
      - 89/540*T7p5ep0
      - 1/54*T7p16ep0
      + 111257/291600*T6p9ep1
      - 1001572283/137781000*T6p9ep0
      + 282386759/91854000*T6p18ep0
      - 44063/218700*T6p17ep0
      - 367/2160*T6p16ep1
      - 1747/405*T6p14ep0
      - 8089489/7873200*T6p13ep0
      + 1135591/1312200*T6p12ep1
      + 30255552281/26270244000*T6p12ep0
      + 109/1620*T6p11ep1
      + 19062667/7873200*T6p11ep0
      - 17221/36450*T6p10ep1
      + 1763771057/137781000*T6p10ep0
      + 11225269/5248800*T5p8ep1
      + 1400461/1312200*T5p11ep1
      + 830562239/367416000*T5p11ep0
      + 1/54*T3L61ep1
      - 5882986337/78732000*zeta5
      + 1438548695623792027123/7489004270675558400*zeta3
      + 5040998709689/30656102400*a4
      - 5995065563/4050761400000*logMZ
      + 121/201600*logMZ*zeta3
      + 159893/321489000*logMZ^2
      + 2/1913625*logMZ^3
      - 34779063932764934257/265470699110400000*logm
      - 111257/36450*logm*T6p9ep0
      - 1135591/164025*logm*T6p12ep0
      - 218/405*logm*T6p11ep0
      + 68884/18225*logm*T6p10ep0
      - 1400461/164025*logm*T5p11ep0
      - 41105434960813/17336861982720*logm*zeta3
      - 159893/160744500*logm*logMZ
      - 2/637875*logm*logMZ^2
      + 159893/321489000*logm^2
      + 2/637875*logm^2*logMZ
      - 2/1913625*logm^3
      + 5040998709689/735746457600*log2^4
      + 2634748/492075*ls4pithird*sqrt3
      - 21315299/4378374000*ls3*sqrt3
      + 1317374/18225*ls3*sqrt3*logm
      + 658687/24300*ls3*sqrt3*log3
      + 676371962582669/7355668320000*ls2*sqrt3
      + 68808437/273375*ls2*sqrt3*logm
      + 21315299/4378374000*ls2*sqrt3*log3
      - 1317374/18225*ls2*sqrt3*log3*logm
      - 658687/48600*ls2*sqrt3*log3^2
      + 182278043/5103000*ls2^2
      - 5407907/36450*ls2^2*logm
      + 15149801/984150*pi*sqrt3*zeta3
      + 3985675882073591/397206089280000*pi^2
      + 14646179/70858800*pi^2*zeta3
      - 1/1275750*pi^2*logMZ
      + 2892031033/165337200*pi^2*logm
      + 164/567*pi^2*log2
      + 41/189*pi^2*log2*logm
      - 5040998709689/735746457600*pi^2*log2^2
      - 658687/656100*pi^2*ls2*sqrt3
      - 21315299/78810732000*pi^3*sqrt3
      + 658687/164025*pi^3*sqrt3*logm
      + 658687/437400*pi^3*sqrt3*log3
      - 28722008099324993/9296892238233600*pi^4
      - 66092131/59049000*pi^4*logm
      + 18448/54675*c4
      + 156099229089838444320061/1541477391277824000000*s^2
      + 89/135*s^2*T7p5ep0
      + 2/27*s^2*T7p16ep0
      - 111257/72900*s^2*T6p9ep1
      + 1001572283/34445250*s^2*T6p9ep0
      - 282386759/22963500*s^2*T6p18ep0
      + 44063/54675*s^2*T6p17ep0
      + 367/540*s^2*T6p16ep1
      + 6988/405*s^2*T6p14ep0
      + 8089489/1968300*s^2*T6p13ep0
      - 1135591/328050*s^2*T6p12ep1
      - 30255552281/6567561000*s^2*T6p12ep0
      - 109/405*s^2*T6p11ep1
      - 19062667/1968300*s^2*T6p11ep0
      + 34442/18225*s^2*T6p10ep1
      - 1763771057/34445250*s^2*T6p10ep0
      - 11225269/1312200*s^2*T5p8ep1
      - 1400461/328050*s^2*T5p11ep1
      - 830562239/91854000*s^2*T5p11ep0
      - 2/27*s^2*T3L61ep1
      + 5882986337/19683000*s^2*zeta5
      - 17186549669152137497/55926617370624000*s^2*zeta3
      + 48928718557/479001600*s^2*a4
      + 5995065563/6076142100000*s^2*logMZ
      - 121/302400*s^2*logMZ*zeta3
      - 159893/482233500*s^2*logMZ^2
      - 4/5740875*s^2*logMZ^3
      + 13897549414358899327/24887878041600000*s^2*logm
      + 222514/18225*s^2*logm*T6p9ep0
      + 4542364/164025*s^2*logm*T6p12ep0
      + 872/405*s^2*logm*T6p11ep0
      - 275536/18225*s^2*logm*T6p10ep0
      + 5601844/164025*s^2*logm*T5p11ep0
      - 51563658663803/2708884684800*s^2*logm*zeta3
      + 159893/241116750*s^2*logm*logMZ
      + 4/1913625*s^2*logm*logMZ^2
      - 159893/482233500*s^2*logm^2
      - 4/1913625*s^2*logm^2*logMZ
      + 4/5740875*s^2*logm^3
      + 48928718557/11496038400*s^2*log2^4
      - 10538992/492075*s^2*ls4pithird*sqrt3
      + 21315299/1094593500*s^2*ls3*sqrt3
      - 5269496/18225*s^2*ls3*sqrt3*logm
      - 658687/6075*s^2*ls3*sqrt3*log3
      - 676371962582669/1838917080000*s^2*ls2*sqrt3
      - 275233748/273375*s^2*ls2*sqrt3*logm
      - 21315299/1094593500*s^2*ls2*sqrt3*log3
      + 5269496/18225*s^2*ls2*sqrt3*log3*logm
      + 658687/12150*s^2*ls2*sqrt3*log3^2
      - 182278043/1275750*s^2*ls2^2
      + 10815814/18225*s^2*ls2^2*logm
      - 30299602/492075*s^2*pi*sqrt3*zeta3
      - 3983024039680391/99301522320000*s^2*pi^2
      - 14646179/17714700*s^2*pi^2*zeta3
      + 1/1913625*s^2*pi^2*logMZ
      - 16524433/236196*s^2*pi^2*logm
      - 9952/8505*s^2*pi^2*log2
      - 2488/2835*s^2*pi^2*log2*logm
      - 48928718557/11496038400*s^2*pi^2*log2^2
      + 658687/164025*s^2*pi^2*ls2*sqrt3
      + 21315299/19702683000*s^2*pi^3*sqrt3
      - 2634748/164025*s^2*pi^3*sqrt3*logm
      - 658687/109350*s^2*pi^3*sqrt3*log3
      + 2459432811627559/726319706112000*s^2*pi^4
      + 66092131/14762250*s^2*pi^4*logm
      - 73792/54675*s^2*c4
      - 6796287513922031/49650761160000*s^4
      - 89/90*s^4*T7p5ep0
      - 1/9*s^4*T7p16ep0
      + 111257/48600*s^4*T6p9ep1
      - 1001572283/22963500*s^4*T6p9ep0
      + 282386759/15309000*s^4*T6p18ep0
      - 44063/36450*s^4*T6p17ep0
      - 367/360*s^4*T6p16ep1
      - 3494/135*s^4*T6p14ep0
      - 8089489/1312200*s^4*T6p13ep0
      + 1135591/218700*s^4*T6p12ep1
      + 30255552281/4378374000*s^4*T6p12ep0
      + 109/270*s^4*T6p11ep1
      + 19062667/1312200*s^4*T6p11ep0
      - 17221/6075*s^4*T6p10ep1
      + 1763771057/22963500*s^4*T6p10ep0
      + 11225269/874800*s^4*T5p8ep1
      + 1400461/218700*s^4*T5p11ep1
      + 830562239/61236000*s^4*T5p11ep0
      + 1/9*s^4*T3L61ep1
      - 5882986337/13122000*s^4*zeta5
      + 131659087138991/236432196000*s^4*zeta3
      + 16/3*s^4*a4
      - 21565539451/26244000*s^4*logm
      - 111257/6075*s^4*logm*T6p9ep0
      - 2271182/54675*s^4*logm*T6p12ep0
      - 436/135*s^4*logm*T6p11ep0
      + 137768/6075*s^4*logm*T6p10ep0
      - 2800922/54675*s^4*logm*T5p11ep0
      + 14963903/984150*s^4*logm*zeta3
      + 2/9*s^4*log2^4
      + 5269496/164025*s^4*ls4pithird*sqrt3
      - 21315299/729729000*s^4*ls3*sqrt3
      + 2634748/6075*s^4*ls3*sqrt3*logm
      + 658687/4050*s^4*ls3*sqrt3*log3
      + 676371962582669/1225944720000*s^4*ls2*sqrt3
      + 137616874/91125*s^4*ls2*sqrt3*logm
      + 21315299/729729000*s^4*ls2*sqrt3*log3
      - 2634748/6075*s^4*ls2*sqrt3*log3*logm
      - 658687/8100*s^4*ls2*sqrt3*log3^2
      + 182278043/850500*s^4*ls2^2
      - 5407907/6075*s^4*ls2^2*logm
      + 15149801/164025*s^4*pi*sqrt3*zeta3
      + 568537842508553/9457287840000*s^4*pi^2
      + 14646179/11809800*s^4*pi^2*zeta3
      + 14457420767/137781000*s^4*pi^2*logm
      + 16/9*s^4*pi^2*log2
      + 4/3*s^4*pi^2*log2*logm
      - 2/9*s^4*pi^2*log2^2
      - 658687/109350*s^4*pi^2*ls2*sqrt3
      - 21315299/13135122000*s^4*pi^3*sqrt3
      + 1317374/54675*s^4*pi^3*sqrt3*logm
      + 658687/72900*s^4*pi^3*sqrt3*log3
      - 6572490216443/945728784000*s^4*pi^4
      - 66092131/9841500*s^4*pi^4*logm
      + 36896/18225*s^4*c4
      + 6796287513922031/74476141740000*s^6
      + 89/135*s^6*T7p5ep0
      + 2/27*s^6*T7p16ep0
      - 111257/72900*s^6*T6p9ep1
      + 1001572283/34445250*s^6*T6p9ep0
      - 282386759/22963500*s^6*T6p18ep0
      + 44063/54675*s^6*T6p17ep0
      + 367/540*s^6*T6p16ep1
      + 6988/405*s^6*T6p14ep0
      + 8089489/1968300*s^6*T6p13ep0
      - 1135591/328050*s^6*T6p12ep1
      - 30255552281/6567561000*s^6*T6p12ep0
      - 109/405*s^6*T6p11ep1
      - 19062667/1968300*s^6*T6p11ep0
      + 34442/18225*s^6*T6p10ep1
      - 1763771057/34445250*s^6*T6p10ep0
      - 11225269/1312200*s^6*T5p8ep1
      - 1400461/328050*s^6*T5p11ep1
      - 830562239/91854000*s^6*T5p11ep0
      - 2/27*s^6*T3L61ep1
      + 5882986337/19683000*s^6*zeta5
      - 131659087138991/354648294000*s^6*zeta3
      - 32/9*s^6*a4
      + 21565539451/39366000*s^6*logm
      + 222514/18225*s^6*logm*T6p9ep0
      + 4542364/164025*s^6*logm*T6p12ep0
      + 872/405*s^6*logm*T6p11ep0
      - 275536/18225*s^6*logm*T6p10ep0
      + 5601844/164025*s^6*logm*T5p11ep0
      - 14963903/1476225*s^6*logm*zeta3
      - 4/27*s^6*log2^4
      - 10538992/492075*s^6*ls4pithird*sqrt3
      + 21315299/1094593500*s^6*ls3*sqrt3
      - 5269496/18225*s^6*ls3*sqrt3*logm
      - 658687/6075*s^6*ls3*sqrt3*log3
      - 676371962582669/1838917080000*s^6*ls2*sqrt3
      - 275233748/273375*s^6*ls2*sqrt3*logm
      - 21315299/1094593500*s^6*ls2*sqrt3*log3
      + 5269496/18225*s^6*ls2*sqrt3*log3*logm
      + 658687/12150*s^6*ls2*sqrt3*log3^2
      - 182278043/1275750*s^6*ls2^2
      + 10815814/18225*s^6*ls2^2*logm
      - 30299602/492075*s^6*pi*sqrt3*zeta3
      - 568537842508553/14185931760000*s^6*pi^2
      - 14646179/17714700*s^6*pi^2*zeta3
      - 14457420767/206671500*s^6*pi^2*logm
      - 32/27*s^6*pi^2*log2
      - 8/9*s^6*pi^2*log2*logm
      + 4/27*s^6*pi^2*log2^2
      + 658687/164025*s^6*pi^2*ls2*sqrt3
      + 21315299/19702683000*s^6*pi^3*sqrt3
      - 2634748/164025*s^6*pi^3*sqrt3*logm
      - 658687/109350*s^6*pi^3*sqrt3*log3
      + 6572490216443/1418593176000*s^6*pi^4
      + 66092131/14762250*s^6*pi^4*logm
      - 73792/54675*s^6*c4
      - 6796287513922031/297904566960000*s^8
      - 89/540*s^8*T7p5ep0
      - 1/54*s^8*T7p16ep0
      + 111257/291600*s^8*T6p9ep1
      - 1001572283/137781000*s^8*T6p9ep0
      + 282386759/91854000*s^8*T6p18ep0
      - 44063/218700*s^8*T6p17ep0
      - 367/2160*s^8*T6p16ep1
      - 1747/405*s^8*T6p14ep0
      - 8089489/7873200*s^8*T6p13ep0
      + 1135591/1312200*s^8*T6p12ep1
      + 30255552281/26270244000*s^8*T6p12ep0
      + 109/1620*s^8*T6p11ep1
      + 19062667/7873200*s^8*T6p11ep0
      - 17221/36450*s^8*T6p10ep1
      + 1763771057/137781000*s^8*T6p10ep0
      + 11225269/5248800*s^8*T5p8ep1
      + 1400461/1312200*s^8*T5p11ep1
      + 830562239/367416000*s^8*T5p11ep0
      + 1/54*s^8*T3L61ep1
      - 5882986337/78732000*s^8*zeta5
      + 131659087138991/1418593176000*s^8*zeta3
      + 8/9*s^8*a4
      - 21565539451/157464000*s^8*logm
      - 111257/36450*s^8*logm*T6p9ep0
      - 1135591/164025*s^8*logm*T6p12ep0
      - 218/405*s^8*logm*T6p11ep0
      + 68884/18225*s^8*logm*T6p10ep0
      - 1400461/164025*s^8*logm*T5p11ep0
      + 14963903/5904900*s^8*logm*zeta3
      + 1/27*s^8*log2^4
      + 2634748/492075*s^8*ls4pithird*sqrt3
      - 21315299/4378374000*s^8*ls3*sqrt3
      + 1317374/18225*s^8*ls3*sqrt3*logm
      + 658687/24300*s^8*ls3*sqrt3*log3
      + 676371962582669/7355668320000*s^8*ls2*sqrt3
      + 68808437/273375*s^8*ls2*sqrt3*logm
      + 21315299/4378374000*s^8*ls2*sqrt3*log3
      - 1317374/18225*s^8*ls2*sqrt3*log3*logm
      - 658687/48600*s^8*ls2*sqrt3*log3^2
      + 182278043/5103000*s^8*ls2^2
      - 5407907/36450*s^8*ls2^2*logm
      + 15149801/984150*s^8*pi*sqrt3*zeta3
      + 568537842508553/56743727040000*s^8*pi^2
      + 14646179/70858800*s^8*pi^2*zeta3
      + 14457420767/826686000*s^8*pi^2*logm
      + 8/27*s^8*pi^2*log2
      + 2/9*s^8*pi^2*log2*logm
      - 1/27*s^8*pi^2*log2^2
      - 658687/656100*s^8*pi^2*ls2*sqrt3
      - 21315299/78810732000*s^8*pi^3*sqrt3
      + 658687/164025*s^8*pi^3*sqrt3*logm
      + 658687/437400*s^8*pi^3*sqrt3*log3
      - 6572490216443/5674372704000*s^8*pi^4
      - 66092131/59049000*s^8*pi^4*logm
      + 18448/54675*s^8*c4
      - 658687/36450*ls4*sqrt3
      + 1317374/18225*ls4*s^2*sqrt3
      - 658687/6075*ls4*s^4*sqrt3
      + 1317374/18225*ls4*s^6*sqrt3
      - 658687/36450*ls4*s^8*sqrt3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*nh*tf*i * (
      + 5995065563/12152284200000*s^2*pi
      - 121/604800*s^2*pi*zeta3
      - 159893/482233500*s^2*pi*logMZ
      - 2/1913625*s^2*pi*logMZ^2
      + 159893/482233500*s^2*pi*logm
      + 4/1913625*s^2*pi*logm*logMZ
      - 2/1913625*s^2*pi*logm^2
      + 1/11481750*s^2*pi^3
      - 5995065563/9114213150000*s^4*pi
      + 121/453600*s^4*pi*zeta3
      + 159893/361675125*s^4*pi*logMZ
      + 8/5740875*s^4*pi*logMZ^2
      - 159893/361675125*s^4*pi*logm
      - 16/5740875*s^4*pi*logm*logMZ
      + 8/5740875*s^4*pi*logm^2
      - 2/17222625*s^4*pi^3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*ca*ep^-2 * (
      - 1873/1152
      - 7/288*T7p11ep0
      + 7/288*T7p10ep0
      + 7/96*T6p14ep0
      - 7/144*T6p13ep0
      + 1/32*T6p12ep0
      - 1/96*T6p11ep0
      + 89/96*zeta3
      - 9/32*ls3*sqrt3
      - 1/3*ls2*sqrt3
      + 9/32*ls2*sqrt3*log3
      + 5/16*ls2^2
      - 865/10368*pi^2
      - 1/64*pi^3*sqrt3
      - 223/25920*pi^4
      + 1873/288*s^2
      + 7/72*s^2*T7p11ep0
      - 7/72*s^2*T7p10ep0
      - 7/24*s^2*T6p14ep0
      + 7/36*s^2*T6p13ep0
      - 1/8*s^2*T6p12ep0
      + 1/24*s^2*T6p11ep0
      - 89/24*s^2*zeta3
      + 9/8*s^2*ls3*sqrt3
      + 4/3*s^2*ls2*sqrt3
      - 9/8*s^2*ls2*sqrt3*log3
      - 5/4*s^2*ls2^2
      + 865/2592*s^2*pi^2
      + 1/16*s^2*pi^3*sqrt3
      + 223/6480*s^2*pi^4
      - 1873/192*s^4
      - 7/48*s^4*T7p11ep0
      + 7/48*s^4*T7p10ep0
      + 7/16*s^4*T6p14ep0
      - 7/24*s^4*T6p13ep0
      + 3/16*s^4*T6p12ep0
      - 1/16*s^4*T6p11ep0
      + 89/16*s^4*zeta3
      - 27/16*s^4*ls3*sqrt3
      - 2*s^4*ls2*sqrt3
      + 27/16*s^4*ls2*sqrt3*log3
      + 15/8*s^4*ls2^2
      - 865/1728*s^4*pi^2
      - 3/32*s^4*pi^3*sqrt3
      - 223/4320*s^4*pi^4
      + 1873/288*s^6
      + 7/72*s^6*T7p11ep0
      - 7/72*s^6*T7p10ep0
      - 7/24*s^6*T6p14ep0
      + 7/36*s^6*T6p13ep0
      - 1/8*s^6*T6p12ep0
      + 1/24*s^6*T6p11ep0
      - 89/24*s^6*zeta3
      + 9/8*s^6*ls3*sqrt3
      + 4/3*s^6*ls2*sqrt3
      - 9/8*s^6*ls2*sqrt3*log3
      - 5/4*s^6*ls2^2
      + 865/2592*s^6*pi^2
      + 1/16*s^6*pi^3*sqrt3
      + 223/6480*s^6*pi^4
      - 1873/1152*s^8
      - 7/288*s^8*T7p11ep0
      + 7/288*s^8*T7p10ep0
      + 7/96*s^8*T6p14ep0
      - 7/144*s^8*T6p13ep0
      + 1/32*s^8*T6p12ep0
      - 1/96*s^8*T6p11ep0
      + 89/96*s^8*zeta3
      - 9/32*s^8*ls3*sqrt3
      - 1/3*s^8*ls2*sqrt3
      + 9/32*s^8*ls2*sqrt3*log3
      + 5/16*s^8*ls2^2
      - 865/10368*s^8*pi^2
      - 1/64*s^8*pi^3*sqrt3
      - 223/25920*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*ca*ep^-1 * (
      - 5091307355233/40310784000
      - 1/72*T8p10ep0
      - 1/36*T7p9ep0
      + 113/288*T7p8ep0
      + 5/24*T7p7ep0
      - 7/16*T7p5ep0
      + 1/144*T7p16ep0
      - 5/576*T7p14ep1
      - 7/288*T7p11ep1
      - 31847/172800*T7p11ep0
      + 7/288*T7p10ep1
      + 31847/172800*T7p10ep0
      + 3444833/3888000*T6p9ep0
      + 1/27*T6p18ep0
      - 31/48*T6p17ep0
      + 1/576*T6p16ep1
      + 7/96*T6p14ep1
      + 21269/19200*T6p14ep0
      - 7/144*T6p13ep1
      - 20807/86400*T6p13ep0
      + 1/32*T6p12ep1
      + 41720567/104976000*T6p12ep0
      - 1/96*T6p11ep1
      - 11587/86400*T6p11ep0
      - 3728603/972000*T6p10ep0
      + 13/288*T5p8ep1
      - 5161423/104976000*T5p11ep0
      - 929/960*zeta5
      + 134564161223/3779136000*zeta3
      + 1873/144*logm
      + 7/36*logm*T7p11ep0
      - 7/36*logm*T7p10ep0
      - 7/12*logm*T6p14ep0
      + 7/18*logm*T6p13ep0
      - 1/4*logm*T6p12ep0
      + 1/12*logm*T6p11ep0
      - 89/12*logm*zeta3
      + 1/6*ls4pithird*sqrt3
      - 1320511/291600*ls3*sqrt3
      + 9/4*ls3*sqrt3*logm
      + 27/32*ls3*sqrt3*log3
      - 1017102863/46656000*ls2*sqrt3
      + 8/3*ls2*sqrt3*logm
      + 1320511/291600*ls2*sqrt3*log3
      - 9/4*ls2*sqrt3*log3*logm
      - 27/64*ls2*sqrt3*log3^2
      + 57100037/11664000*ls2^2
      - 5/2*ls2^2*logm
      + 23/48*pi*sqrt3*zeta3
      + 87457881437/30233088000*pi^2
      - 67/1728*pi^2*zeta3
      + 865/1296*pi^2*logm
      - 1/32*pi^2*ls2*sqrt3
      - 1320511/5248800*pi^3*sqrt3
      + 1/8*pi^3*sqrt3*logm
      + 3/64*pi^3*sqrt3*log3
      + 1037124557/15116544000*pi^4
      + 223/3240*pi^4*logm
      - 1/54*c4
      + 5091307355233/10077696000*s^2
      + 1/18*s^2*T8p10ep0
      + 1/9*s^2*T7p9ep0
      - 113/72*s^2*T7p8ep0
      - 5/6*s^2*T7p7ep0
      + 7/4*s^2*T7p5ep0
      - 1/36*s^2*T7p16ep0
      + 5/144*s^2*T7p14ep1
      + 7/72*s^2*T7p11ep1
      + 31847/43200*s^2*T7p11ep0
      - 7/72*s^2*T7p10ep1
      - 31847/43200*s^2*T7p10ep0
      - 3444833/972000*s^2*T6p9ep0
      - 4/27*s^2*T6p18ep0
      + 31/12*s^2*T6p17ep0
      - 1/144*s^2*T6p16ep1
      - 7/24*s^2*T6p14ep1
      - 21269/4800*s^2*T6p14ep0
      + 7/36*s^2*T6p13ep1
      + 20807/21600*s^2*T6p13ep0
      - 1/8*s^2*T6p12ep1
      - 41720567/26244000*s^2*T6p12ep0
      + 1/24*s^2*T6p11ep1
      + 11587/21600*s^2*T6p11ep0
      + 3728603/243000*s^2*T6p10ep0
      - 13/72*s^2*T5p8ep1
      + 5161423/26244000*s^2*T5p11ep0
      + 929/240*s^2*zeta5
      - 134564161223/944784000*s^2*zeta3
      - 1873/36*s^2*logm
      - 7/9*s^2*logm*T7p11ep0
      + 7/9*s^2*logm*T7p10ep0
      + 7/3*s^2*logm*T6p14ep0
      - 14/9*s^2*logm*T6p13ep0
      + s^2*logm*T6p12ep0
      - 1/3*s^2*logm*T6p11ep0
      + 89/3*s^2*logm*zeta3
      - 2/3*s^2*ls4pithird*sqrt3
      + 1320511/72900*s^2*ls3*sqrt3
      - 9*s^2*ls3*sqrt3*logm
      - 27/8*s^2*ls3*sqrt3*log3
      + 1017102863/11664000*s^2*ls2*sqrt3
      - 32/3*s^2*ls2*sqrt3*logm
      - 1320511/72900*s^2*ls2*sqrt3*log3
      + 9*s^2*ls2*sqrt3*log3*logm
      + 27/16*s^2*ls2*sqrt3*log3^2
      - 57100037/2916000*s^2*ls2^2
      + 10*s^2*ls2^2*logm
      - 23/12*s^2*pi*sqrt3*zeta3
      - 87457881437/7558272000*s^2*pi^2
      + 67/432*s^2*pi^2*zeta3
      - 865/324*s^2*pi^2*logm
      + 1/8*s^2*pi^2*ls2*sqrt3
      + 1320511/1312200*s^2*pi^3*sqrt3
      - 1/2*s^2*pi^3*sqrt3*logm
      - 3/16*s^2*pi^3*sqrt3*log3
      - 1037124557/3779136000*s^2*pi^4
      - 223/810*s^2*pi^4*logm
      + 2/27*s^2*c4
      - 5091307355233/6718464000*s^4
      - 1/12*s^4*T8p10ep0
      - 1/6*s^4*T7p9ep0
      + 113/48*s^4*T7p8ep0
      + 5/4*s^4*T7p7ep0
      - 21/8*s^4*T7p5ep0
      + 1/24*s^4*T7p16ep0
      - 5/96*s^4*T7p14ep1
      - 7/48*s^4*T7p11ep1
      - 31847/28800*s^4*T7p11ep0
      + 7/48*s^4*T7p10ep1
      + 31847/28800*s^4*T7p10ep0
      + 3444833/648000*s^4*T6p9ep0
      + 2/9*s^4*T6p18ep0
      - 31/8*s^4*T6p17ep0
      + 1/96*s^4*T6p16ep1
      + 7/16*s^4*T6p14ep1
      + 21269/3200*s^4*T6p14ep0
      - 7/24*s^4*T6p13ep1
      - 20807/14400*s^4*T6p13ep0
      + 3/16*s^4*T6p12ep1
      + 41720567/17496000*s^4*T6p12ep0
      - 1/16*s^4*T6p11ep1
      - 11587/14400*s^4*T6p11ep0
      - 3728603/162000*s^4*T6p10ep0
      + 13/48*s^4*T5p8ep1
      - 5161423/17496000*s^4*T5p11ep0
      - 929/160*s^4*zeta5
      + 134564161223/629856000*s^4*zeta3
      + 1873/24*s^4*logm
      + 7/6*s^4*logm*T7p11ep0
      - 7/6*s^4*logm*T7p10ep0
      - 7/2*s^4*logm*T6p14ep0
      + 7/3*s^4*logm*T6p13ep0
      - 3/2*s^4*logm*T6p12ep0
      + 1/2*s^4*logm*T6p11ep0
      - 89/2*s^4*logm*zeta3
      + s^4*ls4pithird*sqrt3
      - 1320511/48600*s^4*ls3*sqrt3
      + 27/2*s^4*ls3*sqrt3*logm
      + 81/16*s^4*ls3*sqrt3*log3
      - 1017102863/7776000*s^4*ls2*sqrt3
      + 16*s^4*ls2*sqrt3*logm
      + 1320511/48600*s^4*ls2*sqrt3*log3
      - 27/2*s^4*ls2*sqrt3*log3*logm
      - 81/32*s^4*ls2*sqrt3*log3^2
      + 57100037/1944000*s^4*ls2^2
      - 15*s^4*ls2^2*logm
      + 23/8*s^4*pi*sqrt3*zeta3
      + 87457881437/5038848000*s^4*pi^2
      - 67/288*s^4*pi^2*zeta3
      + 865/216*s^4*pi^2*logm
      - 3/16*s^4*pi^2*ls2*sqrt3
      - 1320511/874800*s^4*pi^3*sqrt3
      + 3/4*s^4*pi^3*sqrt3*logm
      + 9/32*s^4*pi^3*sqrt3*log3
      + 1037124557/2519424000*s^4*pi^4
      + 223/540*s^4*pi^4*logm
      - 1/9*s^4*c4
      + 5091307355233/10077696000*s^6
      + 1/18*s^6*T8p10ep0
      + 1/9*s^6*T7p9ep0
      - 113/72*s^6*T7p8ep0
      - 5/6*s^6*T7p7ep0
      + 7/4*s^6*T7p5ep0
      - 1/36*s^6*T7p16ep0
      + 5/144*s^6*T7p14ep1
      + 7/72*s^6*T7p11ep1
      + 31847/43200*s^6*T7p11ep0
      - 7/72*s^6*T7p10ep1
      - 31847/43200*s^6*T7p10ep0
      - 3444833/972000*s^6*T6p9ep0
      - 4/27*s^6*T6p18ep0
      + 31/12*s^6*T6p17ep0
      - 1/144*s^6*T6p16ep1
      - 7/24*s^6*T6p14ep1
      - 21269/4800*s^6*T6p14ep0
      + 7/36*s^6*T6p13ep1
      + 20807/21600*s^6*T6p13ep0
      - 1/8*s^6*T6p12ep1
      - 41720567/26244000*s^6*T6p12ep0
      + 1/24*s^6*T6p11ep1
      + 11587/21600*s^6*T6p11ep0
      + 3728603/243000*s^6*T6p10ep0
      - 13/72*s^6*T5p8ep1
      + 5161423/26244000*s^6*T5p11ep0
      + 929/240*s^6*zeta5
      - 134564161223/944784000*s^6*zeta3
      - 1873/36*s^6*logm
      - 7/9*s^6*logm*T7p11ep0
      + 7/9*s^6*logm*T7p10ep0
      + 7/3*s^6*logm*T6p14ep0
      - 14/9*s^6*logm*T6p13ep0
      + s^6*logm*T6p12ep0
      - 1/3*s^6*logm*T6p11ep0
      + 89/3*s^6*logm*zeta3
      - 2/3*s^6*ls4pithird*sqrt3
      + 1320511/72900*s^6*ls3*sqrt3
      - 9*s^6*ls3*sqrt3*logm
      - 27/8*s^6*ls3*sqrt3*log3
      + 1017102863/11664000*s^6*ls2*sqrt3
      - 32/3*s^6*ls2*sqrt3*logm
      - 1320511/72900*s^6*ls2*sqrt3*log3
      + 9*s^6*ls2*sqrt3*log3*logm
      + 27/16*s^6*ls2*sqrt3*log3^2
      - 57100037/2916000*s^6*ls2^2
      + 10*s^6*ls2^2*logm
      - 23/12*s^6*pi*sqrt3*zeta3
      - 87457881437/7558272000*s^6*pi^2
      + 67/432*s^6*pi^2*zeta3
      - 865/324*s^6*pi^2*logm
      + 1/8*s^6*pi^2*ls2*sqrt3
      + 1320511/1312200*s^6*pi^3*sqrt3
      - 1/2*s^6*pi^3*sqrt3*logm
      - 3/16*s^6*pi^3*sqrt3*log3
      - 1037124557/3779136000*s^6*pi^4
      - 223/810*s^6*pi^4*logm
      + 2/27*s^6*c4
      - 5091307355233/40310784000*s^8
      - 1/72*s^8*T8p10ep0
      - 1/36*s^8*T7p9ep0
      + 113/288*s^8*T7p8ep0
      + 5/24*s^8*T7p7ep0
      - 7/16*s^8*T7p5ep0
      + 1/144*s^8*T7p16ep0
      - 5/576*s^8*T7p14ep1
      - 7/288*s^8*T7p11ep1
      - 31847/172800*s^8*T7p11ep0
      + 7/288*s^8*T7p10ep1
      + 31847/172800*s^8*T7p10ep0
      + 3444833/3888000*s^8*T6p9ep0
      + 1/27*s^8*T6p18ep0
      - 31/48*s^8*T6p17ep0
      + 1/576*s^8*T6p16ep1
      + 7/96*s^8*T6p14ep1
      + 21269/19200*s^8*T6p14ep0
      - 7/144*s^8*T6p13ep1
      - 20807/86400*s^8*T6p13ep0
      + 1/32*s^8*T6p12ep1
      + 41720567/104976000*s^8*T6p12ep0
      - 1/96*s^8*T6p11ep1
      - 11587/86400*s^8*T6p11ep0
      - 3728603/972000*s^8*T6p10ep0
      + 13/288*s^8*T5p8ep1
      - 5161423/104976000*s^8*T5p11ep0
      - 929/960*s^8*zeta5
      + 134564161223/3779136000*s^8*zeta3
      + 1873/144*s^8*logm
      + 7/36*s^8*logm*T7p11ep0
      - 7/36*s^8*logm*T7p10ep0
      - 7/12*s^8*logm*T6p14ep0
      + 7/18*s^8*logm*T6p13ep0
      - 1/4*s^8*logm*T6p12ep0
      + 1/12*s^8*logm*T6p11ep0
      - 89/12*s^8*logm*zeta3
      + 1/6*s^8*ls4pithird*sqrt3
      - 1320511/291600*s^8*ls3*sqrt3
      + 9/4*s^8*ls3*sqrt3*logm
      + 27/32*s^8*ls3*sqrt3*log3
      - 1017102863/46656000*s^8*ls2*sqrt3
      + 8/3*s^8*ls2*sqrt3*logm
      + 1320511/291600*s^8*ls2*sqrt3*log3
      - 9/4*s^8*ls2*sqrt3*log3*logm
      - 27/64*s^8*ls2*sqrt3*log3^2
      + 57100037/11664000*s^8*ls2^2
      - 5/2*s^8*ls2^2*logm
      + 23/48*s^8*pi*sqrt3*zeta3
      + 87457881437/30233088000*s^8*pi^2
      - 67/1728*s^8*pi^2*zeta3
      + 865/1296*s^8*pi^2*logm
      - 1/32*s^8*pi^2*ls2*sqrt3
      - 1320511/5248800*s^8*pi^3*sqrt3
      + 1/8*s^8*pi^3*sqrt3*logm
      + 3/64*s^8*pi^3*sqrt3*log3
      + 1037124557/15116544000*s^8*pi^4
      + 223/3240*s^8*pi^4*logm
      - 1/54*s^8*c4
      - 9/16*ls4*sqrt3
      + 9/4*ls4*s^2*sqrt3
      - 27/8*ls4*s^4*sqrt3
      + 9/4*ls4*s^6*sqrt3
      - 9/16*ls4*s^8*sqrt3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^2*ca * (
      - 313027917899274830683698581/185863469626766131200000
      + 29/360*T9p7ep0
      + 1/96*T9p6ep0
      - 1/48*T9p5ep0
      - 3259/28800*T9p4ep0
      - 102251/777600*T9p3ep0
      + 1/144*T8p9ep0
      + 1/144*T8p8ep0
      + 637/2880*T8p7ep0
      + 1/144*T8p6ep0
      - 37/160*T8p4ep0
      - 11/30*T8p2ep0
      - 1/72*T8p10ep1
      - 389/2400*T8p10ep0
      - 1/36*T7p9ep1
      - 11861/14400*T7p9ep0
      + 113/288*T7p8ep1
      + 12859/17280*T7p8ep0
      + 5/24*T7p7ep1
      + 133973/345600*T7p7ep0
      + 7/80*T7p6ep1
      - 7/16*T7p5ep1
      - 180703/86400*T7p5ep0
      + 1/144*T7p16ep1
      + 3403/10800*T7p16ep0
      - 37/240*T7p15ep1
      - 5/576*T7p14ep2
      - 311/2880*T7p14ep1
      - 7/288*T7p11ep2
      - 31847/172800*T7p11ep1
      + 330514411/435456000*T7p11ep0
      + 7/288*T7p10ep2
      + 31847/172800*T7p10ep1
      - 253765291/435456000*T7p10ep0
      + 3444833/3888000*T6p9ep1
      + 1416564949361/308629440000*T6p9ep0
      - 5/288*T6p19ep2
      + 1/27*T6p18ep1
      + 9542244241/308629440000*T6p18ep0
      - 31/48*T6p17ep1
      - 3319305583/979776000*T6p17ep0
      + 1/576*T6p16ep2
      + 65095901/217728000*T6p16ep1
      - 7/288*T6p15ep2
      + 7/96*T6p14ep2
      + 21269/19200*T6p14ep1
      + 227174099/36288000*T6p14ep0
      - 7/144*T6p13ep2
      - 20807/86400*T6p13ep1
      - 360245883217/308629440000*T6p13ep0
      + 1/32*T6p12ep2
      + 41720567/104976000*T6p12ep1
      + 1223784768637/323326080000*T6p12ep0
      - 1/96*T6p11ep2
      - 11587/86400*T6p11ep1
      - 10482770051/8817984000*T6p11ep0
      - 3728603/972000*T6p10ep1
      - 498269298419/19289340000*T6p10ep0
      + 13/288*T5p8ep2
      + 3855835217/11757312000*T5p8ep1
      - 5161423/104976000*T5p11ep1
      + 39723309161/117573120000*T5p11ep0
      + 91/720*T4LVB7ep1
      - 193/720*T4LVB6ep1
      + 1/72*T4LT4ep2
      - 7/96*T4LT2ep2
      - 49/432*T3L61ep1
      + 2507065445970031/38975489280000*zeta5
      + 234657437378410181346901/211810221796884480000*zeta3
      - 35/192*zeta3^2
      + 16412915/250614*a5
      - 241001685913256161/2069454127104000*a4
      + 2012337193779593351/2022633897984000*logm
      + 1/9*logm*T8p10ep0
      + 2/9*logm*T7p9ep0
      - 113/36*logm*T7p8ep0
      - 5/3*logm*T7p7ep0
      + 7/2*logm*T7p5ep0
      - 1/18*logm*T7p16ep0
      + 5/72*logm*T7p14ep1
      + 7/36*logm*T7p11ep1
      + 31847/21600*logm*T7p11ep0
      - 7/36*logm*T7p10ep1
      - 31847/21600*logm*T7p10ep0
      - 3444833/486000*logm*T6p9ep0
      - 8/27*logm*T6p18ep0
      + 31/6*logm*T6p17ep0
      - 1/72*logm*T6p16ep1
      - 7/12*logm*T6p14ep1
      - 21269/2400*logm*T6p14ep0
      + 7/18*logm*T6p13ep1
      + 20807/10800*logm*T6p13ep0
      - 1/4*logm*T6p12ep1
      - 41720567/13122000*logm*T6p12ep0
      + 1/12*logm*T6p11ep1
      + 11587/10800*logm*T6p11ep0
      + 3728603/121500*logm*T6p10ep0
      - 13/36*logm*T5p8ep1
      + 5161423/13122000*logm*T5p11ep0
      + 929/120*logm*zeta5
      - 469506638710107433/1733686198272000*logm*zeta3
      - 1873/36*logm^2
      - 7/9*logm^2*T7p11ep0
      + 7/9*logm^2*T7p10ep0
      + 7/3*logm^2*T6p14ep0
      - 14/9*logm^2*T6p13ep0
      + logm^2*T6p12ep0
      - 1/3*logm^2*T6p11ep0
      + 89/3*logm^2*zeta3
      + 153259/2250*log2*a4
      - 241001685913256161/49666899050496000*log2^4
      + 861751091/375921000*log2^5
      + 49/48*ls5pithird*sqrt3
      + 1320511/492075*ls4pithird*sqrt3
      - 4/3*ls4pithird*sqrt3*logm
      - 1/2*ls4pithird*sqrt3*log3
      - 81/64*ls5p*sqrt3
      - 100189595472101/1508855040000*ls3*sqrt3
      + 1320511/36450*ls3*sqrt3*logm
      - 9*ls3*sqrt3*logm^2
      + 1320511/97200*ls3*sqrt3*log3
      - 27/4*ls3*sqrt3*log3*logm
      - 81/64*ls3*sqrt3*log3^2
      - 39974347208653607/181062604800000*ls2*sqrt3
      + 1/8*ls2*sqrt3*zeta3
      + 3048944117/17496000*ls2*sqrt3*logm
      - 32/3*ls2*sqrt3*logm^2
      + 100189595472101/1508855040000*ls2*sqrt3*log3
      - 1320511/36450*ls2*sqrt3*log3*logm
      + 9*ls2*sqrt3*log3*logm^2
      - 1320511/194400*ls2*sqrt3*log3^2
      + 27/8*ls2*sqrt3*log3^2*logm
      + 27/64*ls2*sqrt3*log3^3
      + 393899747/20160000*ls2^2
      - 55095287/1458000*ls2^2*logm
      + 10*ls2^2*logm^2
      + 30371753/3936600*pi*sqrt3*zeta3
      - 23/6*pi*sqrt3*logm*zeta3
      - 23/16*pi*sqrt3*log3*zeta3
      + 27/16*pi*ls4p*sqrt3
      + 175585306545814009/4888690329600000*pi^2
      + 43656681059/31744742400*pi^2*zeta3
      - 120154281799/5290790400*pi^2*logm
      + 67/216*pi^2*logm*zeta3
      - 865/324*pi^2*logm^2
      - 20204813/63504000*pi^2*log2
      - 451/756*pi^2*log2*logm
      + 226187022241448161/49666899050496000*pi^2*log2^2
      - 1087465199/563881500*pi^2*log2^3
      - 21/32*pi^2*ls3*sqrt3
      - 1320511/2624400*pi^2*ls2*sqrt3
      + 1/4*pi^2*ls2*sqrt3*logm
      + 3/32*pi^2*ls2*sqrt3*log3
      - 100189595472101/27159390720000*pi^3*sqrt3
      + 1320511/656100*pi^3*sqrt3*logm
      - 1/2*pi^3*sqrt3*logm^2
      + 1320511/1749600*pi^3*sqrt3*log3
      - 3/8*pi^3*sqrt3*log3*logm
      - 9/128*pi^3*sqrt3*log3^2
      - 59912849957726938835011/8850641410798387200000*pi^4
      - 1039797557/1889568000*pi^4*logm
      - 223/810*pi^4*logm^2
      + 8502339113/7217683200*pi^4*log2
      - 1/54*pi^5*sqrt3
      - 9053/725760*pi^6
      + 1369321277/40824000*c4
      + 4/27*c4*logm
      - 153259/54000*c4*log2
      + 11466926484238818311192927/1659495264524697600000*s^2
      - 29/90*s^2*T9p7ep0
      - 1/24*s^2*T9p6ep0
      + 1/12*s^2*T9p5ep0
      + 3259/7200*s^2*T9p4ep0
      + 102251/194400*s^2*T9p3ep0
      - 1/36*s^2*T8p9ep0
      - 1/36*s^2*T8p8ep0
      - 637/720*s^2*T8p7ep0
      - 1/36*s^2*T8p6ep0
      + 37/40*s^2*T8p4ep0
      + 22/15*s^2*T8p2ep0
      + 1/18*s^2*T8p10ep1
      + 389/600*s^2*T8p10ep0
      + 1/9*s^2*T7p9ep1
      + 11861/3600*s^2*T7p9ep0
      - 113/72*s^2*T7p8ep1
      - 12859/4320*s^2*T7p8ep0
      - 5/6*s^2*T7p7ep1
      - 133973/86400*s^2*T7p7ep0
      - 7/20*s^2*T7p6ep1
      + 7/4*s^2*T7p5ep1
      + 180703/21600*s^2*T7p5ep0
      - 1/36*s^2*T7p16ep1
      - 3403/2700*s^2*T7p16ep0
      + 37/60*s^2*T7p15ep1
      + 5/144*s^2*T7p14ep2
      + 311/720*s^2*T7p14ep1
      + 7/72*s^2*T7p11ep2
      + 31847/43200*s^2*T7p11ep1
      - 330514411/108864000*s^2*T7p11ep0
      - 7/72*s^2*T7p10ep2
      - 31847/43200*s^2*T7p10ep1
      + 253765291/108864000*s^2*T7p10ep0
      - 3444833/972000*s^2*T6p9ep1
      - 1416564949361/77157360000*s^2*T6p9ep0
      + 5/72*s^2*T6p19ep2
      - 4/27*s^2*T6p18ep1
      - 9542244241/77157360000*s^2*T6p18ep0
      + 31/12*s^2*T6p17ep1
      + 3319305583/244944000*s^2*T6p17ep0
      - 1/144*s^2*T6p16ep2
      - 65095901/54432000*s^2*T6p16ep1
      + 7/72*s^2*T6p15ep2
      - 7/24*s^2*T6p14ep2
      - 21269/4800*s^2*T6p14ep1
      - 227174099/9072000*s^2*T6p14ep0
      + 7/36*s^2*T6p13ep2
      + 20807/21600*s^2*T6p13ep1
      + 360245883217/77157360000*s^2*T6p13ep0
      - 1/8*s^2*T6p12ep2
      - 41720567/26244000*s^2*T6p12ep1
      - 1223784768637/80831520000*s^2*T6p12ep0
      + 1/24*s^2*T6p11ep2
      + 11587/21600*s^2*T6p11ep1
      + 10482770051/2204496000*s^2*T6p11ep0
      + 3728603/243000*s^2*T6p10ep1
      + 498269298419/4822335000*s^2*T6p10ep0
      - 13/72*s^2*T5p8ep2
      - 3855835217/2939328000*s^2*T5p8ep1
      + 5161423/26244000*s^2*T5p11ep1
      - 39723309161/29393280000*s^2*T5p11ep0
      - 91/180*s^2*T4LVB7ep1
      + 193/180*s^2*T4LVB6ep1
      - 1/18*s^2*T4LT4ep2
      + 7/24*s^2*T4LT2ep2
      + 49/108*s^2*T3L61ep1
      + 23169729981754237/15311799360000*s^2*zeta5
      - 119454497176877295410179/24585115029995520000*s^2*zeta3
      + 35/48*s^2*zeta3^2
      - 1711363274/984555*s^2*a5
      - 2241941852015123/13549997260800*s^2*a4
      - 7357544746276769/1805923123200*s^2*logm
      - 4/9*s^2*logm*T8p10ep0
      - 8/9*s^2*logm*T7p9ep0
      + 113/9*s^2*logm*T7p8ep0
      + 20/3*s^2*logm*T7p7ep0
      - 14*s^2*logm*T7p5ep0
      + 2/9*s^2*logm*T7p16ep0
      - 5/18*s^2*logm*T7p14ep1
      - 7/9*s^2*logm*T7p11ep1
      - 31847/5400*s^2*logm*T7p11ep0
      + 7/9*s^2*logm*T7p10ep1
      + 31847/5400*s^2*logm*T7p10ep0
      + 3444833/121500*s^2*logm*T6p9ep0
      + 32/27*s^2*logm*T6p18ep0
      - 62/3*s^2*logm*T6p17ep0
      + 1/18*s^2*logm*T6p16ep1
      + 7/3*s^2*logm*T6p14ep1
      + 21269/600*s^2*logm*T6p14ep0
      - 14/9*s^2*logm*T6p13ep1
      - 20807/2700*s^2*logm*T6p13ep0
      + s^2*logm*T6p12ep1
      + 41720567/3280500*s^2*logm*T6p12ep0
      - 1/3*s^2*logm*T6p11ep1
      - 11587/2700*s^2*logm*T6p11ep0
      - 3728603/30375*s^2*logm*T6p10ep0
      + 13/9*s^2*logm*T5p8ep1
      - 5161423/3280500*s^2*logm*T5p11ep0
      - 929/30*s^2*logm*zeta5
      + 62937032316197741/54177693696000*s^2*logm*zeta3
      + 1873/9*s^2*logm^2
      + 28/9*s^2*logm^2*T7p11ep0
      - 28/9*s^2*logm^2*T7p10ep0
      - 28/3*s^2*logm^2*T6p14ep0
      + 56/9*s^2*logm^2*T6p13ep0
      - 4*s^2*logm^2*T6p12ep0
      + 4/3*s^2*logm^2*T6p11ep0
      - 356/3*s^2*logm^2*zeta3
      - 306518/1125*s^2*log2*a4
      - 2241941852015123/325199934259200*s^2*log2^4
      + 231313631/73841625*s^2*log2^5
      - 49/12*s^2*ls5pithird*sqrt3
      - 5282044/492075*s^2*ls4pithird*sqrt3
      + 16/3*s^2*ls4pithird*sqrt3*logm
      + 2*s^2*ls4pithird*sqrt3*log3
      + 81/16*s^2*ls5p*sqrt3
      + 100189595472101/377213760000*s^2*ls3*sqrt3
      - 2641022/18225*s^2*ls3*sqrt3*logm
      + 36*s^2*ls3*sqrt3*logm^2
      - 1320511/24300*s^2*ls3*sqrt3*log3
      + 27*s^2*ls3*sqrt3*log3*logm
      + 81/16*s^2*ls3*sqrt3*log3^2
      + 39974347208653607/45265651200000*s^2*ls2*sqrt3
      - 1/2*s^2*ls2*sqrt3*zeta3
      - 3048944117/4374000*s^2*ls2*sqrt3*logm
      + 128/3*s^2*ls2*sqrt3*logm^2
      - 100189595472101/377213760000*s^2*ls2*sqrt3*log3
      + 2641022/18225*s^2*ls2*sqrt3*log3*logm
      - 36*s^2*ls2*sqrt3*log3*logm^2
      + 1320511/48600*s^2*ls2*sqrt3*log3^2
      - 27/2*s^2*ls2*sqrt3*log3^2*logm
      - 27/16*s^2*ls2*sqrt3*log3^3
      - 393899747/5040000*s^2*ls2^2
      + 55095287/364500*s^2*ls2^2*logm
      - 40*s^2*ls2^2*logm^2
      - 30371753/984150*s^2*pi*sqrt3*zeta3
      + 46/3*s^2*pi*sqrt3*logm*zeta3
      + 23/4*s^2*pi*sqrt3*log3*zeta3
      - 27/4*s^2*pi*ls4p*sqrt3
      - 25087250549708287/174596083200000*s^2*pi^2
      - 43517062979/7936185600*s^2*pi^2*zeta3
      + 120131828599/1322697600*s^2*pi^2*logm
      - 67/54*s^2*pi^2*logm*zeta3
      + 865/81*s^2*pi^2*logm^2
      + 3876419/2976750*s^2*pi^2*log2
      + 6842/2835*s^2*pi^2*log2*logm
      + 376337320512149/46457133465600*s^2*pi^2*log2^2
      - 5666289971/443049750*s^2*pi^2*log2^3
      + 21/8*s^2*pi^2*ls3*sqrt3
      + 1320511/656100*s^2*pi^2*ls2*sqrt3
      - s^2*pi^2*ls2*sqrt3*logm
      - 3/8*s^2*pi^2*ls2*sqrt3*log3
      + 100189595472101/6789847680000*s^2*pi^3*sqrt3
      - 1320511/164025*s^2*pi^3*sqrt3*logm
      + 2*s^2*pi^3*sqrt3*logm^2
      - 1320511/437400*s^2*pi^3*sqrt3*log3
      + 3/2*s^2*pi^3*sqrt3*log3*logm
      + 9/32*s^2*pi^3*sqrt3*log3^2
      + 1636739565306304558199/50287735288627200000*s^2*pi^4
      + 1039797557/472392000*s^2*pi^4*logm
      + 446/405*s^2*pi^4*logm^2
      - 388726191863/19848628800*s^2*pi^4*log2
      + 2/27*s^2*pi^5*sqrt3
      + 9053/181440*s^2*pi^6
      - 1369321277/10206000*s^2*c4
      - 16/27*s^2*c4*logm
      + 153259/13500*s^2*c4*log2
      - 28880220663886785181/2793537331200000*s^4
      + 29/60*s^4*T9p7ep0
      + 1/16*s^4*T9p6ep0
      - 1/8*s^4*T9p5ep0
      - 3259/4800*s^4*T9p4ep0
      - 102251/129600*s^4*T9p3ep0
      + 1/24*s^4*T8p9ep0
      + 1/24*s^4*T8p8ep0
      + 637/480*s^4*T8p7ep0
      + 1/24*s^4*T8p6ep0
      - 111/80*s^4*T8p4ep0
      - 11/5*s^4*T8p2ep0
      - 1/12*s^4*T8p10ep1
      - 389/400*s^4*T8p10ep0
      - 1/6*s^4*T7p9ep1
      - 11861/2400*s^4*T7p9ep0
      + 113/48*s^4*T7p8ep1
      + 12859/2880*s^4*T7p8ep0
      + 5/4*s^4*T7p7ep1
      + 133973/57600*s^4*T7p7ep0
      + 21/40*s^4*T7p6ep1
      - 21/8*s^4*T7p5ep1
      - 180703/14400*s^4*T7p5ep0
      + 1/24*s^4*T7p16ep1
      + 3403/1800*s^4*T7p16ep0
      - 37/40*s^4*T7p15ep1
      - 5/96*s^4*T7p14ep2
      - 311/480*s^4*T7p14ep1
      - 7/48*s^4*T7p11ep2
      - 31847/28800*s^4*T7p11ep1
      + 330514411/72576000*s^4*T7p11ep0
      + 7/48*s^4*T7p10ep2
      + 31847/28800*s^4*T7p10ep1
      - 253765291/72576000*s^4*T7p10ep0
      + 3444833/648000*s^4*T6p9ep1
      + 1416564949361/51438240000*s^4*T6p9ep0
      - 5/48*s^4*T6p19ep2
      + 2/9*s^4*T6p18ep1
      + 9542244241/51438240000*s^4*T6p18ep0
      - 31/8*s^4*T6p17ep1
      - 3319305583/163296000*s^4*T6p17ep0
      + 1/96*s^4*T6p16ep2
      + 65095901/36288000*s^4*T6p16ep1
      - 7/48*s^4*T6p15ep2
      + 7/16*s^4*T6p14ep2
      + 21269/3200*s^4*T6p14ep1
      + 227174099/6048000*s^4*T6p14ep0
      - 7/24*s^4*T6p13ep2
      - 20807/14400*s^4*T6p13ep1
      - 360245883217/51438240000*s^4*T6p13ep0
      + 3/16*s^4*T6p12ep2
      + 41720567/17496000*s^4*T6p12ep1
      + 1223784768637/53887680000*s^4*T6p12ep0
      - 1/16*s^4*T6p11ep2
      - 11587/14400*s^4*T6p11ep1
      - 10482770051/1469664000*s^4*T6p11ep0
      - 3728603/162000*s^4*T6p10ep1
      - 498269298419/3214890000*s^4*T6p10ep0
      + 13/48*s^4*T5p8ep2
      + 3855835217/1959552000*s^4*T5p8ep1
      - 5161423/17496000*s^4*T5p11ep1
      + 39723309161/19595520000*s^4*T5p11ep0
      + 91/120*s^4*T4LVB7ep1
      - 193/120*s^4*T4LVB6ep1
      + 1/12*s^4*T4LT4ep2
      - 7/16*s^4*T4LT2ep2
      - 49/72*s^4*T3L61ep1
      - 46936863461989/29393280000*s^4*zeta5
      + 32222160226266287/4526565120000*s^4*zeta3
      - 35/32*s^4*zeta3^2
      + 153259/75*s^4*a5
      - 8/3*s^4*a4
      + 5095507837321/839808000*s^4*logm
      + 2/3*s^4*logm*T8p10ep0
      + 4/3*s^4*logm*T7p9ep0
      - 113/6*s^4*logm*T7p8ep0
      - 10*s^4*logm*T7p7ep0
      + 21*s^4*logm*T7p5ep0
      - 1/3*s^4*logm*T7p16ep0
      + 5/12*s^4*logm*T7p14ep1
      + 7/6*s^4*logm*T7p11ep1
      + 31847/3600*s^4*logm*T7p11ep0
      - 7/6*s^4*logm*T7p10ep1
      - 31847/3600*s^4*logm*T7p10ep0
      - 3444833/81000*s^4*logm*T6p9ep0
      - 16/9*s^4*logm*T6p18ep0
      + 31*s^4*logm*T6p17ep0
      - 1/12*s^4*logm*T6p16ep1
      - 7/2*s^4*logm*T6p14ep1
      - 21269/400*s^4*logm*T6p14ep0
      + 7/3*s^4*logm*T6p13ep1
      + 20807/1800*s^4*logm*T6p13ep0
      - 3/2*s^4*logm*T6p12ep1
      - 41720567/2187000*s^4*logm*T6p12ep0
      + 1/2*s^4*logm*T6p11ep1
      + 11587/1800*s^4*logm*T6p11ep0
      + 3728603/20250*s^4*logm*T6p10ep0
      - 13/6*s^4*logm*T5p8ep1
      + 5161423/2187000*s^4*logm*T5p11ep0
      + 929/20*s^4*logm*zeta5
      - 134301779543/78732000*s^4*logm*zeta3
      - 1873/6*s^4*logm^2
      - 14/3*s^4*logm^2*T7p11ep0
      + 14/3*s^4*logm^2*T7p10ep0
      + 14*s^4*logm^2*T6p14ep0
      - 28/3*s^4*logm^2*T6p13ep0
      + 6*s^4*logm^2*T6p12ep0
      - 2*s^4*logm^2*T6p11ep0
      + 178*s^4*logm^2*zeta3
      + 153259/375*s^4*log2*a4
      - 1/9*s^4*log2^4
      + 49/8*s^4*ls5pithird*sqrt3
      + 2641022/164025*s^4*ls4pithird*sqrt3
      - 8*s^4*ls4pithird*sqrt3*logm
      - 3*s^4*ls4pithird*sqrt3*log3
      - 243/32*s^4*ls5p*sqrt3
      - 100189595472101/251475840000*s^4*ls3*sqrt3
      + 1320511/6075*s^4*ls3*sqrt3*logm
      - 54*s^4*ls3*sqrt3*logm^2
      + 1320511/16200*s^4*ls3*sqrt3*log3
      - 81/2*s^4*ls3*sqrt3*log3*logm
      - 243/32*s^4*ls3*sqrt3*log3^2
      - 39974347208653607/30177100800000*s^4*ls2*sqrt3
      + 3/4*s^4*ls2*sqrt3*zeta3
      + 3048944117/2916000*s^4*ls2*sqrt3*logm
      - 64*s^4*ls2*sqrt3*logm^2
      + 100189595472101/251475840000*s^4*ls2*sqrt3*log3
      - 1320511/6075*s^4*ls2*sqrt3*log3*logm
      + 54*s^4*ls2*sqrt3*log3*logm^2
      - 1320511/32400*s^4*ls2*sqrt3*log3^2
      + 81/4*s^4*ls2*sqrt3*log3^2*logm
      + 81/32*s^4*ls2*sqrt3*log3^3
      + 393899747/3360000*s^4*ls2^2
      - 55095287/243000*s^4*ls2^2*logm
      + 60*s^4*ls2^2*logm^2
      + 30371753/656100*s^4*pi*sqrt3*zeta3
      - 23*s^4*pi*sqrt3*logm*zeta3
      - 69/8*s^4*pi*sqrt3*log3*zeta3
      + 81/8*s^4*pi*ls4p*sqrt3
      + 175641003620143609/814781721600000*s^4*pi^2
      + 43357499459/5290790400*s^4*pi^2*zeta3
      - 120106167799/881798400*s^4*pi^2*logm
      + 67/36*s^4*pi^2*logm*zeta3
      - 865/54*s^4*pi^2*logm^2
      - 241/120*s^4*pi^2*log2
      - 11/3*s^4*pi^2*log2*logm
      - 31/18*s^4*pi^2*log2^2
      + 153259/13500*s^4*pi^2*log2^3
      - 63/16*s^4*pi^2*ls3*sqrt3
      - 1320511/437400*s^4*pi^2*ls2*sqrt3
      + 3/2*s^4*pi^2*ls2*sqrt3*logm
      + 9/16*s^4*pi^2*ls2*sqrt3*log3
      - 100189595472101/4526565120000*s^4*pi^3*sqrt3
      + 1320511/109350*s^4*pi^3*sqrt3*logm
      - 3*s^4*pi^3*sqrt3*logm^2
      + 1320511/291600*s^4*pi^3*sqrt3*log3
      - 9/4*s^4*pi^3*sqrt3*log3*logm
      - 27/64*s^4*pi^3*sqrt3*log3^2
      - 37756209376560973/814781721600000*s^4*pi^4
      - 1039797557/314928000*s^4*pi^4*logm
      - 223/135*s^4*pi^4*logm^2
      + 10336727/432000*s^4*pi^4*log2
      - 1/9*s^4*pi^5*sqrt3
      - 9053/120960*s^4*pi^6
      + 1369321277/6804000*s^4*c4
      + 8/9*s^4*c4*logm
      - 153259/9000*s^4*c4*log2
      + 28880220663886785181/4190305996800000*s^6
      - 29/90*s^6*T9p7ep0
      - 1/24*s^6*T9p6ep0
      + 1/12*s^6*T9p5ep0
      + 3259/7200*s^6*T9p4ep0
      + 102251/194400*s^6*T9p3ep0
      - 1/36*s^6*T8p9ep0
      - 1/36*s^6*T8p8ep0
      - 637/720*s^6*T8p7ep0
      - 1/36*s^6*T8p6ep0
      + 37/40*s^6*T8p4ep0
      + 22/15*s^6*T8p2ep0
      + 1/18*s^6*T8p10ep1
      + 389/600*s^6*T8p10ep0
      + 1/9*s^6*T7p9ep1
      + 11861/3600*s^6*T7p9ep0
      - 113/72*s^6*T7p8ep1
      - 12859/4320*s^6*T7p8ep0
      - 5/6*s^6*T7p7ep1
      - 133973/86400*s^6*T7p7ep0
      - 7/20*s^6*T7p6ep1
      + 7/4*s^6*T7p5ep1
      + 180703/21600*s^6*T7p5ep0
      - 1/36*s^6*T7p16ep1
      - 3403/2700*s^6*T7p16ep0
      + 37/60*s^6*T7p15ep1
      + 5/144*s^6*T7p14ep2
      + 311/720*s^6*T7p14ep1
      + 7/72*s^6*T7p11ep2
      + 31847/43200*s^6*T7p11ep1
      - 330514411/108864000*s^6*T7p11ep0
      - 7/72*s^6*T7p10ep2
      - 31847/43200*s^6*T7p10ep1
      + 253765291/108864000*s^6*T7p10ep0
      - 3444833/972000*s^6*T6p9ep1
      - 1416564949361/77157360000*s^6*T6p9ep0
      + 5/72*s^6*T6p19ep2
      - 4/27*s^6*T6p18ep1
      - 9542244241/77157360000*s^6*T6p18ep0
      + 31/12*s^6*T6p17ep1
      + 3319305583/244944000*s^6*T6p17ep0
      - 1/144*s^6*T6p16ep2
      - 65095901/54432000*s^6*T6p16ep1
      + 7/72*s^6*T6p15ep2
      - 7/24*s^6*T6p14ep2
      - 21269/4800*s^6*T6p14ep1
      - 227174099/9072000*s^6*T6p14ep0
      + 7/36*s^6*T6p13ep2
      + 20807/21600*s^6*T6p13ep1
      + 360245883217/77157360000*s^6*T6p13ep0
      - 1/8*s^6*T6p12ep2
      - 41720567/26244000*s^6*T6p12ep1
      - 1223784768637/80831520000*s^6*T6p12ep0
      + 1/24*s^6*T6p11ep2
      + 11587/21600*s^6*T6p11ep1
      + 10482770051/2204496000*s^6*T6p11ep0
      + 3728603/243000*s^6*T6p10ep1
      + 498269298419/4822335000*s^6*T6p10ep0
      - 13/72*s^6*T5p8ep2
      - 3855835217/2939328000*s^6*T5p8ep1
      + 5161423/26244000*s^6*T5p11ep1
      - 39723309161/29393280000*s^6*T5p11ep0
      - 91/180*s^6*T4LVB7ep1
      + 193/180*s^6*T4LVB6ep1
      - 1/18*s^6*T4LT4ep2
      + 7/24*s^6*T4LT2ep2
      + 49/108*s^6*T3L61ep1
      + 46936863461989/44089920000*s^6*zeta5
      - 32222160226266287/6789847680000*s^6*zeta3
      + 35/48*s^6*zeta3^2
      - 306518/225*s^6*a5
      + 16/9*s^6*a4
      - 5095507837321/1259712000*s^6*logm
      - 4/9*s^6*logm*T8p10ep0
      - 8/9*s^6*logm*T7p9ep0
      + 113/9*s^6*logm*T7p8ep0
      + 20/3*s^6*logm*T7p7ep0
      - 14*s^6*logm*T7p5ep0
      + 2/9*s^6*logm*T7p16ep0
      - 5/18*s^6*logm*T7p14ep1
      - 7/9*s^6*logm*T7p11ep1
      - 31847/5400*s^6*logm*T7p11ep0
      + 7/9*s^6*logm*T7p10ep1
      + 31847/5400*s^6*logm*T7p10ep0
      + 3444833/121500*s^6*logm*T6p9ep0
      + 32/27*s^6*logm*T6p18ep0
      - 62/3*s^6*logm*T6p17ep0
      + 1/18*s^6*logm*T6p16ep1
      + 7/3*s^6*logm*T6p14ep1
      + 21269/600*s^6*logm*T6p14ep0
      - 14/9*s^6*logm*T6p13ep1
      - 20807/2700*s^6*logm*T6p13ep0
      + s^6*logm*T6p12ep1
      + 41720567/3280500*s^6*logm*T6p12ep0
      - 1/3*s^6*logm*T6p11ep1
      - 11587/2700*s^6*logm*T6p11ep0
      - 3728603/30375*s^6*logm*T6p10ep0
      + 13/9*s^6*logm*T5p8ep1
      - 5161423/3280500*s^6*logm*T5p11ep0
      - 929/30*s^6*logm*zeta5
      + 134301779543/118098000*s^6*logm*zeta3
      + 1873/9*s^6*logm^2
      + 28/9*s^6*logm^2*T7p11ep0
      - 28/9*s^6*logm^2*T7p10ep0
      - 28/3*s^6*logm^2*T6p14ep0
      + 56/9*s^6*logm^2*T6p13ep0
      - 4*s^6*logm^2*T6p12ep0
      + 4/3*s^6*logm^2*T6p11ep0
      - 356/3*s^6*logm^2*zeta3
      - 306518/1125*s^6*log2*a4
      + 2/27*s^6*log2^4
      - 49/12*s^6*ls5pithird*sqrt3
      - 5282044/492075*s^6*ls4pithird*sqrt3
      + 16/3*s^6*ls4pithird*sqrt3*logm
      + 2*s^6*ls4pithird*sqrt3*log3
      + 81/16*s^6*ls5p*sqrt3
      + 100189595472101/377213760000*s^6*ls3*sqrt3
      - 2641022/18225*s^6*ls3*sqrt3*logm
      + 36*s^6*ls3*sqrt3*logm^2
      - 1320511/24300*s^6*ls3*sqrt3*log3
      + 27*s^6*ls3*sqrt3*log3*logm
      + 81/16*s^6*ls3*sqrt3*log3^2
      + 39974347208653607/45265651200000*s^6*ls2*sqrt3
      - 1/2*s^6*ls2*sqrt3*zeta3
      - 3048944117/4374000*s^6*ls2*sqrt3*logm
      + 128/3*s^6*ls2*sqrt3*logm^2
      - 100189595472101/377213760000*s^6*ls2*sqrt3*log3
      + 2641022/18225*s^6*ls2*sqrt3*log3*logm
      - 36*s^6*ls2*sqrt3*log3*logm^2
      + 1320511/48600*s^6*ls2*sqrt3*log3^2
      - 27/2*s^6*ls2*sqrt3*log3^2*logm
      - 27/16*s^6*ls2*sqrt3*log3^3
      - 393899747/5040000*s^6*ls2^2
      + 55095287/364500*s^6*ls2^2*logm
      - 40*s^6*ls2^2*logm^2
      - 30371753/984150*s^6*pi*sqrt3*zeta3
      + 46/3*s^6*pi*sqrt3*logm*zeta3
      + 23/4*s^6*pi*sqrt3*log3*zeta3
      - 27/4*s^6*pi*ls4p*sqrt3
      - 175641003620143609/1222172582400000*s^6*pi^2
      - 43357499459/7936185600*s^6*pi^2*zeta3
      + 120106167799/1322697600*s^6*pi^2*logm
      - 67/54*s^6*pi^2*logm*zeta3
      + 865/81*s^6*pi^2*logm^2
      + 241/180*s^6*pi^2*log2
      + 22/9*s^6*pi^2*log2*logm
      + 31/27*s^6*pi^2*log2^2
      - 153259/20250*s^6*pi^2*log2^3
      + 21/8*s^6*pi^2*ls3*sqrt3
      + 1320511/656100*s^6*pi^2*ls2*sqrt3
      - s^6*pi^2*ls2*sqrt3*logm
      - 3/8*s^6*pi^2*ls2*sqrt3*log3
      + 100189595472101/6789847680000*s^6*pi^3*sqrt3
      - 1320511/164025*s^6*pi^3*sqrt3*logm
      + 2*s^6*pi^3*sqrt3*logm^2
      - 1320511/437400*s^6*pi^3*sqrt3*log3
      + 3/2*s^6*pi^3*sqrt3*log3*logm
      + 9/32*s^6*pi^3*sqrt3*log3^2
      + 37756209376560973/1222172582400000*s^6*pi^4
      + 1039797557/472392000*s^6*pi^4*logm
      + 446/405*s^6*pi^4*logm^2
      - 10336727/648000*s^6*pi^4*log2
      + 2/27*s^6*pi^5*sqrt3
      + 9053/181440*s^6*pi^6
      - 1369321277/10206000*s^6*c4
      - 16/27*s^6*c4*logm
      + 153259/13500*s^6*c4*log2
      - 28880220663886785181/16761223987200000*s^8
      + 29/360*s^8*T9p7ep0
      + 1/96*s^8*T9p6ep0
      - 1/48*s^8*T9p5ep0
      - 3259/28800*s^8*T9p4ep0
      - 102251/777600*s^8*T9p3ep0
      + 1/144*s^8*T8p9ep0
      + 1/144*s^8*T8p8ep0
      + 637/2880*s^8*T8p7ep0
      + 1/144*s^8*T8p6ep0
      - 37/160*s^8*T8p4ep0
      - 11/30*s^8*T8p2ep0
      - 1/72*s^8*T8p10ep1
      - 389/2400*s^8*T8p10ep0
      - 1/36*s^8*T7p9ep1
      - 11861/14400*s^8*T7p9ep0
      + 113/288*s^8*T7p8ep1
      + 12859/17280*s^8*T7p8ep0
      + 5/24*s^8*T7p7ep1
      + 133973/345600*s^8*T7p7ep0
      + 7/80*s^8*T7p6ep1
      - 7/16*s^8*T7p5ep1
      - 180703/86400*s^8*T7p5ep0
      + 1/144*s^8*T7p16ep1
      + 3403/10800*s^8*T7p16ep0
      - 37/240*s^8*T7p15ep1
      - 5/576*s^8*T7p14ep2
      - 311/2880*s^8*T7p14ep1
      - 7/288*s^8*T7p11ep2
      - 31847/172800*s^8*T7p11ep1
      + 330514411/435456000*s^8*T7p11ep0
      + 7/288*s^8*T7p10ep2
      + 31847/172800*s^8*T7p10ep1
      - 253765291/435456000*s^8*T7p10ep0
      + 3444833/3888000*s^8*T6p9ep1
      + 1416564949361/308629440000*s^8*T6p9ep0
      - 5/288*s^8*T6p19ep2
      + 1/27*s^8*T6p18ep1
      + 9542244241/308629440000*s^8*T6p18ep0
      - 31/48*s^8*T6p17ep1
      - 3319305583/979776000*s^8*T6p17ep0
      + 1/576*s^8*T6p16ep2
      + 65095901/217728000*s^8*T6p16ep1
      - 7/288*s^8*T6p15ep2
      + 7/96*s^8*T6p14ep2
      + 21269/19200*s^8*T6p14ep1
      + 227174099/36288000*s^8*T6p14ep0
      - 7/144*s^8*T6p13ep2
      - 20807/86400*s^8*T6p13ep1
      - 360245883217/308629440000*s^8*T6p13ep0
      + 1/32*s^8*T6p12ep2
      + 41720567/104976000*s^8*T6p12ep1
      + 1223784768637/323326080000*s^8*T6p12ep0
      - 1/96*s^8*T6p11ep2
      - 11587/86400*s^8*T6p11ep1
      - 10482770051/8817984000*s^8*T6p11ep0
      - 3728603/972000*s^8*T6p10ep1
      - 498269298419/19289340000*s^8*T6p10ep0
      + 13/288*s^8*T5p8ep2
      + 3855835217/11757312000*s^8*T5p8ep1
      - 5161423/104976000*s^8*T5p11ep1
      + 39723309161/117573120000*s^8*T5p11ep0
      + 91/720*s^8*T4LVB7ep1
      - 193/720*s^8*T4LVB6ep1
      + 1/72*s^8*T4LT4ep2
      - 7/96*s^8*T4LT2ep2
      - 49/432*s^8*T3L61ep1
      - 46936863461989/176359680000*s^8*zeta5
      + 32222160226266287/27159390720000*s^8*zeta3
      - 35/192*s^8*zeta3^2
      + 153259/450*s^8*a5
      - 4/9*s^8*a4
      + 5095507837321/5038848000*s^8*logm
      + 1/9*s^8*logm*T8p10ep0
      + 2/9*s^8*logm*T7p9ep0
      - 113/36*s^8*logm*T7p8ep0
      - 5/3*s^8*logm*T7p7ep0
      + 7/2*s^8*logm*T7p5ep0
      - 1/18*s^8*logm*T7p16ep0
      + 5/72*s^8*logm*T7p14ep1
      + 7/36*s^8*logm*T7p11ep1
      + 31847/21600*s^8*logm*T7p11ep0
      - 7/36*s^8*logm*T7p10ep1
      - 31847/21600*s^8*logm*T7p10ep0
      - 3444833/486000*s^8*logm*T6p9ep0
      - 8/27*s^8*logm*T6p18ep0
      + 31/6*s^8*logm*T6p17ep0
      - 1/72*s^8*logm*T6p16ep1
      - 7/12*s^8*logm*T6p14ep1
      - 21269/2400*s^8*logm*T6p14ep0
      + 7/18*s^8*logm*T6p13ep1
      + 20807/10800*s^8*logm*T6p13ep0
      - 1/4*s^8*logm*T6p12ep1
      - 41720567/13122000*s^8*logm*T6p12ep0
      + 1/12*s^8*logm*T6p11ep1
      + 11587/10800*s^8*logm*T6p11ep0
      + 3728603/121500*s^8*logm*T6p10ep0
      - 13/36*s^8*logm*T5p8ep1
      + 5161423/13122000*s^8*logm*T5p11ep0
      + 929/120*s^8*logm*zeta5
      - 134301779543/472392000*s^8*logm*zeta3
      - 1873/36*s^8*logm^2
      - 7/9*s^8*logm^2*T7p11ep0
      + 7/9*s^8*logm^2*T7p10ep0
      + 7/3*s^8*logm^2*T6p14ep0
      - 14/9*s^8*logm^2*T6p13ep0
      + s^8*logm^2*T6p12ep0
      - 1/3*s^8*logm^2*T6p11ep0
      + 89/3*s^8*logm^2*zeta3
      + 153259/2250*s^8*log2*a4
      - 1/54*s^8*log2^4
      + 49/48*s^8*ls5pithird*sqrt3
      + 1320511/492075*s^8*ls4pithird*sqrt3
      - 4/3*s^8*ls4pithird*sqrt3*logm
      - 1/2*s^8*ls4pithird*sqrt3*log3
      - 81/64*s^8*ls5p*sqrt3
      - 100189595472101/1508855040000*s^8*ls3*sqrt3
      + 1320511/36450*s^8*ls3*sqrt3*logm
      - 9*s^8*ls3*sqrt3*logm^2
      + 1320511/97200*s^8*ls3*sqrt3*log3
      - 27/4*s^8*ls3*sqrt3*log3*logm
      - 81/64*s^8*ls3*sqrt3*log3^2
      - 39974347208653607/181062604800000*s^8*ls2*sqrt3
      + 1/8*s^8*ls2*sqrt3*zeta3
      + 3048944117/17496000*s^8*ls2*sqrt3*logm
      - 32/3*s^8*ls2*sqrt3*logm^2
      + 100189595472101/1508855040000*s^8*ls2*sqrt3*log3
      - 1320511/36450*s^8*ls2*sqrt3*log3*logm
      + 9*s^8*ls2*sqrt3*log3*logm^2
      - 1320511/194400*s^8*ls2*sqrt3*log3^2
      + 27/8*s^8*ls2*sqrt3*log3^2*logm
      + 27/64*s^8*ls2*sqrt3*log3^3
      + 393899747/20160000*s^8*ls2^2
      - 55095287/1458000*s^8*ls2^2*logm
      + 10*s^8*ls2^2*logm^2
      + 30371753/3936600*s^8*pi*sqrt3*zeta3
      - 23/6*s^8*pi*sqrt3*logm*zeta3
      - 23/16*s^8*pi*sqrt3*log3*zeta3
      + 27/16*s^8*pi*ls4p*sqrt3
      + 175641003620143609/4888690329600000*s^8*pi^2
      + 43357499459/31744742400*s^8*pi^2*zeta3
      - 120106167799/5290790400*s^8*pi^2*logm
      + 67/216*s^8*pi^2*logm*zeta3
      - 865/324*s^8*pi^2*logm^2
      - 241/720*s^8*pi^2*log2
      - 11/18*s^8*pi^2*log2*logm
      - 31/108*s^8*pi^2*log2^2
      + 153259/81000*s^8*pi^2*log2^3
      - 21/32*s^8*pi^2*ls3*sqrt3
      - 1320511/2624400*s^8*pi^2*ls2*sqrt3
      + 1/4*s^8*pi^2*ls2*sqrt3*logm
      + 3/32*s^8*pi^2*ls2*sqrt3*log3
      - 100189595472101/27159390720000*s^8*pi^3*sqrt3
      + 1320511/656100*s^8*pi^3*sqrt3*logm
      - 1/2*s^8*pi^3*sqrt3*logm^2
      + 1320511/1749600*s^8*pi^3*sqrt3*log3
      - 3/8*s^8*pi^3*sqrt3*log3*logm
      - 9/128*s^8*pi^3*sqrt3*log3^2
      - 37756209376560973/4888690329600000*s^8*pi^4
      - 1039797557/1889568000*s^8*pi^4*logm
      - 223/810*s^8*pi^4*logm^2
      + 10336727/2592000*s^8*pi^4*log2
      - 1/54*s^8*pi^5*sqrt3
      - 9053/725760*s^8*pi^6
      + 1369321277/40824000*s^8*c4
      + 4/27*s^8*c4*logm
      - 153259/54000*s^8*c4*log2
      - 1320511/145800*ls4*sqrt3
      + 9/2*ls4*sqrt3*logm
      + 27/16*ls4*sqrt3*log3
      + 1320511/36450*ls4*s^2*sqrt3
      - 18*ls4*s^2*sqrt3*logm
      - 27/4*ls4*s^2*sqrt3*log3
      - 1320511/24300*ls4*s^4*sqrt3
      + 27*ls4*s^4*sqrt3*logm
      + 81/8*ls4*s^4*sqrt3*log3
      + 1320511/36450*ls4*s^6*sqrt3
      - 18*ls4*s^6*sqrt3*logm
      - 27/4*ls4*s^6*sqrt3*log3
      - 1320511/145800*ls4*s^8*sqrt3
      + 9/2*ls4*s^8*sqrt3*logm
      + 27/16*ls4*s^8*sqrt3*log3
      - 27/32*ls5*sqrt3
      + 27/8*ls5*s^2*sqrt3
      - 81/16*ls5*s^4*sqrt3
      + 27/8*ls5*s^6*sqrt3
      - 27/32*ls5*s^8*sqrt3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^3*ep^-2 * (
      - 13/576
      + 1/144*T7p11ep0
      - 1/144*T7p10ep0
      - 1/48*T6p14ep0
      + 1/72*T6p13ep0
      - 1/48*T6p12ep0
      + 1/144*T6p11ep0
      - 371/1296*zeta3
      + 3/16*ls3*sqrt3
      + 1/3*ls2*sqrt3
      - 3/16*ls2*sqrt3*log3
      - 1/8*ls2^2
      + 91/5184*pi^2
      + 1/96*pi^3*sqrt3
      + 19/6480*pi^4
      + 13/144*s^2
      - 1/36*s^2*T7p11ep0
      + 1/36*s^2*T7p10ep0
      + 1/12*s^2*T6p14ep0
      - 1/18*s^2*T6p13ep0
      + 1/12*s^2*T6p12ep0
      - 1/36*s^2*T6p11ep0
      + 371/324*s^2*zeta3
      - 3/4*s^2*ls3*sqrt3
      - 4/3*s^2*ls2*sqrt3
      + 3/4*s^2*ls2*sqrt3*log3
      + 1/2*s^2*ls2^2
      - 91/1296*s^2*pi^2
      - 1/24*s^2*pi^3*sqrt3
      - 19/1620*s^2*pi^4
      - 13/96*s^4
      + 1/24*s^4*T7p11ep0
      - 1/24*s^4*T7p10ep0
      - 1/8*s^4*T6p14ep0
      + 1/12*s^4*T6p13ep0
      - 1/8*s^4*T6p12ep0
      + 1/24*s^4*T6p11ep0
      - 371/216*s^4*zeta3
      + 9/8*s^4*ls3*sqrt3
      + 2*s^4*ls2*sqrt3
      - 9/8*s^4*ls2*sqrt3*log3
      - 3/4*s^4*ls2^2
      + 91/864*s^4*pi^2
      + 1/16*s^4*pi^3*sqrt3
      + 19/1080*s^4*pi^4
      + 13/144*s^6
      - 1/36*s^6*T7p11ep0
      + 1/36*s^6*T7p10ep0
      + 1/12*s^6*T6p14ep0
      - 1/18*s^6*T6p13ep0
      + 1/12*s^6*T6p12ep0
      - 1/36*s^6*T6p11ep0
      + 371/324*s^6*zeta3
      - 3/4*s^6*ls3*sqrt3
      - 4/3*s^6*ls2*sqrt3
      + 3/4*s^6*ls2*sqrt3*log3
      + 1/2*s^6*ls2^2
      - 91/1296*s^6*pi^2
      - 1/24*s^6*pi^3*sqrt3
      - 19/1620*s^6*pi^4
      - 13/576*s^8
      + 1/144*s^8*T7p11ep0
      - 1/144*s^8*T7p10ep0
      - 1/48*s^8*T6p14ep0
      + 1/72*s^8*T6p13ep0
      - 1/48*s^8*T6p12ep0
      + 1/144*s^8*T6p11ep0
      - 371/1296*s^8*zeta3
      + 3/16*s^8*ls3*sqrt3
      + 1/3*s^8*ls2*sqrt3
      - 3/16*s^8*ls2*sqrt3*log3
      - 1/8*s^8*ls2^2
      + 91/5184*s^8*pi^2
      + 1/96*s^8*pi^3*sqrt3
      + 19/6480*s^8*pi^4
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^3*ep^-1 * (
      + 1992315489571/20155392000
      + 1/36*T7p9ep0
      - 227/720*T7p8ep0
      - 7/40*T7p7ep0
      + 7/20*T7p5ep0
      - 1/72*T7p16ep0
      - 5/288*T7p14ep1
      + 1/144*T7p11ep1
      + 463/28800*T7p11ep0
      - 1/144*T7p10ep1
      - 463/28800*T7p10ep0
      - 321583/486000*T6p9ep0
      - 1/27*T6p18ep0
      + 21/40*T6p17ep0
      - 1/288*T6p16ep1
      - 1/48*T6p14ep1
      - 4183/9600*T6p14ep0
      + 1/72*T6p13ep1
      - 2771/43200*T6p13ep0
      - 1/48*T6p12ep1
      - 6760157/52488000*T6p12ep0
      + 1/144*T6p11ep1
      + 2129/43200*T6p11ep0
      + 726371/243000*T6p10ep0
      + 1/96*T5p8ep1
      - 1413601/26244000*T5p11ep0
      + 1007/720*zeta5
      - 9073305607/377913600*zeta3
      + 13/72*logm
      - 1/18*logm*T7p11ep0
      + 1/18*logm*T7p10ep0
      + 1/6*logm*T6p14ep0
      - 1/9*logm*T6p13ep0
      + 1/6*logm*T6p12ep0
      - 1/18*logm*T6p11ep0
      + 371/162*logm*zeta3
      - 1/9*ls4pithird*sqrt3
      + 6826237/5832000*ls3*sqrt3
      - 3/2*ls3*sqrt3*logm
      - 9/16*ls3*sqrt3*log3
      + 164773819/11664000*ls2*sqrt3
      - 8/3*ls2*sqrt3*logm
      - 6826237/5832000*ls2*sqrt3*log3
      + 3/2*ls2*sqrt3*log3*logm
      + 9/32*ls2*sqrt3*log3^2
      + 515263/5832000*ls2^2
      + ls2^2*logm
      - 23/72*pi*sqrt3*zeta3
      - 43677152747/15116544000*pi^2
      - 131/2592*pi^2*zeta3
      - 91/648*pi^2*logm
      + 1/48*pi^2*ls2*sqrt3
      + 6826237/104976000*pi^3*sqrt3
      - 1/12*pi^3*sqrt3*logm
      - 1/32*pi^3*sqrt3*log3
      - 3443852191/37791360000*pi^4
      - 19/810*pi^4*logm
      + 1/27*c4
      - 1992315489571/5038848000*s^2
      - 1/9*s^2*T7p9ep0
      + 227/180*s^2*T7p8ep0
      + 7/10*s^2*T7p7ep0
      - 7/5*s^2*T7p5ep0
      + 1/18*s^2*T7p16ep0
      + 5/72*s^2*T7p14ep1
      - 1/36*s^2*T7p11ep1
      - 463/7200*s^2*T7p11ep0
      + 1/36*s^2*T7p10ep1
      + 463/7200*s^2*T7p10ep0
      + 321583/121500*s^2*T6p9ep0
      + 4/27*s^2*T6p18ep0
      - 21/10*s^2*T6p17ep0
      + 1/72*s^2*T6p16ep1
      + 1/12*s^2*T6p14ep1
      + 4183/2400*s^2*T6p14ep0
      - 1/18*s^2*T6p13ep1
      + 2771/10800*s^2*T6p13ep0
      + 1/12*s^2*T6p12ep1
      + 6760157/13122000*s^2*T6p12ep0
      - 1/36*s^2*T6p11ep1
      - 2129/10800*s^2*T6p11ep0
      - 726371/60750*s^2*T6p10ep0
      - 1/24*s^2*T5p8ep1
      + 1413601/6561000*s^2*T5p11ep0
      - 1007/180*s^2*zeta5
      + 9073305607/94478400*s^2*zeta3
      - 13/18*s^2*logm
      + 2/9*s^2*logm*T7p11ep0
      - 2/9*s^2*logm*T7p10ep0
      - 2/3*s^2*logm*T6p14ep0
      + 4/9*s^2*logm*T6p13ep0
      - 2/3*s^2*logm*T6p12ep0
      + 2/9*s^2*logm*T6p11ep0
      - 742/81*s^2*logm*zeta3
      + 4/9*s^2*ls4pithird*sqrt3
      - 6826237/1458000*s^2*ls3*sqrt3
      + 6*s^2*ls3*sqrt3*logm
      + 9/4*s^2*ls3*sqrt3*log3
      - 164773819/2916000*s^2*ls2*sqrt3
      + 32/3*s^2*ls2*sqrt3*logm
      + 6826237/1458000*s^2*ls2*sqrt3*log3
      - 6*s^2*ls2*sqrt3*log3*logm
      - 9/8*s^2*ls2*sqrt3*log3^2
      - 515263/1458000*s^2*ls2^2
      - 4*s^2*ls2^2*logm
      + 23/18*s^2*pi*sqrt3*zeta3
      + 43677152747/3779136000*s^2*pi^2
      + 131/648*s^2*pi^2*zeta3
      + 91/162*s^2*pi^2*logm
      - 1/12*s^2*pi^2*ls2*sqrt3
      - 6826237/26244000*s^2*pi^3*sqrt3
      + 1/3*s^2*pi^3*sqrt3*logm
      + 1/8*s^2*pi^3*sqrt3*log3
      + 3443852191/9447840000*s^2*pi^4
      + 38/405*s^2*pi^4*logm
      - 4/27*s^2*c4
      + 1992315489571/3359232000*s^4
      + 1/6*s^4*T7p9ep0
      - 227/120*s^4*T7p8ep0
      - 21/20*s^4*T7p7ep0
      + 21/10*s^4*T7p5ep0
      - 1/12*s^4*T7p16ep0
      - 5/48*s^4*T7p14ep1
      + 1/24*s^4*T7p11ep1
      + 463/4800*s^4*T7p11ep0
      - 1/24*s^4*T7p10ep1
      - 463/4800*s^4*T7p10ep0
      - 321583/81000*s^4*T6p9ep0
      - 2/9*s^4*T6p18ep0
      + 63/20*s^4*T6p17ep0
      - 1/48*s^4*T6p16ep1
      - 1/8*s^4*T6p14ep1
      - 4183/1600*s^4*T6p14ep0
      + 1/12*s^4*T6p13ep1
      - 2771/7200*s^4*T6p13ep0
      - 1/8*s^4*T6p12ep1
      - 6760157/8748000*s^4*T6p12ep0
      + 1/24*s^4*T6p11ep1
      + 2129/7200*s^4*T6p11ep0
      + 726371/40500*s^4*T6p10ep0
      + 1/16*s^4*T5p8ep1
      - 1413601/4374000*s^4*T5p11ep0
      + 1007/120*s^4*zeta5
      - 9073305607/62985600*s^4*zeta3
      + 13/12*s^4*logm
      - 1/3*s^4*logm*T7p11ep0
      + 1/3*s^4*logm*T7p10ep0
      + s^4*logm*T6p14ep0
      - 2/3*s^4*logm*T6p13ep0
      + s^4*logm*T6p12ep0
      - 1/3*s^4*logm*T6p11ep0
      + 371/27*s^4*logm*zeta3
      - 2/3*s^4*ls4pithird*sqrt3
      + 6826237/972000*s^4*ls3*sqrt3
      - 9*s^4*ls3*sqrt3*logm
      - 27/8*s^4*ls3*sqrt3*log3
      + 164773819/1944000*s^4*ls2*sqrt3
      - 16*s^4*ls2*sqrt3*logm
      - 6826237/972000*s^4*ls2*sqrt3*log3
      + 9*s^4*ls2*sqrt3*log3*logm
      + 27/16*s^4*ls2*sqrt3*log3^2
      + 515263/972000*s^4*ls2^2
      + 6*s^4*ls2^2*logm
      - 23/12*s^4*pi*sqrt3*zeta3
      - 43677152747/2519424000*s^4*pi^2
      - 131/432*s^4*pi^2*zeta3
      - 91/108*s^4*pi^2*logm
      + 1/8*s^4*pi^2*ls2*sqrt3
      + 6826237/17496000*s^4*pi^3*sqrt3
      - 1/2*s^4*pi^3*sqrt3*logm
      - 3/16*s^4*pi^3*sqrt3*log3
      - 3443852191/6298560000*s^4*pi^4
      - 19/135*s^4*pi^4*logm
      + 2/9*s^4*c4
      - 1992315489571/5038848000*s^6
      - 1/9*s^6*T7p9ep0
      + 227/180*s^6*T7p8ep0
      + 7/10*s^6*T7p7ep0
      - 7/5*s^6*T7p5ep0
      + 1/18*s^6*T7p16ep0
      + 5/72*s^6*T7p14ep1
      - 1/36*s^6*T7p11ep1
      - 463/7200*s^6*T7p11ep0
      + 1/36*s^6*T7p10ep1
      + 463/7200*s^6*T7p10ep0
      + 321583/121500*s^6*T6p9ep0
      + 4/27*s^6*T6p18ep0
      - 21/10*s^6*T6p17ep0
      + 1/72*s^6*T6p16ep1
      + 1/12*s^6*T6p14ep1
      + 4183/2400*s^6*T6p14ep0
      - 1/18*s^6*T6p13ep1
      + 2771/10800*s^6*T6p13ep0
      + 1/12*s^6*T6p12ep1
      + 6760157/13122000*s^6*T6p12ep0
      - 1/36*s^6*T6p11ep1
      - 2129/10800*s^6*T6p11ep0
      - 726371/60750*s^6*T6p10ep0
      - 1/24*s^6*T5p8ep1
      + 1413601/6561000*s^6*T5p11ep0
      - 1007/180*s^6*zeta5
      + 9073305607/94478400*s^6*zeta3
      - 13/18*s^6*logm
      + 2/9*s^6*logm*T7p11ep0
      - 2/9*s^6*logm*T7p10ep0
      - 2/3*s^6*logm*T6p14ep0
      + 4/9*s^6*logm*T6p13ep0
      - 2/3*s^6*logm*T6p12ep0
      + 2/9*s^6*logm*T6p11ep0
      - 742/81*s^6*logm*zeta3
      + 4/9*s^6*ls4pithird*sqrt3
      - 6826237/1458000*s^6*ls3*sqrt3
      + 6*s^6*ls3*sqrt3*logm
      + 9/4*s^6*ls3*sqrt3*log3
      - 164773819/2916000*s^6*ls2*sqrt3
      + 32/3*s^6*ls2*sqrt3*logm
      + 6826237/1458000*s^6*ls2*sqrt3*log3
      - 6*s^6*ls2*sqrt3*log3*logm
      - 9/8*s^6*ls2*sqrt3*log3^2
      - 515263/1458000*s^6*ls2^2
      - 4*s^6*ls2^2*logm
      + 23/18*s^6*pi*sqrt3*zeta3
      + 43677152747/3779136000*s^6*pi^2
      + 131/648*s^6*pi^2*zeta3
      + 91/162*s^6*pi^2*logm
      - 1/12*s^6*pi^2*ls2*sqrt3
      - 6826237/26244000*s^6*pi^3*sqrt3
      + 1/3*s^6*pi^3*sqrt3*logm
      + 1/8*s^6*pi^3*sqrt3*log3
      + 3443852191/9447840000*s^6*pi^4
      + 38/405*s^6*pi^4*logm
      - 4/27*s^6*c4
      + 1992315489571/20155392000*s^8
      + 1/36*s^8*T7p9ep0
      - 227/720*s^8*T7p8ep0
      - 7/40*s^8*T7p7ep0
      + 7/20*s^8*T7p5ep0
      - 1/72*s^8*T7p16ep0
      - 5/288*s^8*T7p14ep1
      + 1/144*s^8*T7p11ep1
      + 463/28800*s^8*T7p11ep0
      - 1/144*s^8*T7p10ep1
      - 463/28800*s^8*T7p10ep0
      - 321583/486000*s^8*T6p9ep0
      - 1/27*s^8*T6p18ep0
      + 21/40*s^8*T6p17ep0
      - 1/288*s^8*T6p16ep1
      - 1/48*s^8*T6p14ep1
      - 4183/9600*s^8*T6p14ep0
      + 1/72*s^8*T6p13ep1
      - 2771/43200*s^8*T6p13ep0
      - 1/48*s^8*T6p12ep1
      - 6760157/52488000*s^8*T6p12ep0
      + 1/144*s^8*T6p11ep1
      + 2129/43200*s^8*T6p11ep0
      + 726371/243000*s^8*T6p10ep0
      + 1/96*s^8*T5p8ep1
      - 1413601/26244000*s^8*T5p11ep0
      + 1007/720*s^8*zeta5
      - 9073305607/377913600*s^8*zeta3
      + 13/72*s^8*logm
      - 1/18*s^8*logm*T7p11ep0
      + 1/18*s^8*logm*T7p10ep0
      + 1/6*s^8*logm*T6p14ep0
      - 1/9*s^8*logm*T6p13ep0
      + 1/6*s^8*logm*T6p12ep0
      - 1/18*s^8*logm*T6p11ep0
      + 371/162*s^8*logm*zeta3
      - 1/9*s^8*ls4pithird*sqrt3
      + 6826237/5832000*s^8*ls3*sqrt3
      - 3/2*s^8*ls3*sqrt3*logm
      - 9/16*s^8*ls3*sqrt3*log3
      + 164773819/11664000*s^8*ls2*sqrt3
      - 8/3*s^8*ls2*sqrt3*logm
      - 6826237/5832000*s^8*ls2*sqrt3*log3
      + 3/2*s^8*ls2*sqrt3*log3*logm
      + 9/32*s^8*ls2*sqrt3*log3^2
      + 515263/5832000*s^8*ls2^2
      + s^8*ls2^2*logm
      - 23/72*s^8*pi*sqrt3*zeta3
      - 43677152747/15116544000*s^8*pi^2
      - 131/2592*s^8*pi^2*zeta3
      - 91/648*s^8*pi^2*logm
      + 1/48*s^8*pi^2*ls2*sqrt3
      + 6826237/104976000*s^8*pi^3*sqrt3
      - 1/12*s^8*pi^3*sqrt3*logm
      - 1/32*s^8*pi^3*sqrt3*log3
      - 3443852191/37791360000*s^8*pi^4
      - 19/810*s^8*pi^4*logm
      + 1/27*s^8*c4
      + 3/8*ls4*sqrt3
      - 3/2*ls4*s^2*sqrt3
      + 9/4*ls4*s^4*sqrt3
      - 3/2*ls4*s^6*sqrt3
      + 3/8*ls4*s^8*sqrt3
   )

   + (MZ/Mt)^8*(alphas/pi)^3*cf^3 * (
      + 11509804928595583939619399/9293173481338306560000
      - 29/360*T9p7ep0
      - 1/144*T9p6ep0
      + 1/72*T9p5ep0
      + 3259/43200*T9p4ep0
      + 102251/1166400*T9p3ep0
      - 1033/1440*T8p7ep0
      - 1/72*T8p6ep0
      + 37/240*T8p4ep0
      + 119/90*T8p2ep0
      - 121/10800*T8p10ep0
      + 1/36*T7p9ep1
      + 3481/4320*T7p9ep0
      - 227/720*T7p8ep1
      - 25817/43200*T7p8ep0
      - 7/40*T7p7ep1
      - 20197/57600*T7p7ep0
      - 7/80*T7p6ep1
      + 7/20*T7p5ep1
      + 68779/43200*T7p5ep0
      - 1/72*T7p16ep1
      - 859/1800*T7p16ep0
      + 2/15*T7p15ep1
      - 5/288*T7p14ep2
      - 1717/10800*T7p14ep1
      + 1/144*T7p11ep2
      + 463/28800*T7p11ep1
      - 488801281/653184000*T7p11ep0
      - 1/144*T7p10ep2
      - 463/28800*T7p10ep1
      + 388464961/653184000*T7p10ep0
      - 321583/486000*T6p9ep1
      - 265324865803/77157360000*T6p9ep0
      - 1/27*T6p18ep1
      + 19956165301/154314720000*T6p18ep0
      + 21/40*T6p17ep1
      + 1380013669/489888000*T6p17ep0
      - 1/288*T6p16ep2
      - 72690053/326592000*T6p16ep1
      - 1/144*T6p15ep2
      - 1/48*T6p14ep2
      - 4183/9600*T6p14ep1
      - 86031133/7776000*T6p14ep0
      + 1/72*T6p13ep2
      - 2771/43200*T6p13ep1
      + 60055503131/30862944000*T6p13ep0
      - 1/48*T6p12ep2
      - 6760157/52488000*T6p12ep1
      - 52124906863/17962560000*T6p12ep0
      + 1/144*T6p11ep2
      + 2129/43200*T6p11ep1
      + 3119317793/4408992000*T6p11ep0
      + 726371/243000*T6p10ep1
      + 375701508403/19289340000*T6p10ep0
      + 1/96*T5p8ep2
      + 1925753533/5878656000*T5p8ep1
      - 1413601/26244000*T5p11ep1
      - 17508879859/6531840000*T5p11ep0
      - 17/30*T4LVB7ep1
      + 11/24*T4LVB6ep1
      - 1/648*T4LT4ep2
      + 7/120*T4LT2ep2
      + 1/8*T3L61ep1
      - 647356375766779/2783963520000*zeta5
      - 189521782361457037040621/229461073613291520000*zeta3
      - 1789/14580*zeta3^2
      + 36745327/447525*a5
      + 3787576992840923/103472706355200*a4
      - 1992315489571/2519424000*logm
      - 2/9*logm*T7p9ep0
      + 227/90*logm*T7p8ep0
      + 7/5*logm*T7p7ep0
      - 14/5*logm*T7p5ep0
      + 1/9*logm*T7p16ep0
      + 5/36*logm*T7p14ep1
      - 1/18*logm*T7p11ep1
      - 463/3600*logm*T7p11ep0
      + 1/18*logm*T7p10ep1
      + 463/3600*logm*T7p10ep0
      + 321583/60750*logm*T6p9ep0
      + 8/27*logm*T6p18ep0
      - 21/5*logm*T6p17ep0
      + 1/36*logm*T6p16ep1
      + 1/6*logm*T6p14ep1
      + 4183/1200*logm*T6p14ep0
      - 1/9*logm*T6p13ep1
      + 2771/5400*logm*T6p13ep0
      + 1/6*logm*T6p12ep1
      + 6760157/6561000*logm*T6p12ep0
      - 1/18*logm*T6p11ep1
      - 2129/5400*logm*T6p11ep0
      - 726371/30375*logm*T6p10ep0
      - 1/12*logm*T5p8ep1
      + 1413601/3280500*logm*T5p11ep0
      - 1007/90*logm*zeta5
      + 9073305607/47239200*logm*zeta3
      - 13/18*logm^2
      + 2/9*logm^2*T7p11ep0
      - 2/9*logm^2*T7p10ep0
      - 2/3*logm^2*T6p14ep0
      + 4/9*logm^2*T6p13ep0
      - 2/3*logm^2*T6p12ep0
      + 2/9*logm^2*T6p11ep0
      - 742/81*logm^2*zeta3
      - 181099/3375*log2*a4
      + 3787576992840923/2483344952524800*log2^4
      - 39203491/13425750*log2^5
      - 49/72*ls5pithird*sqrt3
      - 6826237/9841500*ls4pithird*sqrt3
      + 8/9*ls4pithird*sqrt3*logm
      + 1/3*ls4pithird*sqrt3*log3
      + 27/32*ls5p*sqrt3
      + 56694738463991/754427520000*ls3*sqrt3
      - 6826237/729000*ls3*sqrt3*logm
      + 6*ls3*sqrt3*logm^2
      - 6826237/1944000*ls3*sqrt3*log3
      + 9/2*ls3*sqrt3*log3*logm
      + 27/32*ls3*sqrt3*log3^2
      + 5174967378465209/18106260480000*ls2*sqrt3
      - 1/12*ls2*sqrt3*zeta3
      - 164773819/1458000*ls2*sqrt3*logm
      + 32/3*ls2*sqrt3*logm^2
      - 56694738463991/754427520000*ls2*sqrt3*log3
      + 6826237/729000*ls2*sqrt3*log3*logm
      - 6*ls2*sqrt3*log3*logm^2
      + 6826237/3888000*ls2*sqrt3*log3^2
      - 9/4*ls2*sqrt3*log3^2*logm
      - 9/32*ls2*sqrt3*log3^3
      - 275401163/12757500*ls2^2
      - 515263/729000*ls2^2*logm
      - 4*ls2^2*logm^2
      - 157003451/78732000*pi*sqrt3*zeta3
      + 23/9*pi*sqrt3*logm*zeta3
      + 23/24*pi*sqrt3*log3*zeta3
      - 9/8*pi*ls4p*sqrt3
      - 103902970231911413/3422083230720000*pi^2
      - 186241485181/79361856000*pi^2*zeta3
      + 43677152747/1889568000*pi^2*logm
      + 131/324*pi^2*logm*zeta3
      + 91/162*pi^2*logm^2
      + 28738271/10584000*pi^2*log2
      - 3787576992840923/2483344952524800*pi^2*log2^2
      + 271966273/80554500*pi^2*log2^3
      + 7/16*pi^2*ls3*sqrt3
      + 6826237/52488000*pi^2*ls2*sqrt3
      - 1/6*pi^2*ls2*sqrt3*logm
      - 1/16*pi^2*ls2*sqrt3*log3
      + 56694738463991/13579695360000*pi^3*sqrt3
      - 6826237/13122000*pi^3*sqrt3*logm
      + 1/3*pi^3*sqrt3*logm^2
      - 6826237/34992000*pi^3*sqrt3*log3
      + 1/4*pi^3*sqrt3*log3*logm
      + 3/64*pi^3*sqrt3*log3^2
      + 6900558510150978197893/2212660352699596800000*pi^4
      + 3443852191/4723920000*pi^4*logm
      + 38/405*pi^4*logm^2
      + 13262880557/18044208000*pi^4*log2
      + 1/81*pi^5*sqrt3
      + 18911/1959552*pi^6
      - 473861471/20412000*c4
      - 8/27*c4*logm
      + 181099/81000*c4*log2
      - 3140022012215644940827/648240337704960000*s^2
      + 29/90*s^2*T9p7ep0
      + 1/36*s^2*T9p6ep0
      - 1/18*s^2*T9p5ep0
      - 3259/10800*s^2*T9p4ep0
      - 102251/291600*s^2*T9p3ep0
      + 1033/360*s^2*T8p7ep0
      + 1/18*s^2*T8p6ep0
      - 37/60*s^2*T8p4ep0
      - 238/45*s^2*T8p2ep0
      + 121/2700*s^2*T8p10ep0
      - 1/9*s^2*T7p9ep1
      - 3481/1080*s^2*T7p9ep0
      + 227/180*s^2*T7p8ep1
      + 25817/10800*s^2*T7p8ep0
      + 7/10*s^2*T7p7ep1
      + 20197/14400*s^2*T7p7ep0
      + 7/20*s^2*T7p6ep1
      - 7/5*s^2*T7p5ep1
      - 68779/10800*s^2*T7p5ep0
      + 1/18*s^2*T7p16ep1
      + 859/450*s^2*T7p16ep0
      - 8/15*s^2*T7p15ep1
      + 5/72*s^2*T7p14ep2
      + 1717/2700*s^2*T7p14ep1
      - 1/36*s^2*T7p11ep2
      - 463/7200*s^2*T7p11ep1
      + 488801281/163296000*s^2*T7p11ep0
      + 1/36*s^2*T7p10ep2
      + 463/7200*s^2*T7p10ep1
      - 388464961/163296000*s^2*T7p10ep0
      + 321583/121500*s^2*T6p9ep1
      + 265324865803/19289340000*s^2*T6p9ep0
      + 4/27*s^2*T6p18ep1
      - 19956165301/38578680000*s^2*T6p18ep0
      - 21/10*s^2*T6p17ep1
      - 1380013669/122472000*s^2*T6p17ep0
      + 1/72*s^2*T6p16ep2
      + 72690053/81648000*s^2*T6p16ep1
      + 1/36*s^2*T6p15ep2
      + 1/12*s^2*T6p14ep2
      + 4183/2400*s^2*T6p14ep1
      + 86031133/1944000*s^2*T6p14ep0
      - 1/18*s^2*T6p13ep2
      + 2771/10800*s^2*T6p13ep1
      - 60055503131/7715736000*s^2*T6p13ep0
      + 1/12*s^2*T6p12ep2
      + 6760157/13122000*s^2*T6p12ep1
      + 52124906863/4490640000*s^2*T6p12ep0
      - 1/36*s^2*T6p11ep2
      - 2129/10800*s^2*T6p11ep1
      - 3119317793/1102248000*s^2*T6p11ep0
      - 726371/60750*s^2*T6p10ep1
      - 375701508403/4822335000*s^2*T6p10ep0
      - 1/24*s^2*T5p8ep2
      - 1925753533/1469664000*s^2*T5p8ep1
      + 1413601/6561000*s^2*T5p11ep1
      + 17508879859/1632960000*s^2*T5p11ep0
      + 34/15*s^2*T4LVB7ep1
      - 11/6*s^2*T4LVB6ep1
      + 1/162*s^2*T4LT4ep2
      - 7/30*s^2*T4LT2ep2
      - 1/2*s^2*T3L61ep1
      - 66157200748028017/53591297760000*s^2*zeta5
      + 791104876104373573/228656203776000*s^2*zeta3
      + 1789/3645*s^2*zeta3^2
      + 49116899164/34459425*s^2*a5
      + 351517576793/6616209600*s^2*a4
      + 1992315489571/629856000*s^2*logm
      + 8/9*s^2*logm*T7p9ep0
      - 454/45*s^2*logm*T7p8ep0
      - 28/5*s^2*logm*T7p7ep0
      + 56/5*s^2*logm*T7p5ep0
      - 4/9*s^2*logm*T7p16ep0
      - 5/9*s^2*logm*T7p14ep1
      + 2/9*s^2*logm*T7p11ep1
      + 463/900*s^2*logm*T7p11ep0
      - 2/9*s^2*logm*T7p10ep1
      - 463/900*s^2*logm*T7p10ep0
      - 643166/30375*s^2*logm*T6p9ep0
      - 32/27*s^2*logm*T6p18ep0
      + 84/5*s^2*logm*T6p17ep0
      - 1/9*s^2*logm*T6p16ep1
      - 2/3*s^2*logm*T6p14ep1
      - 4183/300*s^2*logm*T6p14ep0
      + 4/9*s^2*logm*T6p13ep1
      - 2771/1350*s^2*logm*T6p13ep0
      - 2/3*s^2*logm*T6p12ep1
      - 6760157/1640250*s^2*logm*T6p12ep0
      + 2/9*s^2*logm*T6p11ep1
      + 2129/1350*s^2*logm*T6p11ep0
      + 2905484/30375*s^2*logm*T6p10ep0
      + 1/3*s^2*logm*T5p8ep1
      - 1413601/820125*s^2*logm*T5p11ep0
      + 2014/45*s^2*logm*zeta5
      - 9073305607/11809800*s^2*logm*zeta3
      + 26/9*s^2*logm^2
      - 8/9*s^2*logm^2*T7p11ep0
      + 8/9*s^2*logm^2*T7p10ep0
      + 8/3*s^2*logm^2*T6p14ep0
      - 16/9*s^2*logm^2*T6p13ep0
      + 8/3*s^2*logm^2*T6p12ep0
      - 8/9*s^2*logm^2*T6p11ep0
      + 2968/81*s^2*logm^2*zeta3
      + 724396/3375*s^2*log2*a4
      + 351517576793/158789030400*s^2*log2^4
      - 1516969871/516891375*s^2*log2^5
      + 49/18*s^2*ls5pithird*sqrt3
      + 6826237/2460375*s^2*ls4pithird*sqrt3
      - 32/9*s^2*ls4pithird*sqrt3*logm
      - 4/3*s^2*ls4pithird*sqrt3*log3
      - 27/8*s^2*ls5p*sqrt3
      - 56694738463991/188606880000*s^2*ls3*sqrt3
      + 6826237/182250*s^2*ls3*sqrt3*logm
      - 24*s^2*ls3*sqrt3*logm^2
      + 6826237/486000*s^2*ls3*sqrt3*log3
      - 18*s^2*ls3*sqrt3*log3*logm
      - 27/8*s^2*ls3*sqrt3*log3^2
      - 5174967378465209/4526565120000*s^2*ls2*sqrt3
      + 1/3*s^2*ls2*sqrt3*zeta3
      + 164773819/364500*s^2*ls2*sqrt3*logm
      - 128/3*s^2*ls2*sqrt3*logm^2
      + 56694738463991/188606880000*s^2*ls2*sqrt3*log3
      - 6826237/182250*s^2*ls2*sqrt3*log3*logm
      + 24*s^2*ls2*sqrt3*log3*logm^2
      - 6826237/972000*s^2*ls2*sqrt3*log3^2
      + 9*s^2*ls2*sqrt3*log3^2*logm
      + 9/8*s^2*ls2*sqrt3*log3^3
      + 275401163/3189375*s^2*ls2^2
      + 515263/182250*s^2*ls2^2*logm
      + 16*s^2*ls2^2*logm^2
      + 157003451/19683000*s^2*pi*sqrt3*zeta3
      - 92/9*s^2*pi*sqrt3*logm*zeta3
      - 23/6*s^2*pi*sqrt3*log3*zeta3
      + 9/2*s^2*pi*ls4p*sqrt3
      + 103968234611553413/855520807680000*s^2*pi^2
      + 186259855981/19840464000*s^2*pi^2*zeta3
      - 43677152747/472392000*s^2*pi^2*logm
      - 131/81*s^2*pi^2*logm*zeta3
      - 182/81*s^2*pi^2*logm^2
      - 5464723/496125*s^2*pi^2*log2
      - 351517576793/158789030400*s^2*pi^2*log2^2
      + 16830134404/1550674125*s^2*pi^2*log2^3
      - 7/4*s^2*pi^2*ls3*sqrt3
      - 6826237/13122000*s^2*pi^2*ls2*sqrt3
      + 2/3*s^2*pi^2*ls2*sqrt3*logm
      + 1/4*s^2*pi^2*ls2*sqrt3*log3
      - 56694738463991/3394923840000*s^2*pi^3*sqrt3
      + 6826237/3280500*s^2*pi^3*sqrt3*logm
      - 4/3*s^2*pi^3*sqrt3*logm^2
      + 6826237/8748000*s^2*pi^3*sqrt3*log3
      - s^2*pi^3*sqrt3*log3*logm
      - 3/16*s^2*pi^3*sqrt3*log3^2
      - 459479567822935319/28062352281600000*s^2*pi^4
      - 3443852191/1180980000*s^2*pi^4*logm
      - 152/405*s^2*pi^4*logm^2
      + 803544745733/49621572000*s^2*pi^4*log2
      - 4/81*s^2*pi^5*sqrt3
      - 18911/489888*s^2*pi^6
      + 473861471/5103000*s^2*c4
      + 32/27*s^2*c4*logm
      - 181099/20250*s^2*c4*log2
      + 405251709539234311/55870746624000*s^4
      - 29/60*s^4*T9p7ep0
      - 1/24*s^4*T9p6ep0
      + 1/12*s^4*T9p5ep0
      + 3259/7200*s^4*T9p4ep0
      + 102251/194400*s^4*T9p3ep0
      - 1033/240*s^4*T8p7ep0
      - 1/12*s^4*T8p6ep0
      + 37/40*s^4*T8p4ep0
      + 119/15*s^4*T8p2ep0
      - 121/1800*s^4*T8p10ep0
      + 1/6*s^4*T7p9ep1
      + 3481/720*s^4*T7p9ep0
      - 227/120*s^4*T7p8ep1
      - 25817/7200*s^4*T7p8ep0
      - 21/20*s^4*T7p7ep1
      - 20197/9600*s^4*T7p7ep0
      - 21/40*s^4*T7p6ep1
      + 21/10*s^4*T7p5ep1
      + 68779/7200*s^4*T7p5ep0
      - 1/12*s^4*T7p16ep1
      - 859/300*s^4*T7p16ep0
      + 4/5*s^4*T7p15ep1
      - 5/48*s^4*T7p14ep2
      - 1717/1800*s^4*T7p14ep1
      + 1/24*s^4*T7p11ep2
      + 463/4800*s^4*T7p11ep1
      - 488801281/108864000*s^4*T7p11ep0
      - 1/24*s^4*T7p10ep2
      - 463/4800*s^4*T7p10ep1
      + 388464961/108864000*s^4*T7p10ep0
      - 321583/81000*s^4*T6p9ep1
      - 265324865803/12859560000*s^4*T6p9ep0
      - 2/9*s^4*T6p18ep1
      + 19956165301/25719120000*s^4*T6p18ep0
      + 63/20*s^4*T6p17ep1
      + 1380013669/81648000*s^4*T6p17ep0
      - 1/48*s^4*T6p16ep2
      - 72690053/54432000*s^4*T6p16ep1
      - 1/24*s^4*T6p15ep2
      - 1/8*s^4*T6p14ep2
      - 4183/1600*s^4*T6p14ep1
      - 86031133/1296000*s^4*T6p14ep0
      + 1/12*s^4*T6p13ep2
      - 2771/7200*s^4*T6p13ep1
      + 60055503131/5143824000*s^4*T6p13ep0
      - 1/8*s^4*T6p12ep2
      - 6760157/8748000*s^4*T6p12ep1
      - 52124906863/2993760000*s^4*T6p12ep0
      + 1/24*s^4*T6p11ep2
      + 2129/7200*s^4*T6p11ep1
      + 3119317793/734832000*s^4*T6p11ep0
      + 726371/40500*s^4*T6p10ep1
      + 375701508403/3214890000*s^4*T6p10ep0
      + 1/16*s^4*T5p8ep2
      + 1925753533/979776000*s^4*T5p8ep1
      - 1413601/4374000*s^4*T5p11ep1
      - 17508879859/1088640000*s^4*T5p11ep0
      - 17/5*s^4*T4LVB7ep1
      + 11/4*s^4*T4LVB6ep1
      - 1/108*s^4*T4LT4ep2
      + 7/20*s^4*T4LT2ep2
      + 3/4*s^4*T3L61ep1
      + 17686686203407/14696640000*s^4*zeta5
      - 3893814626767427/754427520000*s^4*zeta3
      - 1789/2430*s^4*zeta3^2
      - 362198/225*s^4*a5
      - 24*s^4*a4
      - 1992315489571/419904000*s^4*logm
      - 4/3*s^4*logm*T7p9ep0
      + 227/15*s^4*logm*T7p8ep0
      + 42/5*s^4*logm*T7p7ep0
      - 84/5*s^4*logm*T7p5ep0
      + 2/3*s^4*logm*T7p16ep0
      + 5/6*s^4*logm*T7p14ep1
      - 1/3*s^4*logm*T7p11ep1
      - 463/600*s^4*logm*T7p11ep0
      + 1/3*s^4*logm*T7p10ep1
      + 463/600*s^4*logm*T7p10ep0
      + 321583/10125*s^4*logm*T6p9ep0
      + 16/9*s^4*logm*T6p18ep0
      - 126/5*s^4*logm*T6p17ep0
      + 1/6*s^4*logm*T6p16ep1
      + s^4*logm*T6p14ep1
      + 4183/200*s^4*logm*T6p14ep0
      - 2/3*s^4*logm*T6p13ep1
      + 2771/900*s^4*logm*T6p13ep0
      + s^4*logm*T6p12ep1
      + 6760157/1093500*s^4*logm*T6p12ep0
      - 1/3*s^4*logm*T6p11ep1
      - 2129/900*s^4*logm*T6p11ep0
      - 1452742/10125*s^4*logm*T6p10ep0
      - 1/2*s^4*logm*T5p8ep1
      + 1413601/546750*s^4*logm*T5p11ep0
      - 1007/15*s^4*logm*zeta5
      + 9073305607/7873200*s^4*logm*zeta3
      - 13/3*s^4*logm^2
      + 4/3*s^4*logm^2*T7p11ep0
      - 4/3*s^4*logm^2*T7p10ep0
      - 4*s^4*logm^2*T6p14ep0
      + 8/3*s^4*logm^2*T6p13ep0
      - 4*s^4*logm^2*T6p12ep0
      + 4/3*s^4*logm^2*T6p11ep0
      - 1484/27*s^4*logm^2*zeta3
      - 362198/1125*s^4*log2*a4
      - s^4*log2^4
      - 49/12*s^4*ls5pithird*sqrt3
      - 6826237/1640250*s^4*ls4pithird*sqrt3
      + 16/3*s^4*ls4pithird*sqrt3*logm
      + 2*s^4*ls4pithird*sqrt3*log3
      + 81/16*s^4*ls5p*sqrt3
      + 56694738463991/125737920000*s^4*ls3*sqrt3
      - 6826237/121500*s^4*ls3*sqrt3*logm
      + 36*s^4*ls3*sqrt3*logm^2
      - 6826237/324000*s^4*ls3*sqrt3*log3
      + 27*s^4*ls3*sqrt3*log3*logm
      + 81/16*s^4*ls3*sqrt3*log3^2
      + 5174967378465209/3017710080000*s^4*ls2*sqrt3
      - 1/2*s^4*ls2*sqrt3*zeta3
      - 164773819/243000*s^4*ls2*sqrt3*logm
      + 64*s^4*ls2*sqrt3*logm^2
      - 56694738463991/125737920000*s^4*ls2*sqrt3*log3
      + 6826237/121500*s^4*ls2*sqrt3*log3*logm
      - 36*s^4*ls2*sqrt3*log3*logm^2
      + 6826237/648000*s^4*ls2*sqrt3*log3^2
      - 27/2*s^4*ls2*sqrt3*log3^2*logm
      - 27/16*s^4*ls2*sqrt3*log3^3
      - 275401163/2126250*s^4*ls2^2
      - 515263/121500*s^4*ls2^2*logm
      - 24*s^4*ls2^2*logm^2
      - 157003451/13122000*s^4*pi*sqrt3*zeta3
      + 46/3*s^4*pi*sqrt3*logm*zeta3
      + 23/4*s^4*pi*sqrt3*log3*zeta3
      - 27/4*s^4*pi*ls4p*sqrt3
      - 104045886219556613/570347205120000*s^4*pi^2
      - 186280851181/13226976000*s^4*pi^2*zeta3
      + 43677152747/314928000*s^4*pi^2*logm
      + 131/54*s^4*pi^2*logm*zeta3
      + 91/27*s^4*pi^2*logm^2
      + 3023/180*s^4*pi^2*log2
      + s^4*pi^2*log2^2
      - 181099/20250*s^4*pi^2*log2^3
      + 21/8*s^4*pi^2*ls3*sqrt3
      + 6826237/8748000*s^4*pi^2*ls2*sqrt3
      - s^4*pi^2*ls2*sqrt3*logm
      - 3/8*s^4*pi^2*ls2*sqrt3*log3
      + 56694738463991/2263282560000*s^4*pi^3*sqrt3
      - 6826237/2187000*s^4*pi^3*sqrt3*logm
      + 2*s^4*pi^3*sqrt3*logm^2
      - 6826237/5832000*s^4*pi^3*sqrt3*log3
      + 3/2*s^4*pi^3*sqrt3*log3*logm
      + 9/32*s^4*pi^3*sqrt3*log3^2
      + 1409209304120309/58198694400000*s^4*pi^4
      + 3443852191/787320000*s^4*pi^4*logm
      + 76/135*s^4*pi^4*logm^2
      - 12157847/648000*s^4*pi^4*log2
      + 2/27*s^4*pi^5*sqrt3
      + 18911/326592*s^4*pi^6
      - 473861471/3402000*s^4*c4
      - 16/9*s^4*c4*logm
      + 181099/13500*s^4*c4*log2
      - 405251709539234311/83806119936000*s^6
      + 29/90*s^6*T9p7ep0
      + 1/36*s^6*T9p6ep0
      - 1/18*s^6*T9p5ep0
      - 3259/10800*s^6*T9p4ep0
      - 102251/291600*s^6*T9p3ep0
      + 1033/360*s^6*T8p7ep0
      + 1/18*s^6*T8p6ep0
      - 37/60*s^6*T8p4ep0
      - 238/45*s^6*T8p2ep0
      + 121/2700*s^6*T8p10ep0
      - 1/9*s^6*T7p9ep1
      - 3481/1080*s^6*T7p9ep0
      + 227/180*s^6*T7p8ep1
      + 25817/10800*s^6*T7p8ep0
      + 7/10*s^6*T7p7ep1
      + 20197/14400*s^6*T7p7ep0
      + 7/20*s^6*T7p6ep1
      - 7/5*s^6*T7p5ep1
      - 68779/10800*s^6*T7p5ep0
      + 1/18*s^6*T7p16ep1
      + 859/450*s^6*T7p16ep0
      - 8/15*s^6*T7p15ep1
      + 5/72*s^6*T7p14ep2
      + 1717/2700*s^6*T7p14ep1
      - 1/36*s^6*T7p11ep2
      - 463/7200*s^6*T7p11ep1
      + 488801281/163296000*s^6*T7p11ep0
      + 1/36*s^6*T7p10ep2
      + 463/7200*s^6*T7p10ep1
      - 388464961/163296000*s^6*T7p10ep0
      + 321583/121500*s^6*T6p9ep1
      + 265324865803/19289340000*s^6*T6p9ep0
      + 4/27*s^6*T6p18ep1
      - 19956165301/38578680000*s^6*T6p18ep0
      - 21/10*s^6*T6p17ep1
      - 1380013669/122472000*s^6*T6p17ep0
      + 1/72*s^6*T6p16ep2
      + 72690053/81648000*s^6*T6p16ep1
      + 1/36*s^6*T6p15ep2
      + 1/12*s^6*T6p14ep2
      + 4183/2400*s^6*T6p14ep1
      + 86031133/1944000*s^6*T6p14ep0
      - 1/18*s^6*T6p13ep2
      + 2771/10800*s^6*T6p13ep1
      - 60055503131/7715736000*s^6*T6p13ep0
      + 1/12*s^6*T6p12ep2
      + 6760157/13122000*s^6*T6p12ep1
      + 52124906863/4490640000*s^6*T6p12ep0
      - 1/36*s^6*T6p11ep2
      - 2129/10800*s^6*T6p11ep1
      - 3119317793/1102248000*s^6*T6p11ep0
      - 726371/60750*s^6*T6p10ep1
      - 375701508403/4822335000*s^6*T6p10ep0
      - 1/24*s^6*T5p8ep2
      - 1925753533/1469664000*s^6*T5p8ep1
      + 1413601/6561000*s^6*T5p11ep1
      + 17508879859/1632960000*s^6*T5p11ep0
      + 34/15*s^6*T4LVB7ep1
      - 11/6*s^6*T4LVB6ep1
      + 1/162*s^6*T4LT4ep2
      - 7/30*s^6*T4LT2ep2
      - 1/2*s^6*T3L61ep1
      - 17686686203407/22044960000*s^6*zeta5
      + 3893814626767427/1131641280000*s^6*zeta3
      + 1789/3645*s^6*zeta3^2
      + 724396/675*s^6*a5
      + 16*s^6*a4
      + 1992315489571/629856000*s^6*logm
      + 8/9*s^6*logm*T7p9ep0
      - 454/45*s^6*logm*T7p8ep0
      - 28/5*s^6*logm*T7p7ep0
      + 56/5*s^6*logm*T7p5ep0
      - 4/9*s^6*logm*T7p16ep0
      - 5/9*s^6*logm*T7p14ep1
      + 2/9*s^6*logm*T7p11ep1
      + 463/900*s^6*logm*T7p11ep0
      - 2/9*s^6*logm*T7p10ep1
      - 463/900*s^6*logm*T7p10ep0
      - 643166/30375*s^6*logm*T6p9ep0
      - 32/27*s^6*logm*T6p18ep0
      + 84/5*s^6*logm*T6p17ep0
      - 1/9*s^6*logm*T6p16ep1
      - 2/3*s^6*logm*T6p14ep1
      - 4183/300*s^6*logm*T6p14ep0
      + 4/9*s^6*logm*T6p13ep1
      - 2771/1350*s^6*logm*T6p13ep0
      - 2/3*s^6*logm*T6p12ep1
      - 6760157/1640250*s^6*logm*T6p12ep0
      + 2/9*s^6*logm*T6p11ep1
      + 2129/1350*s^6*logm*T6p11ep0
      + 2905484/30375*s^6*logm*T6p10ep0
      + 1/3*s^6*logm*T5p8ep1
      - 1413601/820125*s^6*logm*T5p11ep0
      + 2014/45*s^6*logm*zeta5
      - 9073305607/11809800*s^6*logm*zeta3
      + 26/9*s^6*logm^2
      - 8/9*s^6*logm^2*T7p11ep0
      + 8/9*s^6*logm^2*T7p10ep0
      + 8/3*s^6*logm^2*T6p14ep0
      - 16/9*s^6*logm^2*T6p13ep0
      + 8/3*s^6*logm^2*T6p12ep0
      - 8/9*s^6*logm^2*T6p11ep0
      + 2968/81*s^6*logm^2*zeta3
      + 724396/3375*s^6*log2*a4
      + 2/3*s^6*log2^4
      + 49/18*s^6*ls5pithird*sqrt3
      + 6826237/2460375*s^6*ls4pithird*sqrt3
      - 32/9*s^6*ls4pithird*sqrt3*logm
      - 4/3*s^6*ls4pithird*sqrt3*log3
      - 27/8*s^6*ls5p*sqrt3
      - 56694738463991/188606880000*s^6*ls3*sqrt3
      + 6826237/182250*s^6*ls3*sqrt3*logm
      - 24*s^6*ls3*sqrt3*logm^2
      + 6826237/486000*s^6*ls3*sqrt3*log3
      - 18*s^6*ls3*sqrt3*log3*logm
      - 27/8*s^6*ls3*sqrt3*log3^2
      - 5174967378465209/4526565120000*s^6*ls2*sqrt3
      + 1/3*s^6*ls2*sqrt3*zeta3
      + 164773819/364500*s^6*ls2*sqrt3*logm
      - 128/3*s^6*ls2*sqrt3*logm^2
      + 56694738463991/188606880000*s^6*ls2*sqrt3*log3
      - 6826237/182250*s^6*ls2*sqrt3*log3*logm
      + 24*s^6*ls2*sqrt3*log3*logm^2
      - 6826237/972000*s^6*ls2*sqrt3*log3^2
      + 9*s^6*ls2*sqrt3*log3^2*logm
      + 9/8*s^6*ls2*sqrt3*log3^3
      + 275401163/3189375*s^6*ls2^2
      + 515263/182250*s^6*ls2^2*logm
      + 16*s^6*ls2^2*logm^2
      + 157003451/19683000*s^6*pi*sqrt3*zeta3
      - 92/9*s^6*pi*sqrt3*logm*zeta3
      - 23/6*s^6*pi*sqrt3*log3*zeta3
      + 9/2*s^6*pi*ls4p*sqrt3
      + 104045886219556613/855520807680000*s^6*pi^2
      + 186280851181/19840464000*s^6*pi^2*zeta3
      - 43677152747/472392000*s^6*pi^2*logm
      - 131/81*s^6*pi^2*logm*zeta3
      - 182/81*s^6*pi^2*logm^2
      - 3023/270*s^6*pi^2*log2
      - 2/3*s^6*pi^2*log2^2
      + 181099/30375*s^6*pi^2*log2^3
      - 7/4*s^6*pi^2*ls3*sqrt3
      - 6826237/13122000*s^6*pi^2*ls2*sqrt3
      + 2/3*s^6*pi^2*ls2*sqrt3*logm
      + 1/4*s^6*pi^2*ls2*sqrt3*log3
      - 56694738463991/3394923840000*s^6*pi^3*sqrt3
      + 6826237/3280500*s^6*pi^3*sqrt3*logm
      - 4/3*s^6*pi^3*sqrt3*logm^2
      + 6826237/8748000*s^6*pi^3*sqrt3*log3
      - s^6*pi^3*sqrt3*log3*logm
      - 3/16*s^6*pi^3*sqrt3*log3^2
      - 1409209304120309/87298041600000*s^6*pi^4
      - 3443852191/1180980000*s^6*pi^4*logm
      - 152/405*s^6*pi^4*logm^2
      + 12157847/972000*s^6*pi^4*log2
      - 4/81*s^6*pi^5*sqrt3
      - 18911/489888*s^6*pi^6
      + 473861471/5103000*s^6*c4
      + 32/27*s^6*c4*logm
      - 181099/20250*s^6*c4*log2
      + 405251709539234311/335224479744000*s^8
      - 29/360*s^8*T9p7ep0
      - 1/144*s^8*T9p6ep0
      + 1/72*s^8*T9p5ep0
      + 3259/43200*s^8*T9p4ep0
      + 102251/1166400*s^8*T9p3ep0
      - 1033/1440*s^8*T8p7ep0
      - 1/72*s^8*T8p6ep0
      + 37/240*s^8*T8p4ep0
      + 119/90*s^8*T8p2ep0
      - 121/10800*s^8*T8p10ep0
      + 1/36*s^8*T7p9ep1
      + 3481/4320*s^8*T7p9ep0
      - 227/720*s^8*T7p8ep1
      - 25817/43200*s^8*T7p8ep0
      - 7/40*s^8*T7p7ep1
      - 20197/57600*s^8*T7p7ep0
      - 7/80*s^8*T7p6ep1
      + 7/20*s^8*T7p5ep1
      + 68779/43200*s^8*T7p5ep0
      - 1/72*s^8*T7p16ep1
      - 859/1800*s^8*T7p16ep0
      + 2/15*s^8*T7p15ep1
      - 5/288*s^8*T7p14ep2
      - 1717/10800*s^8*T7p14ep1
      + 1/144*s^8*T7p11ep2
      + 463/28800*s^8*T7p11ep1
      - 488801281/653184000*s^8*T7p11ep0
      - 1/144*s^8*T7p10ep2
      - 463/28800*s^8*T7p10ep1
      + 388464961/653184000*s^8*T7p10ep0
      - 321583/486000*s^8*T6p9ep1
      - 265324865803/77157360000*s^8*T6p9ep0
      - 1/27*s^8*T6p18ep1
      + 19956165301/154314720000*s^8*T6p18ep0
      + 21/40*s^8*T6p17ep1
      + 1380013669/489888000*s^8*T6p17ep0
      - 1/288*s^8*T6p16ep2
      - 72690053/326592000*s^8*T6p16ep1
      - 1/144*s^8*T6p15ep2
      - 1/48*s^8*T6p14ep2
      - 4183/9600*s^8*T6p14ep1
      - 86031133/7776000*s^8*T6p14ep0
      + 1/72*s^8*T6p13ep2
      - 2771/43200*s^8*T6p13ep1
      + 60055503131/30862944000*s^8*T6p13ep0
      - 1/48*s^8*T6p12ep2
      - 6760157/52488000*s^8*T6p12ep1
      - 52124906863/17962560000*s^8*T6p12ep0
      + 1/144*s^8*T6p11ep2
      + 2129/43200*s^8*T6p11ep1
      + 3119317793/4408992000*s^8*T6p11ep0
      + 726371/243000*s^8*T6p10ep1
      + 375701508403/19289340000*s^8*T6p10ep0
      + 1/96*s^8*T5p8ep2
      + 1925753533/5878656000*s^8*T5p8ep1
      - 1413601/26244000*s^8*T5p11ep1
      - 17508879859/6531840000*s^8*T5p11ep0
      - 17/30*s^8*T4LVB7ep1
      + 11/24*s^8*T4LVB6ep1
      - 1/648*s^8*T4LT4ep2
      + 7/120*s^8*T4LT2ep2
      + 1/8*s^8*T3L61ep1
      + 17686686203407/88179840000*s^8*zeta5
      - 3893814626767427/4526565120000*s^8*zeta3
      - 1789/14580*s^8*zeta3^2
      - 181099/675*s^8*a5
      - 4*s^8*a4
      - 1992315489571/2519424000*s^8*logm
      - 2/9*s^8*logm*T7p9ep0
      + 227/90*s^8*logm*T7p8ep0
      + 7/5*s^8*logm*T7p7ep0
      - 14/5*s^8*logm*T7p5ep0
      + 1/9*s^8*logm*T7p16ep0
      + 5/36*s^8*logm*T7p14ep1
      - 1/18*s^8*logm*T7p11ep1
      - 463/3600*s^8*logm*T7p11ep0
      + 1/18*s^8*logm*T7p10ep1
      + 463/3600*s^8*logm*T7p10ep0
      + 321583/60750*s^8*logm*T6p9ep0
      + 8/27*s^8*logm*T6p18ep0
      - 21/5*s^8*logm*T6p17ep0
      + 1/36*s^8*logm*T6p16ep1
      + 1/6*s^8*logm*T6p14ep1
      + 4183/1200*s^8*logm*T6p14ep0
      - 1/9*s^8*logm*T6p13ep1
      + 2771/5400*s^8*logm*T6p13ep0
      + 1/6*s^8*logm*T6p12ep1
      + 6760157/6561000*s^8*logm*T6p12ep0
      - 1/18*s^8*logm*T6p11ep1
      - 2129/5400*s^8*logm*T6p11ep0
      - 726371/30375*s^8*logm*T6p10ep0
      - 1/12*s^8*logm*T5p8ep1
      + 1413601/3280500*s^8*logm*T5p11ep0
      - 1007/90*s^8*logm*zeta5
      + 9073305607/47239200*s^8*logm*zeta3
      - 13/18*s^8*logm^2
      + 2/9*s^8*logm^2*T7p11ep0
      - 2/9*s^8*logm^2*T7p10ep0
      - 2/3*s^8*logm^2*T6p14ep0
      + 4/9*s^8*logm^2*T6p13ep0
      - 2/3*s^8*logm^2*T6p12ep0
      + 2/9*s^8*logm^2*T6p11ep0
      - 742/81*s^8*logm^2*zeta3
      - 181099/3375*s^8*log2*a4
      - 1/6*s^8*log2^4
      - 49/72*s^8*ls5pithird*sqrt3
      - 6826237/9841500*s^8*ls4pithird*sqrt3
      + 8/9*s^8*ls4pithird*sqrt3*logm
      + 1/3*s^8*ls4pithird*sqrt3*log3
      + 27/32*s^8*ls5p*sqrt3
      + 56694738463991/754427520000*s^8*ls3*sqrt3
      - 6826237/729000*s^8*ls3*sqrt3*logm
      + 6*s^8*ls3*sqrt3*logm^2
      - 6826237/1944000*s^8*ls3*sqrt3*log3
      + 9/2*s^8*ls3*sqrt3*log3*logm
      + 27/32*s^8*ls3*sqrt3*log3^2
      + 5174967378465209/18106260480000*s^8*ls2*sqrt3
      - 1/12*s^8*ls2*sqrt3*zeta3
      - 164773819/1458000*s^8*ls2*sqrt3*logm
      + 32/3*s^8*ls2*sqrt3*logm^2
      - 56694738463991/754427520000*s^8*ls2*sqrt3*log3
      + 6826237/729000*s^8*ls2*sqrt3*log3*logm
      - 6*s^8*ls2*sqrt3*log3*logm^2
      + 6826237/3888000*s^8*ls2*sqrt3*log3^2
      - 9/4*s^8*ls2*sqrt3*log3^2*logm
      - 9/32*s^8*ls2*sqrt3*log3^3
      - 275401163/12757500*s^8*ls2^2
      - 515263/729000*s^8*ls2^2*logm
      - 4*s^8*ls2^2*logm^2
      - 157003451/78732000*s^8*pi*sqrt3*zeta3
      + 23/9*s^8*pi*sqrt3*logm*zeta3
      + 23/24*s^8*pi*sqrt3*log3*zeta3
      - 9/8*s^8*pi*ls4p*sqrt3
      - 104045886219556613/3422083230720000*s^8*pi^2
      - 186280851181/79361856000*s^8*pi^2*zeta3
      + 43677152747/1889568000*s^8*pi^2*logm
      + 131/324*s^8*pi^2*logm*zeta3
      + 91/162*s^8*pi^2*logm^2
      + 3023/1080*s^8*pi^2*log2
      + 1/6*s^8*pi^2*log2^2
      - 181099/121500*s^8*pi^2*log2^3
      + 7/16*s^8*pi^2*ls3*sqrt3
      + 6826237/52488000*s^8*pi^2*ls2*sqrt3
      - 1/6*s^8*pi^2*ls2*sqrt3*logm
      - 1/16*s^8*pi^2*ls2*sqrt3*log3
      + 56694738463991/13579695360000*s^8*pi^3*sqrt3
      - 6826237/13122000*s^8*pi^3*sqrt3*logm
      + 1/3*s^8*pi^3*sqrt3*logm^2
      - 6826237/34992000*s^8*pi^3*sqrt3*log3
      + 1/4*s^8*pi^3*sqrt3*log3*logm
      + 3/64*s^8*pi^3*sqrt3*log3^2
      + 1409209304120309/349192166400000*s^8*pi^4
      + 3443852191/4723920000*s^8*pi^4*logm
      + 38/405*s^8*pi^4*logm^2
      - 12157847/3888000*s^8*pi^4*log2
      + 1/81*s^8*pi^5*sqrt3
      + 18911/1959552*s^8*pi^6
      - 473861471/20412000*s^8*c4
      - 8/27*s^8*c4*logm
      + 181099/81000*s^8*c4*log2
      + 6826237/2916000*ls4*sqrt3
      - 3*ls4*sqrt3*logm
      - 9/8*ls4*sqrt3*log3
      - 6826237/729000*ls4*s^2*sqrt3
      + 12*ls4*s^2*sqrt3*logm
      + 9/2*ls4*s^2*sqrt3*log3
      + 6826237/486000*ls4*s^4*sqrt3
      - 18*ls4*s^4*sqrt3*logm
      - 27/4*ls4*s^4*sqrt3*log3
      - 6826237/729000*ls4*s^6*sqrt3
      + 12*ls4*s^6*sqrt3*logm
      + 9/2*ls4*s^6*sqrt3*log3
      + 6826237/2916000*ls4*s^8*sqrt3
      - 3*ls4*s^8*sqrt3*logm
      - 9/8*ls4*s^8*sqrt3*log3
      + 9/16*ls5*sqrt3
      - 9/4*ls5*s^2*sqrt3
      + 27/8*ls5*s^4*sqrt3
      - 9/4*ls5*s^6*sqrt3
      + 9/16*ls5*s^8*sqrt3
   )

   + (MZ/Mt)^10 * (
      - 131/4620
      + 296/2079*s^2
      - 2/7*s^4
      + 2/7*s^6
      - 1/7*s^8
      + 1/35*s^10
   )

   + (MZ/Mt)^10*alphas/pi*cf * (
      - 293347979/3143448000
      - 1/210*pi^2
      + 412511/874800*s^2
      + 1/42*s^2*pi^2
      - 1199/1260*s^4
      - 1/21*s^4*pi^2
      + 1199/1260*s^6
      + 1/21*s^6*pi^2
      - 1199/2520*s^8
      - 1/42*s^8*pi^2
      + 1199/12600*s^10
      + 1/210*s^10*pi^2
   )

   + (MZ/Mt)^10*(alphas/pi)^2*cf*tf * (
      - 23054974995287/830628320772096000
      + 5965963/72477573120*zeta3
      - 481/5715360*logMZ
      + 481/5715360*logm
   )

   + (MZ/Mt)^10*(alphas/pi)^2*cf*tf*nl * (
      + 46688372299/742639590000
      - 2/105*zeta3
      - 293347979/4715172000*logm
      + 140167/8731800*pi^2
      - 1/315*pi^2*logm
      - 228335603/723350250*s^2
      + 2/21*s^2*zeta3
      + 412511/1312200*s^2*logm
      - 140867/1746360*s^2*pi^2
      + 1/63*s^2*pi^2*logm
      + 43117/68040*s^4
      - 4/21*s^4*zeta3
      - 1199/1890*s^4*logm
      + 12857/79380*s^4*pi^2
      - 2/63*s^4*pi^2*logm
      - 43117/68040*s^6
      + 4/21*s^6*zeta3
      + 1199/1890*s^6*logm
      - 12857/79380*s^6*pi^2
      + 2/63*s^6*pi^2*logm
      + 43117/136080*s^8
      - 2/21*s^8*zeta3
      - 1199/3780*s^8*logm
      + 12857/158760*s^8*pi^2
      - 1/63*s^8*pi^2*logm
      - 43117/680400*s^10
      + 2/105*s^10*zeta3
      + 1199/18900*s^10*logm
      - 12857/793800*s^10*pi^2
      + 1/315*s^10*pi^2*logm
   )

   + (MZ/Mt)^10*(alphas/pi)^2*cf*nh*tf * (
      - 785923518515155763/50253013406711808000
      + 108700801899/9395240960*zeta3
      + 32429/3457792800*logMZ
      - 1/249480*logMZ^2
      - 806828551/12966723000*logm
      + 1/124740*logm*logMZ
      - 1/249480*logm^2
      - 13738391/1190700*ls2*sqrt3
      - 37727/997920*pi^2
      - 1/315*pi^2*logm
      + 244063111073715667/3768976005503385600*s^2
      - 366834710371/6341787648*s^2*zeta3
      - 32429/5186689200*s^2*logMZ
      + 1/374220*s^2*logMZ^2
      + 195666109/622402704*s^2*logm
      - 1/187110*s^2*logm*logMZ
      + 1/374220*s^2*logm^2
      + 13738391/238140*s^2*ls2*sqrt3
      + 284159/1496880*s^2*pi^2
      + 1/63*s^2*pi^2*logm
      - 52709/476280*s^4
      + 7288/63*s^4*zeta3
      - 1199/1890*s^4*logm
      - 13738391/119070*s^4*ls2*sqrt3
      - 8/21*s^4*pi^2
      - 2/63*s^4*pi^2*logm
      + 52709/476280*s^6
      - 7288/63*s^6*zeta3
      + 1199/1890*s^6*logm
      + 13738391/119070*s^6*ls2*sqrt3
      + 8/21*s^6*pi^2
      + 2/63*s^6*pi^2*logm
      - 52709/952560*s^8
      + 3644/63*s^8*zeta3
      - 1199/3780*s^8*logm
      - 13738391/238140*s^8*ls2*sqrt3
      - 4/21*s^8*pi^2
      - 1/63*s^8*pi^2*logm
      + 52709/4762800*s^10
      - 3644/315*s^10*zeta3
      + 1199/18900*s^10*logm
      + 13738391/1190700*s^10*ls2*sqrt3
      + 4/105*s^10*pi^2
      + 1/315*s^10*pi^2*logm
   )

   + (MZ/Mt)^10*(alphas/pi)^2*cf*nh*tf*i * (
      - 32429/10373378400*s^2*pi
      + 1/374220*s^2*pi*logMZ
      - 1/374220*s^2*pi*logm
      + 32429/7780033800*s^4*pi
      - 1/280665*s^4*pi*logMZ
      + 1/280665*s^4*pi*logm
   )

   + (MZ/Mt)^10*(alphas/pi)^2*cf*ca * (
      - 24719870299089197/2265349965742080000
      - 34329185172719/1171962357350400*zeta3
      + 293347979/1714608000*logm
      - 31433/317520*ls2*sqrt3
      + 27/280*ls2^2
      - 813317/114604875*pi^2
      + 11/1260*pi^2*logm
      - 131/2310*pi^2*log2
      + 3/5600*pi^4
      + 142040928542075681/60679016939520000*s^2
      - 34901029722649/19976631091200*s^2*zeta3
      - 4537621/5248800*s^2*logm
      + 31433/63504*s^2*ls2*sqrt3
      - 27/56*s^2*ls2^2
      + 1608259/45841950*s^2*pi^2
      - 11/252*s^2*pi^2*logm
      + 592/2079*s^2*pi^2*log2
      - 3/1120*s^2*pi^4
      - 39697543/11430720*s^4
      + 49094/19845*s^4*zeta3
      + 13189/7560*s^4*logm
      - 31433/31752*s^4*ls2*sqrt3
      + 27/28*s^4*ls2^2
      - 144869/2083725*s^4*pi^2
      + 11/126*s^4*pi^2*logm
      - 4/7*s^4*pi^2*log2
      + 3/560*s^4*pi^4
      + 39697543/11430720*s^6
      - 49094/19845*s^6*zeta3
      - 13189/7560*s^6*logm
      + 31433/31752*s^6*ls2*sqrt3
      - 27/28*s^6*ls2^2
      + 144869/2083725*s^6*pi^2
      - 11/126*s^6*pi^2*logm
      + 4/7*s^6*pi^2*log2
      - 3/560*s^6*pi^4
      - 39697543/22861440*s^8
      + 24547/19845*s^8*zeta3
      + 13189/15120*s^8*logm
      - 31433/63504*s^8*ls2*sqrt3
      + 27/56*s^8*ls2^2
      - 144869/4167450*s^8*pi^2
      + 11/252*s^8*pi^2*logm
      - 2/7*s^8*pi^2*log2
      + 3/1120*s^8*pi^4
      + 39697543/114307200*s^10
      - 24547/99225*s^10*zeta3
      - 13189/75600*s^10*logm
      + 31433/317520*s^10*ls2*sqrt3
      - 27/280*s^10*ls2^2
      + 144869/20837250*s^10*pi^2
      - 11/1260*s^10*pi^2*logm
      + 2/35*s^10*pi^2*log2
      - 3/5600*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^2*cf^2 * (
      + 1003456450912149823/153820059402240000
      - 19771594827839/3348463878144*zeta3
      + 31433/158760*ls2*sqrt3
      - 27/140*ls2^2
      - 4976687/67914000*pi^2
      + 131/1155*pi^2*log2
      + 1/5040*pi^4
      + 282455341769106833/23597395476480000*s^2
      - 25143018288973/3329438515200*s^2*zeta3
      - 31433/31752*s^2*ls2*sqrt3
      + 27/28*s^2*ls2^2
      + 14991311/40748400*s^2*pi^2
      - 1184/2079*s^2*pi^2*log2
      - 1/1008*s^2*pi^4
      - 7315733/6531840*s^4
      - 155243/39690*s^4*zeta3
      + 31433/15876*s^4*ls2*sqrt3
      - 27/14*s^4*ls2^2
      - 455767/617400*s^4*pi^2
      + 8/7*s^4*pi^2*log2
      + 1/504*s^4*pi^4
      + 7315733/6531840*s^6
      + 155243/39690*s^6*zeta3
      - 31433/15876*s^6*ls2*sqrt3
      + 27/14*s^6*ls2^2
      + 455767/617400*s^6*pi^2
      - 8/7*s^6*pi^2*log2
      - 1/504*s^6*pi^4
      - 7315733/13063680*s^8
      - 155243/79380*s^8*zeta3
      + 31433/31752*s^8*ls2*sqrt3
      - 27/28*s^8*ls2^2
      - 455767/1234800*s^8*pi^2
      + 4/7*s^8*pi^2*log2
      + 1/1008*s^8*pi^4
      + 7315733/65318400*s^10
      + 155243/396900*s^10*zeta3
      - 31433/158760*s^10*ls2*sqrt3
      + 27/140*s^10*ls2^2
      + 455767/6174000*s^10*pi^2
      - 4/35*s^10*pi^2*log2
      - 1/5040*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*d33FF/nc * (
      + 359773180677962111360846969/365738005232225353728000000
      + 81434951220981230239747/51603245888144670720000*zeta3
      + 184976214493811/68669669376000*a4
      - 50403514981/100018800000*logMZ
      + 11897/28350*logMZ*zeta3
      + 50403514981/100018800000*logm
      - 11897/28350*logm*zeta3
      + 184976214493811/1648072065024000*log2^4
      - 184976214493811/1648072065024000*pi^2*log2^2
      - 7648472077178767/197768647802880000*pi^4
      - 292991120410929939812109433/274303503924169015296000000*s^2
      - 82183285685826762604547/38702434416108503040000*s^2*zeta3
      - 184976214493811/51502252032000*s^2*a4
      + 151211128043/300056400000*s^2*logMZ
      - 11897/28350*s^2*logMZ*zeta3
      - 151211128043/300056400000*s^2*logm
      + 11897/28350*s^2*logm*zeta3
      - 184976214493811/1236054048768000*s^2*log2^4
      + 184976214493811/1236054048768000*s^2*pi^2*log2^2
      + 7313275876022159/148326485852160000*s^2*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*d33FF/nc*i * (
      + 151211128043/600112800000*s^2*pi
      - 11897/56700*s^2*pi*zeta3
      - 16801366027/37507050000*s^4*pi
      + 47588/127575*s^4*pi*zeta3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*tf^2*nl * (
      + 259856424061905121/1427170478417510400000
      - 246620419/2609192632320*zeta3
      - 5965963/47563407360*a4
      - 19246021/270050760000*logMZ
      + 19/567000*logMZ^2
      + 106715197900621/3114856202895360000*logm
      + 5965963/54358179840*logm*zeta3
      - 19207/107163000*logm*logMZ
      + 1952/13395375*logm^2
      - 5965963/1141521776640*log2^4
      - 19/2268000*pi^2
      + 5965963/1141521776640*pi^2*log2^2
      + 41761741/19568944742400*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*tf^2*nl^2 * (
      - 379793445434141/5614355300400000
      - 2263/99225*zeta3
      + 46688372299/556979692500*logm
      - 8/315*logm*zeta3
      - 293347979/7072758000*logm^2
      - 4952329/203742000*pi^2
      + 140167/6548850*pi^2*logm
      - 2/945*pi^2*logm^2
      - 19/56700*pi^4
      + 14930272050041/43748223120000*s^2
      + 2263/19845*s^2*zeta3
      - 456671206/1085025375*s^2*logm
      + 8/63*s^2*logm*zeta3
      + 412511/1968300*s^2*logm^2
      + 134349883/1100206800*s^2*pi^2
      - 140867/1309770*s^2*pi^2*logm
      + 2/189*s^2*pi^2*logm^2
      + 19/11340*s^2*pi^4
      - 23581219/34292160*s^4
      - 4526/19845*s^4*zeta3
      + 43117/51030*s^4*logm
      - 16/63*s^4*logm*zeta3
      - 1199/2835*s^4*logm^2
      - 1362217/5556600*s^4*pi^2
      + 12857/59535*s^4*pi^2*logm
      - 4/189*s^4*pi^2*logm^2
      - 19/5670*s^4*pi^4
      + 23581219/34292160*s^6
      + 4526/19845*s^6*zeta3
      - 43117/51030*s^6*logm
      + 16/63*s^6*logm*zeta3
      + 1199/2835*s^6*logm^2
      + 1362217/5556600*s^6*pi^2
      - 12857/59535*s^6*pi^2*logm
      + 4/189*s^6*pi^2*logm^2
      + 19/5670*s^6*pi^4
      - 23581219/68584320*s^8
      - 2263/19845*s^8*zeta3
      + 43117/102060*s^8*logm
      - 8/63*s^8*logm*zeta3
      - 1199/5670*s^8*logm^2
      - 1362217/11113200*s^8*pi^2
      + 12857/119070*s^8*pi^2*logm
      - 2/189*s^8*pi^2*logm^2
      - 19/11340*s^8*pi^4
      + 23581219/342921600*s^10
      + 2263/99225*s^10*zeta3
      - 43117/510300*s^10*logm
      + 8/315*s^10*logm*zeta3
      + 1199/28350*s^10*logm^2
      + 1362217/55566000*s^10*pi^2
      - 12857/595350*s^10*pi^2*logm
      + 2/945*s^10*pi^2*logm^2
      + 19/56700*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*nh*tf^2 * (
      - 629301425533219405529/188637249075444449280000
      + 2354082810749/3895443062784000*zeta3
      - 11009/5898240*a4
      + 752746829725783/327168056033280000*logMZ
      - 77063/47185920*logMZ*zeta3
      - 11941/57629880*logMZ^2
      + 1/12474*logMZ^3
      - 125873229673750093/53842514364334080000*logm
      + 94742539/54358179840*logm*zeta3
      + 22391/74095560*logm*logMZ
      - 1/4158*logm*logMZ^2
      - 12317/129667230*logm^2
      + 1/4158*logm^2*logMZ
      - 1/12474*logm^3
      - 11009/141557760*log2^4
      + 11941/230519520*pi^2
      - 1/16632*pi^2*logMZ
      + 1/16632*pi^2*logm
      + 11009/141557760*pi^2*log2^2
      + 539441/16986931200*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*nh*tf^2*nl * (
      + 342420052850533781619258827/2089520297451076976640000
      + 142/315*T6p14ep0
      + 11322971/8037225*T6p13ep0
      - 33629371097657213209/854360558508441600*zeta3
      - 2620723/1132462080*a4
      + 16455611/8985939039000*logMZ
      + 137/22453200*logMZ^2
      - 1/561330*logMZ^3
      + 726526873123383923/11537681649500160000*logm
      + 65113106957/4227858432*logm*zeta3
      + 391/1296672300*logm*logMZ
      - 6454153703/77800338000*logm^2
      + 1/187110*logm^2*logMZ
      - 1/280665*logm^3
      - 2620723/27179089920*log2^4
      - 13738391/595350*ls3*sqrt3
      - 45986347721/750141000*ls2*sqrt3
      - 13738391/893025*ls2*sqrt3*logm
      + 13738391/595350*ls2*sqrt3*log3
      - 3225150698377/1782335016000*pi^2
      + 1/748440*pi^2*logMZ
      - 189953/6548850*pi^2*logm
      - 4/945*pi^2*logm^2
      + 2620723/27179089920*pi^2*log2^2
      - 13738391/10716300*pi^3*sqrt3
      + 15280940025171913/38834570841292800*pi^4
      - 642022111421747257234167689/783570111544153866240000*s^2
      - 142/63*s^2*T6p14ep0
      - 11322971/1607445*s^2*T6p13ep0
      + 4203246935182288541/21359013962711040*s^2*zeta3
      + 360403/84934656*s^2*a4
      - 16455611/13478908558500*s^2*logMZ
      - 137/33679800*s^2*logMZ^2
      + 1/841995*s^2*logMZ^3
      - 2836989965327793799/8480196012382617600*s^2*logm
      - 366230730595/4756340736*s^2*logm*zeta3
      - 391/1945008450*s^2*logm*logMZ
      + 9783210509/23340101400*s^2*logm^2
      - 1/280665*s^2*logm^2*logMZ
      + 2/841995*s^2*logm^3
      + 360403/2038431744*s^2*log2^4
      + 13738391/119070*s^2*ls3*sqrt3
      + 45986347721/150028200*s^2*ls2*sqrt3
      + 13738391/178605*s^2*ls2*sqrt3*logm
      - 13738391/119070*s^2*ls2*sqrt3*log3
      + 1612470977057/178233501600*s^2*pi^2
      - 1/1122660*s^2*pi^2*logMZ
      + 63551/436590*s^2*pi^2*logm
      + 4/189*s^2*pi^2*logm^2
      - 360403/2038431744*s^2*pi^2*log2^2
      + 13738391/2143260*s^2*pi^3*sqrt3
      - 1909996464371171/970864271032320*s^2*pi^4
      + 2950187101537/1800338400*s^4
      + 284/63*s^4*T6p14ep0
      + 22645942/1607445*s^4*T6p13ep0
      - 5693601334/14467005*s^4*zeta3
      + 24911/35721*s^4*logm
      + 29104/189*s^4*logm*zeta3
      - 2398/2835*s^4*logm^2
      - 13738391/59535*s^4*ls3*sqrt3
      - 45986347721/75014100*s^4*ls2*sqrt3
      - 27476782/178605*s^4*ls2*sqrt3*logm
      + 13738391/59535*s^4*ls2*sqrt3*log3
      - 73290374573/4050761400*s^4*pi^2
      - 17383/59535*s^4*pi^2*logm
      - 8/189*s^4*pi^2*logm^2
      - 13738391/1071630*s^4*pi^3*sqrt3
      + 113840483/28934010*s^4*pi^4
      - 2950187101537/1800338400*s^6
      - 284/63*s^6*T6p14ep0
      - 22645942/1607445*s^6*T6p13ep0
      + 5693601334/14467005*s^6*zeta3
      - 24911/35721*s^6*logm
      - 29104/189*s^6*logm*zeta3
      + 2398/2835*s^6*logm^2
      + 13738391/59535*s^6*ls3*sqrt3
      + 45986347721/75014100*s^6*ls2*sqrt3
      + 27476782/178605*s^6*ls2*sqrt3*logm
      - 13738391/59535*s^6*ls2*sqrt3*log3
      + 73290374573/4050761400*s^6*pi^2
      + 17383/59535*s^6*pi^2*logm
      + 8/189*s^6*pi^2*logm^2
      + 13738391/1071630*s^6*pi^3*sqrt3
      - 113840483/28934010*s^6*pi^4
      + 2950187101537/3600676800*s^8
      + 142/63*s^8*T6p14ep0
      + 11322971/1607445*s^8*T6p13ep0
      - 2846800667/14467005*s^8*zeta3
      + 24911/71442*s^8*logm
      + 14552/189*s^8*logm*zeta3
      - 1199/2835*s^8*logm^2
      - 13738391/119070*s^8*ls3*sqrt3
      - 45986347721/150028200*s^8*ls2*sqrt3
      - 13738391/178605*s^8*ls2*sqrt3*logm
      + 13738391/119070*s^8*ls2*sqrt3*log3
      - 73290374573/8101522800*s^8*pi^2
      - 17383/119070*s^8*pi^2*logm
      - 4/189*s^8*pi^2*logm^2
      - 13738391/2143260*s^8*pi^3*sqrt3
      + 113840483/57868020*s^8*pi^4
      - 2950187101537/18003384000*s^10
      - 142/315*s^10*T6p14ep0
      - 11322971/8037225*s^10*T6p13ep0
      + 2846800667/72335025*s^10*zeta3
      - 24911/357210*s^10*logm
      - 14552/945*s^10*logm*zeta3
      + 1199/14175*s^10*logm^2
      + 13738391/595350*s^10*ls3*sqrt3
      + 45986347721/750141000*s^10*ls2*sqrt3
      + 13738391/893025*s^10*ls2*sqrt3*logm
      - 13738391/595350*s^10*ls2*sqrt3*log3
      + 73290374573/40507614000*s^10*pi^2
      + 17383/595350*s^10*pi^2*logm
      + 4/945*s^10*pi^2*logm^2
      + 13738391/10716300*s^10*pi^3*sqrt3
      - 113840483/289340100*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*nh*tf^2*nl*i * (
      - 16455611/26957817117000*s^2*pi
      - 137/33679800*s^2*pi*logMZ
      + 1/561330*s^2*pi*logMZ^2
      - 391/3890016900*s^2*pi*logm
      - 1/561330*s^2*pi*logm^2
      - 1/6735960*s^2*pi^3
      + 16455611/20218362837750*s^4*pi
      + 137/25259850*s^4*pi*logMZ
      - 2/841995*s^4*pi*logMZ^2
      + 391/2917512675*s^4*pi*logm
      + 2/841995*s^4*pi*logm^2
      + 1/5051970*s^4*pi^3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*nh^2*tf^2 * (
      + 24125282740454187630649/30369847978229760000
      - 4027627/3572100*T6p9ep0
      + 10777762/893025*T6p10ep0
      - 2891415687903606271/12854962107187200*zeta3
      - 85133/9001692000*logMZ
      + 61/14288400*logMZ^2
      - 785567069711668019/37689760055033856000*logm
      + 36233600633/2348810240*logm*zeta3
      + 5143/1296672300*logm*logMZ
      - 1/187110*logm*logMZ^2
      - 1613734247/38900169000*logm^2
      + 1/93555*logm^2*logMZ
      - 1/187110*logm^3
      - 31028167/396900*ls3*sqrt3
      - 94646251811/750141000*ls2*sqrt3
      - 13738391/893025*ls2*sqrt3*logm
      + 31028167/396900*ls2*sqrt3*log3
      - 7196734583/1131641280*pi^2
      - 37727/748440*pi^2*logm
      - 2/945*pi^2*logm^2
      - 31028167/7144200*pi^3*sqrt3
      - 12558253/321489000*pi^4
      - 45234325376046376302157/11388692991836160000*s^2
      + 4027627/714420*s^2*T6p9ep0
      - 10777762/178605*s^2*T6p10ep0
      + 361413753119727877/321374052679680*s^2*zeta3
      + 85133/13502538000*s^2*logMZ
      - 61/21432600*s^2*logMZ^2
      + 1220226443167706399/14133660020637696000*s^2*logm
      - 366834710371/4756340736*s^2*logm*zeta3
      - 5143/1945008450*s^2*logm*logMZ
      + 1/280665*s^2*logm*logMZ^2
      + 4891683583/23340101400*s^2*logm^2
      - 2/280665*s^2*logm^2*logMZ
      + 1/280665*s^2*logm^3
      + 31028167/79380*s^2*ls3*sqrt3
      + 94646251811/150028200*s^2*ls2*sqrt3
      + 13738391/178605*s^2*ls2*sqrt3*logm
      - 31028167/79380*s^2*ls2*sqrt3*log3
      + 89958766003/2829103200*s^2*pi^2
      + 284159/1122660*s^2*pi^2*logm
      + 2/189*s^2*pi^2*logm^2
      + 31028167/1428840*s^2*pi^3*sqrt3
      + 12558253/64297800*s^2*pi^4
      + 9534209492743/1200225600*s^4
      - 4027627/357210*s^4*T6p9ep0
      + 21555524/178605*s^4*T6p10ep0
      - 4820498891/2143260*s^4*zeta3
      - 52709/357210*s^4*logm
      + 29152/189*s^4*logm*zeta3
      - 1199/2835*s^4*logm^2
      - 31028167/39690*s^4*ls3*sqrt3
      - 94646251811/75014100*s^4*ls2*sqrt3
      - 27476782/178605*s^4*ls2*sqrt3*logm
      + 31028167/39690*s^4*ls2*sqrt3*log3
      - 817804013/12859560*s^4*pi^2
      - 32/63*s^4*pi^2*logm
      - 4/189*s^4*pi^2*logm^2
      - 31028167/714420*s^4*pi^3*sqrt3
      - 12558253/32148900*s^4*pi^4
      - 9534209492743/1200225600*s^6
      + 4027627/357210*s^6*T6p9ep0
      - 21555524/178605*s^6*T6p10ep0
      + 4820498891/2143260*s^6*zeta3
      + 52709/357210*s^6*logm
      - 29152/189*s^6*logm*zeta3
      + 1199/2835*s^6*logm^2
      + 31028167/39690*s^6*ls3*sqrt3
      + 94646251811/75014100*s^6*ls2*sqrt3
      + 27476782/178605*s^6*ls2*sqrt3*logm
      - 31028167/39690*s^6*ls2*sqrt3*log3
      + 817804013/12859560*s^6*pi^2
      + 32/63*s^6*pi^2*logm
      + 4/189*s^6*pi^2*logm^2
      + 31028167/714420*s^6*pi^3*sqrt3
      + 12558253/32148900*s^6*pi^4
      + 9534209492743/2400451200*s^8
      - 4027627/714420*s^8*T6p9ep0
      + 10777762/178605*s^8*T6p10ep0
      - 4820498891/4286520*s^8*zeta3
      - 52709/714420*s^8*logm
      + 14576/189*s^8*logm*zeta3
      - 1199/5670*s^8*logm^2
      - 31028167/79380*s^8*ls3*sqrt3
      - 94646251811/150028200*s^8*ls2*sqrt3
      - 13738391/178605*s^8*ls2*sqrt3*logm
      + 31028167/79380*s^8*ls2*sqrt3*log3
      - 817804013/25719120*s^8*pi^2
      - 16/63*s^8*pi^2*logm
      - 2/189*s^8*pi^2*logm^2
      - 31028167/1428840*s^8*pi^3*sqrt3
      - 12558253/64297800*s^8*pi^4
      - 9534209492743/12002256000*s^10
      + 4027627/3572100*s^10*T6p9ep0
      - 10777762/893025*s^10*T6p10ep0
      + 4820498891/21432600*s^10*zeta3
      + 52709/3572100*s^10*logm
      - 14576/945*s^10*logm*zeta3
      + 1199/28350*s^10*logm^2
      + 31028167/396900*s^10*ls3*sqrt3
      + 94646251811/750141000*s^10*ls2*sqrt3
      + 13738391/893025*s^10*ls2*sqrt3*logm
      - 31028167/396900*s^10*ls2*sqrt3*log3
      + 817804013/128595600*s^10*pi^2
      + 16/315*s^10*pi^2*logm
      + 2/945*s^10*pi^2*logm^2
      + 31028167/7144200*s^10*pi^3*sqrt3
      + 12558253/321489000*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*nh^2*tf^2*i * (
      + 85133/27005076000*s^2*pi
      - 61/21432600*s^2*pi*logMZ
      - 5143/3890016900*s^2*pi*logm
      + 1/280665*s^2*pi*logm*logMZ
      - 1/280665*s^2*pi*logm^2
      - 85133/20253807000*s^4*pi
      + 61/16074450*s^4*pi*logMZ
      + 5143/2917512675*s^4*pi*logm
      - 4/841995*s^4*pi*logm*logMZ
      + 4/841995*s^4*pi*logm^2
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*tf * (
      - 391360009262248088038824751/805683721670989185024000000
      + 124773065153046067281191/204618088043425824768000*zeta3
      + 40917003645151/78479622144000*a4
      + 23358490185706307/176980466073600000*logMZ
      - 8699707189/79272345600*logMZ*zeta3
      - 209/2268000*logMZ^2
      - 746895311567719649/5663374914355200000*logm
      + 832874994389/7610145177600*logm*zeta3
      + 211277/428652000*logm*logMZ
      - 5368/13395375*logm^2
      + 40917003645151/1883510931456000*log2^4
      + 209/9072000*pi^2
      - 40917003645151/1883510931456000*pi^2*log2^2
      - 6812081909979481/1582149182423040000*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
      + 89/840
      + 1/70*T6p14ep0
      - 1/105*T6p13ep0
      - 131/3780*zeta3
      + 3/35*ls2*sqrt3
      + 9/140*ls2^2
      + 31/7560*pi^2
      + 13/12600*pi^4
      - 89/168*s^2
      - 1/14*s^2*T6p14ep0
      + 1/21*s^2*T6p13ep0
      + 131/756*s^2*zeta3
      - 3/7*s^2*ls2*sqrt3
      - 9/28*s^2*ls2^2
      - 31/1512*s^2*pi^2
      - 13/2520*s^2*pi^4
      + 89/84*s^4
      + 1/7*s^4*T6p14ep0
      - 2/21*s^4*T6p13ep0
      - 131/378*s^4*zeta3
      + 6/7*s^4*ls2*sqrt3
      + 9/14*s^4*ls2^2
      + 31/756*s^4*pi^2
      + 13/1260*s^4*pi^4
      - 89/84*s^6
      - 1/7*s^6*T6p14ep0
      + 2/21*s^6*T6p13ep0
      + 131/378*s^6*zeta3
      - 6/7*s^6*ls2*sqrt3
      - 9/14*s^6*ls2^2
      - 31/756*s^6*pi^2
      - 13/1260*s^6*pi^4
      + 89/168*s^8
      + 1/14*s^8*T6p14ep0
      - 1/21*s^8*T6p13ep0
      - 131/756*s^8*zeta3
      + 3/7*s^8*ls2*sqrt3
      + 9/28*s^8*ls2^2
      + 31/1512*s^8*pi^2
      + 13/2520*s^8*pi^4
      - 89/840*s^10
      - 1/70*s^10*T6p14ep0
      + 1/105*s^10*T6p13ep0
      + 131/3780*s^10*zeta3
      - 3/35*s^10*ls2*sqrt3
      - 9/140*s^10*ls2^2
      - 31/7560*s^10*pi^2
      - 13/12600*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*tf*nl * (
      + 74942686568825232346843/18838650315111137280000
      + 1/70*T6p14ep1
      + 42727/198450*T6p14ep0
      - 1/105*T6p13ep1
      - 1176887/10716300*T6p13ep0
      - 1/210*T3L61ep1
      - 1663/6300*zeta5
      - 71634782618128802089/39870159397060608000*zeta3
      - 1341890160703/4394858840064*a4
      - 21874741147690583279/18689137217372160000*logm
      - 4/35*logm*T6p14ep0
      + 8/105*logm*T6p13ep0
      + 270753079280401/878971768012800*logm*zeta3
      + 293347979/1285956000*logm^2
      - 1341890160703/105476612161536*log2^4
      - 31433/158760*ls3*sqrt3
      + 579984751/400075200*ls2*sqrt3
      - 194729/238140*ls2*sqrt3*logm
      + 31433/158760*ls2*sqrt3*log3
      + 16777/19600*ls2^2
      - 27/70*ls2^2*logm
      + 11667753541007/83175634080000*pi^2
      - 19/1134*pi^2*zeta3
      - 289062379/2750517000*pi^2*logm
      + 11/945*pi^2*logm^2
      + 131/945*pi^2*log2
      - 262/3465*pi^2*log2*logm
      - 13229129561797/527383060807680*pi^2*log2^2
      - 31433/2857680*pi^3*sqrt3
      + 69475636096532783/2847868528361472000*pi^4
      - 19/2520*pi^4*logm
      - 1328/33075*c4
      - 677522105077226684431/32766669147340800000*s^2
      - 1/14*s^2*T6p14ep1
      - 42727/39690*s^2*T6p14ep0
      + 1/21*s^2*T6p13ep1
      + 1176887/2143260*s^2*T6p13ep0
      + 1/42*s^2*T3L61ep1
      + 1663/1260*s^2*zeta5
      + 590215809254717663/45306999314841600*s^2*zeta3
      + 719588447/471859200*s^2*a4
      + 405470712687831841/45509262704640000*s^2*logm
      + 4/7*s^2*logm*T6p14ep0
      - 8/21*s^2*logm*T6p13ep0
      - 60902359079449/14982473318400*s^2*logm*zeta3
      - 4537621/3936600*s^2*logm^2
      + 719588447/11324620800*s^2*log2^4
      + 31433/31752*s^2*ls3*sqrt3
      - 579984751/80015040*s^2*ls2*sqrt3
      + 194729/47628*s^2*ls2*sqrt3*logm
      - 31433/31752*s^2*ls2*sqrt3*log3
      - 16777/3920*s^2*ls2^2
      + 27/14*s^2*ls2^2*logm
      - 11700167041007/16635126816000*s^2*pi^2
      + 95/1134*s^2*pi^2*zeta3
      + 289576879/550103400*s^2*pi^2*logm
      - 11/189*s^2*pi^2*logm^2
      - 1184/1701*s^2*pi^2*log2
      + 2368/6237*s^2*pi^2*log2*logm
      + 330380662343/2615987404800*s^2*pi^2*log2^2
      + 31433/571536*s^2*pi^3*sqrt3
      - 5838836985561731/35598356604518400*s^2*pi^4
      + 19/504*s^2*pi^4*logm
      + 1328/6615*s^2*c4
      + 1191617384339/28805414400*s^4
      + 1/7*s^4*T6p14ep1
      + 42727/19845*s^4*T6p14ep0
      - 2/21*s^4*T6p13ep1
      - 1176887/1071630*s^4*T6p13ep0
      - 1/21*s^4*T3L61ep1
      - 1663/630*s^4*zeta5
      - 8166622631/337563450*s^4*zeta3
      - 64/21*s^4*a4
      - 139082647/8573040*s^4*logm
      - 8/7*s^4*logm*T6p14ep0
      + 16/21*s^4*logm*T6p13ep0
      + 403016/59535*s^4*logm*zeta3
      + 13189/5670*s^4*logm^2
      - 8/63*s^4*log2^4
      - 31433/15876*s^4*ls3*sqrt3
      + 579984751/40007520*s^4*ls2*sqrt3
      - 194729/23814*s^4*ls2*sqrt3*logm
      + 31433/15876*s^4*ls2*sqrt3*log3
      + 16777/1960*s^4*ls2^2
      - 27/7*s^4*ls2^2*logm
      + 1066008894637/756142128000*s^4*pi^2
      - 95/567*s^4*pi^2*zeta3
      - 26362589/25004700*s^4*pi^2*logm
      + 22/189*s^4*pi^2*logm^2
      + 88/63*s^4*pi^2*log2
      - 16/21*s^4*pi^2*log2*logm
      - 16/63*s^4*pi^2*log2^2
      - 31433/285768*s^4*pi^3*sqrt3
      + 58891667/192893400*s^4*pi^4
      - 19/252*s^4*pi^4*logm
      - 2656/6615*s^4*c4
      - 1191617384339/28805414400*s^6
      - 1/7*s^6*T6p14ep1
      - 42727/19845*s^6*T6p14ep0
      + 2/21*s^6*T6p13ep1
      + 1176887/1071630*s^6*T6p13ep0
      + 1/21*s^6*T3L61ep1
      + 1663/630*s^6*zeta5
      + 8166622631/337563450*s^6*zeta3
      + 64/21*s^6*a4
      + 139082647/8573040*s^6*logm
      + 8/7*s^6*logm*T6p14ep0
      - 16/21*s^6*logm*T6p13ep0
      - 403016/59535*s^6*logm*zeta3
      - 13189/5670*s^6*logm^2
      + 8/63*s^6*log2^4
      + 31433/15876*s^6*ls3*sqrt3
      - 579984751/40007520*s^6*ls2*sqrt3
      + 194729/23814*s^6*ls2*sqrt3*logm
      - 31433/15876*s^6*ls2*sqrt3*log3
      - 16777/1960*s^6*ls2^2
      + 27/7*s^6*ls2^2*logm
      - 1066008894637/756142128000*s^6*pi^2
      + 95/567*s^6*pi^2*zeta3
      + 26362589/25004700*s^6*pi^2*logm
      - 22/189*s^6*pi^2*logm^2
      - 88/63*s^6*pi^2*log2
      + 16/21*s^6*pi^2*log2*logm
      + 16/63*s^6*pi^2*log2^2
      + 31433/285768*s^6*pi^3*sqrt3
      - 58891667/192893400*s^6*pi^4
      + 19/252*s^6*pi^4*logm
      + 2656/6615*s^6*c4
      + 1191617384339/57610828800*s^8
      + 1/14*s^8*T6p14ep1
      + 42727/39690*s^8*T6p14ep0
      - 1/21*s^8*T6p13ep1
      - 1176887/2143260*s^8*T6p13ep0
      - 1/42*s^8*T3L61ep1
      - 1663/1260*s^8*zeta5
      - 8166622631/675126900*s^8*zeta3
      - 32/21*s^8*a4
      - 139082647/17146080*s^8*logm
      - 4/7*s^8*logm*T6p14ep0
      + 8/21*s^8*logm*T6p13ep0
      + 201508/59535*s^8*logm*zeta3
      + 13189/11340*s^8*logm^2
      - 4/63*s^8*log2^4
      - 31433/31752*s^8*ls3*sqrt3
      + 579984751/80015040*s^8*ls2*sqrt3
      - 194729/47628*s^8*ls2*sqrt3*logm
      + 31433/31752*s^8*ls2*sqrt3*log3
      + 16777/3920*s^8*ls2^2
      - 27/14*s^8*ls2^2*logm
      + 1066008894637/1512284256000*s^8*pi^2
      - 95/1134*s^8*pi^2*zeta3
      - 26362589/50009400*s^8*pi^2*logm
      + 11/189*s^8*pi^2*logm^2
      + 44/63*s^8*pi^2*log2
      - 8/21*s^8*pi^2*log2*logm
      - 8/63*s^8*pi^2*log2^2
      - 31433/571536*s^8*pi^3*sqrt3
      + 58891667/385786800*s^8*pi^4
      - 19/504*s^8*pi^4*logm
      - 1328/6615*s^8*c4
      - 1191617384339/288054144000*s^10
      - 1/70*s^10*T6p14ep1
      - 42727/198450*s^10*T6p14ep0
      + 1/105*s^10*T6p13ep1
      + 1176887/10716300*s^10*T6p13ep0
      + 1/210*s^10*T3L61ep1
      + 1663/6300*s^10*zeta5
      + 8166622631/3375634500*s^10*zeta3
      + 32/105*s^10*a4
      + 139082647/85730400*s^10*logm
      + 4/35*s^10*logm*T6p14ep0
      - 8/105*s^10*logm*T6p13ep0
      - 201508/297675*s^10*logm*zeta3
      - 13189/56700*s^10*logm^2
      + 4/315*s^10*log2^4
      + 31433/158760*s^10*ls3*sqrt3
      - 579984751/400075200*s^10*ls2*sqrt3
      + 194729/238140*s^10*ls2*sqrt3*logm
      - 31433/158760*s^10*ls2*sqrt3*log3
      - 16777/19600*s^10*ls2^2
      + 27/70*s^10*ls2^2*logm
      - 1066008894637/7561421280000*s^10*pi^2
      + 19/1134*s^10*pi^2*zeta3
      + 26362589/250047000*s^10*pi^2*logm
      - 11/945*s^10*pi^2*logm^2
      - 44/315*s^10*pi^2*log2
      + 8/105*s^10*pi^2*log2*logm
      + 8/315*s^10*pi^2*log2^2
      + 31433/2857680*s^10*pi^3*sqrt3
      - 58891667/1928934000*s^10*pi^4
      + 19/2520*s^10*pi^4*logm
      + 1328/33075*s^10*c4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
      + 11244823081/65318400
      - 5/126*T7p8ep0
      - 5/252*T7p7ep0
      + 5/126*T7p5ep0
      - 111958907/114307200*T6p9ep0
      + 5/84*T6p17ep0
      - 5/126*T6p13ep0
      - 1/7*T6p12ep0
      + 1/21*T6p11ep0
      + 108534227/28576800*T6p10ep0
      + 25/63*zeta5
      - 27862312063/685843200*zeta3
      - 71724587/12700800*ls3*sqrt3
      - 37046867/7620480*ls2*sqrt3
      + 71724587/12700800*ls2*sqrt3*log3
      - 59/35*ls2^2
      + 1555920931/823011840*pi^2
      - 71724587/228614400*pi^3*sqrt3
      - 142219697/2571912000*pi^4
      - 11244823081/13063680*s^2
      + 25/126*s^2*T7p8ep0
      + 25/252*s^2*T7p7ep0
      - 25/126*s^2*T7p5ep0
      + 111958907/22861440*s^2*T6p9ep0
      - 25/84*s^2*T6p17ep0
      + 25/126*s^2*T6p13ep0
      + 5/7*s^2*T6p12ep0
      - 5/21*s^2*T6p11ep0
      - 108534227/5715360*s^2*T6p10ep0
      - 125/63*s^2*zeta5
      + 27862312063/137168640*s^2*zeta3
      + 71724587/2540160*s^2*ls3*sqrt3
      + 37046867/1524096*s^2*ls2*sqrt3
      - 71724587/2540160*s^2*ls2*sqrt3*log3
      + 59/7*s^2*ls2^2
      - 1555920931/164602368*s^2*pi^2
      + 71724587/45722880*s^2*pi^3*sqrt3
      + 142219697/514382400*s^2*pi^4
      + 11244823081/6531840*s^4
      - 25/63*s^4*T7p8ep0
      - 25/126*s^4*T7p7ep0
      + 25/63*s^4*T7p5ep0
      - 111958907/11430720*s^4*T6p9ep0
      + 25/42*s^4*T6p17ep0
      - 25/63*s^4*T6p13ep0
      - 10/7*s^4*T6p12ep0
      + 10/21*s^4*T6p11ep0
      + 108534227/2857680*s^4*T6p10ep0
      + 250/63*s^4*zeta5
      - 27862312063/68584320*s^4*zeta3
      - 71724587/1270080*s^4*ls3*sqrt3
      - 37046867/762048*s^4*ls2*sqrt3
      + 71724587/1270080*s^4*ls2*sqrt3*log3
      - 118/7*s^4*ls2^2
      + 1555920931/82301184*s^4*pi^2
      - 71724587/22861440*s^4*pi^3*sqrt3
      - 142219697/257191200*s^4*pi^4
      - 11244823081/6531840*s^6
      + 25/63*s^6*T7p8ep0
      + 25/126*s^6*T7p7ep0
      - 25/63*s^6*T7p5ep0
      + 111958907/11430720*s^6*T6p9ep0
      - 25/42*s^6*T6p17ep0
      + 25/63*s^6*T6p13ep0
      + 10/7*s^6*T6p12ep0
      - 10/21*s^6*T6p11ep0
      - 108534227/2857680*s^6*T6p10ep0
      - 250/63*s^6*zeta5
      + 27862312063/68584320*s^6*zeta3
      + 71724587/1270080*s^6*ls3*sqrt3
      + 37046867/762048*s^6*ls2*sqrt3
      - 71724587/1270080*s^6*ls2*sqrt3*log3
      + 118/7*s^6*ls2^2
      - 1555920931/82301184*s^6*pi^2
      + 71724587/22861440*s^6*pi^3*sqrt3
      + 142219697/257191200*s^6*pi^4
      + 11244823081/13063680*s^8
      - 25/126*s^8*T7p8ep0
      - 25/252*s^8*T7p7ep0
      + 25/126*s^8*T7p5ep0
      - 111958907/22861440*s^8*T6p9ep0
      + 25/84*s^8*T6p17ep0
      - 25/126*s^8*T6p13ep0
      - 5/7*s^8*T6p12ep0
      + 5/21*s^8*T6p11ep0
      + 108534227/5715360*s^8*T6p10ep0
      + 125/63*s^8*zeta5
      - 27862312063/137168640*s^8*zeta3
      - 71724587/2540160*s^8*ls3*sqrt3
      - 37046867/1524096*s^8*ls2*sqrt3
      + 71724587/2540160*s^8*ls2*sqrt3*log3
      - 59/7*s^8*ls2^2
      + 1555920931/164602368*s^8*pi^2
      - 71724587/45722880*s^8*pi^3*sqrt3
      - 142219697/514382400*s^8*pi^4
      - 11244823081/65318400*s^10
      + 5/126*s^10*T7p8ep0
      + 5/252*s^10*T7p7ep0
      - 5/126*s^10*T7p5ep0
      + 111958907/114307200*s^10*T6p9ep0
      - 5/84*s^10*T6p17ep0
      + 5/126*s^10*T6p13ep0
      + 1/7*s^10*T6p12ep0
      - 1/21*s^10*T6p11ep0
      - 108534227/28576800*s^10*T6p10ep0
      - 25/63*s^10*zeta5
      + 27862312063/685843200*s^10*zeta3
      + 71724587/12700800*s^10*ls3*sqrt3
      + 37046867/7620480*s^10*ls2*sqrt3
      - 71724587/12700800*s^10*ls2*sqrt3*log3
      + 59/35*s^10*ls2^2
      - 1555920931/823011840*s^10*pi^2
      + 71724587/228614400*s^10*pi^3*sqrt3
      + 142219697/2571912000*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*nh*tf * (
      + 430968444321937589476044122211359147/
     524678964594024919049699328000000
      + 5/63*T8p5ep0
      + 151/252*T7p9ep0
      - 5/126*T7p8ep1
      - 4747/21168*T7p8ep0
      - 5/252*T7p7ep1
      + 1151/70560*T7p7ep0
      + 5/126*T7p5ep1
      + 2134/6615*T7p5ep0
      + 1/210*T7p16ep0
      + 163608689/141750000*T7p13ep0
      - 149/1080*T7p12ep0
      - 111958907/114307200*T6p9ep1
      + 7743313193813/3888730944000*T6p9ep0
      + 225505577753/81015228000*T6p18ep0
      + 5/84*T6p17ep1
      - 4728719/4082400*T6p17ep0
      - 11527/22680*T6p16ep1
      + 1270259/453600*T6p14ep0
      - 5/126*T6p13ep1
      + 7356925567/1653372000*T6p13ep0
      - 1/7*T6p12ep1
      - 177322776245/30893806944*T6p12ep0
      + 1/21*T6p11ep1
      + 280181/2381400*T6p11ep0
      + 108534227/28576800*T6p10ep1
      + 2439231238391/486091368000*T6p10ep0
      + 433/6480*T5p8ep1
      + 70642834457/27005076000*T5p11ep0
      - 1/210*T3L61ep1
      + 112464155917/2357586000*zeta5
      - 47623607490473353305334272085396433/
     286188526142195410390745088000000*zeta3
      - 104085027750059431/219962684945203200*a4
      + 290372908200523/34506005909760000*logMZ
      - 58193/8294400*logMZ*zeta3
      + 75747817/3112013520000*logMZ^2
      - 331/44906400*logMZ^3
      - 77863763116835331716231/56534640082550784000*logm
      + 20/63*logm*T7p8ep0
      + 10/63*logm*T7p7ep0
      - 20/63*logm*T7p5ep0
      + 111958907/14288400*logm*T6p9ep0
      - 10/21*logm*T6p17ep0
      + 20/63*logm*T6p13ep0
      + 8/7*logm*T6p12ep0
      - 8/21*logm*T6p11ep0
      - 108534227/3572100*logm*T6p10ep0
      - 200/63*logm*zeta5
      + 279392384374640429/988843239014400*logm*zeta3
      - 129255667/1556006760000*logm*logMZ
      + 551/14968800*logm*logMZ^2
      + 710084872697/3112013520000*logm^2
      - 257/4989600*logm^2*logMZ
      + 991/44906400*logm^3
      - 104085027750059431/5279104438684876800*log2^4
      + 71724587/21432600*ls4pithird*sqrt3
      - 2427444796119461/61787613888000*ls3*sqrt3
      + 71724587/1587600*ls3*sqrt3*logm
      + 71724587/4233600*ls3*sqrt3*log3
      - 35347232934118750373/162192486456000000*ls2*sqrt3
      + 1158306229/14288400*ls2*sqrt3*logm
      + 2427444796119461/61787613888000*ls2*sqrt3*log3
      - 71724587/1587600*ls2*sqrt3*log3*logm
      - 71724587/8467200*ls2*sqrt3*log3^2
      + 8688423007741/375070500000*ls2^2
      + 953/70*ls2^2*logm
      + 1649665501/171460800*pi*sqrt3*zeta3
      - 58678303789400114947/27526381987104000000*pi^2
      - 573888017/1060913700*pi^2*zeta3
      + 331/59875200*pi^2*logMZ
      - 5940713159551/396074448000*pi^2*logm
      + 11/945*pi^2*logm^2
      + 8384/10395*pi^2*log2
      - 262/3465*pi^2*log2*logm
      + 104085027750059431/5279104438684876800*pi^2*log2^2
      - 71724587/114307200*pi^2*ls2*sqrt3
      - 2427444796119461/1112177049984000*pi^3*sqrt3
      + 71724587/28576800*pi^3*sqrt3*logm
      + 71724587/76204800*pi^3*sqrt3*log3
      + 15956094440748755425156957/41233576455013662720000000*pi^4
      + 35612333/80372250*pi^4*logm
      + 5918083/1530900*c4
      - 10102339566573153680546250346270757/
     2459432646534491808045465600000*s^2
      - 25/63*s^2*T8p5ep0
      - 755/252*s^2*T7p9ep0
      + 25/126*s^2*T7p8ep1
      + 23735/21168*s^2*T7p8ep0
      + 25/252*s^2*T7p7ep1
      - 1151/14112*s^2*T7p7ep0
      - 25/126*s^2*T7p5ep1
      - 2134/1323*s^2*T7p5ep0
      - 1/42*s^2*T7p16ep0
      - 163608689/28350000*s^2*T7p13ep0
      + 149/216*s^2*T7p12ep0
      + 111958907/22861440*s^2*T6p9ep1
      - 7743313193813/777746188800*s^2*T6p9ep0
      - 225505577753/16203045600*s^2*T6p18ep0
      - 25/84*s^2*T6p17ep1
      + 4728719/816480*s^2*T6p17ep0
      + 11527/4536*s^2*T6p16ep1
      - 1270259/90720*s^2*T6p14ep0
      + 25/126*s^2*T6p13ep1
      - 7356925567/330674400*s^2*T6p13ep0
      + 5/7*s^2*T6p12ep1
      + 886613881225/30893806944*s^2*T6p12ep0
      - 5/21*s^2*T6p11ep1
      - 280181/476280*s^2*T6p11ep0
      - 108534227/5715360*s^2*T6p10ep1
      - 2439231238391/97218273600*s^2*T6p10ep0
      - 433/1296*s^2*T5p8ep1
      - 70642834457/5401015200*s^2*T5p11ep0
      + 1/42*s^2*T3L61ep1
      - 10234249997/42865200*s^2*zeta5
      + 4834411504165696194960784682993/5807397040223121152409600000*s^2*
     zeta3
      + 12342217802017/4782351974400*s^2*a4
      - 290372908200523/51759008864640000*s^2*logMZ
      + 58193/12441600*s^2*logMZ*zeta3
      - 75747817/4668020280000*s^2*logMZ^2
      + 331/67359600*s^2*logMZ^3
      + 1947460566034066327218437/282673200412753920000*s^2*logm
      - 100/63*s^2*logm*T7p8ep0
      - 50/63*s^2*logm*T7p7ep0
      + 100/63*s^2*logm*T7p5ep0
      - 111958907/2857680*s^2*logm*T6p9ep0
      + 50/21*s^2*logm*T6p17ep0
      - 100/63*s^2*logm*T6p13ep0
      - 40/7*s^2*logm*T6p12ep0
      + 40/21*s^2*logm*T6p11ep0
      + 108534227/714420*s^2*logm*T6p10ep0
      + 1000/63*s^2*logm*zeta5
      - 127222351240108001/89894839910400*s^2*logm*zeta3
      + 129255667/2334010140000*s^2*logm*logMZ
      - 551/22453200*s^2*logm*logMZ^2
      - 597877082813/518668920000*s^2*logm^2
      + 257/7484400*s^2*logm^2*logMZ
      - 991/67359600*s^2*logm^3
      + 12342217802017/114776447385600*s^2*log2^4
      - 71724587/4286520*s^2*ls4pithird*sqrt3
      + 2427444796119461/12357522777600*s^2*ls3*sqrt3
      - 71724587/317520*s^2*ls3*sqrt3*logm
      - 71724587/846720*s^2*ls3*sqrt3*log3
      + 35347232934118750373/32438497291200000*s^2*ls2*sqrt3
      - 1158306229/2857680*s^2*ls2*sqrt3*logm
      - 2427444796119461/12357522777600*s^2*ls2*sqrt3*log3
      + 71724587/317520*s^2*ls2*sqrt3*log3*logm
      + 71724587/1693440*s^2*ls2*sqrt3*log3^2
      - 8688423007741/75014100000*s^2*ls2^2
      - 953/14*s^2*ls2^2*logm
      - 1649665501/34292160*s^2*pi*sqrt3*zeta3
      + 58760725998630747127/5505276397420800000*s^2*pi^2
      + 286880221/106091370*s^2*pi^2*zeta3
      - 331/89812800*s^2*pi^2*logMZ
      + 135009882197/1800338400*s^2*pi^2*logm
      - 11/189*s^2*pi^2*logm^2
      - 75776/18711*s^2*pi^2*log2
      + 2368/6237*s^2*pi^2*log2*logm
      - 12342217802017/114776447385600*s^2*pi^2*log2^2
      + 71724587/22861440*s^2*pi^2*ls2*sqrt3
      + 2427444796119461/222435409996800*s^2*pi^3*sqrt3
      - 71724587/5715360*s^2*pi^3*sqrt3*logm
      - 71724587/15240960*s^2*pi^3*sqrt3*log3
      - 12187411940183122813637/6307583810863104000000*s^2*pi^4
      - 35612333/16074450*s^2*pi^4*logm
      - 5918083/306180*s^2*c4
      + 3197859916588860420481/389261967494400000*s^4
      + 50/63*s^4*T8p5ep0
      + 755/126*s^4*T7p9ep0
      - 25/63*s^4*T7p8ep1
      - 23735/10584*s^4*T7p8ep0
      - 25/126*s^4*T7p7ep1
      + 1151/7056*s^4*T7p7ep0
      + 25/63*s^4*T7p5ep1
      + 4268/1323*s^4*T7p5ep0
      + 1/21*s^4*T7p16ep0
      + 163608689/14175000*s^4*T7p13ep0
      - 149/108*s^4*T7p12ep0
      - 111958907/11430720*s^4*T6p9ep1
      + 7743313193813/388873094400*s^4*T6p9ep0
      + 225505577753/8101522800*s^4*T6p18ep0
      + 25/42*s^4*T6p17ep1
      - 4728719/408240*s^4*T6p17ep0
      - 11527/2268*s^4*T6p16ep1
      + 1270259/45360*s^4*T6p14ep0
      - 25/63*s^4*T6p13ep1
      + 7356925567/165337200*s^4*T6p13ep0
      - 10/7*s^4*T6p12ep1
      - 886613881225/15446903472*s^4*T6p12ep0
      + 10/21*s^4*T6p11ep1
      + 280181/238140*s^4*T6p11ep0
      + 108534227/2857680*s^4*T6p10ep1
      + 2439231238391/48609136800*s^4*T6p10ep0
      + 433/648*s^4*T5p8ep1
      + 70642834457/2700507600*s^4*T5p11ep0
      - 1/21*s^4*T3L61ep1
      + 10230054197/21432600*s^4*zeta5
      - 69377978798890593229/41706639374400000*s^4*zeta3
      - 64/21*s^4*a4
      - 4820965691/349920*s^4*logm
      + 200/63*s^4*logm*T7p8ep0
      + 100/63*s^4*logm*T7p7ep0
      - 200/63*s^4*logm*T7p5ep0
      + 111958907/1428840*s^4*logm*T6p9ep0
      - 100/21*s^4*logm*T6p17ep0
      + 200/63*s^4*logm*T6p13ep0
      + 80/7*s^4*logm*T6p12ep0
      - 80/21*s^4*logm*T6p11ep0
      - 108534227/357210*s^4*logm*T6p10ep0
      - 2000/63*s^4*logm*zeta5
      + 24254169727/8573040*s^4*logm*zeta3
      + 13189/5670*s^4*logm^2
      - 8/63*s^4*log2^4
      + 71724587/2143260*s^4*ls4pithird*sqrt3
      - 2427444796119461/6178761388800*s^4*ls3*sqrt3
      + 71724587/158760*s^4*ls3*sqrt3*logm
      + 71724587/423360*s^4*ls3*sqrt3*log3
      - 35347232934118750373/16219248645600000*s^4*ls2*sqrt3
      + 1158306229/1428840*s^4*ls2*sqrt3*logm
      + 2427444796119461/6178761388800*s^4*ls2*sqrt3*log3
      - 71724587/158760*s^4*ls2*sqrt3*log3*logm
      - 71724587/846720*s^4*ls2*sqrt3*log3^2
      + 8688423007741/37507050000*s^4*ls2^2
      + 953/7*s^4*ls2^2*logm
      + 1649665501/17146080*s^4*pi*sqrt3*zeta3
      - 5347887051514362077/250239836246400000*s^4*pi^2
      - 26075381/4822335*s^4*pi^2*zeta3
      - 270009735613/1800338400*s^4*pi^2*logm
      + 22/189*s^4*pi^2*logm^2
      + 512/63*s^4*pi^2*log2
      - 16/21*s^4*pi^2*log2*logm
      + 8/63*s^4*pi^2*log2^2
      - 71724587/11430720*s^4*pi^2*ls2*sqrt3
      - 2427444796119461/111217704998400*s^4*pi^3*sqrt3
      + 71724587/2857680*s^4*pi^3*sqrt3*logm
      + 71724587/7620480*s^4*pi^3*sqrt3*log3
      + 600861744603646199/156399897654000000*s^4*pi^4
      + 35612333/8037225*s^4*pi^4*logm
      + 5918083/153090*s^4*c4
      - 3197859916588860420481/389261967494400000*s^6
      - 50/63*s^6*T8p5ep0
      - 755/126*s^6*T7p9ep0
      + 25/63*s^6*T7p8ep1
      + 23735/10584*s^6*T7p8ep0
      + 25/126*s^6*T7p7ep1
      - 1151/7056*s^6*T7p7ep0
      - 25/63*s^6*T7p5ep1
      - 4268/1323*s^6*T7p5ep0
      - 1/21*s^6*T7p16ep0
      - 163608689/14175000*s^6*T7p13ep0
      + 149/108*s^6*T7p12ep0
      + 111958907/11430720*s^6*T6p9ep1
      - 7743313193813/388873094400*s^6*T6p9ep0
      - 225505577753/8101522800*s^6*T6p18ep0
      - 25/42*s^6*T6p17ep1
      + 4728719/408240*s^6*T6p17ep0
      + 11527/2268*s^6*T6p16ep1
      - 1270259/45360*s^6*T6p14ep0
      + 25/63*s^6*T6p13ep1
      - 7356925567/165337200*s^6*T6p13ep0
      + 10/7*s^6*T6p12ep1
      + 886613881225/15446903472*s^6*T6p12ep0
      - 10/21*s^6*T6p11ep1
      - 280181/238140*s^6*T6p11ep0
      - 108534227/2857680*s^6*T6p10ep1
      - 2439231238391/48609136800*s^6*T6p10ep0
      - 433/648*s^6*T5p8ep1
      - 70642834457/2700507600*s^6*T5p11ep0
      + 1/21*s^6*T3L61ep1
      - 10230054197/21432600*s^6*zeta5
      + 69377978798890593229/41706639374400000*s^6*zeta3
      + 64/21*s^6*a4
      + 4820965691/349920*s^6*logm
      - 200/63*s^6*logm*T7p8ep0
      - 100/63*s^6*logm*T7p7ep0
      + 200/63*s^6*logm*T7p5ep0
      - 111958907/1428840*s^6*logm*T6p9ep0
      + 100/21*s^6*logm*T6p17ep0
      - 200/63*s^6*logm*T6p13ep0
      - 80/7*s^6*logm*T6p12ep0
      + 80/21*s^6*logm*T6p11ep0
      + 108534227/357210*s^6*logm*T6p10ep0
      + 2000/63*s^6*logm*zeta5
      - 24254169727/8573040*s^6*logm*zeta3
      - 13189/5670*s^6*logm^2
      + 8/63*s^6*log2^4
      - 71724587/2143260*s^6*ls4pithird*sqrt3
      + 2427444796119461/6178761388800*s^6*ls3*sqrt3
      - 71724587/158760*s^6*ls3*sqrt3*logm
      - 71724587/423360*s^6*ls3*sqrt3*log3
      + 35347232934118750373/16219248645600000*s^6*ls2*sqrt3
      - 1158306229/1428840*s^6*ls2*sqrt3*logm
      - 2427444796119461/6178761388800*s^6*ls2*sqrt3*log3
      + 71724587/158760*s^6*ls2*sqrt3*log3*logm
      + 71724587/846720*s^6*ls2*sqrt3*log3^2
      - 8688423007741/37507050000*s^6*ls2^2
      - 953/7*s^6*ls2^2*logm
      - 1649665501/17146080*s^6*pi*sqrt3*zeta3
      + 5347887051514362077/250239836246400000*s^6*pi^2
      + 26075381/4822335*s^6*pi^2*zeta3
      + 270009735613/1800338400*s^6*pi^2*logm
      - 22/189*s^6*pi^2*logm^2
      - 512/63*s^6*pi^2*log2
      + 16/21*s^6*pi^2*log2*logm
      - 8/63*s^6*pi^2*log2^2
      + 71724587/11430720*s^6*pi^2*ls2*sqrt3
      + 2427444796119461/111217704998400*s^6*pi^3*sqrt3
      - 71724587/2857680*s^6*pi^3*sqrt3*logm
      - 71724587/7620480*s^6*pi^3*sqrt3*log3
      - 600861744603646199/156399897654000000*s^6*pi^4
      - 35612333/8037225*s^6*pi^4*logm
      - 5918083/153090*s^6*c4
      + 3197859916588860420481/778523934988800000*s^8
      + 25/63*s^8*T8p5ep0
      + 755/252*s^8*T7p9ep0
      - 25/126*s^8*T7p8ep1
      - 23735/21168*s^8*T7p8ep0
      - 25/252*s^8*T7p7ep1
      + 1151/14112*s^8*T7p7ep0
      + 25/126*s^8*T7p5ep1
      + 2134/1323*s^8*T7p5ep0
      + 1/42*s^8*T7p16ep0
      + 163608689/28350000*s^8*T7p13ep0
      - 149/216*s^8*T7p12ep0
      - 111958907/22861440*s^8*T6p9ep1
      + 7743313193813/777746188800*s^8*T6p9ep0
      + 225505577753/16203045600*s^8*T6p18ep0
      + 25/84*s^8*T6p17ep1
      - 4728719/816480*s^8*T6p17ep0
      - 11527/4536*s^8*T6p16ep1
      + 1270259/90720*s^8*T6p14ep0
      - 25/126*s^8*T6p13ep1
      + 7356925567/330674400*s^8*T6p13ep0
      - 5/7*s^8*T6p12ep1
      - 886613881225/30893806944*s^8*T6p12ep0
      + 5/21*s^8*T6p11ep1
      + 280181/476280*s^8*T6p11ep0
      + 108534227/5715360*s^8*T6p10ep1
      + 2439231238391/97218273600*s^8*T6p10ep0
      + 433/1296*s^8*T5p8ep1
      + 70642834457/5401015200*s^8*T5p11ep0
      - 1/42*s^8*T3L61ep1
      + 10230054197/42865200*s^8*zeta5
      - 69377978798890593229/83413278748800000*s^8*zeta3
      - 32/21*s^8*a4
      - 4820965691/699840*s^8*logm
      + 100/63*s^8*logm*T7p8ep0
      + 50/63*s^8*logm*T7p7ep0
      - 100/63*s^8*logm*T7p5ep0
      + 111958907/2857680*s^8*logm*T6p9ep0
      - 50/21*s^8*logm*T6p17ep0
      + 100/63*s^8*logm*T6p13ep0
      + 40/7*s^8*logm*T6p12ep0
      - 40/21*s^8*logm*T6p11ep0
      - 108534227/714420*s^8*logm*T6p10ep0
      - 1000/63*s^8*logm*zeta5
      + 24254169727/17146080*s^8*logm*zeta3
      + 13189/11340*s^8*logm^2
      - 4/63*s^8*log2^4
      + 71724587/4286520*s^8*ls4pithird*sqrt3
      - 2427444796119461/12357522777600*s^8*ls3*sqrt3
      + 71724587/317520*s^8*ls3*sqrt3*logm
      + 71724587/846720*s^8*ls3*sqrt3*log3
      - 35347232934118750373/32438497291200000*s^8*ls2*sqrt3
      + 1158306229/2857680*s^8*ls2*sqrt3*logm
      + 2427444796119461/12357522777600*s^8*ls2*sqrt3*log3
      - 71724587/317520*s^8*ls2*sqrt3*log3*logm
      - 71724587/1693440*s^8*ls2*sqrt3*log3^2
      + 8688423007741/75014100000*s^8*ls2^2
      + 953/14*s^8*ls2^2*logm
      + 1649665501/34292160*s^8*pi*sqrt3*zeta3
      - 5347887051514362077/500479672492800000*s^8*pi^2
      - 26075381/9644670*s^8*pi^2*zeta3
      - 270009735613/3600676800*s^8*pi^2*logm
      + 11/189*s^8*pi^2*logm^2
      + 256/63*s^8*pi^2*log2
      - 8/21*s^8*pi^2*log2*logm
      + 4/63*s^8*pi^2*log2^2
      - 71724587/22861440*s^8*pi^2*ls2*sqrt3
      - 2427444796119461/222435409996800*s^8*pi^3*sqrt3
      + 71724587/5715360*s^8*pi^3*sqrt3*logm
      + 71724587/15240960*s^8*pi^3*sqrt3*log3
      + 600861744603646199/312799795308000000*s^8*pi^4
      + 35612333/16074450*s^8*pi^4*logm
      + 5918083/306180*s^8*c4
      - 3197859916588860420481/3892619674944000000*s^10
      - 5/63*s^10*T8p5ep0
      - 151/252*s^10*T7p9ep0
      + 5/126*s^10*T7p8ep1
      + 4747/21168*s^10*T7p8ep0
      + 5/252*s^10*T7p7ep1
      - 1151/70560*s^10*T7p7ep0
      - 5/126*s^10*T7p5ep1
      - 2134/6615*s^10*T7p5ep0
      - 1/210*s^10*T7p16ep0
      - 163608689/141750000*s^10*T7p13ep0
      + 149/1080*s^10*T7p12ep0
      + 111958907/114307200*s^10*T6p9ep1
      - 7743313193813/3888730944000*s^10*T6p9ep0
      - 225505577753/81015228000*s^10*T6p18ep0
      - 5/84*s^10*T6p17ep1
      + 4728719/4082400*s^10*T6p17ep0
      + 11527/22680*s^10*T6p16ep1
      - 1270259/453600*s^10*T6p14ep0
      + 5/126*s^10*T6p13ep1
      - 7356925567/1653372000*s^10*T6p13ep0
      + 1/7*s^10*T6p12ep1
      + 177322776245/30893806944*s^10*T6p12ep0
      - 1/21*s^10*T6p11ep1
      - 280181/2381400*s^10*T6p11ep0
      - 108534227/28576800*s^10*T6p10ep1
      - 2439231238391/486091368000*s^10*T6p10ep0
      - 433/6480*s^10*T5p8ep1
      - 70642834457/27005076000*s^10*T5p11ep0
      + 1/210*s^10*T3L61ep1
      - 10230054197/214326000*s^10*zeta5
      + 69377978798890593229/417066393744000000*s^10*zeta3
      + 32/105*s^10*a4
      + 4820965691/3499200*s^10*logm
      - 20/63*s^10*logm*T7p8ep0
      - 10/63*s^10*logm*T7p7ep0
      + 20/63*s^10*logm*T7p5ep0
      - 111958907/14288400*s^10*logm*T6p9ep0
      + 10/21*s^10*logm*T6p17ep0
      - 20/63*s^10*logm*T6p13ep0
      - 8/7*s^10*logm*T6p12ep0
      + 8/21*s^10*logm*T6p11ep0
      + 108534227/3572100*s^10*logm*T6p10ep0
      + 200/63*s^10*logm*zeta5
      - 24254169727/85730400*s^10*logm*zeta3
      - 13189/56700*s^10*logm^2
      + 4/315*s^10*log2^4
      - 71724587/21432600*s^10*ls4pithird*sqrt3
      + 2427444796119461/61787613888000*s^10*ls3*sqrt3
      - 71724587/1587600*s^10*ls3*sqrt3*logm
      - 71724587/4233600*s^10*ls3*sqrt3*log3
      + 35347232934118750373/162192486456000000*s^10*ls2*sqrt3
      - 1158306229/14288400*s^10*ls2*sqrt3*logm
      - 2427444796119461/61787613888000*s^10*ls2*sqrt3*log3
      + 71724587/1587600*s^10*ls2*sqrt3*log3*logm
      + 71724587/8467200*s^10*ls2*sqrt3*log3^2
      - 8688423007741/375070500000*s^10*ls2^2
      - 953/70*s^10*ls2^2*logm
      - 1649665501/171460800*s^10*pi*sqrt3*zeta3
      + 5347887051514362077/2502398362464000000*s^10*pi^2
      + 26075381/48223350*s^10*pi^2*zeta3
      + 270009735613/18003384000*s^10*pi^2*logm
      - 11/945*s^10*pi^2*logm^2
      - 256/315*s^10*pi^2*log2
      + 8/105*s^10*pi^2*log2*logm
      - 4/315*s^10*pi^2*log2^2
      + 71724587/114307200*s^10*pi^2*ls2*sqrt3
      + 2427444796119461/1112177049984000*s^10*pi^3*sqrt3
      - 71724587/28576800*s^10*pi^3*sqrt3*logm
      - 71724587/76204800*s^10*pi^3*sqrt3*log3
      - 600861744603646199/1563998976540000000*s^10*pi^4
      - 35612333/80372250*s^10*pi^4*logm
      - 5918083/1530900*s^10*c4
      - 71724587/6350400*ls4*sqrt3
      + 71724587/1270080*ls4*s^2*sqrt3
      - 71724587/635040*ls4*s^4*sqrt3
      + 71724587/635040*ls4*s^6*sqrt3
      - 71724587/1270080*ls4*s^8*sqrt3
      + 71724587/6350400*ls4*s^10*sqrt3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*nh*tf*i * (
      - 290372908200523/103518017729280000*s^2*pi
      + 58193/24883200*s^2*pi*zeta3
      - 75747817/4668020280000*s^2*pi*logMZ
      + 331/44906400*s^2*pi*logMZ^2
      + 129255667/4668020280000*s^2*pi*logm
      - 551/22453200*s^2*pi*logm*logMZ
      + 257/14968800*s^2*pi*logm^2
      - 331/538876800*s^2*pi^3
      + 290372908200523/77638513296960000*s^4*pi
      - 58193/18662400*s^4*pi*zeta3
      + 75747817/3501015210000*s^4*pi*logMZ
      - 331/33679800*s^4*pi*logMZ^2
      - 129255667/3501015210000*s^4*pi*logm
      + 551/16839900*s^4*pi*logm*logMZ
      - 257/11226600*s^4*pi*logm^2
      + 331/404157600*s^4*pi^3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca^2*ep^-2 * (
      + 943/2240
      + 3/560*T7p11ep0
      - 3/560*T7p10ep0
      - 9/560*T6p14ep0
      + 3/280*T6p13ep0
      - 3/560*T6p12ep0
      + 1/560*T6p11ep0
      - 127/630*zeta3
      + 27/560*ls3*sqrt3
      + 3/70*ls2*sqrt3
      - 27/560*ls2*sqrt3*log3
      - 9/140*ls2^2
      + 43/2240*pi^2
      + 3/1120*pi^3*sqrt3
      + 37/20160*pi^4
      - 943/448*s^2
      - 3/112*s^2*T7p11ep0
      + 3/112*s^2*T7p10ep0
      + 9/112*s^2*T6p14ep0
      - 3/56*s^2*T6p13ep0
      + 3/112*s^2*T6p12ep0
      - 1/112*s^2*T6p11ep0
      + 127/126*s^2*zeta3
      - 27/112*s^2*ls3*sqrt3
      - 3/14*s^2*ls2*sqrt3
      + 27/112*s^2*ls2*sqrt3*log3
      + 9/28*s^2*ls2^2
      - 43/448*s^2*pi^2
      - 3/224*s^2*pi^3*sqrt3
      - 37/4032*s^2*pi^4
      + 943/224*s^4
      + 3/56*s^4*T7p11ep0
      - 3/56*s^4*T7p10ep0
      - 9/56*s^4*T6p14ep0
      + 3/28*s^4*T6p13ep0
      - 3/56*s^4*T6p12ep0
      + 1/56*s^4*T6p11ep0
      - 127/63*s^4*zeta3
      + 27/56*s^4*ls3*sqrt3
      + 3/7*s^4*ls2*sqrt3
      - 27/56*s^4*ls2*sqrt3*log3
      - 9/14*s^4*ls2^2
      + 43/224*s^4*pi^2
      + 3/112*s^4*pi^3*sqrt3
      + 37/2016*s^4*pi^4
      - 943/224*s^6
      - 3/56*s^6*T7p11ep0
      + 3/56*s^6*T7p10ep0
      + 9/56*s^6*T6p14ep0
      - 3/28*s^6*T6p13ep0
      + 3/56*s^6*T6p12ep0
      - 1/56*s^6*T6p11ep0
      + 127/63*s^6*zeta3
      - 27/56*s^6*ls3*sqrt3
      - 3/7*s^6*ls2*sqrt3
      + 27/56*s^6*ls2*sqrt3*log3
      + 9/14*s^6*ls2^2
      - 43/224*s^6*pi^2
      - 3/112*s^6*pi^3*sqrt3
      - 37/2016*s^6*pi^4
      + 943/448*s^8
      + 3/112*s^8*T7p11ep0
      - 3/112*s^8*T7p10ep0
      - 9/112*s^8*T6p14ep0
      + 3/56*s^8*T6p13ep0
      - 3/112*s^8*T6p12ep0
      + 1/112*s^8*T6p11ep0
      - 127/126*s^8*zeta3
      + 27/112*s^8*ls3*sqrt3
      + 3/14*s^8*ls2*sqrt3
      - 27/112*s^8*ls2*sqrt3*log3
      - 9/28*s^8*ls2^2
      + 43/448*s^8*pi^2
      + 3/224*s^8*pi^3*sqrt3
      + 37/4032*s^8*pi^4
      - 943/2240*s^10
      - 3/560*s^10*T7p11ep0
      + 3/560*s^10*T7p10ep0
      + 9/560*s^10*T6p14ep0
      - 3/280*s^10*T6p13ep0
      + 3/560*s^10*T6p12ep0
      - 1/560*s^10*T6p11ep0
      + 127/630*s^10*zeta3
      - 27/560*s^10*ls3*sqrt3
      - 3/70*s^10*ls2*sqrt3
      + 27/560*s^10*ls2*sqrt3*log3
      + 9/140*s^10*ls2^2
      - 43/2240*s^10*pi^2
      - 3/1120*s^10*pi^3*sqrt3
      - 37/20160*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca^2*ep^-1 * (
      + 83281170281/2438553600
      + 1/280*T8p10ep0
      + 1/280*T7p9ep0
      - 47/1680*T7p8ep0
      - 5/336*T7p7ep0
      + 59/1680*T7p5ep0
      + 1/224*T7p14ep1
      + 3/560*T7p11ep1
      + 282731/4233600*T7p11ep0
      - 3/560*T7p10ep1
      - 282731/4233600*T7p10ep0
      - 1071689/4762800*T6p9ep0
      - 1/210*T6p18ep0
      + 1/20*T6p17ep0
      - 9/560*T6p14ep1
      - 2537/8064*T6p14ep0
      + 3/280*T6p13ep1
      + 9661/60480*T6p13ep0
      - 3/560*T6p12ep1
      - 104663/705600*T6p12ep0
      + 1/560*T6p11ep1
      + 103823/2116800*T6p11ep0
      + 8021317/9525600*T6p10ep0
      - 29/2240*T5p8ep1
      + 263/13440*T5p11ep0
      - 1223/4800*zeta5
      - 2362482827/228614400*zeta3
      - 943/280*logm
      - 3/70*logm*T7p11ep0
      + 3/70*logm*T7p10ep0
      + 9/70*logm*T6p14ep0
      - 3/35*logm*T6p13ep0
      + 3/70*logm*T6p12ep0
      - 1/70*logm*T6p11ep0
      + 508/315*logm*zeta3
      - 1/35*ls4pithird*sqrt3
      + 416327/423360*ls3*sqrt3
      - 27/70*ls3*sqrt3*logm
      - 81/560*ls3*sqrt3*log3
      + 24223621/7257600*ls2*sqrt3
      - 12/35*ls2*sqrt3*logm
      - 416327/423360*ls2*sqrt3*log3
      + 27/70*ls2*sqrt3*log3*logm
      + 81/1120*ls2*sqrt3*log3^2
      - 565219/235200*ls2^2
      + 18/35*ls2^2*logm
      - 23/280*pi*sqrt3*zeta3
      + 2067705847/5486745600*pi^2
      + 83/5040*pi^2*zeta3
      - 43/280*pi^2*logm
      + 3/560*pi^2*ls2*sqrt3
      + 416327/7620480*pi^3*sqrt3
      - 3/140*pi^3*sqrt3*logm
      - 9/1120*pi^3*sqrt3*log3
      + 6440549/1959552000*pi^4
      - 37/2520*pi^4*logm
      - 83281170281/487710720*s^2
      - 1/56*s^2*T8p10ep0
      - 1/56*s^2*T7p9ep0
      + 47/336*s^2*T7p8ep0
      + 25/336*s^2*T7p7ep0
      - 59/336*s^2*T7p5ep0
      - 5/224*s^2*T7p14ep1
      - 3/112*s^2*T7p11ep1
      - 282731/846720*s^2*T7p11ep0
      + 3/112*s^2*T7p10ep1
      + 282731/846720*s^2*T7p10ep0
      + 1071689/952560*s^2*T6p9ep0
      + 1/42*s^2*T6p18ep0
      - 1/4*s^2*T6p17ep0
      + 9/112*s^2*T6p14ep1
      + 12685/8064*s^2*T6p14ep0
      - 3/56*s^2*T6p13ep1
      - 9661/12096*s^2*T6p13ep0
      + 3/112*s^2*T6p12ep1
      + 104663/141120*s^2*T6p12ep0
      - 1/112*s^2*T6p11ep1
      - 103823/423360*s^2*T6p11ep0
      - 8021317/1905120*s^2*T6p10ep0
      + 29/448*s^2*T5p8ep1
      - 263/2688*s^2*T5p11ep0
      + 1223/960*s^2*zeta5
      + 2362482827/45722880*s^2*zeta3
      + 943/56*s^2*logm
      + 3/14*s^2*logm*T7p11ep0
      - 3/14*s^2*logm*T7p10ep0
      - 9/14*s^2*logm*T6p14ep0
      + 3/7*s^2*logm*T6p13ep0
      - 3/14*s^2*logm*T6p12ep0
      + 1/14*s^2*logm*T6p11ep0
      - 508/63*s^2*logm*zeta3
      + 1/7*s^2*ls4pithird*sqrt3
      - 416327/84672*s^2*ls3*sqrt3
      + 27/14*s^2*ls3*sqrt3*logm
      + 81/112*s^2*ls3*sqrt3*log3
      - 24223621/1451520*s^2*ls2*sqrt3
      + 12/7*s^2*ls2*sqrt3*logm
      + 416327/84672*s^2*ls2*sqrt3*log3
      - 27/14*s^2*ls2*sqrt3*log3*logm
      - 81/224*s^2*ls2*sqrt3*log3^2
      + 565219/47040*s^2*ls2^2
      - 18/7*s^2*ls2^2*logm
      + 23/56*s^2*pi*sqrt3*zeta3
      - 2067705847/1097349120*s^2*pi^2
      - 83/1008*s^2*pi^2*zeta3
      + 43/56*s^2*pi^2*logm
      - 3/112*s^2*pi^2*ls2*sqrt3
      - 416327/1524096*s^2*pi^3*sqrt3
      + 3/28*s^2*pi^3*sqrt3*logm
      + 9/224*s^2*pi^3*sqrt3*log3
      - 6440549/391910400*s^2*pi^4
      + 37/504*s^2*pi^4*logm
      + 83281170281/243855360*s^4
      + 1/28*s^4*T8p10ep0
      + 1/28*s^4*T7p9ep0
      - 47/168*s^4*T7p8ep0
      - 25/168*s^4*T7p7ep0
      + 59/168*s^4*T7p5ep0
      + 5/112*s^4*T7p14ep1
      + 3/56*s^4*T7p11ep1
      + 282731/423360*s^4*T7p11ep0
      - 3/56*s^4*T7p10ep1
      - 282731/423360*s^4*T7p10ep0
      - 1071689/476280*s^4*T6p9ep0
      - 1/21*s^4*T6p18ep0
      + 1/2*s^4*T6p17ep0
      - 9/56*s^4*T6p14ep1
      - 12685/4032*s^4*T6p14ep0
      + 3/28*s^4*T6p13ep1
      + 9661/6048*s^4*T6p13ep0
      - 3/56*s^4*T6p12ep1
      - 104663/70560*s^4*T6p12ep0
      + 1/56*s^4*T6p11ep1
      + 103823/211680*s^4*T6p11ep0
      + 8021317/952560*s^4*T6p10ep0
      - 29/224*s^4*T5p8ep1
      + 263/1344*s^4*T5p11ep0
      - 1223/480*s^4*zeta5
      - 2362482827/22861440*s^4*zeta3
      - 943/28*s^4*logm
      - 3/7*s^4*logm*T7p11ep0
      + 3/7*s^4*logm*T7p10ep0
      + 9/7*s^4*logm*T6p14ep0
      - 6/7*s^4*logm*T6p13ep0
      + 3/7*s^4*logm*T6p12ep0
      - 1/7*s^4*logm*T6p11ep0
      + 1016/63*s^4*logm*zeta3
      - 2/7*s^4*ls4pithird*sqrt3
      + 416327/42336*s^4*ls3*sqrt3
      - 27/7*s^4*ls3*sqrt3*logm
      - 81/56*s^4*ls3*sqrt3*log3
      + 24223621/725760*s^4*ls2*sqrt3
      - 24/7*s^4*ls2*sqrt3*logm
      - 416327/42336*s^4*ls2*sqrt3*log3
      + 27/7*s^4*ls2*sqrt3*log3*logm
      + 81/112*s^4*ls2*sqrt3*log3^2
      - 565219/23520*s^4*ls2^2
      + 36/7*s^4*ls2^2*logm
      - 23/28*s^4*pi*sqrt3*zeta3
      + 2067705847/548674560*s^4*pi^2
      + 83/504*s^4*pi^2*zeta3
      - 43/28*s^4*pi^2*logm
      + 3/56*s^4*pi^2*ls2*sqrt3
      + 416327/762048*s^4*pi^3*sqrt3
      - 3/14*s^4*pi^3*sqrt3*logm
      - 9/112*s^4*pi^3*sqrt3*log3
      + 6440549/195955200*s^4*pi^4
      - 37/252*s^4*pi^4*logm
      - 83281170281/243855360*s^6
      - 1/28*s^6*T8p10ep0
      - 1/28*s^6*T7p9ep0
      + 47/168*s^6*T7p8ep0
      + 25/168*s^6*T7p7ep0
      - 59/168*s^6*T7p5ep0
      - 5/112*s^6*T7p14ep1
      - 3/56*s^6*T7p11ep1
      - 282731/423360*s^6*T7p11ep0
      + 3/56*s^6*T7p10ep1
      + 282731/423360*s^6*T7p10ep0
      + 1071689/476280*s^6*T6p9ep0
      + 1/21*s^6*T6p18ep0
      - 1/2*s^6*T6p17ep0
      + 9/56*s^6*T6p14ep1
      + 12685/4032*s^6*T6p14ep0
      - 3/28*s^6*T6p13ep1
      - 9661/6048*s^6*T6p13ep0
      + 3/56*s^6*T6p12ep1
      + 104663/70560*s^6*T6p12ep0
      - 1/56*s^6*T6p11ep1
      - 103823/211680*s^6*T6p11ep0
      - 8021317/952560*s^6*T6p10ep0
      + 29/224*s^6*T5p8ep1
      - 263/1344*s^6*T5p11ep0
      + 1223/480*s^6*zeta5
      + 2362482827/22861440*s^6*zeta3
      + 943/28*s^6*logm
      + 3/7*s^6*logm*T7p11ep0
      - 3/7*s^6*logm*T7p10ep0
      - 9/7*s^6*logm*T6p14ep0
      + 6/7*s^6*logm*T6p13ep0
      - 3/7*s^6*logm*T6p12ep0
      + 1/7*s^6*logm*T6p11ep0
      - 1016/63*s^6*logm*zeta3
      + 2/7*s^6*ls4pithird*sqrt3
      - 416327/42336*s^6*ls3*sqrt3
      + 27/7*s^6*ls3*sqrt3*logm
      + 81/56*s^6*ls3*sqrt3*log3
      - 24223621/725760*s^6*ls2*sqrt3
      + 24/7*s^6*ls2*sqrt3*logm
      + 416327/42336*s^6*ls2*sqrt3*log3
      - 27/7*s^6*ls2*sqrt3*log3*logm
      - 81/112*s^6*ls2*sqrt3*log3^2
      + 565219/23520*s^6*ls2^2
      - 36/7*s^6*ls2^2*logm
      + 23/28*s^6*pi*sqrt3*zeta3
      - 2067705847/548674560*s^6*pi^2
      - 83/504*s^6*pi^2*zeta3
      + 43/28*s^6*pi^2*logm
      - 3/56*s^6*pi^2*ls2*sqrt3
      - 416327/762048*s^6*pi^3*sqrt3
      + 3/14*s^6*pi^3*sqrt3*logm
      + 9/112*s^6*pi^3*sqrt3*log3
      - 6440549/195955200*s^6*pi^4
      + 37/252*s^6*pi^4*logm
      + 83281170281/487710720*s^8
      + 1/56*s^8*T8p10ep0
      + 1/56*s^8*T7p9ep0
      - 47/336*s^8*T7p8ep0
      - 25/336*s^8*T7p7ep0
      + 59/336*s^8*T7p5ep0
      + 5/224*s^8*T7p14ep1
      + 3/112*s^8*T7p11ep1
      + 282731/846720*s^8*T7p11ep0
      - 3/112*s^8*T7p10ep1
      - 282731/846720*s^8*T7p10ep0
      - 1071689/952560*s^8*T6p9ep0
      - 1/42*s^8*T6p18ep0
      + 1/4*s^8*T6p17ep0
      - 9/112*s^8*T6p14ep1
      - 12685/8064*s^8*T6p14ep0
      + 3/56*s^8*T6p13ep1
      + 9661/12096*s^8*T6p13ep0
      - 3/112*s^8*T6p12ep1
      - 104663/141120*s^8*T6p12ep0
      + 1/112*s^8*T6p11ep1
      + 103823/423360*s^8*T6p11ep0
      + 8021317/1905120*s^8*T6p10ep0
      - 29/448*s^8*T5p8ep1
      + 263/2688*s^8*T5p11ep0
      - 1223/960*s^8*zeta5
      - 2362482827/45722880*s^8*zeta3
      - 943/56*s^8*logm
      - 3/14*s^8*logm*T7p11ep0
      + 3/14*s^8*logm*T7p10ep0
      + 9/14*s^8*logm*T6p14ep0
      - 3/7*s^8*logm*T6p13ep0
      + 3/14*s^8*logm*T6p12ep0
      - 1/14*s^8*logm*T6p11ep0
      + 508/63*s^8*logm*zeta3
      - 1/7*s^8*ls4pithird*sqrt3
      + 416327/84672*s^8*ls3*sqrt3
      - 27/14*s^8*ls3*sqrt3*logm
      - 81/112*s^8*ls3*sqrt3*log3
      + 24223621/1451520*s^8*ls2*sqrt3
      - 12/7*s^8*ls2*sqrt3*logm
      - 416327/84672*s^8*ls2*sqrt3*log3
      + 27/14*s^8*ls2*sqrt3*log3*logm
      + 81/224*s^8*ls2*sqrt3*log3^2
      - 565219/47040*s^8*ls2^2
      + 18/7*s^8*ls2^2*logm
      - 23/56*s^8*pi*sqrt3*zeta3
      + 2067705847/1097349120*s^8*pi^2
      + 83/1008*s^8*pi^2*zeta3
      - 43/56*s^8*pi^2*logm
      + 3/112*s^8*pi^2*ls2*sqrt3
      + 416327/1524096*s^8*pi^3*sqrt3
      - 3/28*s^8*pi^3*sqrt3*logm
      - 9/224*s^8*pi^3*sqrt3*log3
      + 6440549/391910400*s^8*pi^4
      - 37/504*s^8*pi^4*logm
      - 83281170281/2438553600*s^10
      - 1/280*s^10*T8p10ep0
      - 1/280*s^10*T7p9ep0
      + 47/1680*s^10*T7p8ep0
      + 5/336*s^10*T7p7ep0
      - 59/1680*s^10*T7p5ep0
      - 1/224*s^10*T7p14ep1
      - 3/560*s^10*T7p11ep1
      - 282731/4233600*s^10*T7p11ep0
      + 3/560*s^10*T7p10ep1
      + 282731/4233600*s^10*T7p10ep0
      + 1071689/4762800*s^10*T6p9ep0
      + 1/210*s^10*T6p18ep0
      - 1/20*s^10*T6p17ep0
      + 9/560*s^10*T6p14ep1
      + 2537/8064*s^10*T6p14ep0
      - 3/280*s^10*T6p13ep1
      - 9661/60480*s^10*T6p13ep0
      + 3/560*s^10*T6p12ep1
      + 104663/705600*s^10*T6p12ep0
      - 1/560*s^10*T6p11ep1
      - 103823/2116800*s^10*T6p11ep0
      - 8021317/9525600*s^10*T6p10ep0
      + 29/2240*s^10*T5p8ep1
      - 263/13440*s^10*T5p11ep0
      + 1223/4800*s^10*zeta5
      + 2362482827/228614400*s^10*zeta3
      + 943/280*s^10*logm
      + 3/70*s^10*logm*T7p11ep0
      - 3/70*s^10*logm*T7p10ep0
      - 9/70*s^10*logm*T6p14ep0
      + 3/35*s^10*logm*T6p13ep0
      - 3/70*s^10*logm*T6p12ep0
      + 1/70*s^10*logm*T6p11ep0
      - 508/315*s^10*logm*zeta3
      + 1/35*s^10*ls4pithird*sqrt3
      - 416327/423360*s^10*ls3*sqrt3
      + 27/70*s^10*ls3*sqrt3*logm
      + 81/560*s^10*ls3*sqrt3*log3
      - 24223621/7257600*s^10*ls2*sqrt3
      + 12/35*s^10*ls2*sqrt3*logm
      + 416327/423360*s^10*ls2*sqrt3*log3
      - 27/70*s^10*ls2*sqrt3*log3*logm
      - 81/1120*s^10*ls2*sqrt3*log3^2
      + 565219/235200*s^10*ls2^2
      - 18/35*s^10*ls2^2*logm
      + 23/280*s^10*pi*sqrt3*zeta3
      - 2067705847/5486745600*s^10*pi^2
      - 83/5040*s^10*pi^2*zeta3
      + 43/280*s^10*pi^2*logm
      - 3/560*s^10*pi^2*ls2*sqrt3
      - 416327/7620480*s^10*pi^3*sqrt3
      + 3/140*s^10*pi^3*sqrt3*logm
      + 9/1120*s^10*pi^3*sqrt3*log3
      - 6440549/1959552000*s^10*pi^4
      + 37/2520*s^10*pi^4*logm
      + 27/280*ls4*sqrt3
      - 27/56*ls4*s^2*sqrt3
      + 27/28*ls4*s^4*sqrt3
      - 27/28*ls4*s^6*sqrt3
      + 27/56*ls4*s^8*sqrt3
      - 27/280*ls4*s^10*sqrt3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf*ca^2 * (
      + 15251942077967311570480465447177/78824303875481718384230400000
      - 79/5040*T9p7ep0
      - 1/560*T9p6ep0
      + 1/280*T9p5ep0
      + 7817/423360*T9p4ep0
      + 306617/11430720*T9p3ep0
      - 1/560*T8p9ep0
      - 1339/10080*T8p7ep0
      + 13/720*T8p4ep0
      + 71/280*T8p2ep0
      + 1/280*T8p10ep1
      + 10103/176400*T8p10ep0
      + 1/280*T7p9ep1
      + 7853/264600*T7p9ep0
      - 47/1680*T7p8ep1
      - 5297/302400*T7p8ep0
      - 5/336*T7p7ep1
      - 11561/1693440*T7p7ep0
      - 59/10080*T7p6ep1
      + 59/1680*T7p5ep1
      + 542527/2116800*T7p5ep0
      - 401/14700*T7p16ep0
      + 59/5040*T7p15ep1
      + 1/224*T7p14ep2
      + 174193/2116800*T7p14ep1
      + 3/560*T7p11ep2
      + 282731/4233600*T7p11ep1
      - 811100783/32006016000*T7p11ep0
      - 3/560*T7p10ep2
      - 282731/4233600*T7p10ep1
      + 350424623/32006016000*T7p10ep0
      - 1071689/4762800*T6p9ep1
      - 10857476910317/15122842560000*T6p9ep0
      + 3/560*T6p19ep2
      - 1/210*T6p18ep1
      + 1826837687/2187911250*T6p18ep0
      + 1/20*T6p17ep1
      + 6257954441/24004512000*T6p17ep0
      - 1753215631/16003008000*T6p16ep1
      + 3/560*T6p15ep2
      - 9/560*T6p14ep2
      - 2537/8064*T6p14ep1
      - 130235587/30481920*T6p14ep0
      + 3/280*T6p13ep2
      + 9661/60480*T6p13ep1
      + 6845793503159/3024568512000*T6p13ep0
      - 3/560*T6p12ep2
      - 104663/705600*T6p12ep1
      - 5859499125101311/2162566486080000*T6p12ep0
      + 1/560*T6p11ep2
      + 103823/2116800*T6p11ep1
      + 1430807977/2667168000*T6p11ep0
      + 8021317/9525600*T6p10ep1
      + 10140024326461/1890355320000*T6p10ep0
      - 29/2240*T5p8ep2
      - 10372018889/32006016000*T5p8ep1
      + 263/13440*T5p11ep1
      + 824572711/1007769600*T5p11ep0
      - 613/5040*T4LVB7ep1
      + 377/5040*T4LVB6ep1
      - 1/360*T4LT4ep2
      + 59/10080*T4LT2ep2
      + 11/840*T3L61ep1
      - 31523284486868417/434801727360000*zeta5
      - 35176691920263799886881271401/500471770637979164344320000*zeta3
      - 6113/181440*zeta3^2
      + 4626358883/89864775*a5
      + 12003971637605102628763/125378730418765824000*a4
      - 20411734456194943846843/74756548869488640000*logm
      - 1/35*logm*T8p10ep0
      - 1/35*logm*T7p9ep0
      + 47/210*logm*T7p8ep0
      + 5/42*logm*T7p7ep0
      - 59/210*logm*T7p5ep0
      - 1/28*logm*T7p14ep1
      - 3/70*logm*T7p11ep1
      - 282731/529200*logm*T7p11ep0
      + 3/70*logm*T7p10ep1
      + 282731/529200*logm*T7p10ep0
      + 1071689/595350*logm*T6p9ep0
      + 4/105*logm*T6p18ep0
      - 2/5*logm*T6p17ep0
      + 9/70*logm*T6p14ep1
      + 2537/1008*logm*T6p14ep0
      - 3/35*logm*T6p13ep1
      - 9661/7560*logm*T6p13ep0
      + 3/70*logm*T6p12ep1
      + 104663/88200*logm*T6p12ep0
      - 1/70*logm*T6p11ep1
      - 103823/264600*logm*T6p11ep0
      - 8021317/1190700*logm*T6p10ep0
      + 29/280*logm*T5p8ep1
      - 263/1680*logm*T5p11ep0
      + 1223/600*logm*zeta5
      + 79374756925257421/958878292377600*logm*zeta3
      + 135362487431/10287648000*logm^2
      + 6/35*logm^2*T7p11ep0
      - 6/35*logm^2*T7p10ep0
      - 18/35*logm^2*T6p14ep0
      + 12/35*logm^2*T6p13ep0
      - 6/35*logm^2*T6p12ep0
      + 2/35*logm^2*T6p11ep0
      - 2032/315*logm^2*zeta3
      - 186233/33075*log2*a4
      + 12003971637605102628763/3009089530050379776000*log2^4
      - 1789083547/2695943250*log2^5
      - 7/40*ls5pithird*sqrt3
      - 416327/714420*ls4pithird*sqrt3
      + 8/35*ls4pithird*sqrt3*logm
      + 3/35*ls4pithird*sqrt3*log3
      + 243/1120*ls5p*sqrt3
      + 10964452364914091/480570330240000*ls3*sqrt3
      - 416327/52920*ls3*sqrt3*logm
      + 54/35*ls3*sqrt3*logm^2
      - 416327/141120*ls3*sqrt3*log3
      + 81/70*ls3*sqrt3*log3*logm
      + 243/1120*ls3*sqrt3*log3^2
      + 11510093574907450049/403679077401600000*ls2*sqrt3
      - 3/140*ls2*sqrt3*zeta3
      - 501780781/19051200*ls2*sqrt3*logm
      + 48/35*ls2*sqrt3*logm^2
      - 10964452364914091/480570330240000*ls2*sqrt3*log3
      + 416327/52920*ls2*sqrt3*log3*logm
      - 54/35*ls2*sqrt3*log3*logm^2
      + 416327/282240*ls2*sqrt3*log3^2
      - 81/140*ls2*sqrt3*log3^2*logm
      - 81/1120*ls2*sqrt3*log3^3
      - 12969035819/600112800*ls2^2
      + 69353/3675*ls2^2*logm
      - 72/35*ls2^2*logm^2
      - 9575521/5715360*pi*sqrt3*zeta3
      + 23/35*pi*sqrt3*logm*zeta3
      + 69/280*pi*sqrt3*log3*zeta3
      - 81/280*pi*ls4p*sqrt3
      - 5055277734974215123/1089933508984320000*pi^2
      - 12715084139/316859558400*pi^2*zeta3
      - 71583141989/24004512000*pi^2*logm
      - 83/630*pi^2*logm*zeta3
      + 4523/7560*pi^2*logm^2
      - 3013/8316*pi^2*log2
      + 131/630*pi^2*log2*logm
      - 11691121853131610763163/3009089530050379776000*pi^2*log2^2
      + 438881719/462161700*pi^2*log2^3
      + 9/80*pi^2*ls3*sqrt3
      + 416327/3810240*pi^2*ls2*sqrt3
      - 3/70*pi^2*ls2*sqrt3*logm
      - 9/560*pi^2*ls2*sqrt3*log3
      + 10964452364914091/8650265944320000*pi^3*sqrt3
      - 416327/952560*pi^3*sqrt3*logm
      + 3/35*pi^3*sqrt3*logm^2
      - 416327/2540160*pi^3*sqrt3*log3
      + 9/140*pi^3*sqrt3*log3*logm
      + 27/2240*pi^3*sqrt3*log3^2
      - 11087141253275751078711937/12638176026211595059200000*pi^4
      - 6921689/244944000*pi^4*logm
      + 37/630*pi^4*logm^2
      + 99175713437/258810552000*pi^4*log2
      + 1/315*pi^5*sqrt3
      + 53657/19051200*pi^6
      - 82185967/66679200*c4
      + 186233/793800*c4*log2
      - 21597195133647293529367652854423/22841133509372543395430400000*s^2
      + 79/1008*s^2*T9p7ep0
      + 1/112*s^2*T9p6ep0
      - 1/56*s^2*T9p5ep0
      - 7817/84672*s^2*T9p4ep0
      - 306617/2286144*s^2*T9p3ep0
      + 1/112*s^2*T8p9ep0
      + 1339/2016*s^2*T8p7ep0
      - 13/144*s^2*T8p4ep0
      - 71/56*s^2*T8p2ep0
      - 1/56*s^2*T8p10ep1
      - 10103/35280*s^2*T8p10ep0
      - 1/56*s^2*T7p9ep1
      - 7853/52920*s^2*T7p9ep0
      + 47/336*s^2*T7p8ep1
      + 5297/60480*s^2*T7p8ep0
      + 25/336*s^2*T7p7ep1
      + 11561/338688*s^2*T7p7ep0
      + 59/2016*s^2*T7p6ep1
      - 59/336*s^2*T7p5ep1
      - 542527/423360*s^2*T7p5ep0
      + 401/2940*s^2*T7p16ep0
      - 59/1008*s^2*T7p15ep1
      - 5/224*s^2*T7p14ep2
      - 174193/423360*s^2*T7p14ep1
      - 3/112*s^2*T7p11ep2
      - 282731/846720*s^2*T7p11ep1
      + 811100783/6401203200*s^2*T7p11ep0
      + 3/112*s^2*T7p10ep2
      + 282731/846720*s^2*T7p10ep1
      - 350424623/6401203200*s^2*T7p10ep0
      + 1071689/952560*s^2*T6p9ep1
      + 10857476910317/3024568512000*s^2*T6p9ep0
      - 3/112*s^2*T6p19ep2
      + 1/42*s^2*T6p18ep1
      - 1826837687/437582250*s^2*T6p18ep0
      - 1/4*s^2*T6p17ep1
      - 6257954441/4800902400*s^2*T6p17ep0
      + 1753215631/3200601600*s^2*T6p16ep1
      - 3/112*s^2*T6p15ep2
      + 9/112*s^2*T6p14ep2
      + 12685/8064*s^2*T6p14ep1
      + 130235587/6096384*s^2*T6p14ep0
      - 3/56*s^2*T6p13ep2
      - 9661/12096*s^2*T6p13ep1
      - 6845793503159/604913702400*s^2*T6p13ep0
      + 3/112*s^2*T6p12ep2
      + 104663/141120*s^2*T6p12ep1
      + 5859499125101311/432513297216000*s^2*T6p12ep0
      - 1/112*s^2*T6p11ep2
      - 103823/423360*s^2*T6p11ep1
      - 1430807977/533433600*s^2*T6p11ep0
      - 8021317/1905120*s^2*T6p10ep1
      - 10140024326461/378071064000*s^2*T6p10ep0
      + 29/448*s^2*T5p8ep2
      + 10372018889/6401203200*s^2*T5p8ep1
      - 263/2688*s^2*T5p11ep1
      - 824572711/201553920*s^2*T5p11ep0
      + 613/1008*s^2*T4LVB7ep1
      - 377/1008*s^2*T4LVB6ep1
      + 1/72*s^2*T4LT4ep2
      - 59/2016*s^2*T4LT2ep2
      - 11/168*s^2*T3L61ep1
      - 323817603872839691/1478325873024000*s^2*zeta5
      + 28660717970179921316880190013/48341023300259351101440000*s^2*zeta3
      + 6113/36288*s^2*zeta3^2
      + 3909777596369/13749310575*s^2*a5
      + 64554682571062951193/1038038190155366400*s^2*a4
      + 246992185964124284309/182037050818560000*s^2*logm
      + 1/7*s^2*logm*T8p10ep0
      + 1/7*s^2*logm*T7p9ep0
      - 47/42*s^2*logm*T7p8ep0
      - 25/42*s^2*logm*T7p7ep0
      + 59/42*s^2*logm*T7p5ep0
      + 5/28*s^2*logm*T7p14ep1
      + 3/14*s^2*logm*T7p11ep1
      + 282731/105840*s^2*logm*T7p11ep0
      - 3/14*s^2*logm*T7p10ep1
      - 282731/105840*s^2*logm*T7p10ep0
      - 1071689/119070*s^2*logm*T6p9ep0
      - 4/21*s^2*logm*T6p18ep0
      + 2*s^2*logm*T6p17ep0
      - 9/14*s^2*logm*T6p14ep1
      - 12685/1008*s^2*logm*T6p14ep0
      + 3/7*s^2*logm*T6p13ep1
      + 9661/1512*s^2*logm*T6p13ep0
      - 3/14*s^2*logm*T6p12ep1
      - 104663/17640*s^2*logm*T6p12ep0
      + 1/14*s^2*logm*T6p11ep1
      + 103823/52920*s^2*logm*T6p11ep0
      + 8021317/238140*s^2*logm*T6p10ep0
      - 29/56*s^2*logm*T5p8ep1
      + 263/336*s^2*logm*T5p11ep0
      - 1223/120*s^2*logm*zeta5
      - 8129505533698127/19976631091200*s^2*logm*zeta3
      - 14499458383/220449600*s^2*logm^2
      - 6/7*s^2*logm^2*T7p11ep0
      + 6/7*s^2*logm^2*T7p10ep0
      + 18/7*s^2*logm^2*T6p14ep0
      - 12/7*s^2*logm^2*T6p13ep0
      + 6/7*s^2*logm^2*T6p12ep0
      - 2/7*s^2*logm^2*T6p11ep0
      + 2032/63*s^2*logm^2*zeta3
      + 186233/6615*s^2*log2*a4
      + 64554682571062951193/24912916563728793600*s^2*log2^4
      - 70512374573/58925616750*s^2*log2^5
      + 7/8*s^2*ls5pithird*sqrt3
      + 416327/142884*s^2*ls4pithird*sqrt3
      - 8/7*s^2*ls4pithird*sqrt3*logm
      - 3/7*s^2*ls4pithird*sqrt3*log3
      - 243/224*s^2*ls5p*sqrt3
      - 10964452364914091/96114066048000*s^2*ls3*sqrt3
      + 416327/10584*s^2*ls3*sqrt3*logm
      - 54/7*s^2*ls3*sqrt3*logm^2
      + 416327/28224*s^2*ls3*sqrt3*log3
      - 81/14*s^2*ls3*sqrt3*log3*logm
      - 243/224*s^2*ls3*sqrt3*log3^2
      - 11510093574907450049/80735815480320000*s^2*ls2*sqrt3
      + 3/28*s^2*ls2*sqrt3*zeta3
      + 501780781/3810240*s^2*ls2*sqrt3*logm
      - 48/7*s^2*ls2*sqrt3*logm^2
      + 10964452364914091/96114066048000*s^2*ls2*sqrt3*log3
      - 416327/10584*s^2*ls2*sqrt3*log3*logm
      + 54/7*s^2*ls2*sqrt3*log3*logm^2
      - 416327/56448*s^2*ls2*sqrt3*log3^2
      + 81/28*s^2*ls2*sqrt3*log3^2*logm
      + 81/224*s^2*ls2*sqrt3*log3^3
      + 12969035819/120022560*s^2*ls2^2
      - 69353/735*s^2*ls2^2*logm
      + 72/7*s^2*ls2^2*logm^2
      + 9575521/1143072*s^2*pi*sqrt3*zeta3
      - 23/7*s^2*pi*sqrt3*logm*zeta3
      - 69/56*s^2*pi*sqrt3*log3*zeta3
      + 81/56*s^2*pi*ls4p*sqrt3
      + 5055870863128015123/217986701796864000*s^2*pi^2
      + 12472181339/63371911680*s^2*pi^2*zeta3
      + 71590197989/4800902400*s^2*pi^2*logm
      + 83/126*s^2*pi^2*logm*zeta3
      - 4523/1512*s^2*pi^2*logm^2
      + 34040/18711*s^2*pi^2*log2
      - 592/567*s^2*pi^2*log2*logm
      - 77560367408565107993/24912916563728793600*s^2*pi^2*log2^2
      + 1374259465687/494975180700*s^2*pi^2*log2^3
      - 9/16*s^2*pi^2*ls3*sqrt3
      - 416327/762048*s^2*pi^2*ls2*sqrt3
      + 3/14*s^2*pi^2*ls2*sqrt3*logm
      + 9/112*s^2*pi^2*ls2*sqrt3*log3
      - 10964452364914091/1730053188864000*s^2*pi^3*sqrt3
      + 416327/190512*s^2*pi^3*sqrt3*logm
      - 3/7*s^2*pi^3*sqrt3*logm^2
      + 416327/508032*s^2*pi^3*sqrt3*log3
      - 9/28*s^2*pi^3*sqrt3*log3*logm
      - 27/448*s^2*pi^3*sqrt3*log3^2
      - 658098886463401255385533/732439746973626531840000*s^2*pi^4
      + 6921689/48988800*s^2*pi^4*logm
      - 37/126*s^2*pi^4*logm^2
      + 233009787078037/79196028912000*s^2*pi^4*log2
      - 1/63*s^2*pi^5*sqrt3
      - 53657/3810240*s^2*pi^6
      + 82185967/13335840*s^2*c4
      - 186233/158760*s^2*c4*log2
      + 5472591255665482308251/2906489357291520000*s^4
      - 79/504*s^4*T9p7ep0
      - 1/56*s^4*T9p6ep0
      + 1/28*s^4*T9p5ep0
      + 7817/42336*s^4*T9p4ep0
      + 306617/1143072*s^4*T9p3ep0
      - 1/56*s^4*T8p9ep0
      - 1339/1008*s^4*T8p7ep0
      + 13/72*s^4*T8p4ep0
      + 71/28*s^4*T8p2ep0
      + 1/28*s^4*T8p10ep1
      + 10103/17640*s^4*T8p10ep0
      + 1/28*s^4*T7p9ep1
      + 7853/26460*s^4*T7p9ep0
      - 47/168*s^4*T7p8ep1
      - 5297/30240*s^4*T7p8ep0
      - 25/168*s^4*T7p7ep1
      - 11561/169344*s^4*T7p7ep0
      - 59/1008*s^4*T7p6ep1
      + 59/168*s^4*T7p5ep1
      + 542527/211680*s^4*T7p5ep0
      - 401/1470*s^4*T7p16ep0
      + 59/504*s^4*T7p15ep1
      + 5/112*s^4*T7p14ep2
      + 174193/211680*s^4*T7p14ep1
      + 3/56*s^4*T7p11ep2
      + 282731/423360*s^4*T7p11ep1
      - 811100783/3200601600*s^4*T7p11ep0
      - 3/56*s^4*T7p10ep2
      - 282731/423360*s^4*T7p10ep1
      + 350424623/3200601600*s^4*T7p10ep0
      - 1071689/476280*s^4*T6p9ep1
      - 10857476910317/1512284256000*s^4*T6p9ep0
      + 3/56*s^4*T6p19ep2
      - 1/21*s^4*T6p18ep1
      + 1826837687/218791125*s^4*T6p18ep0
      + 1/2*s^4*T6p17ep1
      + 6257954441/2400451200*s^4*T6p17ep0
      - 1753215631/1600300800*s^4*T6p16ep1
      + 3/56*s^4*T6p15ep2
      - 9/56*s^4*T6p14ep2
      - 12685/4032*s^4*T6p14ep1
      - 130235587/3048192*s^4*T6p14ep0
      + 3/28*s^4*T6p13ep2
      + 9661/6048*s^4*T6p13ep1
      + 6845793503159/302456851200*s^4*T6p13ep0
      - 3/56*s^4*T6p12ep2
      - 104663/70560*s^4*T6p12ep1
      - 5859499125101311/216256648608000*s^4*T6p12ep0
      + 1/56*s^4*T6p11ep2
      + 103823/211680*s^4*T6p11ep1
      + 1430807977/266716800*s^4*T6p11ep0
      + 8021317/952560*s^4*T6p10ep1
      + 10140024326461/189035532000*s^4*T6p10ep0
      - 29/224*s^4*T5p8ep2
      - 10372018889/3200601600*s^4*T5p8ep1
      + 263/1344*s^4*T5p11ep1
      + 824572711/100776960*s^4*T5p11ep0
      - 613/504*s^4*T4LVB7ep1
      + 377/504*s^4*T4LVB6ep1
      - 1/36*s^4*T4LT4ep2
      + 59/1008*s^4*T4LT2ep2
      + 11/84*s^4*T3L61ep1
      + 2026092680999/16003008000*s^4*zeta5
      - 2979973162074905291/2595079783296000*s^4*zeta3
      - 6113/18144*s^4*zeta3^2
      - 372466/1323*s^4*a5
      + 176/21*s^4*a4
      - 106523902799/39191040*s^4*logm
      - 2/7*s^4*logm*T8p10ep0
      - 2/7*s^4*logm*T7p9ep0
      + 47/21*s^4*logm*T7p8ep0
      + 25/21*s^4*logm*T7p7ep0
      - 59/21*s^4*logm*T7p5ep0
      - 5/14*s^4*logm*T7p14ep1
      - 3/7*s^4*logm*T7p11ep1
      - 282731/52920*s^4*logm*T7p11ep0
      + 3/7*s^4*logm*T7p10ep1
      + 282731/52920*s^4*logm*T7p10ep0
      + 1071689/59535*s^4*logm*T6p9ep0
      + 8/21*s^4*logm*T6p18ep0
      - 4*s^4*logm*T6p17ep0
      + 9/7*s^4*logm*T6p14ep1
      + 12685/504*s^4*logm*T6p14ep0
      - 6/7*s^4*logm*T6p13ep1
      - 9661/756*s^4*logm*T6p13ep0
      + 3/7*s^4*logm*T6p12ep1
      + 104663/8820*s^4*logm*T6p12ep0
      - 1/7*s^4*logm*T6p11ep1
      - 103823/26460*s^4*logm*T6p11ep0
      - 8021317/119070*s^4*logm*T6p10ep0
      + 29/28*s^4*logm*T5p8ep1
      - 263/168*s^4*logm*T5p11ep0
      + 1223/60*s^4*logm*zeta5
      + 467312239/571536*s^4*logm*zeta3
      + 852223/6480*s^4*logm^2
      + 12/7*s^4*logm^2*T7p11ep0
      - 12/7*s^4*logm^2*T7p10ep0
      - 36/7*s^4*logm^2*T6p14ep0
      + 24/7*s^4*logm^2*T6p13ep0
      - 12/7*s^4*logm^2*T6p12ep0
      + 4/7*s^4*logm^2*T6p11ep0
      - 4064/63*s^4*logm^2*zeta3
      - 372466/6615*s^4*log2*a4
      + 22/63*s^4*log2^4
      - 7/4*s^4*ls5pithird*sqrt3
      - 416327/71442*s^4*ls4pithird*sqrt3
      + 16/7*s^4*ls4pithird*sqrt3*logm
      + 6/7*s^4*ls4pithird*sqrt3*log3
      + 243/112*s^4*ls5p*sqrt3
      + 10964452364914091/48057033024000*s^4*ls3*sqrt3
      - 416327/5292*s^4*ls3*sqrt3*logm
      + 108/7*s^4*ls3*sqrt3*logm^2
      - 416327/14112*s^4*ls3*sqrt3*log3
      + 81/7*s^4*ls3*sqrt3*log3*logm
      + 243/112*s^4*ls3*sqrt3*log3^2
      + 11510093574907450049/40367907740160000*s^4*ls2*sqrt3
      - 3/14*s^4*ls2*sqrt3*zeta3
      - 501780781/1905120*s^4*ls2*sqrt3*logm
      + 96/7*s^4*ls2*sqrt3*logm^2
      - 10964452364914091/48057033024000*s^4*ls2*sqrt3*log3
      + 416327/5292*s^4*ls2*sqrt3*log3*logm
      - 108/7*s^4*ls2*sqrt3*log3*logm^2
      + 416327/28224*s^4*ls2*sqrt3*log3^2
      - 81/14*s^4*ls2*sqrt3*log3^2*logm
      - 81/112*s^4*ls2*sqrt3*log3^3
      - 12969035819/60011280*s^4*ls2^2
      + 138706/735*s^4*ls2^2*logm
      - 144/7*s^4*ls2^2*logm^2
      - 9575521/571536*s^4*pi*sqrt3*zeta3
      + 46/7*s^4*pi*sqrt3*logm*zeta3
      + 69/28*s^4*pi*sqrt3*log3*zeta3
      - 81/28*s^4*pi*ls4p*sqrt3
      - 5056345365651055123/108993350898432000*s^4*pi^2
      - 1116169009/2880541440*s^4*pi^2*zeta3
      - 71595842789/2400451200*s^4*pi^2*logm
      - 83/63*s^4*pi^2*logm*zeta3
      + 4523/756*s^4*pi^2*logm^2
      - 230/63*s^4*pi^2*log2
      + 44/21*s^4*pi^2*log2*logm
      + 44/63*s^4*pi^2*log2^2
      - 186233/119070*s^4*pi^2*log2^3
      + 9/8*s^4*pi^2*ls3*sqrt3
      + 416327/381024*s^4*pi^2*ls2*sqrt3
      - 3/7*s^4*pi^2*ls2*sqrt3*logm
      - 9/56*s^4*pi^2*ls2*sqrt3*log3
      + 10964452364914091/865026594432000*s^4*pi^3*sqrt3
      - 416327/95256*s^4*pi^3*sqrt3*logm
      + 6/7*s^4*pi^3*sqrt3*logm^2
      - 416327/254016*s^4*pi^3*sqrt3*log3
      + 9/14*s^4*pi^3*sqrt3*log3*logm
      + 27/224*s^4*pi^3*sqrt3*log3^2
      + 4952734485463157/5766843962880000*s^4*pi^4
      - 6921689/24494400*s^4*pi^4*logm
      + 37/63*s^4*pi^4*logm^2
      - 12546589/3810240*s^4*pi^4*log2
      + 2/63*s^4*pi^5*sqrt3
      + 53657/1905120*s^4*pi^6
      - 82185967/6667920*s^4*c4
      + 186233/79380*s^4*c4*log2
      - 5472591255665482308251/2906489357291520000*s^6
      + 79/504*s^6*T9p7ep0
      + 1/56*s^6*T9p6ep0
      - 1/28*s^6*T9p5ep0
      - 7817/42336*s^6*T9p4ep0
      - 306617/1143072*s^6*T9p3ep0
      + 1/56*s^6*T8p9ep0
      + 1339/1008*s^6*T8p7ep0
      - 13/72*s^6*T8p4ep0
      - 71/28*s^6*T8p2ep0
      - 1/28*s^6*T8p10ep1
      - 10103/17640*s^6*T8p10ep0
      - 1/28*s^6*T7p9ep1
      - 7853/26460*s^6*T7p9ep0
      + 47/168*s^6*T7p8ep1
      + 5297/30240*s^6*T7p8ep0
      + 25/168*s^6*T7p7ep1
      + 11561/169344*s^6*T7p7ep0
      + 59/1008*s^6*T7p6ep1
      - 59/168*s^6*T7p5ep1
      - 542527/211680*s^6*T7p5ep0
      + 401/1470*s^6*T7p16ep0
      - 59/504*s^6*T7p15ep1
      - 5/112*s^6*T7p14ep2
      - 174193/211680*s^6*T7p14ep1
      - 3/56*s^6*T7p11ep2
      - 282731/423360*s^6*T7p11ep1
      + 811100783/3200601600*s^6*T7p11ep0
      + 3/56*s^6*T7p10ep2
      + 282731/423360*s^6*T7p10ep1
      - 350424623/3200601600*s^6*T7p10ep0
      + 1071689/476280*s^6*T6p9ep1
      + 10857476910317/1512284256000*s^6*T6p9ep0
      - 3/56*s^6*T6p19ep2
      + 1/21*s^6*T6p18ep1
      - 1826837687/218791125*s^6*T6p18ep0
      - 1/2*s^6*T6p17ep1
      - 6257954441/2400451200*s^6*T6p17ep0
      + 1753215631/1600300800*s^6*T6p16ep1
      - 3/56*s^6*T6p15ep2
      + 9/56*s^6*T6p14ep2
      + 12685/4032*s^6*T6p14ep1
      + 130235587/3048192*s^6*T6p14ep0
      - 3/28*s^6*T6p13ep2
      - 9661/6048*s^6*T6p13ep1
      - 6845793503159/302456851200*s^6*T6p13ep0
      + 3/56*s^6*T6p12ep2
      + 104663/70560*s^6*T6p12ep1
      + 5859499125101311/216256648608000*s^6*T6p12ep0
      - 1/56*s^6*T6p11ep2
      - 103823/211680*s^6*T6p11ep1
      - 1430807977/266716800*s^6*T6p11ep0
      - 8021317/952560*s^6*T6p10ep1
      - 10140024326461/189035532000*s^6*T6p10ep0
      + 29/224*s^6*T5p8ep2
      + 10372018889/3200601600*s^6*T5p8ep1
      - 263/1344*s^6*T5p11ep1
      - 824572711/100776960*s^6*T5p11ep0
      + 613/504*s^6*T4LVB7ep1
      - 377/504*s^6*T4LVB6ep1
      + 1/36*s^6*T4LT4ep2
      - 59/1008*s^6*T4LT2ep2
      - 11/84*s^6*T3L61ep1
      - 2026092680999/16003008000*s^6*zeta5
      + 2979973162074905291/2595079783296000*s^6*zeta3
      + 6113/18144*s^6*zeta3^2
      + 372466/1323*s^6*a5
      - 176/21*s^6*a4
      + 106523902799/39191040*s^6*logm
      + 2/7*s^6*logm*T8p10ep0
      + 2/7*s^6*logm*T7p9ep0
      - 47/21*s^6*logm*T7p8ep0
      - 25/21*s^6*logm*T7p7ep0
      + 59/21*s^6*logm*T7p5ep0
      + 5/14*s^6*logm*T7p14ep1
      + 3/7*s^6*logm*T7p11ep1
      + 282731/52920*s^6*logm*T7p11ep0
      - 3/7*s^6*logm*T7p10ep1
      - 282731/52920*s^6*logm*T7p10ep0
      - 1071689/59535*s^6*logm*T6p9ep0
      - 8/21*s^6*logm*T6p18ep0
      + 4*s^6*logm*T6p17ep0
      - 9/7*s^6*logm*T6p14ep1
      - 12685/504*s^6*logm*T6p14ep0
      + 6/7*s^6*logm*T6p13ep1
      + 9661/756*s^6*logm*T6p13ep0
      - 3/7*s^6*logm*T6p12ep1
      - 104663/8820*s^6*logm*T6p12ep0
      + 1/7*s^6*logm*T6p11ep1
      + 103823/26460*s^6*logm*T6p11ep0
      + 8021317/119070*s^6*logm*T6p10ep0
      - 29/28*s^6*logm*T5p8ep1
      + 263/168*s^6*logm*T5p11ep0
      - 1223/60*s^6*logm*zeta5
      - 467312239/571536*s^6*logm*zeta3
      - 852223/6480*s^6*logm^2
      - 12/7*s^6*logm^2*T7p11ep0
      + 12/7*s^6*logm^2*T7p10ep0
      + 36/7*s^6*logm^2*T6p14ep0
      - 24/7*s^6*logm^2*T6p13ep0
      + 12/7*s^6*logm^2*T6p12ep0
      - 4/7*s^6*logm^2*T6p11ep0
      + 4064/63*s^6*logm^2*zeta3
      + 372466/6615*s^6*log2*a4
      - 22/63*s^6*log2^4
      + 7/4*s^6*ls5pithird*sqrt3
      + 416327/71442*s^6*ls4pithird*sqrt3
      - 16/7*s^6*ls4pithird*sqrt3*logm
      - 6/7*s^6*ls4pithird*sqrt3*log3
      - 243/112*s^6*ls5p*sqrt3
      - 10964452364914091/48057033024000*s^6*ls3*sqrt3
      + 416327/5292*s^6*ls3*sqrt3*logm
      - 108/7*s^6*ls3*sqrt3*logm^2
      + 416327/14112*s^6*ls3*sqrt3*log3
      - 81/7*s^6*ls3*sqrt3*log3*logm
      - 243/112*s^6*ls3*sqrt3*log3^2
      - 11510093574907450049/40367907740160000*s^6*ls2*sqrt3
      + 3/14*s^6*ls2*sqrt3*zeta3
      + 501780781/1905120*s^6*ls2*sqrt3*logm
      - 96/7*s^6*ls2*sqrt3*logm^2
      + 10964452364914091/48057033024000*s^6*ls2*sqrt3*log3
      - 416327/5292*s^6*ls2*sqrt3*log3*logm
      + 108/7*s^6*ls2*sqrt3*log3*logm^2
      - 416327/28224*s^6*ls2*sqrt3*log3^2
      + 81/14*s^6*ls2*sqrt3*log3^2*logm
      + 81/112*s^6*ls2*sqrt3*log3^3
      + 12969035819/60011280*s^6*ls2^2
      - 138706/735*s^6*ls2^2*logm
      + 144/7*s^6*ls2^2*logm^2
      + 9575521/571536*s^6*pi*sqrt3*zeta3
      - 46/7*s^6*pi*sqrt3*logm*zeta3
      - 69/28*s^6*pi*sqrt3*log3*zeta3
      + 81/28*s^6*pi*ls4p*sqrt3
      + 5056345365651055123/108993350898432000*s^6*pi^2
      + 1116169009/2880541440*s^6*pi^2*zeta3
      + 71595842789/2400451200*s^6*pi^2*logm
      + 83/63*s^6*pi^2*logm*zeta3
      - 4523/756*s^6*pi^2*logm^2
      + 230/63*s^6*pi^2*log2
      - 44/21*s^6*pi^2*log2*logm
      - 44/63*s^6*pi^2*log2^2
      + 186233/119070*s^6*pi^2*log2^3
      - 9/8*s^6*pi^2*ls3*sqrt3
      - 416327/381024*s^6*pi^2*ls2*sqrt3
      + 3/7*s^6*pi^2*ls2*sqrt3*logm
      + 9/56*s^6*pi^2*ls2*sqrt3*log3
      - 10964452364914091/865026594432000*s^6*pi^3*sqrt3
      + 416327/95256*s^6*pi^3*sqrt3*logm
      - 6/7*s^6*pi^3*sqrt3*logm^2
      + 416327/254016*s^6*pi^3*sqrt3*log3
      - 9/14*s^6*pi^3*sqrt3*log3*logm
      - 27/224*s^6*pi^3*sqrt3*log3^2
      - 4952734485463157/5766843962880000*s^6*pi^4
      + 6921689/24494400*s^6*pi^4*logm
      - 37/63*s^6*pi^4*logm^2
      + 12546589/3810240*s^6*pi^4*log2
      - 2/63*s^6*pi^5*sqrt3
      - 53657/1905120*s^6*pi^6
      + 82185967/6667920*s^6*c4
      - 186233/79380*s^6*c4*log2
      + 5472591255665482308251/5812978714583040000*s^8
      - 79/1008*s^8*T9p7ep0
      - 1/112*s^8*T9p6ep0
      + 1/56*s^8*T9p5ep0
      + 7817/84672*s^8*T9p4ep0
      + 306617/2286144*s^8*T9p3ep0
      - 1/112*s^8*T8p9ep0
      - 1339/2016*s^8*T8p7ep0
      + 13/144*s^8*T8p4ep0
      + 71/56*s^8*T8p2ep0
      + 1/56*s^8*T8p10ep1
      + 10103/35280*s^8*T8p10ep0
      + 1/56*s^8*T7p9ep1
      + 7853/52920*s^8*T7p9ep0
      - 47/336*s^8*T7p8ep1
      - 5297/60480*s^8*T7p8ep0
      - 25/336*s^8*T7p7ep1
      - 11561/338688*s^8*T7p7ep0
      - 59/2016*s^8*T7p6ep1
      + 59/336*s^8*T7p5ep1
      + 542527/423360*s^8*T7p5ep0
      - 401/2940*s^8*T7p16ep0
      + 59/1008*s^8*T7p15ep1
      + 5/224*s^8*T7p14ep2
      + 174193/423360*s^8*T7p14ep1
      + 3/112*s^8*T7p11ep2
      + 282731/846720*s^8*T7p11ep1
      - 811100783/6401203200*s^8*T7p11ep0
      - 3/112*s^8*T7p10ep2
      - 282731/846720*s^8*T7p10ep1
      + 350424623/6401203200*s^8*T7p10ep0
      - 1071689/952560*s^8*T6p9ep1
      - 10857476910317/3024568512000*s^8*T6p9ep0
      + 3/112*s^8*T6p19ep2
      - 1/42*s^8*T6p18ep1
      + 1826837687/437582250*s^8*T6p18ep0
      + 1/4*s^8*T6p17ep1
      + 6257954441/4800902400*s^8*T6p17ep0
      - 1753215631/3200601600*s^8*T6p16ep1
      + 3/112*s^8*T6p15ep2
      - 9/112*s^8*T6p14ep2
      - 12685/8064*s^8*T6p14ep1
      - 130235587/6096384*s^8*T6p14ep0
      + 3/56*s^8*T6p13ep2
      + 9661/12096*s^8*T6p13ep1
      + 6845793503159/604913702400*s^8*T6p13ep0
      - 3/112*s^8*T6p12ep2
      - 104663/141120*s^8*T6p12ep1
      - 5859499125101311/432513297216000*s^8*T6p12ep0
      + 1/112*s^8*T6p11ep2
      + 103823/423360*s^8*T6p11ep1
      + 1430807977/533433600*s^8*T6p11ep0
      + 8021317/1905120*s^8*T6p10ep1
      + 10140024326461/378071064000*s^8*T6p10ep0
      - 29/448*s^8*T5p8ep2
      - 10372018889/6401203200*s^8*T5p8ep1
      + 263/2688*s^8*T5p11ep1
      + 824572711/201553920*s^8*T5p11ep0
      - 613/1008*s^8*T4LVB7ep1
      + 377/1008*s^8*T4LVB6ep1
      - 1/72*s^8*T4LT4ep2
      + 59/2016*s^8*T4LT2ep2
      + 11/168*s^8*T3L61ep1
      + 2026092680999/32006016000*s^8*zeta5
      - 2979973162074905291/5190159566592000*s^8*zeta3
      - 6113/36288*s^8*zeta3^2
      - 186233/1323*s^8*a5
      + 88/21*s^8*a4
      - 106523902799/78382080*s^8*logm
      - 1/7*s^8*logm*T8p10ep0
      - 1/7*s^8*logm*T7p9ep0
      + 47/42*s^8*logm*T7p8ep0
      + 25/42*s^8*logm*T7p7ep0
      - 59/42*s^8*logm*T7p5ep0
      - 5/28*s^8*logm*T7p14ep1
      - 3/14*s^8*logm*T7p11ep1
      - 282731/105840*s^8*logm*T7p11ep0
      + 3/14*s^8*logm*T7p10ep1
      + 282731/105840*s^8*logm*T7p10ep0
      + 1071689/119070*s^8*logm*T6p9ep0
      + 4/21*s^8*logm*T6p18ep0
      - 2*s^8*logm*T6p17ep0
      + 9/14*s^8*logm*T6p14ep1
      + 12685/1008*s^8*logm*T6p14ep0
      - 3/7*s^8*logm*T6p13ep1
      - 9661/1512*s^8*logm*T6p13ep0
      + 3/14*s^8*logm*T6p12ep1
      + 104663/17640*s^8*logm*T6p12ep0
      - 1/14*s^8*logm*T6p11ep1
      - 103823/52920*s^8*logm*T6p11ep0
      - 8021317/238140*s^8*logm*T6p10ep0
      + 29/56*s^8*logm*T5p8ep1
      - 263/336*s^8*logm*T5p11ep0
      + 1223/120*s^8*logm*zeta5
      + 467312239/1143072*s^8*logm*zeta3
      + 852223/12960*s^8*logm^2
      + 6/7*s^8*logm^2*T7p11ep0
      - 6/7*s^8*logm^2*T7p10ep0
      - 18/7*s^8*logm^2*T6p14ep0
      + 12/7*s^8*logm^2*T6p13ep0
      - 6/7*s^8*logm^2*T6p12ep0
      + 2/7*s^8*logm^2*T6p11ep0
      - 2032/63*s^8*logm^2*zeta3
      - 186233/6615*s^8*log2*a4
      + 11/63*s^8*log2^4
      - 7/8*s^8*ls5pithird*sqrt3
      - 416327/142884*s^8*ls4pithird*sqrt3
      + 8/7*s^8*ls4pithird*sqrt3*logm
      + 3/7*s^8*ls4pithird*sqrt3*log3
      + 243/224*s^8*ls5p*sqrt3
      + 10964452364914091/96114066048000*s^8*ls3*sqrt3
      - 416327/10584*s^8*ls3*sqrt3*logm
      + 54/7*s^8*ls3*sqrt3*logm^2
      - 416327/28224*s^8*ls3*sqrt3*log3
      + 81/14*s^8*ls3*sqrt3*log3*logm
      + 243/224*s^8*ls3*sqrt3*log3^2
      + 11510093574907450049/80735815480320000*s^8*ls2*sqrt3
      - 3/28*s^8*ls2*sqrt3*zeta3
      - 501780781/3810240*s^8*ls2*sqrt3*logm
      + 48/7*s^8*ls2*sqrt3*logm^2
      - 10964452364914091/96114066048000*s^8*ls2*sqrt3*log3
      + 416327/10584*s^8*ls2*sqrt3*log3*logm
      - 54/7*s^8*ls2*sqrt3*log3*logm^2
      + 416327/56448*s^8*ls2*sqrt3*log3^2
      - 81/28*s^8*ls2*sqrt3*log3^2*logm
      - 81/224*s^8*ls2*sqrt3*log3^3
      - 12969035819/120022560*s^8*ls2^2
      + 69353/735*s^8*ls2^2*logm
      - 72/7*s^8*ls2^2*logm^2
      - 9575521/1143072*s^8*pi*sqrt3*zeta3
      + 23/7*s^8*pi*sqrt3*logm*zeta3
      + 69/56*s^8*pi*sqrt3*log3*zeta3
      - 81/56*s^8*pi*ls4p*sqrt3
      - 5056345365651055123/217986701796864000*s^8*pi^2
      - 1116169009/5761082880*s^8*pi^2*zeta3
      - 71595842789/4800902400*s^8*pi^2*logm
      - 83/126*s^8*pi^2*logm*zeta3
      + 4523/1512*s^8*pi^2*logm^2
      - 115/63*s^8*pi^2*log2
      + 22/21*s^8*pi^2*log2*logm
      + 22/63*s^8*pi^2*log2^2
      - 186233/238140*s^8*pi^2*log2^3
      + 9/16*s^8*pi^2*ls3*sqrt3
      + 416327/762048*s^8*pi^2*ls2*sqrt3
      - 3/14*s^8*pi^2*ls2*sqrt3*logm
      - 9/112*s^8*pi^2*ls2*sqrt3*log3
      + 10964452364914091/1730053188864000*s^8*pi^3*sqrt3
      - 416327/190512*s^8*pi^3*sqrt3*logm
      + 3/7*s^8*pi^3*sqrt3*logm^2
      - 416327/508032*s^8*pi^3*sqrt3*log3
      + 9/28*s^8*pi^3*sqrt3*log3*logm
      + 27/448*s^8*pi^3*sqrt3*log3^2
      + 4952734485463157/11533687925760000*s^8*pi^4
      - 6921689/48988800*s^8*pi^4*logm
      + 37/126*s^8*pi^4*logm^2
      - 12546589/7620480*s^8*pi^4*log2
      + 1/63*s^8*pi^5*sqrt3
      + 53657/3810240*s^8*pi^6
      - 82185967/13335840*s^8*c4
      + 186233/158760*s^8*c4*log2
      - 5472591255665482308251/29064893572915200000*s^10
      + 79/5040*s^10*T9p7ep0
      + 1/560*s^10*T9p6ep0
      - 1/280*s^10*T9p5ep0
      - 7817/423360*s^10*T9p4ep0
      - 306617/11430720*s^10*T9p3ep0
      + 1/560*s^10*T8p9ep0
      + 1339/10080*s^10*T8p7ep0
      - 13/720*s^10*T8p4ep0
      - 71/280*s^10*T8p2ep0
      - 1/280*s^10*T8p10ep1
      - 10103/176400*s^10*T8p10ep0
      - 1/280*s^10*T7p9ep1
      - 7853/264600*s^10*T7p9ep0
      + 47/1680*s^10*T7p8ep1
      + 5297/302400*s^10*T7p8ep0
      + 5/336*s^10*T7p7ep1
      + 11561/1693440*s^10*T7p7ep0
      + 59/10080*s^10*T7p6ep1
      - 59/1680*s^10*T7p5ep1
      - 542527/2116800*s^10*T7p5ep0
      + 401/14700*s^10*T7p16ep0
      - 59/5040*s^10*T7p15ep1
      - 1/224*s^10*T7p14ep2
      - 174193/2116800*s^10*T7p14ep1
      - 3/560*s^10*T7p11ep2
      - 282731/4233600*s^10*T7p11ep1
      + 811100783/32006016000*s^10*T7p11ep0
      + 3/560*s^10*T7p10ep2
      + 282731/4233600*s^10*T7p10ep1
      - 350424623/32006016000*s^10*T7p10ep0
      + 1071689/4762800*s^10*T6p9ep1
      + 10857476910317/15122842560000*s^10*T6p9ep0
      - 3/560*s^10*T6p19ep2
      + 1/210*s^10*T6p18ep1
      - 1826837687/2187911250*s^10*T6p18ep0
      - 1/20*s^10*T6p17ep1
      - 6257954441/24004512000*s^10*T6p17ep0
      + 1753215631/16003008000*s^10*T6p16ep1
      - 3/560*s^10*T6p15ep2
      + 9/560*s^10*T6p14ep2
      + 2537/8064*s^10*T6p14ep1
      + 130235587/30481920*s^10*T6p14ep0
      - 3/280*s^10*T6p13ep2
      - 9661/60480*s^10*T6p13ep1
      - 6845793503159/3024568512000*s^10*T6p13ep0
      + 3/560*s^10*T6p12ep2
      + 104663/705600*s^10*T6p12ep1
      + 5859499125101311/2162566486080000*s^10*T6p12ep0
      - 1/560*s^10*T6p11ep2
      - 103823/2116800*s^10*T6p11ep1
      - 1430807977/2667168000*s^10*T6p11ep0
      - 8021317/9525600*s^10*T6p10ep1
      - 10140024326461/1890355320000*s^10*T6p10ep0
      + 29/2240*s^10*T5p8ep2
      + 10372018889/32006016000*s^10*T5p8ep1
      - 263/13440*s^10*T5p11ep1
      - 824572711/1007769600*s^10*T5p11ep0
      + 613/5040*s^10*T4LVB7ep1
      - 377/5040*s^10*T4LVB6ep1
      + 1/360*s^10*T4LT4ep2
      - 59/10080*s^10*T4LT2ep2
      - 11/840*s^10*T3L61ep1
      - 2026092680999/160030080000*s^10*zeta5
      + 2979973162074905291/25950797832960000*s^10*zeta3
      + 6113/181440*s^10*zeta3^2
      + 186233/6615*s^10*a5
      - 88/105*s^10*a4
      + 106523902799/391910400*s^10*logm
      + 1/35*s^10*logm*T8p10ep0
      + 1/35*s^10*logm*T7p9ep0
      - 47/210*s^10*logm*T7p8ep0
      - 5/42*s^10*logm*T7p7ep0
      + 59/210*s^10*logm*T7p5ep0
      + 1/28*s^10*logm*T7p14ep1
      + 3/70*s^10*logm*T7p11ep1
      + 282731/529200*s^10*logm*T7p11ep0
      - 3/70*s^10*logm*T7p10ep1
      - 282731/529200*s^10*logm*T7p10ep0
      - 1071689/595350*s^10*logm*T6p9ep0
      - 4/105*s^10*logm*T6p18ep0
      + 2/5*s^10*logm*T6p17ep0
      - 9/70*s^10*logm*T6p14ep1
      - 2537/1008*s^10*logm*T6p14ep0
      + 3/35*s^10*logm*T6p13ep1
      + 9661/7560*s^10*logm*T6p13ep0
      - 3/70*s^10*logm*T6p12ep1
      - 104663/88200*s^10*logm*T6p12ep0
      + 1/70*s^10*logm*T6p11ep1
      + 103823/264600*s^10*logm*T6p11ep0
      + 8021317/1190700*s^10*logm*T6p10ep0
      - 29/280*s^10*logm*T5p8ep1
      + 263/1680*s^10*logm*T5p11ep0
      - 1223/600*s^10*logm*zeta5
      - 467312239/5715360*s^10*logm*zeta3
      - 852223/64800*s^10*logm^2
      - 6/35*s^10*logm^2*T7p11ep0
      + 6/35*s^10*logm^2*T7p10ep0
      + 18/35*s^10*logm^2*T6p14ep0
      - 12/35*s^10*logm^2*T6p13ep0
      + 6/35*s^10*logm^2*T6p12ep0
      - 2/35*s^10*logm^2*T6p11ep0
      + 2032/315*s^10*logm^2*zeta3
      + 186233/33075*s^10*log2*a4
      - 11/315*s^10*log2^4
      + 7/40*s^10*ls5pithird*sqrt3
      + 416327/714420*s^10*ls4pithird*sqrt3
      - 8/35*s^10*ls4pithird*sqrt3*logm
      - 3/35*s^10*ls4pithird*sqrt3*log3
      - 243/1120*s^10*ls5p*sqrt3
      - 10964452364914091/480570330240000*s^10*ls3*sqrt3
      + 416327/52920*s^10*ls3*sqrt3*logm
      - 54/35*s^10*ls3*sqrt3*logm^2
      + 416327/141120*s^10*ls3*sqrt3*log3
      - 81/70*s^10*ls3*sqrt3*log3*logm
      - 243/1120*s^10*ls3*sqrt3*log3^2
      - 11510093574907450049/403679077401600000*s^10*ls2*sqrt3
      + 3/140*s^10*ls2*sqrt3*zeta3
      + 501780781/19051200*s^10*ls2*sqrt3*logm
      - 48/35*s^10*ls2*sqrt3*logm^2
      + 10964452364914091/480570330240000*s^10*ls2*sqrt3*log3
      - 416327/52920*s^10*ls2*sqrt3*log3*logm
      + 54/35*s^10*ls2*sqrt3*log3*logm^2
      - 416327/282240*s^10*ls2*sqrt3*log3^2
      + 81/140*s^10*ls2*sqrt3*log3^2*logm
      + 81/1120*s^10*ls2*sqrt3*log3^3
      + 12969035819/600112800*s^10*ls2^2
      - 69353/3675*s^10*ls2^2*logm
      + 72/35*s^10*ls2^2*logm^2
      + 9575521/5715360*s^10*pi*sqrt3*zeta3
      - 23/35*s^10*pi*sqrt3*logm*zeta3
      - 69/280*s^10*pi*sqrt3*log3*zeta3
      + 81/280*s^10*pi*ls4p*sqrt3
      + 5056345365651055123/1089933508984320000*s^10*pi^2
      + 1116169009/28805414400*s^10*pi^2*zeta3
      + 71595842789/24004512000*s^10*pi^2*logm
      + 83/630*s^10*pi^2*logm*zeta3
      - 4523/7560*s^10*pi^2*logm^2
      + 23/63*s^10*pi^2*log2
      - 22/105*s^10*pi^2*log2*logm
      - 22/315*s^10*pi^2*log2^2
      + 186233/1190700*s^10*pi^2*log2^3
      - 9/80*s^10*pi^2*ls3*sqrt3
      - 416327/3810240*s^10*pi^2*ls2*sqrt3
      + 3/70*s^10*pi^2*ls2*sqrt3*logm
      + 9/560*s^10*pi^2*ls2*sqrt3*log3
      - 10964452364914091/8650265944320000*s^10*pi^3*sqrt3
      + 416327/952560*s^10*pi^3*sqrt3*logm
      - 3/35*s^10*pi^3*sqrt3*logm^2
      + 416327/2540160*s^10*pi^3*sqrt3*log3
      - 9/140*s^10*pi^3*sqrt3*log3*logm
      - 27/2240*s^10*pi^3*sqrt3*log3^2
      - 4952734485463157/57668439628800000*s^10*pi^4
      + 6921689/244944000*s^10*pi^4*logm
      - 37/630*s^10*pi^4*logm^2
      + 12546589/38102400*s^10*pi^4*log2
      - 1/315*s^10*pi^5*sqrt3
      - 53657/19051200*s^10*pi^6
      + 82185967/66679200*s^10*c4
      - 186233/793800*s^10*c4*log2
      + 416327/211680*ls4*sqrt3
      - 27/35*ls4*sqrt3*logm
      - 81/280*ls4*sqrt3*log3
      - 416327/42336*ls4*s^2*sqrt3
      + 27/7*ls4*s^2*sqrt3*logm
      + 81/56*ls4*s^2*sqrt3*log3
      + 416327/21168*ls4*s^4*sqrt3
      - 54/7*ls4*s^4*sqrt3*logm
      - 81/28*ls4*s^4*sqrt3*log3
      - 416327/21168*ls4*s^6*sqrt3
      + 54/7*ls4*s^6*sqrt3*logm
      + 81/28*ls4*s^6*sqrt3*log3
      + 416327/42336*ls4*s^8*sqrt3
      - 27/7*ls4*s^8*sqrt3*logm
      - 81/56*ls4*s^8*sqrt3*log3
      - 416327/211680*ls4*s^10*sqrt3
      + 27/35*ls4*s^10*sqrt3*logm
      + 81/280*ls4*s^10*sqrt3*log3
      + 81/560*ls5*sqrt3
      - 81/112*ls5*s^2*sqrt3
      + 81/56*ls5*s^4*sqrt3
      - 81/56*ls5*s^6*sqrt3
      + 81/112*ls5*s^8*sqrt3
      - 81/560*ls5*s^10*sqrt3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*tf * (
      - 54131689534549554869879209/9441606113331904512000000
      + 25941857283250428801811/1065719208559509504000*zeta3
      + 90108871855591/2746786775040*a4
      + 8218511102221319/3277416038400000*logMZ
      - 5513574277/2642411520*logMZ*zeta3
      - 8218511102221319/3277416038400000*logm
      + 5513574277/2642411520*logm*zeta3
      + 90108871855591/65922882600960*log2^4
      - 90108871855591/65922882600960*pi^2*log2^2
      - 6971417353169557/19776864780288000*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
      - 89/420
      - 1/35*T6p14ep0
      + 2/105*T6p13ep0
      + 131/1890*zeta3
      - 6/35*ls2*sqrt3
      - 9/70*ls2^2
      - 31/3780*pi^2
      - 13/6300*pi^4
      + 89/84*s^2
      + 1/7*s^2*T6p14ep0
      - 2/21*s^2*T6p13ep0
      - 131/378*s^2*zeta3
      + 6/7*s^2*ls2*sqrt3
      + 9/14*s^2*ls2^2
      + 31/756*s^2*pi^2
      + 13/1260*s^2*pi^4
      - 89/42*s^4
      - 2/7*s^4*T6p14ep0
      + 4/21*s^4*T6p13ep0
      + 131/189*s^4*zeta3
      - 12/7*s^4*ls2*sqrt3
      - 9/7*s^4*ls2^2
      - 31/378*s^4*pi^2
      - 13/630*s^4*pi^4
      + 89/42*s^6
      + 2/7*s^6*T6p14ep0
      - 4/21*s^6*T6p13ep0
      - 131/189*s^6*zeta3
      + 12/7*s^6*ls2*sqrt3
      + 9/7*s^6*ls2^2
      + 31/378*s^6*pi^2
      + 13/630*s^6*pi^4
      - 89/84*s^8
      - 1/7*s^8*T6p14ep0
      + 2/21*s^8*T6p13ep0
      + 131/378*s^8*zeta3
      - 6/7*s^8*ls2*sqrt3
      - 9/14*s^8*ls2^2
      - 31/756*s^8*pi^2
      - 13/1260*s^8*pi^4
      + 89/420*s^10
      + 1/35*s^10*T6p14ep0
      - 2/105*s^10*T6p13ep0
      - 131/1890*s^10*zeta3
      + 6/35*s^10*ls2*sqrt3
      + 9/70*s^10*ls2^2
      + 31/3780*s^10*pi^2
      + 13/6300*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*tf*nl * (
      - 18982479017540047485253/1744319473621401600000
      - 1/35*T6p14ep1
      - 42727/99225*T6p14ep0
      + 2/105*T6p13ep1
      + 1176887/5358150*T6p13ep0
      + 1/105*T3L61ep1
      + 167/225*zeta5
      + 364644214818935726377/19935079698530304000*zeta3
      + 1341890160703/2197429420032*a4
      + 1193644710412509503/115365044551680000*logm
      + 8/35*logm*T6p14ep0
      - 16/105*logm*T6p13ep0
      - 105820652996923/12556739543040*logm*zeta3
      + 1341890160703/52738306080768*log2^4
      + 31433/79380*ls3*sqrt3
      - 579984751/200037600*ls2*sqrt3
      + 194729/119070*ls2*sqrt3*logm
      - 31433/79380*ls2*sqrt3*log3
      - 16777/9800*ls2^2
      + 27/35*ls2^2*logm
      + 2937929789381/20793908520000*pi^2
      + 163/5670*pi^2*zeta3
      - 878081/25467750*pi^2*logm
      - 262/945*pi^2*log2
      + 524/3465*pi^2*log2*logm
      + 13229129561797/263691530403840*pi^2*log2^2
      + 31433/1428840*pi^3*sqrt3
      - 265170936084562223/1423934264180736000*pi^4
      + 317/18900*pi^4*logm
      + 2656/33075*c4
      + 869750614980577254541/29732718300364800000*s^2
      + 1/7*s^2*T6p14ep1
      + 42727/19845*s^2*T6p14ep0
      - 2/21*s^2*T6p13ep1
      - 1176887/1071630*s^2*T6p13ep0
      - 1/21*s^2*T3L61ep1
      - 167/45*s^2*zeta5
      - 85730659367287007/22653499657420800*s^2*zeta3
      - 719588447/235929600*s^2*a4
      + 136616075098924433/17698046607360000*s^2*logm
      - 8/7*s^2*logm*T6p14ep0
      + 16/21*s^2*logm*T6p13ep0
      - 18219900106573/2497078886400*s^2*logm*zeta3
      - 719588447/5662310400*s^2*log2^4
      - 31433/15876*s^2*ls3*sqrt3
      + 579984751/40007520*s^2*ls2*sqrt3
      - 194729/23814*s^2*ls2*sqrt3*logm
      + 31433/15876*s^2*ls2*sqrt3*log3
      + 16777/1960*s^2*ls2^2
      - 27/7*s^2*ls2^2*logm
      - 2965258234511/4158781704000*s^2*pi^2
      - 163/1134*s^2*pi^2*zeta3
      + 1332434/7640325*s^2*pi^2*logm
      + 2368/1701*s^2*pi^2*log2
      - 4736/6237*s^2*pi^2*log2*logm
      - 330380662343/1307993702400*s^2*pi^2*log2^2
      - 31433/285768*s^2*pi^3*sqrt3
      + 9554149727341711/88995891511296000*s^2*pi^4
      - 317/3780*s^2*pi^4*logm
      - 2656/6615*s^2*c4
      - 1878302791639/28805414400*s^4
      - 2/7*s^4*T6p14ep1
      - 85454/19845*s^4*T6p14ep0
      + 4/21*s^4*T6p13ep1
      + 1176887/535815*s^4*T6p13ep0
      + 2/21*s^4*T3L61ep1
      + 334/45*s^4*zeta5
      + 64033146589/1350253800*s^4*zeta3
      + 128/21*s^4*a4
      + 73401091/4898880*s^4*logm
      + 16/7*s^4*logm*T6p14ep0
      - 32/21*s^4*logm*T6p13ep0
      - 640606/59535*s^4*logm*zeta3
      + 16/63*s^4*log2^4
      + 31433/7938*s^4*ls3*sqrt3
      - 579984751/20003760*s^4*ls2*sqrt3
      + 194729/11907*s^4*ls2*sqrt3*logm
      - 31433/7938*s^4*ls2*sqrt3*log3
      - 16777/980*s^4*ls2^2
      + 54/7*s^4*ls2^2*logm
      + 271628887381/189035532000*s^4*pi^2
      + 163/567*s^4*pi^2*zeta3
      - 81496/231525*s^4*pi^2*logm
      - 176/63*s^4*pi^2*log2
      + 32/21*s^4*pi^2*log2*logm
      + 32/63*s^4*pi^2*log2^2
      + 31433/142884*s^4*pi^3*sqrt3
      - 30740659/48223350*s^4*pi^4
      + 317/1890*s^4*pi^4*logm
      + 5312/6615*s^4*c4
      + 1878302791639/28805414400*s^6
      + 2/7*s^6*T6p14ep1
      + 85454/19845*s^6*T6p14ep0
      - 4/21*s^6*T6p13ep1
      - 1176887/535815*s^6*T6p13ep0
      - 2/21*s^6*T3L61ep1
      - 334/45*s^6*zeta5
      - 64033146589/1350253800*s^6*zeta3
      - 128/21*s^6*a4
      - 73401091/4898880*s^6*logm
      - 16/7*s^6*logm*T6p14ep0
      + 32/21*s^6*logm*T6p13ep0
      + 640606/59535*s^6*logm*zeta3
      - 16/63*s^6*log2^4
      - 31433/7938*s^6*ls3*sqrt3
      + 579984751/20003760*s^6*ls2*sqrt3
      - 194729/11907*s^6*ls2*sqrt3*logm
      + 31433/7938*s^6*ls2*sqrt3*log3
      + 16777/980*s^6*ls2^2
      - 54/7*s^6*ls2^2*logm
      - 271628887381/189035532000*s^6*pi^2
      - 163/567*s^6*pi^2*zeta3
      + 81496/231525*s^6*pi^2*logm
      + 176/63*s^6*pi^2*log2
      - 32/21*s^6*pi^2*log2*logm
      - 32/63*s^6*pi^2*log2^2
      - 31433/142884*s^6*pi^3*sqrt3
      + 30740659/48223350*s^6*pi^4
      - 317/1890*s^6*pi^4*logm
      - 5312/6615*s^6*c4
      - 1878302791639/57610828800*s^8
      - 1/7*s^8*T6p14ep1
      - 42727/19845*s^8*T6p14ep0
      + 2/21*s^8*T6p13ep1
      + 1176887/1071630*s^8*T6p13ep0
      + 1/21*s^8*T3L61ep1
      + 167/45*s^8*zeta5
      + 64033146589/2700507600*s^8*zeta3
      + 64/21*s^8*a4
      + 73401091/9797760*s^8*logm
      + 8/7*s^8*logm*T6p14ep0
      - 16/21*s^8*logm*T6p13ep0
      - 320303/59535*s^8*logm*zeta3
      + 8/63*s^8*log2^4
      + 31433/15876*s^8*ls3*sqrt3
      - 579984751/40007520*s^8*ls2*sqrt3
      + 194729/23814*s^8*ls2*sqrt3*logm
      - 31433/15876*s^8*ls2*sqrt3*log3
      - 16777/1960*s^8*ls2^2
      + 27/7*s^8*ls2^2*logm
      + 271628887381/378071064000*s^8*pi^2
      + 163/1134*s^8*pi^2*zeta3
      - 40748/231525*s^8*pi^2*logm
      - 88/63*s^8*pi^2*log2
      + 16/21*s^8*pi^2*log2*logm
      + 16/63*s^8*pi^2*log2^2
      + 31433/285768*s^8*pi^3*sqrt3
      - 30740659/96446700*s^8*pi^4
      + 317/3780*s^8*pi^4*logm
      + 2656/6615*s^8*c4
      + 1878302791639/288054144000*s^10
      + 1/35*s^10*T6p14ep1
      + 42727/99225*s^10*T6p14ep0
      - 2/105*s^10*T6p13ep1
      - 1176887/5358150*s^10*T6p13ep0
      - 1/105*s^10*T3L61ep1
      - 167/225*s^10*zeta5
      - 64033146589/13502538000*s^10*zeta3
      - 64/105*s^10*a4
      - 73401091/48988800*s^10*logm
      - 8/35*s^10*logm*T6p14ep0
      + 16/105*s^10*logm*T6p13ep0
      + 320303/297675*s^10*logm*zeta3
      - 8/315*s^10*log2^4
      - 31433/79380*s^10*ls3*sqrt3
      + 579984751/200037600*s^10*ls2*sqrt3
      - 194729/119070*s^10*ls2*sqrt3*logm
      + 31433/79380*s^10*ls2*sqrt3*log3
      + 16777/9800*s^10*ls2^2
      - 27/35*s^10*ls2^2*logm
      - 271628887381/1890355320000*s^10*pi^2
      - 163/5670*s^10*pi^2*zeta3
      + 40748/1157625*s^10*pi^2*logm
      + 88/315*s^10*pi^2*log2
      - 16/105*s^10*pi^2*log2*logm
      - 16/315*s^10*pi^2*log2^2
      - 31433/1428840*s^10*pi^3*sqrt3
      + 30740659/482233500*s^10*pi^4
      - 317/18900*s^10*pi^4*logm
      - 2656/33075*s^10*c4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
      + 18163100663/257191200
      + 2733319/7144200*T6p9ep0
      + 17361521/10716300*T6p12ep0
      - 71/630*T6p11ep0
      - 105557/893025*T6p10ep0
      + 13738391/10716300*T5p11ep0
      - 2016831739/385786800*zeta3
      - 21525577/1190700*ls3*sqrt3
      - 130801187/2381400*ls2*sqrt3
      + 21525577/1190700*ls2*sqrt3*log3
      + 30079331/1190700*ls2^2
      - 1805821621/771573600*pi^2
      - 21525577/21432600*pi^3*sqrt3
      + 286588819/1928934000*pi^4
      - 18163100663/51438240*s^2
      - 2733319/1428840*s^2*T6p9ep0
      - 17361521/2143260*s^2*T6p12ep0
      + 71/126*s^2*T6p11ep0
      + 105557/178605*s^2*T6p10ep0
      - 13738391/2143260*s^2*T5p11ep0
      + 2016831739/77157360*s^2*zeta3
      + 21525577/238140*s^2*ls3*sqrt3
      + 130801187/476280*s^2*ls2*sqrt3
      - 21525577/238140*s^2*ls2*sqrt3*log3
      - 30079331/238140*s^2*ls2^2
      + 1805821621/154314720*s^2*pi^2
      + 21525577/4286520*s^2*pi^3*sqrt3
      - 286588819/385786800*s^2*pi^4
      + 18163100663/25719120*s^4
      + 2733319/714420*s^4*T6p9ep0
      + 17361521/1071630*s^4*T6p12ep0
      - 71/63*s^4*T6p11ep0
      - 211114/178605*s^4*T6p10ep0
      + 13738391/1071630*s^4*T5p11ep0
      - 2016831739/38578680*s^4*zeta3
      - 21525577/119070*s^4*ls3*sqrt3
      - 130801187/238140*s^4*ls2*sqrt3
      + 21525577/119070*s^4*ls2*sqrt3*log3
      + 30079331/119070*s^4*ls2^2
      - 1805821621/77157360*s^4*pi^2
      - 21525577/2143260*s^4*pi^3*sqrt3
      + 286588819/192893400*s^4*pi^4
      - 18163100663/25719120*s^6
      - 2733319/714420*s^6*T6p9ep0
      - 17361521/1071630*s^6*T6p12ep0
      + 71/63*s^6*T6p11ep0
      + 211114/178605*s^6*T6p10ep0
      - 13738391/1071630*s^6*T5p11ep0
      + 2016831739/38578680*s^6*zeta3
      + 21525577/119070*s^6*ls3*sqrt3
      + 130801187/238140*s^6*ls2*sqrt3
      - 21525577/119070*s^6*ls2*sqrt3*log3
      - 30079331/119070*s^6*ls2^2
      + 1805821621/77157360*s^6*pi^2
      + 21525577/2143260*s^6*pi^3*sqrt3
      - 286588819/192893400*s^6*pi^4
      + 18163100663/51438240*s^8
      + 2733319/1428840*s^8*T6p9ep0
      + 17361521/2143260*s^8*T6p12ep0
      - 71/126*s^8*T6p11ep0
      - 105557/178605*s^8*T6p10ep0
      + 13738391/2143260*s^8*T5p11ep0
      - 2016831739/77157360*s^8*zeta3
      - 21525577/238140*s^8*ls3*sqrt3
      - 130801187/476280*s^8*ls2*sqrt3
      + 21525577/238140*s^8*ls2*sqrt3*log3
      + 30079331/238140*s^8*ls2^2
      - 1805821621/154314720*s^8*pi^2
      - 21525577/4286520*s^8*pi^3*sqrt3
      + 286588819/385786800*s^8*pi^4
      - 18163100663/257191200*s^10
      - 2733319/7144200*s^10*T6p9ep0
      - 17361521/10716300*s^10*T6p12ep0
      + 71/630*s^10*T6p11ep0
      + 105557/893025*s^10*T6p10ep0
      - 13738391/10716300*s^10*T5p11ep0
      + 2016831739/385786800*s^10*zeta3
      + 21525577/1190700*s^10*ls3*sqrt3
      + 130801187/2381400*s^10*ls2*sqrt3
      - 21525577/1190700*s^10*ls2*sqrt3*log3
      - 30079331/1190700*s^10*ls2^2
      + 1805821621/771573600*s^10*pi^2
      + 21525577/21432600*s^10*pi^3*sqrt3
      - 286588819/1928934000*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*nh*tf * (
      + 16095925257976000020924389900717/47525268532067474551603200000
      - 989/1890*T7p5ep0
      - 1/105*T7p16ep0
      + 2733319/7144200*T6p9ep1
      - 1059019874653/194436547200*T6p9ep0
      + 68379371987/20253807000*T6p18ep0
      + 37003/102060*T6p17ep0
      - 1103/7560*T6p16ep1
      - 23767/1890*T6p14ep0
      + 180309203/144670050*T6p13ep0
      + 17361521/10716300*T6p12ep1
      + 4484638140223/579258880200*T6p12ep0
      - 71/630*T6p11ep1
      + 27805577/64297800*T6p11ep0
      - 105557/893025*T6p10ep1
      + 667577875621/48609136800*T6p10ep0
      + 123444329/42865200*T5p8ep1
      + 13738391/10716300*T5p11ep1
      + 285956075941/81015228000*T5p11ep0
      + 1/105*T3L61ep1
      - 61344335341/642978000*zeta5
      + 1503357977906902413978287051/8079856751614777255526400*zeta3
      + 9462227268695273/44635285094400*a4
      + 3506546847887/17253002954880000*logMZ
      - 3463/63866880*logMZ*zeta3
      - 57285979/622402704000*logMZ^2
      + 331/22453200*logMZ^3
      - 629023394904029961317129/1130692801651015680000*logm
      - 2733319/893025*logm*T6p9ep0
      - 34723042/2679075*logm*T6p12ep0
      + 284/315*logm*T6p11ep0
      + 844456/893025*logm*T6p10ep0
      - 27476782/2679075*logm*T5p11ep0
      + 1208559729252845471/35598356604518400*logm*zeta3
      + 57285979/311201352000*logm*logMZ
      - 331/7484400*logm*logMZ^2
      - 57285979/622402704000*logm^2
      + 331/7484400*logm^2*logMZ
      - 331/22453200*logm^3
      + 9462227268695273/1071246842265600*log2^4
      + 86102308/8037225*ls4pithird*sqrt3
      - 2102301889769503/15446903472000*ls3*sqrt3
      + 43051154/297675*ls3*sqrt3*logm
      + 21525577/396900*ls3*sqrt3*log3
      - 157325372750255603/810962432280000*ls2*sqrt3
      + 261759539/595350*ls2*sqrt3*logm
      + 2102301889769503/15446903472000*ls2*sqrt3*log3
      - 43051154/297675*ls2*sqrt3*log3*logm
      - 21525577/793800*ls2*sqrt3*log3^2
      + 37262450521/562605750*ls2^2
      - 60235207/297675*ls2^2*logm
      + 495088271/16074450*pi*sqrt3*zeta3
      - 28966860125146051/5505276397420800*pi^2
      + 327526807/578680200*pi^2*zeta3
      - 331/29937600*pi^2*logMZ
      + 11064405125287/594111672000*pi^2*logm
      + 2096/10395*pi^2*log2
      + 524/3465*pi^2*log2*logm
      - 9462227268695273/1071246842265600*pi^2*log2^2
      - 21525577/10716300*pi^2*ls2*sqrt3
      - 2102301889769503/278044262496000*pi^3*sqrt3
      + 21525577/2679075*pi^3*sqrt3*logm
      + 21525577/7144200*pi^3*sqrt3*log3
      - 1467580404639696998647/327994358164881408000*pi^4
      - 573050063/482233500*pi^4*logm
      - 6959048/2679075*c4
      - 84612630118678899832769660267599/53465927098575908870553600000*s^2
      + 989/378*s^2*T7p5ep0
      + 1/21*s^2*T7p16ep0
      - 2733319/1428840*s^2*T6p9ep1
      + 1059019874653/38887309440*s^2*T6p9ep0
      - 68379371987/4050761400*s^2*T6p18ep0
      - 37003/20412*s^2*T6p17ep0
      + 1103/1512*s^2*T6p16ep1
      + 23767/378*s^2*T6p14ep0
      - 180309203/28934010*s^2*T6p13ep0
      - 17361521/2143260*s^2*T6p12ep1
      - 4484638140223/115851776040*s^2*T6p12ep0
      + 71/126*s^2*T6p11ep1
      - 27805577/12859560*s^2*T6p11ep0
      + 105557/178605*s^2*T6p10ep1
      - 667577875621/9721827360*s^2*T6p10ep0
      - 123444329/8573040*s^2*T5p8ep1
      - 13738391/2143260*s^2*T5p11ep1
      - 285956075941/16203045600*s^2*T5p11ep0
      - 1/21*s^2*T3L61ep1
      + 61344335341/128595600*s^2*zeta5
      - 195615174903737153136098777/1009982093951847156940800*s^2*zeta3
      + 49255251287867/318823464960*s^2*a4
      - 3506546847887/25879504432320000*s^2*logMZ
      + 3463/95800320*s^2*logMZ*zeta3
      + 57285979/933604056000*s^2*logMZ^2
      - 331/33679800*s^2*logMZ^3
      + 602313499788362491017211/212004900309565440000*s^2*logm
      + 2733319/178605*s^2*logm*T6p9ep0
      + 34723042/535815*s^2*logm*T6p12ep0
      - 284/63*s^2*logm*T6p11ep0
      - 844456/178605*s^2*logm*T6p10ep0
      + 27476782/535815*s^2*logm*T5p11ep0
      - 487658808383101183/2224897287782400*s^2*logm*zeta3
      - 57285979/466802028000*s^2*logm*logMZ
      + 331/11226600*s^2*logm*logMZ^2
      + 57285979/933604056000*s^2*logm^2
      - 331/11226600*s^2*logm^2*logMZ
      + 331/33679800*s^2*logm^3
      + 49255251287867/7651763159040*s^2*log2^4
      - 86102308/1607445*s^2*ls4pithird*sqrt3
      + 2102301889769503/3089380694400*s^2*ls3*sqrt3
      - 43051154/59535*s^2*ls3*sqrt3*logm
      - 21525577/79380*s^2*ls3*sqrt3*log3
      + 157325372750255603/162192486456000*s^2*ls2*sqrt3
      - 261759539/119070*s^2*ls2*sqrt3*logm
      - 2102301889769503/3089380694400*s^2*ls2*sqrt3*log3
      + 43051154/59535*s^2*ls2*sqrt3*log3*logm
      + 21525577/158760*s^2*ls2*sqrt3*log3^2
      - 37262450521/112521150*s^2*ls2^2
      + 60235207/59535*s^2*ls2^2*logm
      - 495088271/3214890*s^2*pi*sqrt3*zeta3
      + 1448897943718435787/55052763974208000*s^2*pi^2
      - 327526807/115736040*s^2*pi^2*zeta3
      + 331/44906400*s^2*pi^2*logMZ
      - 5532080646209/59411167200*s^2*pi^2*logm
      - 18944/18711*s^2*pi^2*log2
      - 4736/6237*s^2*pi^2*log2*logm
      - 49255251287867/7651763159040*s^2*pi^2*log2^2
      + 21525577/2143260*s^2*pi^2*ls2*sqrt3
      + 2102301889769503/55608852499200*s^2*pi^3*sqrt3
      - 21525577/535815*s^2*pi^3*sqrt3*logm
      - 21525577/1428840*s^2*pi^3*sqrt3*log3
      + 10136016587698392049/1261516762172620800*s^2*pi^4
      + 573050063/96446700*s^2*pi^4*logm
      + 6959048/535815*s^2*c4
      + 12433461194536775087/3892619674944000*s^4
      - 989/189*s^4*T7p5ep0
      - 2/21*s^4*T7p16ep0
      + 2733319/714420*s^4*T6p9ep1
      - 1059019874653/19443654720*s^4*T6p9ep0
      + 68379371987/2025380700*s^4*T6p18ep0
      + 37003/10206*s^4*T6p17ep0
      - 1103/756*s^4*T6p16ep1
      - 23767/189*s^4*T6p14ep0
      + 180309203/14467005*s^4*T6p13ep0
      + 17361521/1071630*s^4*T6p12ep1
      + 4484638140223/57925888020*s^4*T6p12ep0
      - 71/63*s^4*T6p11ep1
      + 27805577/6429780*s^4*T6p11ep0
      - 211114/178605*s^4*T6p10ep1
      + 667577875621/4860913680*s^4*T6p10ep0
      + 123444329/4286520*s^4*T5p8ep1
      + 13738391/1071630*s^4*T5p11ep1
      + 285956075941/8101522800*s^4*T5p11ep0
      + 2/21*s^4*T3L61ep1
      - 61344335341/64297800*s^4*zeta5
      + 48242760873539317/83413278748800*s^4*zeta3
      + 128/21*s^4*a4
      - 116284359917/20575296*s^4*logm
      - 5466638/178605*s^4*logm*T6p9ep0
      - 69446084/535815*s^4*logm*T6p12ep0
      + 568/63*s^4*logm*T6p11ep0
      + 1688912/178605*s^4*logm*T6p10ep0
      - 54953564/535815*s^4*logm*T5p11ep0
      + 1991682373/4822335*s^4*logm*zeta3
      + 16/63*s^4*log2^4
      + 172204616/1607445*s^4*ls4pithird*sqrt3
      - 2102301889769503/1544690347200*s^4*ls3*sqrt3
      + 86102308/59535*s^4*ls3*sqrt3*logm
      + 21525577/39690*s^4*ls3*sqrt3*log3
      - 157325372750255603/81096243228000*s^4*ls2*sqrt3
      + 261759539/59535*s^4*ls2*sqrt3*logm
      + 2102301889769503/1544690347200*s^4*ls2*sqrt3*log3
      - 86102308/59535*s^4*ls2*sqrt3*log3*logm
      - 21525577/79380*s^4*ls2*sqrt3*log3^2
      + 37262450521/56260575*s^4*ls2^2
      - 120470414/59535*s^4*ls2^2*logm
      + 495088271/1607445*s^4*pi*sqrt3*zeta3
      - 5270397969411727/100095934498560*s^4*pi^2
      + 327526807/57868020*s^4*pi^2*zeta3
      + 62863465367/337563450*s^4*pi^2*logm
      + 128/63*s^4*pi^2*log2
      + 32/21*s^4*pi^2*log2*logm
      - 16/63*s^4*pi^2*log2^2
      - 21525577/1071630*s^4*pi^2*ls2*sqrt3
      - 2102301889769503/27804426249600*s^4*pi^3*sqrt3
      + 43051154/535815*s^4*pi^3*sqrt3*logm
      + 21525577/714420*s^4*pi^3*sqrt3*log3
      - 2475983776635211/125119918123200*s^4*pi^4
      - 573050063/48223350*s^4*pi^4*logm
      - 13918096/535815*s^4*c4
      - 12433461194536775087/3892619674944000*s^6
      + 989/189*s^6*T7p5ep0
      + 2/21*s^6*T7p16ep0
      - 2733319/714420*s^6*T6p9ep1
      + 1059019874653/19443654720*s^6*T6p9ep0
      - 68379371987/2025380700*s^6*T6p18ep0
      - 37003/10206*s^6*T6p17ep0
      + 1103/756*s^6*T6p16ep1
      + 23767/189*s^6*T6p14ep0
      - 180309203/14467005*s^6*T6p13ep0
      - 17361521/1071630*s^6*T6p12ep1
      - 4484638140223/57925888020*s^6*T6p12ep0
      + 71/63*s^6*T6p11ep1
      - 27805577/6429780*s^6*T6p11ep0
      + 211114/178605*s^6*T6p10ep1
      - 667577875621/4860913680*s^6*T6p10ep0
      - 123444329/4286520*s^6*T5p8ep1
      - 13738391/1071630*s^6*T5p11ep1
      - 285956075941/8101522800*s^6*T5p11ep0
      - 2/21*s^6*T3L61ep1
      + 61344335341/64297800*s^6*zeta5
      - 48242760873539317/83413278748800*s^6*zeta3
      - 128/21*s^6*a4
      + 116284359917/20575296*s^6*logm
      + 5466638/178605*s^6*logm*T6p9ep0
      + 69446084/535815*s^6*logm*T6p12ep0
      - 568/63*s^6*logm*T6p11ep0
      - 1688912/178605*s^6*logm*T6p10ep0
      + 54953564/535815*s^6*logm*T5p11ep0
      - 1991682373/4822335*s^6*logm*zeta3
      - 16/63*s^6*log2^4
      - 172204616/1607445*s^6*ls4pithird*sqrt3
      + 2102301889769503/1544690347200*s^6*ls3*sqrt3
      - 86102308/59535*s^6*ls3*sqrt3*logm
      - 21525577/39690*s^6*ls3*sqrt3*log3
      + 157325372750255603/81096243228000*s^6*ls2*sqrt3
      - 261759539/59535*s^6*ls2*sqrt3*logm
      - 2102301889769503/1544690347200*s^6*ls2*sqrt3*log3
      + 86102308/59535*s^6*ls2*sqrt3*log3*logm
      + 21525577/79380*s^6*ls2*sqrt3*log3^2
      - 37262450521/56260575*s^6*ls2^2
      + 120470414/59535*s^6*ls2^2*logm
      - 495088271/1607445*s^6*pi*sqrt3*zeta3
      + 5270397969411727/100095934498560*s^6*pi^2
      - 327526807/57868020*s^6*pi^2*zeta3
      - 62863465367/337563450*s^6*pi^2*logm
      - 128/63*s^6*pi^2*log2
      - 32/21*s^6*pi^2*log2*logm
      + 16/63*s^6*pi^2*log2^2
      + 21525577/1071630*s^6*pi^2*ls2*sqrt3
      + 2102301889769503/27804426249600*s^6*pi^3*sqrt3
      - 43051154/535815*s^6*pi^3*sqrt3*logm
      - 21525577/714420*s^6*pi^3*sqrt3*log3
      + 2475983776635211/125119918123200*s^6*pi^4
      + 573050063/48223350*s^6*pi^4*logm
      + 13918096/535815*s^6*c4
      + 12433461194536775087/7785239349888000*s^8
      - 989/378*s^8*T7p5ep0
      - 1/21*s^8*T7p16ep0
      + 2733319/1428840*s^8*T6p9ep1
      - 1059019874653/38887309440*s^8*T6p9ep0
      + 68379371987/4050761400*s^8*T6p18ep0
      + 37003/20412*s^8*T6p17ep0
      - 1103/1512*s^8*T6p16ep1
      - 23767/378*s^8*T6p14ep0
      + 180309203/28934010*s^8*T6p13ep0
      + 17361521/2143260*s^8*T6p12ep1
      + 4484638140223/115851776040*s^8*T6p12ep0
      - 71/126*s^8*T6p11ep1
      + 27805577/12859560*s^8*T6p11ep0
      - 105557/178605*s^8*T6p10ep1
      + 667577875621/9721827360*s^8*T6p10ep0
      + 123444329/8573040*s^8*T5p8ep1
      + 13738391/2143260*s^8*T5p11ep1
      + 285956075941/16203045600*s^8*T5p11ep0
      + 1/21*s^8*T3L61ep1
      - 61344335341/128595600*s^8*zeta5
      + 48242760873539317/166826557497600*s^8*zeta3
      + 64/21*s^8*a4
      - 116284359917/41150592*s^8*logm
      - 2733319/178605*s^8*logm*T6p9ep0
      - 34723042/535815*s^8*logm*T6p12ep0
      + 284/63*s^8*logm*T6p11ep0
      + 844456/178605*s^8*logm*T6p10ep0
      - 27476782/535815*s^8*logm*T5p11ep0
      + 1991682373/9644670*s^8*logm*zeta3
      + 8/63*s^8*log2^4
      + 86102308/1607445*s^8*ls4pithird*sqrt3
      - 2102301889769503/3089380694400*s^8*ls3*sqrt3
      + 43051154/59535*s^8*ls3*sqrt3*logm
      + 21525577/79380*s^8*ls3*sqrt3*log3
      - 157325372750255603/162192486456000*s^8*ls2*sqrt3
      + 261759539/119070*s^8*ls2*sqrt3*logm
      + 2102301889769503/3089380694400*s^8*ls2*sqrt3*log3
      - 43051154/59535*s^8*ls2*sqrt3*log3*logm
      - 21525577/158760*s^8*ls2*sqrt3*log3^2
      + 37262450521/112521150*s^8*ls2^2
      - 60235207/59535*s^8*ls2^2*logm
      + 495088271/3214890*s^8*pi*sqrt3*zeta3
      - 5270397969411727/200191868997120*s^8*pi^2
      + 327526807/115736040*s^8*pi^2*zeta3
      + 62863465367/675126900*s^8*pi^2*logm
      + 64/63*s^8*pi^2*log2
      + 16/21*s^8*pi^2*log2*logm
      - 8/63*s^8*pi^2*log2^2
      - 21525577/2143260*s^8*pi^2*ls2*sqrt3
      - 2102301889769503/55608852499200*s^8*pi^3*sqrt3
      + 21525577/535815*s^8*pi^3*sqrt3*logm
      + 21525577/1428840*s^8*pi^3*sqrt3*log3
      - 2475983776635211/250239836246400*s^8*pi^4
      - 573050063/96446700*s^8*pi^4*logm
      - 6959048/535815*s^8*c4
      - 12433461194536775087/38926196749440000*s^10
      + 989/1890*s^10*T7p5ep0
      + 1/105*s^10*T7p16ep0
      - 2733319/7144200*s^10*T6p9ep1
      + 1059019874653/194436547200*s^10*T6p9ep0
      - 68379371987/20253807000*s^10*T6p18ep0
      - 37003/102060*s^10*T6p17ep0
      + 1103/7560*s^10*T6p16ep1
      + 23767/1890*s^10*T6p14ep0
      - 180309203/144670050*s^10*T6p13ep0
      - 17361521/10716300*s^10*T6p12ep1
      - 4484638140223/579258880200*s^10*T6p12ep0
      + 71/630*s^10*T6p11ep1
      - 27805577/64297800*s^10*T6p11ep0
      + 105557/893025*s^10*T6p10ep1
      - 667577875621/48609136800*s^10*T6p10ep0
      - 123444329/42865200*s^10*T5p8ep1
      - 13738391/10716300*s^10*T5p11ep1
      - 285956075941/81015228000*s^10*T5p11ep0
      - 1/105*s^10*T3L61ep1
      + 61344335341/642978000*s^10*zeta5
      - 48242760873539317/834132787488000*s^10*zeta3
      - 64/105*s^10*a4
      + 116284359917/205752960*s^10*logm
      + 2733319/893025*s^10*logm*T6p9ep0
      + 34723042/2679075*s^10*logm*T6p12ep0
      - 284/315*s^10*logm*T6p11ep0
      - 844456/893025*s^10*logm*T6p10ep0
      + 27476782/2679075*s^10*logm*T5p11ep0
      - 1991682373/48223350*s^10*logm*zeta3
      - 8/315*s^10*log2^4
      - 86102308/8037225*s^10*ls4pithird*sqrt3
      + 2102301889769503/15446903472000*s^10*ls3*sqrt3
      - 43051154/297675*s^10*ls3*sqrt3*logm
      - 21525577/396900*s^10*ls3*sqrt3*log3
      + 157325372750255603/810962432280000*s^10*ls2*sqrt3
      - 261759539/595350*s^10*ls2*sqrt3*logm
      - 2102301889769503/15446903472000*s^10*ls2*sqrt3*log3
      + 43051154/297675*s^10*ls2*sqrt3*log3*logm
      + 21525577/793800*s^10*ls2*sqrt3*log3^2
      - 37262450521/562605750*s^10*ls2^2
      + 60235207/297675*s^10*ls2^2*logm
      - 495088271/16074450*s^10*pi*sqrt3*zeta3
      + 5270397969411727/1000959344985600*s^10*pi^2
      - 327526807/578680200*s^10*pi^2*zeta3
      - 62863465367/3375634500*s^10*pi^2*logm
      - 64/315*s^10*pi^2*log2
      - 16/105*s^10*pi^2*log2*logm
      + 8/315*s^10*pi^2*log2^2
      + 21525577/10716300*s^10*pi^2*ls2*sqrt3
      + 2102301889769503/278044262496000*s^10*pi^3*sqrt3
      - 21525577/2679075*s^10*pi^3*sqrt3*logm
      - 21525577/7144200*s^10*pi^3*sqrt3*log3
      + 2475983776635211/1251199181232000*s^10*pi^4
      + 573050063/482233500*s^10*pi^4*logm
      + 6959048/2679075*s^10*c4
      - 21525577/595350*ls4*sqrt3
      + 21525577/119070*ls4*s^2*sqrt3
      - 21525577/59535*ls4*s^4*sqrt3
      + 21525577/59535*ls4*s^6*sqrt3
      - 21525577/119070*ls4*s^8*sqrt3
      + 21525577/595350*ls4*s^10*sqrt3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*nh*tf*i * (
      - 3506546847887/51759008864640000*s^2*pi
      + 3463/191600640*s^2*pi*zeta3
      + 57285979/933604056000*s^2*pi*logMZ
      - 331/22453200*s^2*pi*logMZ^2
      - 57285979/933604056000*s^2*pi*logm
      + 331/11226600*s^2*pi*logm*logMZ
      - 331/22453200*s^2*pi*logm^2
      + 331/269438400*s^2*pi^3
      + 3506546847887/38819256648480000*s^4*pi
      - 3463/143700480*s^4*pi*zeta3
      - 57285979/700203042000*s^4*pi*logMZ
      + 331/16839900*s^4*pi*logMZ^2
      + 57285979/700203042000*s^4*pi*logm
      - 331/8419950*s^4*pi*logm*logMZ
      + 331/16839900*s^4*pi*logm^2
      - 331/202078800*s^4*pi^3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*ca*ep^-2 * (
      - 1873/2240
      - 1/80*T7p11ep0
      + 1/80*T7p10ep0
      + 3/80*T6p14ep0
      - 1/40*T6p13ep0
      + 9/560*T6p12ep0
      - 3/560*T6p11ep0
      + 267/560*zeta3
      - 81/560*ls3*sqrt3
      - 6/35*ls2*sqrt3
      + 81/560*ls2*sqrt3*log3
      + 9/56*ls2^2
      - 173/4032*pi^2
      - 9/1120*pi^3*sqrt3
      - 223/50400*pi^4
      + 1873/448*s^2
      + 1/16*s^2*T7p11ep0
      - 1/16*s^2*T7p10ep0
      - 3/16*s^2*T6p14ep0
      + 1/8*s^2*T6p13ep0
      - 9/112*s^2*T6p12ep0
      + 3/112*s^2*T6p11ep0
      - 267/112*s^2*zeta3
      + 81/112*s^2*ls3*sqrt3
      + 6/7*s^2*ls2*sqrt3
      - 81/112*s^2*ls2*sqrt3*log3
      - 45/56*s^2*ls2^2
      + 865/4032*s^2*pi^2
      + 9/224*s^2*pi^3*sqrt3
      + 223/10080*s^2*pi^4
      - 1873/224*s^4
      - 1/8*s^4*T7p11ep0
      + 1/8*s^4*T7p10ep0
      + 3/8*s^4*T6p14ep0
      - 1/4*s^4*T6p13ep0
      + 9/56*s^4*T6p12ep0
      - 3/56*s^4*T6p11ep0
      + 267/56*s^4*zeta3
      - 81/56*s^4*ls3*sqrt3
      - 12/7*s^4*ls2*sqrt3
      + 81/56*s^4*ls2*sqrt3*log3
      + 45/28*s^4*ls2^2
      - 865/2016*s^4*pi^2
      - 9/112*s^4*pi^3*sqrt3
      - 223/5040*s^4*pi^4
      + 1873/224*s^6
      + 1/8*s^6*T7p11ep0
      - 1/8*s^6*T7p10ep0
      - 3/8*s^6*T6p14ep0
      + 1/4*s^6*T6p13ep0
      - 9/56*s^6*T6p12ep0
      + 3/56*s^6*T6p11ep0
      - 267/56*s^6*zeta3
      + 81/56*s^6*ls3*sqrt3
      + 12/7*s^6*ls2*sqrt3
      - 81/56*s^6*ls2*sqrt3*log3
      - 45/28*s^6*ls2^2
      + 865/2016*s^6*pi^2
      + 9/112*s^6*pi^3*sqrt3
      + 223/5040*s^6*pi^4
      - 1873/448*s^8
      - 1/16*s^8*T7p11ep0
      + 1/16*s^8*T7p10ep0
      + 3/16*s^8*T6p14ep0
      - 1/8*s^8*T6p13ep0
      + 9/112*s^8*T6p12ep0
      - 3/112*s^8*T6p11ep0
      + 267/112*s^8*zeta3
      - 81/112*s^8*ls3*sqrt3
      - 6/7*s^8*ls2*sqrt3
      + 81/112*s^8*ls2*sqrt3*log3
      + 45/56*s^8*ls2^2
      - 865/4032*s^8*pi^2
      - 9/224*s^8*pi^3*sqrt3
      - 223/10080*s^8*pi^4
      + 1873/2240*s^10
      + 1/80*s^10*T7p11ep0
      - 1/80*s^10*T7p10ep0
      - 3/80*s^10*T6p14ep0
      + 1/40*s^10*T6p13ep0
      - 9/560*s^10*T6p12ep0
      + 3/560*s^10*T6p11ep0
      - 267/560*s^10*zeta3
      + 81/560*s^10*ls3*sqrt3
      + 6/35*s^10*ls2*sqrt3
      - 81/560*s^10*ls2*sqrt3*log3
      - 9/56*s^10*ls2^2
      + 173/4032*s^10*pi^2
      + 9/1120*s^10*pi^3*sqrt3
      + 223/50400*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*ca*ep^-1 * (
      - 2073158961791/21946982400
      - 1/140*T8p10ep0
      - 1/70*T7p9ep0
      + 473/5040*T7p8ep0
      + 67/1260*T7p7ep0
      - 59/504*T7p5ep0
      + 1/280*T7p16ep0
      - 1/224*T7p14ep1
      - 1/80*T7p11ep1
      - 22527/156800*T7p11ep0
      + 1/80*T7p10ep1
      + 22527/156800*T7p10ep0
      + 1082231/1632960*T6p9ep0
      + 2/105*T6p18ep0
      - 143/840*T6p17ep0
      + 1/1120*T6p16ep1
      + 3/80*T6p14ep1
      + 379807/470400*T6p14ep0
      - 1/40*T6p13ep1
      - 91789/235200*T6p13ep0
      + 9/560*T6p12ep1
      + 22703239/57153600*T6p12ep0
      - 3/560*T6p11ep1
      - 825137/6350400*T6p11ep0
      - 1005551/408240*T6p10ep0
      + 13/560*T5p8ep1
      - 35069/2286144*T5p11ep0
      + 29317/50400*zeta5
      + 57456291373/2057529600*zeta3
      + 1873/280*logm
      + 1/10*logm*T7p11ep0
      - 1/10*logm*T7p10ep0
      - 3/10*logm*T6p14ep0
      + 1/5*logm*T6p13ep0
      - 9/70*logm*T6p12ep0
      + 3/70*logm*T6p11ep0
      - 267/70*logm*zeta3
      + 3/35*ls4pithird*sqrt3
      - 298876/99225*ls3*sqrt3
      + 81/70*ls3*sqrt3*logm
      + 243/560*ls3*sqrt3*log3
      - 889375843/76204800*ls2*sqrt3
      + 48/35*ls2*sqrt3*logm
      + 298876/99225*ls2*sqrt3*log3
      - 81/70*ls2*sqrt3*log3*logm
      - 243/1120*ls2*sqrt3*log3^2
      + 8333741/1270080*ls2^2
      - 9/7*ls2^2*logm
      + 69/280*pi*sqrt3*zeta3
      - 13415029837/16460236800*pi^2
      - 67/3360*pi^2*zeta3
      + 173/504*pi^2*logm
      - 9/560*pi^2*ls2*sqrt3
      - 149438/893025*pi^3*sqrt3
      + 9/140*pi^3*sqrt3*logm
      + 27/1120*pi^3*sqrt3*log3
      + 554198107/41150592000*pi^4
      + 223/6300*pi^4*logm
      - 1/105*c4
      + 2073158961791/4389396480*s^2
      + 1/28*s^2*T8p10ep0
      + 1/14*s^2*T7p9ep0
      - 473/1008*s^2*T7p8ep0
      - 67/252*s^2*T7p7ep0
      + 295/504*s^2*T7p5ep0
      - 1/56*s^2*T7p16ep0
      + 5/224*s^2*T7p14ep1
      + 1/16*s^2*T7p11ep1
      + 22527/31360*s^2*T7p11ep0
      - 1/16*s^2*T7p10ep1
      - 22527/31360*s^2*T7p10ep0
      - 1082231/326592*s^2*T6p9ep0
      - 2/21*s^2*T6p18ep0
      + 143/168*s^2*T6p17ep0
      - 1/224*s^2*T6p16ep1
      - 3/16*s^2*T6p14ep1
      - 379807/94080*s^2*T6p14ep0
      + 1/8*s^2*T6p13ep1
      + 91789/47040*s^2*T6p13ep0
      - 9/112*s^2*T6p12ep1
      - 22703239/11430720*s^2*T6p12ep0
      + 3/112*s^2*T6p11ep1
      + 825137/1270080*s^2*T6p11ep0
      + 1005551/81648*s^2*T6p10ep0
      - 13/112*s^2*T5p8ep1
      + 175345/2286144*s^2*T5p11ep0
      - 29317/10080*s^2*zeta5
      - 57456291373/411505920*s^2*zeta3
      - 1873/56*s^2*logm
      - 1/2*s^2*logm*T7p11ep0
      + 1/2*s^2*logm*T7p10ep0
      + 3/2*s^2*logm*T6p14ep0
      - s^2*logm*T6p13ep0
      + 9/14*s^2*logm*T6p12ep0
      - 3/14*s^2*logm*T6p11ep0
      + 267/14*s^2*logm*zeta3
      - 3/7*s^2*ls4pithird*sqrt3
      + 298876/19845*s^2*ls3*sqrt3
      - 81/14*s^2*ls3*sqrt3*logm
      - 243/112*s^2*ls3*sqrt3*log3
      + 889375843/15240960*s^2*ls2*sqrt3
      - 48/7*s^2*ls2*sqrt3*logm
      - 298876/19845*s^2*ls2*sqrt3*log3
      + 81/14*s^2*ls2*sqrt3*log3*logm
      + 243/224*s^2*ls2*sqrt3*log3^2
      - 8333741/254016*s^2*ls2^2
      + 45/7*s^2*ls2^2*logm
      - 69/56*s^2*pi*sqrt3*zeta3
      + 13415029837/3292047360*s^2*pi^2
      + 67/672*s^2*pi^2*zeta3
      - 865/504*s^2*pi^2*logm
      + 9/112*s^2*pi^2*ls2*sqrt3
      + 149438/178605*s^2*pi^3*sqrt3
      - 9/28*s^2*pi^3*sqrt3*logm
      - 27/224*s^2*pi^3*sqrt3*log3
      - 554198107/8230118400*s^2*pi^4
      - 223/1260*s^2*pi^4*logm
      + 1/21*s^2*c4
      - 2073158961791/2194698240*s^4
      - 1/14*s^4*T8p10ep0
      - 1/7*s^4*T7p9ep0
      + 473/504*s^4*T7p8ep0
      + 67/126*s^4*T7p7ep0
      - 295/252*s^4*T7p5ep0
      + 1/28*s^4*T7p16ep0
      - 5/112*s^4*T7p14ep1
      - 1/8*s^4*T7p11ep1
      - 22527/15680*s^4*T7p11ep0
      + 1/8*s^4*T7p10ep1
      + 22527/15680*s^4*T7p10ep0
      + 1082231/163296*s^4*T6p9ep0
      + 4/21*s^4*T6p18ep0
      - 143/84*s^4*T6p17ep0
      + 1/112*s^4*T6p16ep1
      + 3/8*s^4*T6p14ep1
      + 379807/47040*s^4*T6p14ep0
      - 1/4*s^4*T6p13ep1
      - 91789/23520*s^4*T6p13ep0
      + 9/56*s^4*T6p12ep1
      + 22703239/5715360*s^4*T6p12ep0
      - 3/56*s^4*T6p11ep1
      - 825137/635040*s^4*T6p11ep0
      - 1005551/40824*s^4*T6p10ep0
      + 13/56*s^4*T5p8ep1
      - 175345/1143072*s^4*T5p11ep0
      + 29317/5040*s^4*zeta5
      + 57456291373/205752960*s^4*zeta3
      + 1873/28*s^4*logm
      + s^4*logm*T7p11ep0
      - s^4*logm*T7p10ep0
      - 3*s^4*logm*T6p14ep0
      + 2*s^4*logm*T6p13ep0
      - 9/7*s^4*logm*T6p12ep0
      + 3/7*s^4*logm*T6p11ep0
      - 267/7*s^4*logm*zeta3
      + 6/7*s^4*ls4pithird*sqrt3
      - 597752/19845*s^4*ls3*sqrt3
      + 81/7*s^4*ls3*sqrt3*logm
      + 243/56*s^4*ls3*sqrt3*log3
      - 889375843/7620480*s^4*ls2*sqrt3
      + 96/7*s^4*ls2*sqrt3*logm
      + 597752/19845*s^4*ls2*sqrt3*log3
      - 81/7*s^4*ls2*sqrt3*log3*logm
      - 243/112*s^4*ls2*sqrt3*log3^2
      + 8333741/127008*s^4*ls2^2
      - 90/7*s^4*ls2^2*logm
      + 69/28*s^4*pi*sqrt3*zeta3
      - 13415029837/1646023680*s^4*pi^2
      - 67/336*s^4*pi^2*zeta3
      + 865/252*s^4*pi^2*logm
      - 9/56*s^4*pi^2*ls2*sqrt3
      - 298876/178605*s^4*pi^3*sqrt3
      + 9/14*s^4*pi^3*sqrt3*logm
      + 27/112*s^4*pi^3*sqrt3*log3
      + 554198107/4115059200*s^4*pi^4
      + 223/630*s^4*pi^4*logm
      - 2/21*s^4*c4
      + 2073158961791/2194698240*s^6
      + 1/14*s^6*T8p10ep0
      + 1/7*s^6*T7p9ep0
      - 473/504*s^6*T7p8ep0
      - 67/126*s^6*T7p7ep0
      + 295/252*s^6*T7p5ep0
      - 1/28*s^6*T7p16ep0
      + 5/112*s^6*T7p14ep1
      + 1/8*s^6*T7p11ep1
      + 22527/15680*s^6*T7p11ep0
      - 1/8*s^6*T7p10ep1
      - 22527/15680*s^6*T7p10ep0
      - 1082231/163296*s^6*T6p9ep0
      - 4/21*s^6*T6p18ep0
      + 143/84*s^6*T6p17ep0
      - 1/112*s^6*T6p16ep1
      - 3/8*s^6*T6p14ep1
      - 379807/47040*s^6*T6p14ep0
      + 1/4*s^6*T6p13ep1
      + 91789/23520*s^6*T6p13ep0
      - 9/56*s^6*T6p12ep1
      - 22703239/5715360*s^6*T6p12ep0
      + 3/56*s^6*T6p11ep1
      + 825137/635040*s^6*T6p11ep0
      + 1005551/40824*s^6*T6p10ep0
      - 13/56*s^6*T5p8ep1
      + 175345/1143072*s^6*T5p11ep0
      - 29317/5040*s^6*zeta5
      - 57456291373/205752960*s^6*zeta3
      - 1873/28*s^6*logm
      - s^6*logm*T7p11ep0
      + s^6*logm*T7p10ep0
      + 3*s^6*logm*T6p14ep0
      - 2*s^6*logm*T6p13ep0
      + 9/7*s^6*logm*T6p12ep0
      - 3/7*s^6*logm*T6p11ep0
      + 267/7*s^6*logm*zeta3
      - 6/7*s^6*ls4pithird*sqrt3
      + 597752/19845*s^6*ls3*sqrt3
      - 81/7*s^6*ls3*sqrt3*logm
      - 243/56*s^6*ls3*sqrt3*log3
      + 889375843/7620480*s^6*ls2*sqrt3
      - 96/7*s^6*ls2*sqrt3*logm
      - 597752/19845*s^6*ls2*sqrt3*log3
      + 81/7*s^6*ls2*sqrt3*log3*logm
      + 243/112*s^6*ls2*sqrt3*log3^2
      - 8333741/127008*s^6*ls2^2
      + 90/7*s^6*ls2^2*logm
      - 69/28*s^6*pi*sqrt3*zeta3
      + 13415029837/1646023680*s^6*pi^2
      + 67/336*s^6*pi^2*zeta3
      - 865/252*s^6*pi^2*logm
      + 9/56*s^6*pi^2*ls2*sqrt3
      + 298876/178605*s^6*pi^3*sqrt3
      - 9/14*s^6*pi^3*sqrt3*logm
      - 27/112*s^6*pi^3*sqrt3*log3
      - 554198107/4115059200*s^6*pi^4
      - 223/630*s^6*pi^4*logm
      + 2/21*s^6*c4
      - 2073158961791/4389396480*s^8
      - 1/28*s^8*T8p10ep0
      - 1/14*s^8*T7p9ep0
      + 473/1008*s^8*T7p8ep0
      + 67/252*s^8*T7p7ep0
      - 295/504*s^8*T7p5ep0
      + 1/56*s^8*T7p16ep0
      - 5/224*s^8*T7p14ep1
      - 1/16*s^8*T7p11ep1
      - 22527/31360*s^8*T7p11ep0
      + 1/16*s^8*T7p10ep1
      + 22527/31360*s^8*T7p10ep0
      + 1082231/326592*s^8*T6p9ep0
      + 2/21*s^8*T6p18ep0
      - 143/168*s^8*T6p17ep0
      + 1/224*s^8*T6p16ep1
      + 3/16*s^8*T6p14ep1
      + 379807/94080*s^8*T6p14ep0
      - 1/8*s^8*T6p13ep1
      - 91789/47040*s^8*T6p13ep0
      + 9/112*s^8*T6p12ep1
      + 22703239/11430720*s^8*T6p12ep0
      - 3/112*s^8*T6p11ep1
      - 825137/1270080*s^8*T6p11ep0
      - 1005551/81648*s^8*T6p10ep0
      + 13/112*s^8*T5p8ep1
      - 175345/2286144*s^8*T5p11ep0
      + 29317/10080*s^8*zeta5
      + 57456291373/411505920*s^8*zeta3
      + 1873/56*s^8*logm
      + 1/2*s^8*logm*T7p11ep0
      - 1/2*s^8*logm*T7p10ep0
      - 3/2*s^8*logm*T6p14ep0
      + s^8*logm*T6p13ep0
      - 9/14*s^8*logm*T6p12ep0
      + 3/14*s^8*logm*T6p11ep0
      - 267/14*s^8*logm*zeta3
      + 3/7*s^8*ls4pithird*sqrt3
      - 298876/19845*s^8*ls3*sqrt3
      + 81/14*s^8*ls3*sqrt3*logm
      + 243/112*s^8*ls3*sqrt3*log3
      - 889375843/15240960*s^8*ls2*sqrt3
      + 48/7*s^8*ls2*sqrt3*logm
      + 298876/19845*s^8*ls2*sqrt3*log3
      - 81/14*s^8*ls2*sqrt3*log3*logm
      - 243/224*s^8*ls2*sqrt3*log3^2
      + 8333741/254016*s^8*ls2^2
      - 45/7*s^8*ls2^2*logm
      + 69/56*s^8*pi*sqrt3*zeta3
      - 13415029837/3292047360*s^8*pi^2
      - 67/672*s^8*pi^2*zeta3
      + 865/504*s^8*pi^2*logm
      - 9/112*s^8*pi^2*ls2*sqrt3
      - 149438/178605*s^8*pi^3*sqrt3
      + 9/28*s^8*pi^3*sqrt3*logm
      + 27/224*s^8*pi^3*sqrt3*log3
      + 554198107/8230118400*s^8*pi^4
      + 223/1260*s^8*pi^4*logm
      - 1/21*s^8*c4
      + 2073158961791/21946982400*s^10
      + 1/140*s^10*T8p10ep0
      + 1/70*s^10*T7p9ep0
      - 473/5040*s^10*T7p8ep0
      - 67/1260*s^10*T7p7ep0
      + 59/504*s^10*T7p5ep0
      - 1/280*s^10*T7p16ep0
      + 1/224*s^10*T7p14ep1
      + 1/80*s^10*T7p11ep1
      + 22527/156800*s^10*T7p11ep0
      - 1/80*s^10*T7p10ep1
      - 22527/156800*s^10*T7p10ep0
      - 1082231/1632960*s^10*T6p9ep0
      - 2/105*s^10*T6p18ep0
      + 143/840*s^10*T6p17ep0
      - 1/1120*s^10*T6p16ep1
      - 3/80*s^10*T6p14ep1
      - 379807/470400*s^10*T6p14ep0
      + 1/40*s^10*T6p13ep1
      + 91789/235200*s^10*T6p13ep0
      - 9/560*s^10*T6p12ep1
      - 22703239/57153600*s^10*T6p12ep0
      + 3/560*s^10*T6p11ep1
      + 825137/6350400*s^10*T6p11ep0
      + 1005551/408240*s^10*T6p10ep0
      - 13/560*s^10*T5p8ep1
      + 35069/2286144*s^10*T5p11ep0
      - 29317/50400*s^10*zeta5
      - 57456291373/2057529600*s^10*zeta3
      - 1873/280*s^10*logm
      - 1/10*s^10*logm*T7p11ep0
      + 1/10*s^10*logm*T7p10ep0
      + 3/10*s^10*logm*T6p14ep0
      - 1/5*s^10*logm*T6p13ep0
      + 9/70*s^10*logm*T6p12ep0
      - 3/70*s^10*logm*T6p11ep0
      + 267/70*s^10*logm*zeta3
      - 3/35*s^10*ls4pithird*sqrt3
      + 298876/99225*s^10*ls3*sqrt3
      - 81/70*s^10*ls3*sqrt3*logm
      - 243/560*s^10*ls3*sqrt3*log3
      + 889375843/76204800*s^10*ls2*sqrt3
      - 48/35*s^10*ls2*sqrt3*logm
      - 298876/99225*s^10*ls2*sqrt3*log3
      + 81/70*s^10*ls2*sqrt3*log3*logm
      + 243/1120*s^10*ls2*sqrt3*log3^2
      - 8333741/1270080*s^10*ls2^2
      + 9/7*s^10*ls2^2*logm
      - 69/280*s^10*pi*sqrt3*zeta3
      + 13415029837/16460236800*s^10*pi^2
      + 67/3360*s^10*pi^2*zeta3
      - 173/504*s^10*pi^2*logm
      + 9/560*s^10*pi^2*ls2*sqrt3
      + 149438/893025*s^10*pi^3*sqrt3
      - 9/140*s^10*pi^3*sqrt3*logm
      - 27/1120*s^10*pi^3*sqrt3*log3
      - 554198107/41150592000*s^10*pi^4
      - 223/6300*s^10*pi^4*logm
      + 1/105*s^10*c4
      - 81/280*ls4*sqrt3
      + 81/56*ls4*s^2*sqrt3
      - 81/28*ls4*s^4*sqrt3
      + 81/28*ls4*s^6*sqrt3
      - 81/56*ls4*s^8*sqrt3
      + 81/280*ls4*s^10*sqrt3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^2*ca * (
      - 3379959072698022674105594974877/5726551990953800053555200000
      + 79/1260*T9p7ep0
      + 3/560*T9p6ep0
      - 3/280*T9p5ep0
      - 7817/141120*T9p4ep0
      - 306617/3810240*T9p3ep0
      + 1/280*T8p9ep0
      + 1/280*T8p8ep0
      + 85/2016*T8p7ep0
      + 1/280*T8p6ep0
      - 13/240*T8p4ep0
      - 17/1260*T8p2ep0
      - 1/140*T8p10ep1
      - 8443/75600*T8p10ep0
      - 1/70*T7p9ep1
      - 50359/352800*T7p9ep0
      + 473/5040*T7p8ep1
      - 17849/2116800*T7p8ep0
      + 67/1260*T7p7ep1
      + 45329/2822400*T7p7ep0
      + 59/2520*T7p6ep1
      - 59/504*T7p5ep1
      - 1643263/2116800*T7p5ep0
      + 1/280*T7p16ep1
      + 232511/1058400*T7p16ep0
      - 13/360*T7p15ep1
      - 1/224*T7p14ep2
      - 23467/264600*T7p14ep1
      - 1/80*T7p11ep2
      - 22527/156800*T7p11ep1
      + 196837589/666792000*T7p11ep0
      + 1/80*T7p10ep2
      + 22527/156800*T7p10ep1
      - 153255449/666792000*T7p10ep0
      + 1082231/1632960*T6p9ep1
      + 1646665330661/1080203040000*T6p9ep0
      - 1/112*T6p19ep2
      + 2/105*T6p18ep1
      - 18892866001687/7561421280000*T6p18ep0
      - 143/840*T6p17ep1
      - 19803582089/24004512000*T6p17ep0
      + 1/1120*T6p16ep2
      + 309246599/1066867200*T6p16ep1
      - 1/80*T6p15ep2
      + 3/80*T6p14ep2
      + 379807/470400*T6p14ep1
      + 122548079/23708160*T6p14ep0
      - 1/40*T6p13ep2
      - 91789/235200*T6p13ep1
      - 33330640257721/7561421280000*T6p13ep0
      + 9/560*T6p12ep2
      + 22703239/57153600*T6p12ep1
      + 28368978582349577/3243849729120000*T6p12ep0
      - 3/560*T6p11ep2
      - 825137/6350400*T6p11ep1
      - 37259519489/24004512000*T6p11ep0
      - 1005551/408240*T6p10ep1
      - 920160288659/67512690000*T6p10ep0
      + 13/560*T5p8ep2
      + 4920290251/6401203200*T5p8ep1
      - 35069/2286144*T5p11ep1
      - 4338319358441/5184974592000*T5p11ep0
      - 97/2520*T4LVB7ep1
      - 9/280*T4LVB6ep1
      + 1/140*T4LT4ep2
      - 59/3024*T4LT2ep2
      - 29/420*T3L61ep1
      + 112288838298301429/260881036416000*zeta5
      + 2730385848612208848954491207509/7657218090761081214468096000*zeta3
      - 10681/90720*zeta3^2
      - 3453809449/10783773*a5
      - 8417774294522396641571/62689365209382912000*a4
      + 92096212651218033731/125852775874560000*logm
      + 2/35*logm*T8p10ep0
      + 4/35*logm*T7p9ep0
      - 473/630*logm*T7p8ep0
      - 134/315*logm*T7p7ep0
      + 59/63*logm*T7p5ep0
      - 1/35*logm*T7p16ep0
      + 1/28*logm*T7p14ep1
      + 1/10*logm*T7p11ep1
      + 22527/19600*logm*T7p11ep0
      - 1/10*logm*T7p10ep1
      - 22527/19600*logm*T7p10ep0
      - 1082231/204120*logm*T6p9ep0
      - 16/105*logm*T6p18ep0
      + 143/105*logm*T6p17ep0
      - 1/140*logm*T6p16ep1
      - 3/10*logm*T6p14ep1
      - 379807/58800*logm*T6p14ep0
      + 1/5*logm*T6p13ep1
      + 91789/29400*logm*T6p13ep0
      - 9/70*logm*T6p12ep1
      - 22703239/7144200*logm*T6p12ep0
      + 3/70*logm*T6p11ep1
      + 825137/793800*logm*T6p11ep0
      + 1005551/51030*logm*T6p10ep0
      - 13/70*logm*T5p8ep1
      + 35069/285768*logm*T5p11ep0
      - 29317/6300*logm*zeta5
      - 870535825362218293/4314952315699200*logm*zeta3
      - 1873/70*logm^2
      - 2/5*logm^2*T7p11ep0
      + 2/5*logm^2*T7p10ep0
      + 6/5*logm^2*T6p14ep0
      - 4/5*logm^2*T6p13ep0
      + 18/35*logm^2*T6p12ep0
      - 6/35*logm^2*T6p11ep0
      + 534/35*logm^2*zeta3
      + 203033/11025*log2*a4
      - 8417774294522396641571/1504544765025189888000*log2^4
      + 11116906597/3235131900*log2^5
      + 21/40*ls5pithird*sqrt3
      + 4782016/2679075*ls4pithird*sqrt3
      - 24/35*ls4pithird*sqrt3*logm
      - 9/35*ls4pithird*sqrt3*log3
      - 729/1120*ls5p*sqrt3
      - 14075903545886383/360427747680000*ls3*sqrt3
      + 2391008/99225*ls3*sqrt3*logm
      - 162/35*ls3*sqrt3*logm^2
      + 298876/33075*ls3*sqrt3*log3
      - 243/70*ls3*sqrt3*log3*logm
      - 729/1120*ls3*sqrt3*log3^2
      - 225442874283287389/14951076940800000*ls2*sqrt3
      + 9/140*ls2*sqrt3*zeta3
      + 882460583/9525600*ls2*sqrt3*logm
      - 192/35*ls2*sqrt3*logm^2
      + 14075903545886383/360427747680000*ls2*sqrt3*log3
      - 2391008/99225*ls2*sqrt3*log3*logm
      + 162/35*ls2*sqrt3*log3*logm^2
      - 149438/33075*ls2*sqrt3*log3^2
      + 243/140*ls2*sqrt3*log3^2*logm
      + 243/1120*ls2*sqrt3*log3^3
      + 1184173667549/28805414400*ls2^2
      - 1644295/31752*ls2^2*logm
      + 36/7*ls2^2*logm^2
      + 13748296/2679075*pi*sqrt3*zeta3
      - 69/35*pi*sqrt3*logm*zeta3
      - 207/280*pi*sqrt3*log3*zeta3
      + 243/280*pi*ls4p*sqrt3
      + 672018793716259333237/32698005269529600000*pi^2
      + 660363788207/950578675200*pi^2*zeta3
      + 488875403351/72013536000*pi^2*logm
      + 67/420*pi^2*logm*zeta3
      - 173/126*pi^2*logm^2
      - 402287579/1571724000*pi^2*log2
      - 131/315*pi^2*log2*logm
      + 8104924510048904775971/1504544765025189888000*pi^2*log2^2
      - 12654941759/2426348925*pi^2*log2^3
      - 27/80*pi^2*ls3*sqrt3
      - 298876/893025*pi^2*ls2*sqrt3
      + 9/70*pi^2*ls2*sqrt3*logm
      + 27/560*pi^2*ls2*sqrt3*log3
      - 14075903545886383/6487699458240000*pi^3*sqrt3
      + 1195504/893025*pi^3*sqrt3*logm
      - 9/35*pi^3*sqrt3*logm^2
      + 149438/297675*pi^3*sqrt3*log3
      - 27/140*pi^3*sqrt3*log3*logm
      - 81/2240*pi^3*sqrt3*log3^2
      - 61734219658328110417081843/39372779158582276915200000*pi^4
      - 557940307/5143824000*pi^4*logm
      - 223/1575*pi^4*logm^2
      - 972790703971/310572662400*pi^4*log2
      - 1/105*pi^5*sqrt3
      - 36473/5443200*pi^6
      + 27817093937/3000564000*c4
      + 8/105*c4*logm
      - 203033/264600*c4*log2
      + 966675601758198480446473623361/292835044991955684556800000*s^2
      - 79/252*s^2*T9p7ep0
      - 3/112*s^2*T9p6ep0
      + 3/56*s^2*T9p5ep0
      + 7817/28224*s^2*T9p4ep0
      + 306617/762048*s^2*T9p3ep0
      - 1/56*s^2*T8p9ep0
      - 1/56*s^2*T8p8ep0
      - 425/2016*s^2*T8p7ep0
      - 1/56*s^2*T8p6ep0
      + 13/48*s^2*T8p4ep0
      + 17/252*s^2*T8p2ep0
      + 1/28*s^2*T8p10ep1
      + 8443/15120*s^2*T8p10ep0
      + 1/14*s^2*T7p9ep1
      + 50359/70560*s^2*T7p9ep0
      - 473/1008*s^2*T7p8ep1
      + 17849/423360*s^2*T7p8ep0
      - 67/252*s^2*T7p7ep1
      - 45329/564480*s^2*T7p7ep0
      - 59/504*s^2*T7p6ep1
      + 295/504*s^2*T7p5ep1
      + 1643263/423360*s^2*T7p5ep0
      - 1/56*s^2*T7p16ep1
      - 232511/211680*s^2*T7p16ep0
      + 13/72*s^2*T7p15ep1
      + 5/224*s^2*T7p14ep2
      + 23467/52920*s^2*T7p14ep1
      + 1/16*s^2*T7p11ep2
      + 22527/31360*s^2*T7p11ep1
      - 196837589/133358400*s^2*T7p11ep0
      - 1/16*s^2*T7p10ep2
      - 22527/31360*s^2*T7p10ep1
      + 153255449/133358400*s^2*T7p10ep0
      - 1082231/326592*s^2*T6p9ep1
      - 1646665330661/216040608000*s^2*T6p9ep0
      + 5/112*s^2*T6p19ep2
      - 2/21*s^2*T6p18ep1
      + 18892866001687/1512284256000*s^2*T6p18ep0
      + 143/168*s^2*T6p17ep1
      + 19803582089/4800902400*s^2*T6p17ep0
      - 1/224*s^2*T6p16ep2
      - 309246599/213373440*s^2*T6p16ep1
      + 1/16*s^2*T6p15ep2
      - 3/16*s^2*T6p14ep2
      - 379807/94080*s^2*T6p14ep1
      - 122548079/4741632*s^2*T6p14ep0
      + 1/8*s^2*T6p13ep2
      + 91789/47040*s^2*T6p13ep1
      + 33330640257721/1512284256000*s^2*T6p13ep0
      - 9/112*s^2*T6p12ep2
      - 22703239/11430720*s^2*T6p12ep1
      - 28368978582349577/648769945824000*s^2*T6p12ep0
      + 3/112*s^2*T6p11ep2
      + 825137/1270080*s^2*T6p11ep1
      + 37259519489/4800902400*s^2*T6p11ep0
      + 1005551/81648*s^2*T6p10ep1
      + 920160288659/13502538000*s^2*T6p10ep0
      - 13/112*s^2*T5p8ep2
      - 4920290251/1280240640*s^2*T5p8ep1
      + 175345/2286144*s^2*T5p11ep1
      + 4338319358441/1036994918400*s^2*T5p11ep0
      + 97/504*s^2*T4LVB7ep1
      + 9/56*s^2*T4LVB6ep1
      - 1/28*s^2*T4LT4ep2
      + 295/3024*s^2*T4LT2ep2
      + 29/84*s^2*T3L61ep1
      + 79912132492655969/80635956710400*s^2*zeta5
      - 526448643879887030031083373653/217534604851167079956480000*s^2*
     zeta3
      + 10681/18144*s^2*zeta3^2
      - 4703375545877/4583103525*s^2*a5
      - 150065764087223349553/519019095077683200*s^2*a4
      - 270594270645582159163/70792186429440000*s^2*logm
      - 2/7*s^2*logm*T8p10ep0
      - 4/7*s^2*logm*T7p9ep0
      + 473/126*s^2*logm*T7p8ep0
      + 134/63*s^2*logm*T7p7ep0
      - 295/63*s^2*logm*T7p5ep0
      + 1/7*s^2*logm*T7p16ep0
      - 5/28*s^2*logm*T7p14ep1
      - 1/2*s^2*logm*T7p11ep1
      - 22527/3920*s^2*logm*T7p11ep0
      + 1/2*s^2*logm*T7p10ep1
      + 22527/3920*s^2*logm*T7p10ep0
      + 1082231/40824*s^2*logm*T6p9ep0
      + 16/21*s^2*logm*T6p18ep0
      - 143/21*s^2*logm*T6p17ep0
      + 1/28*s^2*logm*T6p16ep1
      + 3/2*s^2*logm*T6p14ep1
      + 379807/11760*s^2*logm*T6p14ep0
      - s^2*logm*T6p13ep1
      - 91789/5880*s^2*logm*T6p13ep0
      + 9/14*s^2*logm*T6p12ep1
      + 22703239/1428840*s^2*logm*T6p12ep0
      - 3/14*s^2*logm*T6p11ep1
      - 825137/158760*s^2*logm*T6p11ep0
      - 1005551/10206*s^2*logm*T6p10ep0
      + 13/14*s^2*logm*T5p8ep1
      - 175345/285768*s^2*logm*T5p11ep0
      + 29317/1260*s^2*logm*zeta5
      + 44100559620785603/38526359961600*s^2*logm*zeta3
      + 1873/14*s^2*logm^2
      + 2*s^2*logm^2*T7p11ep0
      - 2*s^2*logm^2*T7p10ep0
      - 6*s^2*logm^2*T6p14ep0
      + 4*s^2*logm^2*T6p13ep0
      - 18/7*s^2*logm^2*T6p12ep0
      + 6/7*s^2*logm^2*T6p11ep0
      - 534/7*s^2*logm^2*zeta3
      - 203033/2205*s^2*log2*a4
      - 150065764087223349553/12456458281864396800*s^2*log2^4
      + 46309821742/9820936125*s^2*log2^5
      - 21/8*s^2*ls5pithird*sqrt3
      - 4782016/535815*s^2*ls4pithird*sqrt3
      + 24/7*s^2*ls4pithird*sqrt3*logm
      + 9/7*s^2*ls4pithird*sqrt3*log3
      + 729/224*s^2*ls5p*sqrt3
      + 14075903545886383/72085549536000*s^2*ls3*sqrt3
      - 2391008/19845*s^2*ls3*sqrt3*logm
      + 162/7*s^2*ls3*sqrt3*logm^2
      - 298876/6615*s^2*ls3*sqrt3*log3
      + 243/14*s^2*ls3*sqrt3*log3*logm
      + 729/224*s^2*ls3*sqrt3*log3^2
      + 225442874283287389/2990215388160000*s^2*ls2*sqrt3
      - 9/28*s^2*ls2*sqrt3*zeta3
      - 882460583/1905120*s^2*ls2*sqrt3*logm
      + 192/7*s^2*ls2*sqrt3*logm^2
      - 14075903545886383/72085549536000*s^2*ls2*sqrt3*log3
      + 2391008/19845*s^2*ls2*sqrt3*log3*logm
      - 162/7*s^2*ls2*sqrt3*log3*logm^2
      + 149438/6615*s^2*ls2*sqrt3*log3^2
      - 243/28*s^2*ls2*sqrt3*log3^2*logm
      - 243/224*s^2*ls2*sqrt3*log3^3
      - 1184173667549/5761082880*s^2*ls2^2
      + 8221475/31752*s^2*ls2^2*logm
      - 180/7*s^2*ls2^2*logm^2
      - 13748296/535815*s^2*pi*sqrt3*zeta3
      + 69/7*s^2*pi*sqrt3*logm*zeta3
      + 207/56*s^2*pi*sqrt3*log3*zeta3
      - 243/56*s^2*pi*ls4p*sqrt3
      - 672066845904283755637/6539601053905920000*s^2*pi^2
      - 659277869807/190115735040*s^2*pi^2*zeta3
      - 488954783351/14402707200*s^2*pi^2*logm
      - 67/84*s^2*pi^2*logm*zeta3
      + 865/126*s^2*pi^2*logm^2
      + 3953177/3061800*s^2*pi^2*log2
      + 1184/567*s^2*pi^2*log2*logm
      + 163071448924725506353/12456458281864396800*s^2*pi^2*log2^2
      - 1718680114441/164991726900*s^2*pi^2*log2^3
      + 27/16*s^2*pi^2*ls3*sqrt3
      + 298876/178605*s^2*pi^2*ls2*sqrt3
      - 9/14*s^2*pi^2*ls2*sqrt3*logm
      - 27/112*s^2*pi^2*ls2*sqrt3*log3
      + 14075903545886383/1297539891648000*s^2*pi^3*sqrt3
      - 1195504/178605*s^2*pi^3*sqrt3*logm
      + 9/7*s^2*pi^3*sqrt3*logm^2
      - 149438/59535*s^2*pi^3*sqrt3*log3
      + 27/28*s^2*pi^3*sqrt3*log3*logm
      + 81/448*s^2*pi^3*sqrt3*log3^2
      + 150295758562424891561904751/9887936584143958179840000*s^2*pi^4
      + 557940307/1028764800*s^2*pi^4*logm
      + 223/315*s^2*pi^4*logm^2
      - 286933982301481/26398676304000*s^2*pi^4*log2
      + 1/21*s^2*pi^5*sqrt3
      + 36473/1088640*s^2*pi^6
      - 27817093937/600112800*s^2*c4
      - 8/21*s^2*c4*logm
      + 203033/52920*s^2*c4*log2
      - 57241526507080899835081/8719468071874560000*s^4
      + 79/126*s^4*T9p7ep0
      + 3/56*s^4*T9p6ep0
      - 3/28*s^4*T9p5ep0
      - 7817/14112*s^4*T9p4ep0
      - 306617/381024*s^4*T9p3ep0
      + 1/28*s^4*T8p9ep0
      + 1/28*s^4*T8p8ep0
      + 425/1008*s^4*T8p7ep0
      + 1/28*s^4*T8p6ep0
      - 13/24*s^4*T8p4ep0
      - 17/126*s^4*T8p2ep0
      - 1/14*s^4*T8p10ep1
      - 8443/7560*s^4*T8p10ep0
      - 1/7*s^4*T7p9ep1
      - 50359/35280*s^4*T7p9ep0
      + 473/504*s^4*T7p8ep1
      - 17849/211680*s^4*T7p8ep0
      + 67/126*s^4*T7p7ep1
      + 45329/282240*s^4*T7p7ep0
      + 59/252*s^4*T7p6ep1
      - 295/252*s^4*T7p5ep1
      - 1643263/211680*s^4*T7p5ep0
      + 1/28*s^4*T7p16ep1
      + 232511/105840*s^4*T7p16ep0
      - 13/36*s^4*T7p15ep1
      - 5/112*s^4*T7p14ep2
      - 23467/26460*s^4*T7p14ep1
      - 1/8*s^4*T7p11ep2
      - 22527/15680*s^4*T7p11ep1
      + 196837589/66679200*s^4*T7p11ep0
      + 1/8*s^4*T7p10ep2
      + 22527/15680*s^4*T7p10ep1
      - 153255449/66679200*s^4*T7p10ep0
      + 1082231/163296*s^4*T6p9ep1
      + 1646665330661/108020304000*s^4*T6p9ep0
      - 5/56*s^4*T6p19ep2
      + 4/21*s^4*T6p18ep1
      - 18892866001687/756142128000*s^4*T6p18ep0
      - 143/84*s^4*T6p17ep1
      - 19803582089/2400451200*s^4*T6p17ep0
      + 1/112*s^4*T6p16ep2
      + 309246599/106686720*s^4*T6p16ep1
      - 1/8*s^4*T6p15ep2
      + 3/8*s^4*T6p14ep2
      + 379807/47040*s^4*T6p14ep1
      + 122548079/2370816*s^4*T6p14ep0
      - 1/4*s^4*T6p13ep2
      - 91789/23520*s^4*T6p13ep1
      - 33330640257721/756142128000*s^4*T6p13ep0
      + 9/56*s^4*T6p12ep2
      + 22703239/5715360*s^4*T6p12ep1
      + 28368978582349577/324384972912000*s^4*T6p12ep0
      - 3/56*s^4*T6p11ep2
      - 825137/635040*s^4*T6p11ep1
      - 37259519489/2400451200*s^4*T6p11ep0
      - 1005551/40824*s^4*T6p10ep1
      - 920160288659/6751269000*s^4*T6p10ep0
      + 13/56*s^4*T5p8ep2
      + 4920290251/640120320*s^4*T5p8ep1
      - 175345/1143072*s^4*T5p11ep1
      - 4338319358441/518497459200*s^4*T5p11ep0
      - 97/252*s^4*T4LVB7ep1
      - 9/28*s^4*T4LVB6ep1
      + 1/14*s^4*T4LT4ep2
      - 295/1512*s^4*T4LT2ep2
      - 29/42*s^4*T3L61ep1
      - 6115266791863/9601804800*s^4*zeta5
      + 104419821250249849207/23355718049664000*s^4*zeta3
      - 10681/9072*s^4*zeta3^2
      + 406066/441*s^4*a5
      - 64/21*s^4*a4
      + 2074285584673/274337280*s^4*logm
      + 4/7*s^4*logm*T8p10ep0
      + 8/7*s^4*logm*T7p9ep0
      - 473/63*s^4*logm*T7p8ep0
      - 268/63*s^4*logm*T7p7ep0
      + 590/63*s^4*logm*T7p5ep0
      - 2/7*s^4*logm*T7p16ep0
      + 5/14*s^4*logm*T7p14ep1
      + s^4*logm*T7p11ep1
      + 22527/1960*s^4*logm*T7p11ep0
      - s^4*logm*T7p10ep1
      - 22527/1960*s^4*logm*T7p10ep0
      - 1082231/20412*s^4*logm*T6p9ep0
      - 32/21*s^4*logm*T6p18ep0
      + 286/21*s^4*logm*T6p17ep0
      - 1/14*s^4*logm*T6p16ep1
      - 3*s^4*logm*T6p14ep1
      - 379807/5880*s^4*logm*T6p14ep0
      + 2*s^4*logm*T6p13ep1
      + 91789/2940*s^4*logm*T6p13ep0
      - 9/7*s^4*logm*T6p12ep1
      - 22703239/714420*s^4*logm*T6p12ep0
      + 3/7*s^4*logm*T6p11ep1
      + 825137/79380*s^4*logm*T6p11ep0
      + 1005551/5103*s^4*logm*T6p10ep0
      - 13/7*s^4*logm*T5p8ep1
      + 175345/142884*s^4*logm*T5p11ep0
      - 29317/630*s^4*logm*zeta5
      - 1631069543/734832*s^4*logm*zeta3
      - 1873/7*s^4*logm^2
      - 4*s^4*logm^2*T7p11ep0
      + 4*s^4*logm^2*T7p10ep0
      + 12*s^4*logm^2*T6p14ep0
      - 8*s^4*logm^2*T6p13ep0
      + 36/7*s^4*logm^2*T6p12ep0
      - 12/7*s^4*logm^2*T6p11ep0
      + 1068/7*s^4*logm^2*zeta3
      + 406066/2205*s^4*log2*a4
      - 8/63*s^4*log2^4
      + 21/4*s^4*ls5pithird*sqrt3
      + 9564032/535815*s^4*ls4pithird*sqrt3
      - 48/7*s^4*ls4pithird*sqrt3*logm
      - 18/7*s^4*ls4pithird*sqrt3*log3
      - 729/112*s^4*ls5p*sqrt3
      - 14075903545886383/36042774768000*s^4*ls3*sqrt3
      + 4782016/19845*s^4*ls3*sqrt3*logm
      - 324/7*s^4*ls3*sqrt3*logm^2
      + 597752/6615*s^4*ls3*sqrt3*log3
      - 243/7*s^4*ls3*sqrt3*log3*logm
      - 729/112*s^4*ls3*sqrt3*log3^2
      - 225442874283287389/1495107694080000*s^4*ls2*sqrt3
      + 9/14*s^4*ls2*sqrt3*zeta3
      + 882460583/952560*s^4*ls2*sqrt3*logm
      - 384/7*s^4*ls2*sqrt3*logm^2
      + 14075903545886383/36042774768000*s^4*ls2*sqrt3*log3
      - 4782016/19845*s^4*ls2*sqrt3*log3*logm
      + 324/7*s^4*ls2*sqrt3*log3*logm^2
      - 298876/6615*s^4*ls2*sqrt3*log3^2
      + 243/14*s^4*ls2*sqrt3*log3^2*logm
      + 243/112*s^4*ls2*sqrt3*log3^3
      + 1184173667549/2880541440*s^4*ls2^2
      - 8221475/15876*s^4*ls2^2*logm
      + 360/7*s^4*ls2^2*logm^2
      + 27496592/535815*s^4*pi*sqrt3*zeta3
      - 138/7*s^4*pi*sqrt3*logm*zeta3
      - 207/28*s^4*pi*sqrt3*log3*zeta3
      + 243/28*s^4*pi*ls4p*sqrt3
      + 672106540560498642037/3269800526952960000*s^4*pi^2
      + 59855375917/8641624320*s^4*pi^2*zeta3
      + 489018287351/7201353600*s^4*pi^2*logm
      + 67/42*s^4*pi^2*logm*zeta3
      - 865/63*s^4*pi^2*logm^2
      - 1639/630*s^4*pi^2*log2
      - 88/21*s^4*pi^2*log2*logm
      - 124/63*s^4*pi^2*log2^2
      + 203033/39690*s^4*pi^2*log2^3
      - 27/8*s^4*pi^2*ls3*sqrt3
      - 597752/178605*s^4*pi^2*ls2*sqrt3
      + 9/7*s^4*pi^2*ls2*sqrt3*logm
      + 27/56*s^4*pi^2*ls2*sqrt3*log3
      - 14075903545886383/648769945824000*s^4*pi^3*sqrt3
      + 2391008/178605*s^4*pi^3*sqrt3*logm
      - 18/7*s^4*pi^3*sqrt3*logm^2
      + 298876/59535*s^4*pi^3*sqrt3*log3
      - 27/14*s^4*pi^3*sqrt3*log3*logm
      - 81/224*s^4*pi^3*sqrt3*log3^2
      - 11442070160374014517/467114360993280000*s^4*pi^4
      - 557940307/514382400*s^4*pi^4*logm
      - 446/315*s^4*pi^4*logm^2
      + 13568029/1270080*s^4*pi^4*log2
      - 2/21*s^4*pi^5*sqrt3
      - 36473/544320*s^4*pi^6
      + 27817093937/300056400*s^4*c4
      + 16/21*s^4*c4*logm
      - 203033/26460*s^4*c4*log2
      + 57241526507080899835081/8719468071874560000*s^6
      - 79/126*s^6*T9p7ep0
      - 3/56*s^6*T9p6ep0
      + 3/28*s^6*T9p5ep0
      + 7817/14112*s^6*T9p4ep0
      + 306617/381024*s^6*T9p3ep0
      - 1/28*s^6*T8p9ep0
      - 1/28*s^6*T8p8ep0
      - 425/1008*s^6*T8p7ep0
      - 1/28*s^6*T8p6ep0
      + 13/24*s^6*T8p4ep0
      + 17/126*s^6*T8p2ep0
      + 1/14*s^6*T8p10ep1
      + 8443/7560*s^6*T8p10ep0
      + 1/7*s^6*T7p9ep1
      + 50359/35280*s^6*T7p9ep0
      - 473/504*s^6*T7p8ep1
      + 17849/211680*s^6*T7p8ep0
      - 67/126*s^6*T7p7ep1
      - 45329/282240*s^6*T7p7ep0
      - 59/252*s^6*T7p6ep1
      + 295/252*s^6*T7p5ep1
      + 1643263/211680*s^6*T7p5ep0
      - 1/28*s^6*T7p16ep1
      - 232511/105840*s^6*T7p16ep0
      + 13/36*s^6*T7p15ep1
      + 5/112*s^6*T7p14ep2
      + 23467/26460*s^6*T7p14ep1
      + 1/8*s^6*T7p11ep2
      + 22527/15680*s^6*T7p11ep1
      - 196837589/66679200*s^6*T7p11ep0
      - 1/8*s^6*T7p10ep2
      - 22527/15680*s^6*T7p10ep1
      + 153255449/66679200*s^6*T7p10ep0
      - 1082231/163296*s^6*T6p9ep1
      - 1646665330661/108020304000*s^6*T6p9ep0
      + 5/56*s^6*T6p19ep2
      - 4/21*s^6*T6p18ep1
      + 18892866001687/756142128000*s^6*T6p18ep0
      + 143/84*s^6*T6p17ep1
      + 19803582089/2400451200*s^6*T6p17ep0
      - 1/112*s^6*T6p16ep2
      - 309246599/106686720*s^6*T6p16ep1
      + 1/8*s^6*T6p15ep2
      - 3/8*s^6*T6p14ep2
      - 379807/47040*s^6*T6p14ep1
      - 122548079/2370816*s^6*T6p14ep0
      + 1/4*s^6*T6p13ep2
      + 91789/23520*s^6*T6p13ep1
      + 33330640257721/756142128000*s^6*T6p13ep0
      - 9/56*s^6*T6p12ep2
      - 22703239/5715360*s^6*T6p12ep1
      - 28368978582349577/324384972912000*s^6*T6p12ep0
      + 3/56*s^6*T6p11ep2
      + 825137/635040*s^6*T6p11ep1
      + 37259519489/2400451200*s^6*T6p11ep0
      + 1005551/40824*s^6*T6p10ep1
      + 920160288659/6751269000*s^6*T6p10ep0
      - 13/56*s^6*T5p8ep2
      - 4920290251/640120320*s^6*T5p8ep1
      + 175345/1143072*s^6*T5p11ep1
      + 4338319358441/518497459200*s^6*T5p11ep0
      + 97/252*s^6*T4LVB7ep1
      + 9/28*s^6*T4LVB6ep1
      - 1/14*s^6*T4LT4ep2
      + 295/1512*s^6*T4LT2ep2
      + 29/42*s^6*T3L61ep1
      + 6115266791863/9601804800*s^6*zeta5
      - 104419821250249849207/23355718049664000*s^6*zeta3
      + 10681/9072*s^6*zeta3^2
      - 406066/441*s^6*a5
      + 64/21*s^6*a4
      - 2074285584673/274337280*s^6*logm
      - 4/7*s^6*logm*T8p10ep0
      - 8/7*s^6*logm*T7p9ep0
      + 473/63*s^6*logm*T7p8ep0
      + 268/63*s^6*logm*T7p7ep0
      - 590/63*s^6*logm*T7p5ep0
      + 2/7*s^6*logm*T7p16ep0
      - 5/14*s^6*logm*T7p14ep1
      - s^6*logm*T7p11ep1
      - 22527/1960*s^6*logm*T7p11ep0
      + s^6*logm*T7p10ep1
      + 22527/1960*s^6*logm*T7p10ep0
      + 1082231/20412*s^6*logm*T6p9ep0
      + 32/21*s^6*logm*T6p18ep0
      - 286/21*s^6*logm*T6p17ep0
      + 1/14*s^6*logm*T6p16ep1
      + 3*s^6*logm*T6p14ep1
      + 379807/5880*s^6*logm*T6p14ep0
      - 2*s^6*logm*T6p13ep1
      - 91789/2940*s^6*logm*T6p13ep0
      + 9/7*s^6*logm*T6p12ep1
      + 22703239/714420*s^6*logm*T6p12ep0
      - 3/7*s^6*logm*T6p11ep1
      - 825137/79380*s^6*logm*T6p11ep0
      - 1005551/5103*s^6*logm*T6p10ep0
      + 13/7*s^6*logm*T5p8ep1
      - 175345/142884*s^6*logm*T5p11ep0
      + 29317/630*s^6*logm*zeta5
      + 1631069543/734832*s^6*logm*zeta3
      + 1873/7*s^6*logm^2
      + 4*s^6*logm^2*T7p11ep0
      - 4*s^6*logm^2*T7p10ep0
      - 12*s^6*logm^2*T6p14ep0
      + 8*s^6*logm^2*T6p13ep0
      - 36/7*s^6*logm^2*T6p12ep0
      + 12/7*s^6*logm^2*T6p11ep0
      - 1068/7*s^6*logm^2*zeta3
      - 406066/2205*s^6*log2*a4
      + 8/63*s^6*log2^4
      - 21/4*s^6*ls5pithird*sqrt3
      - 9564032/535815*s^6*ls4pithird*sqrt3
      + 48/7*s^6*ls4pithird*sqrt3*logm
      + 18/7*s^6*ls4pithird*sqrt3*log3
      + 729/112*s^6*ls5p*sqrt3
      + 14075903545886383/36042774768000*s^6*ls3*sqrt3
      - 4782016/19845*s^6*ls3*sqrt3*logm
      + 324/7*s^6*ls3*sqrt3*logm^2
      - 597752/6615*s^6*ls3*sqrt3*log3
      + 243/7*s^6*ls3*sqrt3*log3*logm
      + 729/112*s^6*ls3*sqrt3*log3^2
      + 225442874283287389/1495107694080000*s^6*ls2*sqrt3
      - 9/14*s^6*ls2*sqrt3*zeta3
      - 882460583/952560*s^6*ls2*sqrt3*logm
      + 384/7*s^6*ls2*sqrt3*logm^2
      - 14075903545886383/36042774768000*s^6*ls2*sqrt3*log3
      + 4782016/19845*s^6*ls2*sqrt3*log3*logm
      - 324/7*s^6*ls2*sqrt3*log3*logm^2
      + 298876/6615*s^6*ls2*sqrt3*log3^2
      - 243/14*s^6*ls2*sqrt3*log3^2*logm
      - 243/112*s^6*ls2*sqrt3*log3^3
      - 1184173667549/2880541440*s^6*ls2^2
      + 8221475/15876*s^6*ls2^2*logm
      - 360/7*s^6*ls2^2*logm^2
      - 27496592/535815*s^6*pi*sqrt3*zeta3
      + 138/7*s^6*pi*sqrt3*logm*zeta3
      + 207/28*s^6*pi*sqrt3*log3*zeta3
      - 243/28*s^6*pi*ls4p*sqrt3
      - 672106540560498642037/3269800526952960000*s^6*pi^2
      - 59855375917/8641624320*s^6*pi^2*zeta3
      - 489018287351/7201353600*s^6*pi^2*logm
      - 67/42*s^6*pi^2*logm*zeta3
      + 865/63*s^6*pi^2*logm^2
      + 1639/630*s^6*pi^2*log2
      + 88/21*s^6*pi^2*log2*logm
      + 124/63*s^6*pi^2*log2^2
      - 203033/39690*s^6*pi^2*log2^3
      + 27/8*s^6*pi^2*ls3*sqrt3
      + 597752/178605*s^6*pi^2*ls2*sqrt3
      - 9/7*s^6*pi^2*ls2*sqrt3*logm
      - 27/56*s^6*pi^2*ls2*sqrt3*log3
      + 14075903545886383/648769945824000*s^6*pi^3*sqrt3
      - 2391008/178605*s^6*pi^3*sqrt3*logm
      + 18/7*s^6*pi^3*sqrt3*logm^2
      - 298876/59535*s^6*pi^3*sqrt3*log3
      + 27/14*s^6*pi^3*sqrt3*log3*logm
      + 81/224*s^6*pi^3*sqrt3*log3^2
      + 11442070160374014517/467114360993280000*s^6*pi^4
      + 557940307/514382400*s^6*pi^4*logm
      + 446/315*s^6*pi^4*logm^2
      - 13568029/1270080*s^6*pi^4*log2
      + 2/21*s^6*pi^5*sqrt3
      + 36473/544320*s^6*pi^6
      - 27817093937/300056400*s^6*c4
      - 16/21*s^6*c4*logm
      + 203033/26460*s^6*c4*log2
      - 57241526507080899835081/17438936143749120000*s^8
      + 79/252*s^8*T9p7ep0
      + 3/112*s^8*T9p6ep0
      - 3/56*s^8*T9p5ep0
      - 7817/28224*s^8*T9p4ep0
      - 306617/762048*s^8*T9p3ep0
      + 1/56*s^8*T8p9ep0
      + 1/56*s^8*T8p8ep0
      + 425/2016*s^8*T8p7ep0
      + 1/56*s^8*T8p6ep0
      - 13/48*s^8*T8p4ep0
      - 17/252*s^8*T8p2ep0
      - 1/28*s^8*T8p10ep1
      - 8443/15120*s^8*T8p10ep0
      - 1/14*s^8*T7p9ep1
      - 50359/70560*s^8*T7p9ep0
      + 473/1008*s^8*T7p8ep1
      - 17849/423360*s^8*T7p8ep0
      + 67/252*s^8*T7p7ep1
      + 45329/564480*s^8*T7p7ep0
      + 59/504*s^8*T7p6ep1
      - 295/504*s^8*T7p5ep1
      - 1643263/423360*s^8*T7p5ep0
      + 1/56*s^8*T7p16ep1
      + 232511/211680*s^8*T7p16ep0
      - 13/72*s^8*T7p15ep1
      - 5/224*s^8*T7p14ep2
      - 23467/52920*s^8*T7p14ep1
      - 1/16*s^8*T7p11ep2
      - 22527/31360*s^8*T7p11ep1
      + 196837589/133358400*s^8*T7p11ep0
      + 1/16*s^8*T7p10ep2
      + 22527/31360*s^8*T7p10ep1
      - 153255449/133358400*s^8*T7p10ep0
      + 1082231/326592*s^8*T6p9ep1
      + 1646665330661/216040608000*s^8*T6p9ep0
      - 5/112*s^8*T6p19ep2
      + 2/21*s^8*T6p18ep1
      - 18892866001687/1512284256000*s^8*T6p18ep0
      - 143/168*s^8*T6p17ep1
      - 19803582089/4800902400*s^8*T6p17ep0
      + 1/224*s^8*T6p16ep2
      + 309246599/213373440*s^8*T6p16ep1
      - 1/16*s^8*T6p15ep2
      + 3/16*s^8*T6p14ep2
      + 379807/94080*s^8*T6p14ep1
      + 122548079/4741632*s^8*T6p14ep0
      - 1/8*s^8*T6p13ep2
      - 91789/47040*s^8*T6p13ep1
      - 33330640257721/1512284256000*s^8*T6p13ep0
      + 9/112*s^8*T6p12ep2
      + 22703239/11430720*s^8*T6p12ep1
      + 28368978582349577/648769945824000*s^8*T6p12ep0
      - 3/112*s^8*T6p11ep2
      - 825137/1270080*s^8*T6p11ep1
      - 37259519489/4800902400*s^8*T6p11ep0
      - 1005551/81648*s^8*T6p10ep1
      - 920160288659/13502538000*s^8*T6p10ep0
      + 13/112*s^8*T5p8ep2
      + 4920290251/1280240640*s^8*T5p8ep1
      - 175345/2286144*s^8*T5p11ep1
      - 4338319358441/1036994918400*s^8*T5p11ep0
      - 97/504*s^8*T4LVB7ep1
      - 9/56*s^8*T4LVB6ep1
      + 1/28*s^8*T4LT4ep2
      - 295/3024*s^8*T4LT2ep2
      - 29/84*s^8*T3L61ep1
      - 6115266791863/19203609600*s^8*zeta5
      + 104419821250249849207/46711436099328000*s^8*zeta3
      - 10681/18144*s^8*zeta3^2
      + 203033/441*s^8*a5
      - 32/21*s^8*a4
      + 2074285584673/548674560*s^8*logm
      + 2/7*s^8*logm*T8p10ep0
      + 4/7*s^8*logm*T7p9ep0
      - 473/126*s^8*logm*T7p8ep0
      - 134/63*s^8*logm*T7p7ep0
      + 295/63*s^8*logm*T7p5ep0
      - 1/7*s^8*logm*T7p16ep0
      + 5/28*s^8*logm*T7p14ep1
      + 1/2*s^8*logm*T7p11ep1
      + 22527/3920*s^8*logm*T7p11ep0
      - 1/2*s^8*logm*T7p10ep1
      - 22527/3920*s^8*logm*T7p10ep0
      - 1082231/40824*s^8*logm*T6p9ep0
      - 16/21*s^8*logm*T6p18ep0
      + 143/21*s^8*logm*T6p17ep0
      - 1/28*s^8*logm*T6p16ep1
      - 3/2*s^8*logm*T6p14ep1
      - 379807/11760*s^8*logm*T6p14ep0
      + s^8*logm*T6p13ep1
      + 91789/5880*s^8*logm*T6p13ep0
      - 9/14*s^8*logm*T6p12ep1
      - 22703239/1428840*s^8*logm*T6p12ep0
      + 3/14*s^8*logm*T6p11ep1
      + 825137/158760*s^8*logm*T6p11ep0
      + 1005551/10206*s^8*logm*T6p10ep0
      - 13/14*s^8*logm*T5p8ep1
      + 175345/285768*s^8*logm*T5p11ep0
      - 29317/1260*s^8*logm*zeta5
      - 1631069543/1469664*s^8*logm*zeta3
      - 1873/14*s^8*logm^2
      - 2*s^8*logm^2*T7p11ep0
      + 2*s^8*logm^2*T7p10ep0
      + 6*s^8*logm^2*T6p14ep0
      - 4*s^8*logm^2*T6p13ep0
      + 18/7*s^8*logm^2*T6p12ep0
      - 6/7*s^8*logm^2*T6p11ep0
      + 534/7*s^8*logm^2*zeta3
      + 203033/2205*s^8*log2*a4
      - 4/63*s^8*log2^4
      + 21/8*s^8*ls5pithird*sqrt3
      + 4782016/535815*s^8*ls4pithird*sqrt3
      - 24/7*s^8*ls4pithird*sqrt3*logm
      - 9/7*s^8*ls4pithird*sqrt3*log3
      - 729/224*s^8*ls5p*sqrt3
      - 14075903545886383/72085549536000*s^8*ls3*sqrt3
      + 2391008/19845*s^8*ls3*sqrt3*logm
      - 162/7*s^8*ls3*sqrt3*logm^2
      + 298876/6615*s^8*ls3*sqrt3*log3
      - 243/14*s^8*ls3*sqrt3*log3*logm
      - 729/224*s^8*ls3*sqrt3*log3^2
      - 225442874283287389/2990215388160000*s^8*ls2*sqrt3
      + 9/28*s^8*ls2*sqrt3*zeta3
      + 882460583/1905120*s^8*ls2*sqrt3*logm
      - 192/7*s^8*ls2*sqrt3*logm^2
      + 14075903545886383/72085549536000*s^8*ls2*sqrt3*log3
      - 2391008/19845*s^8*ls2*sqrt3*log3*logm
      + 162/7*s^8*ls2*sqrt3*log3*logm^2
      - 149438/6615*s^8*ls2*sqrt3*log3^2
      + 243/28*s^8*ls2*sqrt3*log3^2*logm
      + 243/224*s^8*ls2*sqrt3*log3^3
      + 1184173667549/5761082880*s^8*ls2^2
      - 8221475/31752*s^8*ls2^2*logm
      + 180/7*s^8*ls2^2*logm^2
      + 13748296/535815*s^8*pi*sqrt3*zeta3
      - 69/7*s^8*pi*sqrt3*logm*zeta3
      - 207/56*s^8*pi*sqrt3*log3*zeta3
      + 243/56*s^8*pi*ls4p*sqrt3
      + 672106540560498642037/6539601053905920000*s^8*pi^2
      + 59855375917/17283248640*s^8*pi^2*zeta3
      + 489018287351/14402707200*s^8*pi^2*logm
      + 67/84*s^8*pi^2*logm*zeta3
      - 865/126*s^8*pi^2*logm^2
      - 1639/1260*s^8*pi^2*log2
      - 44/21*s^8*pi^2*log2*logm
      - 62/63*s^8*pi^2*log2^2
      + 203033/79380*s^8*pi^2*log2^3
      - 27/16*s^8*pi^2*ls3*sqrt3
      - 298876/178605*s^8*pi^2*ls2*sqrt3
      + 9/14*s^8*pi^2*ls2*sqrt3*logm
      + 27/112*s^8*pi^2*ls2*sqrt3*log3
      - 14075903545886383/1297539891648000*s^8*pi^3*sqrt3
      + 1195504/178605*s^8*pi^3*sqrt3*logm
      - 9/7*s^8*pi^3*sqrt3*logm^2
      + 149438/59535*s^8*pi^3*sqrt3*log3
      - 27/28*s^8*pi^3*sqrt3*log3*logm
      - 81/448*s^8*pi^3*sqrt3*log3^2
      - 11442070160374014517/934228721986560000*s^8*pi^4
      - 557940307/1028764800*s^8*pi^4*logm
      - 223/315*s^8*pi^4*logm^2
      + 13568029/2540160*s^8*pi^4*log2
      - 1/21*s^8*pi^5*sqrt3
      - 36473/1088640*s^8*pi^6
      + 27817093937/600112800*s^8*c4
      + 8/21*s^8*c4*logm
      - 203033/52920*s^8*c4*log2
      + 57241526507080899835081/87194680718745600000*s^10
      - 79/1260*s^10*T9p7ep0
      - 3/560*s^10*T9p6ep0
      + 3/280*s^10*T9p5ep0
      + 7817/141120*s^10*T9p4ep0
      + 306617/3810240*s^10*T9p3ep0
      - 1/280*s^10*T8p9ep0
      - 1/280*s^10*T8p8ep0
      - 85/2016*s^10*T8p7ep0
      - 1/280*s^10*T8p6ep0
      + 13/240*s^10*T8p4ep0
      + 17/1260*s^10*T8p2ep0
      + 1/140*s^10*T8p10ep1
      + 8443/75600*s^10*T8p10ep0
      + 1/70*s^10*T7p9ep1
      + 50359/352800*s^10*T7p9ep0
      - 473/5040*s^10*T7p8ep1
      + 17849/2116800*s^10*T7p8ep0
      - 67/1260*s^10*T7p7ep1
      - 45329/2822400*s^10*T7p7ep0
      - 59/2520*s^10*T7p6ep1
      + 59/504*s^10*T7p5ep1
      + 1643263/2116800*s^10*T7p5ep0
      - 1/280*s^10*T7p16ep1
      - 232511/1058400*s^10*T7p16ep0
      + 13/360*s^10*T7p15ep1
      + 1/224*s^10*T7p14ep2
      + 23467/264600*s^10*T7p14ep1
      + 1/80*s^10*T7p11ep2
      + 22527/156800*s^10*T7p11ep1
      - 196837589/666792000*s^10*T7p11ep0
      - 1/80*s^10*T7p10ep2
      - 22527/156800*s^10*T7p10ep1
      + 153255449/666792000*s^10*T7p10ep0
      - 1082231/1632960*s^10*T6p9ep1
      - 1646665330661/1080203040000*s^10*T6p9ep0
      + 1/112*s^10*T6p19ep2
      - 2/105*s^10*T6p18ep1
      + 18892866001687/7561421280000*s^10*T6p18ep0
      + 143/840*s^10*T6p17ep1
      + 19803582089/24004512000*s^10*T6p17ep0
      - 1/1120*s^10*T6p16ep2
      - 309246599/1066867200*s^10*T6p16ep1
      + 1/80*s^10*T6p15ep2
      - 3/80*s^10*T6p14ep2
      - 379807/470400*s^10*T6p14ep1
      - 122548079/23708160*s^10*T6p14ep0
      + 1/40*s^10*T6p13ep2
      + 91789/235200*s^10*T6p13ep1
      + 33330640257721/7561421280000*s^10*T6p13ep0
      - 9/560*s^10*T6p12ep2
      - 22703239/57153600*s^10*T6p12ep1
      - 28368978582349577/3243849729120000*s^10*T6p12ep0
      + 3/560*s^10*T6p11ep2
      + 825137/6350400*s^10*T6p11ep1
      + 37259519489/24004512000*s^10*T6p11ep0
      + 1005551/408240*s^10*T6p10ep1
      + 920160288659/67512690000*s^10*T6p10ep0
      - 13/560*s^10*T5p8ep2
      - 4920290251/6401203200*s^10*T5p8ep1
      + 35069/2286144*s^10*T5p11ep1
      + 4338319358441/5184974592000*s^10*T5p11ep0
      + 97/2520*s^10*T4LVB7ep1
      + 9/280*s^10*T4LVB6ep1
      - 1/140*s^10*T4LT4ep2
      + 59/3024*s^10*T4LT2ep2
      + 29/420*s^10*T3L61ep1
      + 6115266791863/96018048000*s^10*zeta5
      - 104419821250249849207/233557180496640000*s^10*zeta3
      + 10681/90720*s^10*zeta3^2
      - 203033/2205*s^10*a5
      + 32/105*s^10*a4
      - 2074285584673/2743372800*s^10*logm
      - 2/35*s^10*logm*T8p10ep0
      - 4/35*s^10*logm*T7p9ep0
      + 473/630*s^10*logm*T7p8ep0
      + 134/315*s^10*logm*T7p7ep0
      - 59/63*s^10*logm*T7p5ep0
      + 1/35*s^10*logm*T7p16ep0
      - 1/28*s^10*logm*T7p14ep1
      - 1/10*s^10*logm*T7p11ep1
      - 22527/19600*s^10*logm*T7p11ep0
      + 1/10*s^10*logm*T7p10ep1
      + 22527/19600*s^10*logm*T7p10ep0
      + 1082231/204120*s^10*logm*T6p9ep0
      + 16/105*s^10*logm*T6p18ep0
      - 143/105*s^10*logm*T6p17ep0
      + 1/140*s^10*logm*T6p16ep1
      + 3/10*s^10*logm*T6p14ep1
      + 379807/58800*s^10*logm*T6p14ep0
      - 1/5*s^10*logm*T6p13ep1
      - 91789/29400*s^10*logm*T6p13ep0
      + 9/70*s^10*logm*T6p12ep1
      + 22703239/7144200*s^10*logm*T6p12ep0
      - 3/70*s^10*logm*T6p11ep1
      - 825137/793800*s^10*logm*T6p11ep0
      - 1005551/51030*s^10*logm*T6p10ep0
      + 13/70*s^10*logm*T5p8ep1
      - 35069/285768*s^10*logm*T5p11ep0
      + 29317/6300*s^10*logm*zeta5
      + 1631069543/7348320*s^10*logm*zeta3
      + 1873/70*s^10*logm^2
      + 2/5*s^10*logm^2*T7p11ep0
      - 2/5*s^10*logm^2*T7p10ep0
      - 6/5*s^10*logm^2*T6p14ep0
      + 4/5*s^10*logm^2*T6p13ep0
      - 18/35*s^10*logm^2*T6p12ep0
      + 6/35*s^10*logm^2*T6p11ep0
      - 534/35*s^10*logm^2*zeta3
      - 203033/11025*s^10*log2*a4
      + 4/315*s^10*log2^4
      - 21/40*s^10*ls5pithird*sqrt3
      - 4782016/2679075*s^10*ls4pithird*sqrt3
      + 24/35*s^10*ls4pithird*sqrt3*logm
      + 9/35*s^10*ls4pithird*sqrt3*log3
      + 729/1120*s^10*ls5p*sqrt3
      + 14075903545886383/360427747680000*s^10*ls3*sqrt3
      - 2391008/99225*s^10*ls3*sqrt3*logm
      + 162/35*s^10*ls3*sqrt3*logm^2
      - 298876/33075*s^10*ls3*sqrt3*log3
      + 243/70*s^10*ls3*sqrt3*log3*logm
      + 729/1120*s^10*ls3*sqrt3*log3^2
      + 225442874283287389/14951076940800000*s^10*ls2*sqrt3
      - 9/140*s^10*ls2*sqrt3*zeta3
      - 882460583/9525600*s^10*ls2*sqrt3*logm
      + 192/35*s^10*ls2*sqrt3*logm^2
      - 14075903545886383/360427747680000*s^10*ls2*sqrt3*log3
      + 2391008/99225*s^10*ls2*sqrt3*log3*logm
      - 162/35*s^10*ls2*sqrt3*log3*logm^2
      + 149438/33075*s^10*ls2*sqrt3*log3^2
      - 243/140*s^10*ls2*sqrt3*log3^2*logm
      - 243/1120*s^10*ls2*sqrt3*log3^3
      - 1184173667549/28805414400*s^10*ls2^2
      + 1644295/31752*s^10*ls2^2*logm
      - 36/7*s^10*ls2^2*logm^2
      - 13748296/2679075*s^10*pi*sqrt3*zeta3
      + 69/35*s^10*pi*sqrt3*logm*zeta3
      + 207/280*s^10*pi*sqrt3*log3*zeta3
      - 243/280*s^10*pi*ls4p*sqrt3
      - 672106540560498642037/32698005269529600000*s^10*pi^2
      - 59855375917/86416243200*s^10*pi^2*zeta3
      - 489018287351/72013536000*s^10*pi^2*logm
      - 67/420*s^10*pi^2*logm*zeta3
      + 173/126*s^10*pi^2*logm^2
      + 1639/6300*s^10*pi^2*log2
      + 44/105*s^10*pi^2*log2*logm
      + 62/315*s^10*pi^2*log2^2
      - 203033/396900*s^10*pi^2*log2^3
      + 27/80*s^10*pi^2*ls3*sqrt3
      + 298876/893025*s^10*pi^2*ls2*sqrt3
      - 9/70*s^10*pi^2*ls2*sqrt3*logm
      - 27/560*s^10*pi^2*ls2*sqrt3*log3
      + 14075903545886383/6487699458240000*s^10*pi^3*sqrt3
      - 1195504/893025*s^10*pi^3*sqrt3*logm
      + 9/35*s^10*pi^3*sqrt3*logm^2
      - 149438/297675*s^10*pi^3*sqrt3*log3
      + 27/140*s^10*pi^3*sqrt3*log3*logm
      + 81/2240*s^10*pi^3*sqrt3*log3^2
      + 11442070160374014517/4671143609932800000*s^10*pi^4
      + 557940307/5143824000*s^10*pi^4*logm
      + 223/1575*s^10*pi^4*logm^2
      - 13568029/12700800*s^10*pi^4*log2
      + 1/105*s^10*pi^5*sqrt3
      + 36473/5443200*s^10*pi^6
      - 27817093937/3000564000*s^10*c4
      - 8/105*s^10*c4*logm
      + 203033/264600*s^10*c4*log2
      - 597752/99225*ls4*sqrt3
      + 81/35*ls4*sqrt3*logm
      + 243/280*ls4*sqrt3*log3
      + 597752/19845*ls4*s^2*sqrt3
      - 81/7*ls4*s^2*sqrt3*logm
      - 243/56*ls4*s^2*sqrt3*log3
      - 1195504/19845*ls4*s^4*sqrt3
      + 162/7*ls4*s^4*sqrt3*logm
      + 243/28*ls4*s^4*sqrt3*log3
      + 1195504/19845*ls4*s^6*sqrt3
      - 162/7*ls4*s^6*sqrt3*logm
      - 243/28*ls4*s^6*sqrt3*log3
      - 597752/19845*ls4*s^8*sqrt3
      + 81/7*ls4*s^8*sqrt3*logm
      + 243/56*ls4*s^8*sqrt3*log3
      + 597752/99225*ls4*s^10*sqrt3
      - 81/35*ls4*s^10*sqrt3*logm
      - 243/280*ls4*s^10*sqrt3*log3
      - 243/560*ls5*sqrt3
      + 243/112*ls5*s^2*sqrt3
      - 243/56*ls5*s^4*sqrt3
      + 243/56*ls5*s^6*sqrt3
      - 243/112*ls5*s^8*sqrt3
      + 243/560*ls5*s^10*sqrt3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^3*ep^-2 * (
      - 13/1120
      + 1/280*T7p11ep0
      - 1/280*T7p10ep0
      - 3/280*T6p14ep0
      + 1/140*T6p13ep0
      - 3/280*T6p12ep0
      + 1/280*T6p11ep0
      - 53/360*zeta3
      + 27/280*ls3*sqrt3
      + 6/35*ls2*sqrt3
      - 27/280*ls2*sqrt3*log3
      - 9/140*ls2^2
      + 13/1440*pi^2
      + 3/560*pi^3*sqrt3
      + 19/12600*pi^4
      + 13/224*s^2
      - 1/56*s^2*T7p11ep0
      + 1/56*s^2*T7p10ep0
      + 3/56*s^2*T6p14ep0
      - 1/28*s^2*T6p13ep0
      + 3/56*s^2*T6p12ep0
      - 1/56*s^2*T6p11ep0
      + 53/72*s^2*zeta3
      - 27/56*s^2*ls3*sqrt3
      - 6/7*s^2*ls2*sqrt3
      + 27/56*s^2*ls2*sqrt3*log3
      + 9/28*s^2*ls2^2
      - 13/288*s^2*pi^2
      - 3/112*s^2*pi^3*sqrt3
      - 19/2520*s^2*pi^4
      - 13/112*s^4
      + 1/28*s^4*T7p11ep0
      - 1/28*s^4*T7p10ep0
      - 3/28*s^4*T6p14ep0
      + 1/14*s^4*T6p13ep0
      - 3/28*s^4*T6p12ep0
      + 1/28*s^4*T6p11ep0
      - 53/36*s^4*zeta3
      + 27/28*s^4*ls3*sqrt3
      + 12/7*s^4*ls2*sqrt3
      - 27/28*s^4*ls2*sqrt3*log3
      - 9/14*s^4*ls2^2
      + 13/144*s^4*pi^2
      + 3/56*s^4*pi^3*sqrt3
      + 19/1260*s^4*pi^4
      + 13/112*s^6
      - 1/28*s^6*T7p11ep0
      + 1/28*s^6*T7p10ep0
      + 3/28*s^6*T6p14ep0
      - 1/14*s^6*T6p13ep0
      + 3/28*s^6*T6p12ep0
      - 1/28*s^6*T6p11ep0
      + 53/36*s^6*zeta3
      - 27/28*s^6*ls3*sqrt3
      - 12/7*s^6*ls2*sqrt3
      + 27/28*s^6*ls2*sqrt3*log3
      + 9/14*s^6*ls2^2
      - 13/144*s^6*pi^2
      - 3/56*s^6*pi^3*sqrt3
      - 19/1260*s^6*pi^4
      - 13/224*s^8
      + 1/56*s^8*T7p11ep0
      - 1/56*s^8*T7p10ep0
      - 3/56*s^8*T6p14ep0
      + 1/28*s^8*T6p13ep0
      - 3/56*s^8*T6p12ep0
      + 1/56*s^8*T6p11ep0
      - 53/72*s^8*zeta3
      + 27/56*s^8*ls3*sqrt3
      + 6/7*s^8*ls2*sqrt3
      - 27/56*s^8*ls2*sqrt3*log3
      - 9/28*s^8*ls2^2
      + 13/288*s^8*pi^2
      + 3/112*s^8*pi^3*sqrt3
      + 19/2520*s^8*pi^4
      + 13/1120*s^10
      - 1/280*s^10*T7p11ep0
      + 1/280*s^10*T7p10ep0
      + 3/280*s^10*T6p14ep0
      - 1/140*s^10*T6p13ep0
      + 3/280*s^10*T6p12ep0
      - 1/280*s^10*T6p11ep0
      + 53/360*s^10*zeta3
      - 27/280*s^10*ls3*sqrt3
      - 6/35*s^10*ls2*sqrt3
      + 27/280*s^10*ls2*sqrt3*log3
      + 9/140*s^10*ls2^2
      - 13/1440*s^10*pi^2
      - 3/560*s^10*pi^3*sqrt3
      - 19/12600*s^10*pi^4
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^3*ep^-1 * (
      + 574097896733/10973491200
      + 1/70*T7p9ep0
      - 191/2520*T7p8ep0
      - 59/1260*T7p7ep0
      + 59/630*T7p5ep0
      - 1/140*T7p16ep0
      - 1/112*T7p14ep1
      + 1/280*T7p11ep1
      + 42767/2116800*T7p11ep0
      - 1/280*T7p10ep1
      - 42767/2116800*T7p10ep0
      - 12157549/28576800*T6p9ep0
      - 2/105*T6p18ep0
      + 59/420*T6p17ep0
      - 1/560*T6p16ep1
      - 3/280*T6p14ep1
      - 251471/705600*T6p14ep0
      + 1/140*T6p13ep1
      + 149831/1058400*T6p13ep0
      - 3/280*T6p12ep1
      - 821119/4082400*T6p12ep0
      + 1/280*T6p11ep1
      + 202199/3175200*T6p11ep0
      + 5565167/3572100*T6p10ep0
      + 3/560*T5p8ep1
      - 136009/2857680*T5p11ep0
      - 1817/12600*zeta5
      - 14931600487/1028764800*zeta3
      + 13/140*logm
      - 1/35*logm*T7p11ep0
      + 1/35*logm*T7p10ep0
      + 3/35*logm*T6p14ep0
      - 2/35*logm*T6p13ep0
      + 3/35*logm*T6p12ep0
      - 1/35*logm*T6p11ep0
      + 53/45*logm*zeta3
      - 2/35*ls4pithird*sqrt3
      + 474161/226800*ls3*sqrt3
      - 27/35*ls3*sqrt3*logm
      - 81/280*ls3*sqrt3*log3
      + 190339901/19051200*ls2*sqrt3
      - 48/35*ls2*sqrt3*logm
      - 474161/226800*ls2*sqrt3*log3
      + 27/35*ls2*sqrt3*log3*logm
      + 81/560*ls2*sqrt3*log3^2
      - 11146879/3175200*ls2^2
      + 18/35*ls2^2*logm
      - 23/140*pi*sqrt3*zeta3
      + 201758951/1646023680*pi^2
      - 131/5040*pi^2*zeta3
      - 13/180*pi^2*logm
      + 3/280*pi^2*ls2*sqrt3
      + 474161/4082400*pi^3*sqrt3
      - 3/70*pi^3*sqrt3*logm
      - 9/560*pi^3*sqrt3*log3
      - 164940233/4115059200*pi^4
      - 19/1575*pi^4*logm
      + 2/105*c4
      - 574097896733/2194698240*s^2
      - 1/14*s^2*T7p9ep0
      + 191/504*s^2*T7p8ep0
      + 59/252*s^2*T7p7ep0
      - 59/126*s^2*T7p5ep0
      + 1/28*s^2*T7p16ep0
      + 5/112*s^2*T7p14ep1
      - 1/56*s^2*T7p11ep1
      - 42767/423360*s^2*T7p11ep0
      + 1/56*s^2*T7p10ep1
      + 42767/423360*s^2*T7p10ep0
      + 12157549/5715360*s^2*T6p9ep0
      + 2/21*s^2*T6p18ep0
      - 59/84*s^2*T6p17ep0
      + 1/112*s^2*T6p16ep1
      + 3/56*s^2*T6p14ep1
      + 251471/141120*s^2*T6p14ep0
      - 1/28*s^2*T6p13ep1
      - 149831/211680*s^2*T6p13ep0
      + 3/56*s^2*T6p12ep1
      + 821119/816480*s^2*T6p12ep0
      - 1/56*s^2*T6p11ep1
      - 202199/635040*s^2*T6p11ep0
      - 5565167/714420*s^2*T6p10ep0
      - 3/112*s^2*T5p8ep1
      + 136009/571536*s^2*T5p11ep0
      + 1817/2520*s^2*zeta5
      + 14931600487/205752960*s^2*zeta3
      - 13/28*s^2*logm
      + 1/7*s^2*logm*T7p11ep0
      - 1/7*s^2*logm*T7p10ep0
      - 3/7*s^2*logm*T6p14ep0
      + 2/7*s^2*logm*T6p13ep0
      - 3/7*s^2*logm*T6p12ep0
      + 1/7*s^2*logm*T6p11ep0
      - 53/9*s^2*logm*zeta3
      + 2/7*s^2*ls4pithird*sqrt3
      - 474161/45360*s^2*ls3*sqrt3
      + 27/7*s^2*ls3*sqrt3*logm
      + 81/56*s^2*ls3*sqrt3*log3
      - 190339901/3810240*s^2*ls2*sqrt3
      + 48/7*s^2*ls2*sqrt3*logm
      + 474161/45360*s^2*ls2*sqrt3*log3
      - 27/7*s^2*ls2*sqrt3*log3*logm
      - 81/112*s^2*ls2*sqrt3*log3^2
      + 11146879/635040*s^2*ls2^2
      - 18/7*s^2*ls2^2*logm
      + 23/28*s^2*pi*sqrt3*zeta3
      - 201758951/329204736*s^2*pi^2
      + 131/1008*s^2*pi^2*zeta3
      + 13/36*s^2*pi^2*logm
      - 3/56*s^2*pi^2*ls2*sqrt3
      - 474161/816480*s^2*pi^3*sqrt3
      + 3/14*s^2*pi^3*sqrt3*logm
      + 9/112*s^2*pi^3*sqrt3*log3
      + 164940233/823011840*s^2*pi^4
      + 19/315*s^2*pi^4*logm
      - 2/21*s^2*c4
      + 574097896733/1097349120*s^4
      + 1/7*s^4*T7p9ep0
      - 191/252*s^4*T7p8ep0
      - 59/126*s^4*T7p7ep0
      + 59/63*s^4*T7p5ep0
      - 1/14*s^4*T7p16ep0
      - 5/56*s^4*T7p14ep1
      + 1/28*s^4*T7p11ep1
      + 42767/211680*s^4*T7p11ep0
      - 1/28*s^4*T7p10ep1
      - 42767/211680*s^4*T7p10ep0
      - 12157549/2857680*s^4*T6p9ep0
      - 4/21*s^4*T6p18ep0
      + 59/42*s^4*T6p17ep0
      - 1/56*s^4*T6p16ep1
      - 3/28*s^4*T6p14ep1
      - 251471/70560*s^4*T6p14ep0
      + 1/14*s^4*T6p13ep1
      + 149831/105840*s^4*T6p13ep0
      - 3/28*s^4*T6p12ep1
      - 821119/408240*s^4*T6p12ep0
      + 1/28*s^4*T6p11ep1
      + 202199/317520*s^4*T6p11ep0
      + 5565167/357210*s^4*T6p10ep0
      + 3/56*s^4*T5p8ep1
      - 136009/285768*s^4*T5p11ep0
      - 1817/1260*s^4*zeta5
      - 14931600487/102876480*s^4*zeta3
      + 13/14*s^4*logm
      - 2/7*s^4*logm*T7p11ep0
      + 2/7*s^4*logm*T7p10ep0
      + 6/7*s^4*logm*T6p14ep0
      - 4/7*s^4*logm*T6p13ep0
      + 6/7*s^4*logm*T6p12ep0
      - 2/7*s^4*logm*T6p11ep0
      + 106/9*s^4*logm*zeta3
      - 4/7*s^4*ls4pithird*sqrt3
      + 474161/22680*s^4*ls3*sqrt3
      - 54/7*s^4*ls3*sqrt3*logm
      - 81/28*s^4*ls3*sqrt3*log3
      + 190339901/1905120*s^4*ls2*sqrt3
      - 96/7*s^4*ls2*sqrt3*logm
      - 474161/22680*s^4*ls2*sqrt3*log3
      + 54/7*s^4*ls2*sqrt3*log3*logm
      + 81/56*s^4*ls2*sqrt3*log3^2
      - 11146879/317520*s^4*ls2^2
      + 36/7*s^4*ls2^2*logm
      - 23/14*s^4*pi*sqrt3*zeta3
      + 201758951/164602368*s^4*pi^2
      - 131/504*s^4*pi^2*zeta3
      - 13/18*s^4*pi^2*logm
      + 3/28*s^4*pi^2*ls2*sqrt3
      + 474161/408240*s^4*pi^3*sqrt3
      - 3/7*s^4*pi^3*sqrt3*logm
      - 9/56*s^4*pi^3*sqrt3*log3
      - 164940233/411505920*s^4*pi^4
      - 38/315*s^4*pi^4*logm
      + 4/21*s^4*c4
      - 574097896733/1097349120*s^6
      - 1/7*s^6*T7p9ep0
      + 191/252*s^6*T7p8ep0
      + 59/126*s^6*T7p7ep0
      - 59/63*s^6*T7p5ep0
      + 1/14*s^6*T7p16ep0
      + 5/56*s^6*T7p14ep1
      - 1/28*s^6*T7p11ep1
      - 42767/211680*s^6*T7p11ep0
      + 1/28*s^6*T7p10ep1
      + 42767/211680*s^6*T7p10ep0
      + 12157549/2857680*s^6*T6p9ep0
      + 4/21*s^6*T6p18ep0
      - 59/42*s^6*T6p17ep0
      + 1/56*s^6*T6p16ep1
      + 3/28*s^6*T6p14ep1
      + 251471/70560*s^6*T6p14ep0
      - 1/14*s^6*T6p13ep1
      - 149831/105840*s^6*T6p13ep0
      + 3/28*s^6*T6p12ep1
      + 821119/408240*s^6*T6p12ep0
      - 1/28*s^6*T6p11ep1
      - 202199/317520*s^6*T6p11ep0
      - 5565167/357210*s^6*T6p10ep0
      - 3/56*s^6*T5p8ep1
      + 136009/285768*s^6*T5p11ep0
      + 1817/1260*s^6*zeta5
      + 14931600487/102876480*s^6*zeta3
      - 13/14*s^6*logm
      + 2/7*s^6*logm*T7p11ep0
      - 2/7*s^6*logm*T7p10ep0
      - 6/7*s^6*logm*T6p14ep0
      + 4/7*s^6*logm*T6p13ep0
      - 6/7*s^6*logm*T6p12ep0
      + 2/7*s^6*logm*T6p11ep0
      - 106/9*s^6*logm*zeta3
      + 4/7*s^6*ls4pithird*sqrt3
      - 474161/22680*s^6*ls3*sqrt3
      + 54/7*s^6*ls3*sqrt3*logm
      + 81/28*s^6*ls3*sqrt3*log3
      - 190339901/1905120*s^6*ls2*sqrt3
      + 96/7*s^6*ls2*sqrt3*logm
      + 474161/22680*s^6*ls2*sqrt3*log3
      - 54/7*s^6*ls2*sqrt3*log3*logm
      - 81/56*s^6*ls2*sqrt3*log3^2
      + 11146879/317520*s^6*ls2^2
      - 36/7*s^6*ls2^2*logm
      + 23/14*s^6*pi*sqrt3*zeta3
      - 201758951/164602368*s^6*pi^2
      + 131/504*s^6*pi^2*zeta3
      + 13/18*s^6*pi^2*logm
      - 3/28*s^6*pi^2*ls2*sqrt3
      - 474161/408240*s^6*pi^3*sqrt3
      + 3/7*s^6*pi^3*sqrt3*logm
      + 9/56*s^6*pi^3*sqrt3*log3
      + 164940233/411505920*s^6*pi^4
      + 38/315*s^6*pi^4*logm
      - 4/21*s^6*c4
      + 574097896733/2194698240*s^8
      + 1/14*s^8*T7p9ep0
      - 191/504*s^8*T7p8ep0
      - 59/252*s^8*T7p7ep0
      + 59/126*s^8*T7p5ep0
      - 1/28*s^8*T7p16ep0
      - 5/112*s^8*T7p14ep1
      + 1/56*s^8*T7p11ep1
      + 42767/423360*s^8*T7p11ep0
      - 1/56*s^8*T7p10ep1
      - 42767/423360*s^8*T7p10ep0
      - 12157549/5715360*s^8*T6p9ep0
      - 2/21*s^8*T6p18ep0
      + 59/84*s^8*T6p17ep0
      - 1/112*s^8*T6p16ep1
      - 3/56*s^8*T6p14ep1
      - 251471/141120*s^8*T6p14ep0
      + 1/28*s^8*T6p13ep1
      + 149831/211680*s^8*T6p13ep0
      - 3/56*s^8*T6p12ep1
      - 821119/816480*s^8*T6p12ep0
      + 1/56*s^8*T6p11ep1
      + 202199/635040*s^8*T6p11ep0
      + 5565167/714420*s^8*T6p10ep0
      + 3/112*s^8*T5p8ep1
      - 136009/571536*s^8*T5p11ep0
      - 1817/2520*s^8*zeta5
      - 14931600487/205752960*s^8*zeta3
      + 13/28*s^8*logm
      - 1/7*s^8*logm*T7p11ep0
      + 1/7*s^8*logm*T7p10ep0
      + 3/7*s^8*logm*T6p14ep0
      - 2/7*s^8*logm*T6p13ep0
      + 3/7*s^8*logm*T6p12ep0
      - 1/7*s^8*logm*T6p11ep0
      + 53/9*s^8*logm*zeta3
      - 2/7*s^8*ls4pithird*sqrt3
      + 474161/45360*s^8*ls3*sqrt3
      - 27/7*s^8*ls3*sqrt3*logm
      - 81/56*s^8*ls3*sqrt3*log3
      + 190339901/3810240*s^8*ls2*sqrt3
      - 48/7*s^8*ls2*sqrt3*logm
      - 474161/45360*s^8*ls2*sqrt3*log3
      + 27/7*s^8*ls2*sqrt3*log3*logm
      + 81/112*s^8*ls2*sqrt3*log3^2
      - 11146879/635040*s^8*ls2^2
      + 18/7*s^8*ls2^2*logm
      - 23/28*s^8*pi*sqrt3*zeta3
      + 201758951/329204736*s^8*pi^2
      - 131/1008*s^8*pi^2*zeta3
      - 13/36*s^8*pi^2*logm
      + 3/56*s^8*pi^2*ls2*sqrt3
      + 474161/816480*s^8*pi^3*sqrt3
      - 3/14*s^8*pi^3*sqrt3*logm
      - 9/112*s^8*pi^3*sqrt3*log3
      - 164940233/823011840*s^8*pi^4
      - 19/315*s^8*pi^4*logm
      + 2/21*s^8*c4
      - 574097896733/10973491200*s^10
      - 1/70*s^10*T7p9ep0
      + 191/2520*s^10*T7p8ep0
      + 59/1260*s^10*T7p7ep0
      - 59/630*s^10*T7p5ep0
      + 1/140*s^10*T7p16ep0
      + 1/112*s^10*T7p14ep1
      - 1/280*s^10*T7p11ep1
      - 42767/2116800*s^10*T7p11ep0
      + 1/280*s^10*T7p10ep1
      + 42767/2116800*s^10*T7p10ep0
      + 12157549/28576800*s^10*T6p9ep0
      + 2/105*s^10*T6p18ep0
      - 59/420*s^10*T6p17ep0
      + 1/560*s^10*T6p16ep1
      + 3/280*s^10*T6p14ep1
      + 251471/705600*s^10*T6p14ep0
      - 1/140*s^10*T6p13ep1
      - 149831/1058400*s^10*T6p13ep0
      + 3/280*s^10*T6p12ep1
      + 821119/4082400*s^10*T6p12ep0
      - 1/280*s^10*T6p11ep1
      - 202199/3175200*s^10*T6p11ep0
      - 5565167/3572100*s^10*T6p10ep0
      - 3/560*s^10*T5p8ep1
      + 136009/2857680*s^10*T5p11ep0
      + 1817/12600*s^10*zeta5
      + 14931600487/1028764800*s^10*zeta3
      - 13/140*s^10*logm
      + 1/35*s^10*logm*T7p11ep0
      - 1/35*s^10*logm*T7p10ep0
      - 3/35*s^10*logm*T6p14ep0
      + 2/35*s^10*logm*T6p13ep0
      - 3/35*s^10*logm*T6p12ep0
      + 1/35*s^10*logm*T6p11ep0
      - 53/45*s^10*logm*zeta3
      + 2/35*s^10*ls4pithird*sqrt3
      - 474161/226800*s^10*ls3*sqrt3
      + 27/35*s^10*ls3*sqrt3*logm
      + 81/280*s^10*ls3*sqrt3*log3
      - 190339901/19051200*s^10*ls2*sqrt3
      + 48/35*s^10*ls2*sqrt3*logm
      + 474161/226800*s^10*ls2*sqrt3*log3
      - 27/35*s^10*ls2*sqrt3*log3*logm
      - 81/560*s^10*ls2*sqrt3*log3^2
      + 11146879/3175200*s^10*ls2^2
      - 18/35*s^10*ls2^2*logm
      + 23/140*s^10*pi*sqrt3*zeta3
      - 201758951/1646023680*s^10*pi^2
      + 131/5040*s^10*pi^2*zeta3
      + 13/180*s^10*pi^2*logm
      - 3/280*s^10*pi^2*ls2*sqrt3
      - 474161/4082400*s^10*pi^3*sqrt3
      + 3/70*s^10*pi^3*sqrt3*logm
      + 9/560*s^10*pi^3*sqrt3*log3
      + 164940233/4115059200*s^10*pi^4
      + 19/1575*s^10*pi^4*logm
      - 2/105*s^10*c4
      + 27/140*ls4*sqrt3
      - 27/28*ls4*s^2*sqrt3
      + 27/14*ls4*s^4*sqrt3
      - 27/14*ls4*s^6*sqrt3
      + 27/28*ls4*s^8*sqrt3
      - 27/140*ls4*s^10*sqrt3
   )

   + (MZ/Mt)^10*(alphas/pi)^3*cf^3 * (
      + 92339182427626050423661100809/146931268188946185584640000
      - 79/1260*T9p7ep0
      - 1/280*T9p6ep0
      + 1/140*T9p5ep0
      + 7817/211680*T9p4ep0
      + 306617/5715360*T9p3ep0
      + 149/336*T8p7ep0
      - 1/140*T8p6ep0
      + 13/360*T8p4ep0
      - 311/315*T8p2ep0
      - 1517/264600*T8p10ep0
      + 1/70*T7p9ep1
      + 88253/529200*T7p9ep0
      - 191/2520*T7p8ep1
      + 10223/117600*T7p8ep0
      - 59/1260*T7p7ep1
      - 2911/604800*T7p7ep0
      - 59/2520*T7p6ep1
      + 59/630*T7p5ep1
      + 558209/1058400*T7p5ep0
      - 1/140*T7p16ep1
      - 174767/529200*T7p16ep0
      + 8/315*T7p15ep1
      - 1/112*T7p14ep2
      - 17/112*T7p14ep1
      + 1/280*T7p11ep2
      + 42767/2116800*T7p11ep1
      - 3913001353/8001504000*T7p11ep0
      - 1/280*T7p10ep2
      - 42767/2116800*T7p10ep1
      + 3327706153/8001504000*T7p10ep0
      - 12157549/28576800*T6p9ep1
      - 22306013477/126023688000*T6p9ep0
      - 2/105*T6p18ep1
      + 6265763909143/3780710640000*T6p18ep0
      + 59/420*T6p17ep1
      + 7287673207/12002256000*T6p17ep0
      - 1/560*T6p16ep2
      - 1132267723/8001504000*T6p16ep1
      - 1/280*T6p15ep2
      - 3/280*T6p14ep2
      - 251471/705600*T6p14ep1
      + 720365507/106686720*T6p14ep0
      + 1/140*T6p13ep2
      + 149831/1058400*T6p13ep1
      - 49907069893/210039480000*T6p13ep0
      - 3/280*T6p12ep2
      - 821119/4082400*T6p12ep1
      - 207509253981647/31190862780000*T6p12ep0
      + 1/280*T6p11ep2
      + 202199/3175200*T6p11ep1
      + 11504975903/12002256000*T6p11ep0
      + 5565167/3572100*T6p10ep1
      + 182814647651/31505922000*T6p10ep0
      + 3/560*T5p8ep2
      - 3857413477/16003008000*T5p8ep1
      - 136009/2857680*T5p11ep1
      - 4146533837749/2592487296000*T5p11ep0
      + 71/126*T4LVB7ep1
      - 74/315*T4LVB6ep1
      - 1/1260*T4LT4ep2
      + 59/3780*T4LT2ep2
      + 3/35*T3L61ep1
      - 359506590490562243/652202591040000*zeta5
      - 228986971971029259789737808281/478576130672567575904256000*zeta3
      - 83/1890*zeta3^2
      + 117174165854/269594325*a5
      - 448274667885338248399/3918085325586432000*a4
      - 574097896733/1371686400*logm
      - 4/35*logm*T7p9ep0
      + 191/315*logm*T7p8ep0
      + 118/315*logm*T7p7ep0
      - 236/315*logm*T7p5ep0
      + 2/35*logm*T7p16ep0
      + 1/14*logm*T7p14ep1
      - 1/35*logm*T7p11ep1
      - 42767/264600*logm*T7p11ep0
      + 1/35*logm*T7p10ep1
      + 42767/264600*logm*T7p10ep0
      + 12157549/3572100*logm*T6p9ep0
      + 16/105*logm*T6p18ep0
      - 118/105*logm*T6p17ep0
      + 1/70*logm*T6p16ep1
      + 3/35*logm*T6p14ep1
      + 251471/88200*logm*T6p14ep0
      - 2/35*logm*T6p13ep1
      - 149831/132300*logm*T6p13ep0
      + 3/35*logm*T6p12ep1
      + 821119/510300*logm*T6p12ep0
      - 1/35*logm*T6p11ep1
      - 202199/396900*logm*T6p11ep0
      - 11130334/893025*logm*T6p10ep0
      - 3/70*logm*T5p8ep1
      + 136009/357210*logm*T5p11ep0
      + 1817/1575*logm*zeta5
      + 14931600487/128595600*logm*zeta3
      - 13/35*logm^2
      + 4/35*logm^2*T7p11ep0
      - 4/35*logm^2*T7p10ep0
      - 12/35*logm^2*T6p14ep0
      + 8/35*logm^2*T6p13ep0
      - 12/35*logm^2*T6p12ep0
      + 4/35*logm^2*T6p11ep0
      - 212/45*logm^2*zeta3
      - 473266/33075*log2*a4
      - 448274667885338248399/94034047814074368000*log2^4
      - 4873647203/1155404250*log2^5
      - 7/20*ls5pithird*sqrt3
      - 474161/382725*ls4pithird*sqrt3
      + 16/35*ls4pithird*sqrt3*logm
      + 6/35*ls4pithird*sqrt3*log3
      + 243/560*ls5p*sqrt3
      - 52104945087577/3960744480000*ls3*sqrt3
      - 474161/28350*ls3*sqrt3*logm
      + 108/35*ls3*sqrt3*logm^2
      - 474161/75600*ls3*sqrt3*log3
      + 81/35*ls3*sqrt3*log3*logm
      + 243/560*ls3*sqrt3*log3^2
      - 260511223756402163/3105223672320000*ls2*sqrt3
      - 3/70*ls2*sqrt3*zeta3
      - 190339901/2381400*ls2*sqrt3*logm
      + 192/35*ls2*sqrt3*logm^2
      + 52104945087577/3960744480000*ls2*sqrt3*log3
      + 474161/28350*ls2*sqrt3*log3*logm
      - 108/35*ls2*sqrt3*log3*logm^2
      + 474161/151200*ls2*sqrt3*log3^2
      - 81/70*ls2*sqrt3*log3^2*logm
      - 81/560*ls2*sqrt3*log3^3
      + 2434150843/576108288*ls2^2
      + 11146879/396900*ls2^2*logm
      - 72/35*ls2^2*logm^2
      - 10905703/3061800*pi*sqrt3*zeta3
      + 46/35*pi*sqrt3*logm*zeta3
      + 69/140*pi*sqrt3*log3*zeta3
      - 81/140*pi*ls4p*sqrt3
      - 564684603815533549/22865737950720000*pi^2
      - 427298100893/475289337600*pi^2*zeta3
      - 201758951/205752960*pi^2*logm
      + 131/630*pi^2*logm*zeta3
      + 13/45*pi^2*logm^2
      + 1541201579/785862000*pi^2*log2
      + 448274667885338248399/94034047814074368000*pi^2*log2^2
      + 16093367419/2426348925*pi^2*log2^3
      + 9/40*pi^2*ls3*sqrt3
      + 474161/2041200*pi^2*ls2*sqrt3
      - 3/35*pi^2*ls2*sqrt3*logm
      - 9/280*pi^2*ls2*sqrt3*log3
      - 52104945087577/71293400640000*pi^3*sqrt3
      - 474161/510300*pi^3*sqrt3*logm
      + 6/35*pi^3*sqrt3*logm^2
      - 474161/1360800*pi^3*sqrt3*log3
      + 9/70*pi^3*sqrt3*log3*logm
      + 27/1120*pi^3*sqrt3*log3^2
      + 148608884408699179469144837/31990383066348099993600000*pi^4
      + 164940233/514382400*pi^4*logm
      + 76/1575*pi^4*logm^2
      + 3673844958611/776431656000*pi^4*log2
      + 2/315*pi^5*sqrt3
      + 32969/6350400*pi^6
      - 20420356907/1500282000*c4
      - 16/105*c4*logm
      + 236633/396900*c4*log2
      - 3840972114691504091813467643/1399579259152729374720000*s^2
      + 79/252*s^2*T9p7ep0
      + 1/56*s^2*T9p6ep0
      - 1/28*s^2*T9p5ep0
      - 7817/42336*s^2*T9p4ep0
      - 306617/1143072*s^2*T9p3ep0
      - 745/336*s^2*T8p7ep0
      + 1/28*s^2*T8p6ep0
      - 13/72*s^2*T8p4ep0
      + 311/63*s^2*T8p2ep0
      + 1517/52920*s^2*T8p10ep0
      - 1/14*s^2*T7p9ep1
      - 88253/105840*s^2*T7p9ep0
      + 191/504*s^2*T7p8ep1
      - 10223/23520*s^2*T7p8ep0
      + 59/252*s^2*T7p7ep1
      + 2911/120960*s^2*T7p7ep0
      + 59/504*s^2*T7p6ep1
      - 59/126*s^2*T7p5ep1
      - 558209/211680*s^2*T7p5ep0
      + 1/28*s^2*T7p16ep1
      + 174767/105840*s^2*T7p16ep0
      - 8/63*s^2*T7p15ep1
      + 5/112*s^2*T7p14ep2
      + 85/112*s^2*T7p14ep1
      - 1/56*s^2*T7p11ep2
      - 42767/423360*s^2*T7p11ep1
      + 3913001353/1600300800*s^2*T7p11ep0
      + 1/56*s^2*T7p10ep2
      + 42767/423360*s^2*T7p10ep1
      - 3327706153/1600300800*s^2*T7p10ep0
      + 12157549/5715360*s^2*T6p9ep1
      + 22306013477/25204737600*s^2*T6p9ep0
      + 2/21*s^2*T6p18ep1
      - 6265763909143/756142128000*s^2*T6p18ep0
      - 59/84*s^2*T6p17ep1
      - 7287673207/2400451200*s^2*T6p17ep0
      + 1/112*s^2*T6p16ep2
      + 1132267723/1600300800*s^2*T6p16ep1
      + 1/56*s^2*T6p15ep2
      + 3/56*s^2*T6p14ep2
      + 251471/141120*s^2*T6p14ep1
      - 720365507/21337344*s^2*T6p14ep0
      - 1/28*s^2*T6p13ep2
      - 149831/211680*s^2*T6p13ep1
      + 49907069893/42007896000*s^2*T6p13ep0
      + 3/56*s^2*T6p12ep2
      + 821119/816480*s^2*T6p12ep1
      + 207509253981647/6238172556000*s^2*T6p12ep0
      - 1/56*s^2*T6p11ep2
      - 202199/635040*s^2*T6p11ep1
      - 11504975903/2400451200*s^2*T6p11ep0
      - 5565167/714420*s^2*T6p10ep1
      - 182814647651/6301184400*s^2*T6p10ep0
      - 3/112*s^2*T5p8ep2
      + 3857413477/3200601600*s^2*T5p8ep1
      + 136009/571536*s^2*T5p11ep1
      + 4146533837749/518497459200*s^2*T5p11ep0
      - 355/126*s^2*T4LVB7ep1
      + 74/63*s^2*T4LVB6ep1
      + 1/252*s^2*T4LT4ep2
      - 59/756*s^2*T4LT2ep2
      - 3/7*s^2*T3L61ep1
      - 2329657341706728149/2217488809536000*s^2*zeta5
      + 15892407822690019446252821123/6797956401598971248640000*s^2*zeta3
      + 83/378*s^2*zeta3^2
      + 12581142889786/13749310575*s^2*a5
      + 2137777037904009959/6487738688471040*s^2*a4
      + 574097896733/274337280*s^2*logm
      + 4/7*s^2*logm*T7p9ep0
      - 191/63*s^2*logm*T7p8ep0
      - 118/63*s^2*logm*T7p7ep0
      + 236/63*s^2*logm*T7p5ep0
      - 2/7*s^2*logm*T7p16ep0
      - 5/14*s^2*logm*T7p14ep1
      + 1/7*s^2*logm*T7p11ep1
      + 42767/52920*s^2*logm*T7p11ep0
      - 1/7*s^2*logm*T7p10ep1
      - 42767/52920*s^2*logm*T7p10ep0
      - 12157549/714420*s^2*logm*T6p9ep0
      - 16/21*s^2*logm*T6p18ep0
      + 118/21*s^2*logm*T6p17ep0
      - 1/14*s^2*logm*T6p16ep1
      - 3/7*s^2*logm*T6p14ep1
      - 251471/17640*s^2*logm*T6p14ep0
      + 2/7*s^2*logm*T6p13ep1
      + 149831/26460*s^2*logm*T6p13ep0
      - 3/7*s^2*logm*T6p12ep1
      - 821119/102060*s^2*logm*T6p12ep0
      + 1/7*s^2*logm*T6p11ep1
      + 202199/79380*s^2*logm*T6p11ep0
      + 11130334/178605*s^2*logm*T6p10ep0
      + 3/14*s^2*logm*T5p8ep1
      - 136009/71442*s^2*logm*T5p11ep0
      - 1817/315*s^2*logm*zeta5
      - 14931600487/25719120*s^2*logm*zeta3
      + 13/7*s^2*logm^2
      - 4/7*s^2*logm^2*T7p11ep0
      + 4/7*s^2*logm^2*T7p10ep0
      + 12/7*s^2*logm^2*T6p14ep0
      - 8/7*s^2*logm^2*T6p13ep0
      + 12/7*s^2*logm^2*T6p12ep0
      - 4/7*s^2*logm^2*T6p11ep0
      + 212/9*s^2*logm^2*zeta3
      + 473266/6615*s^2*log2*a4
      + 2137777037904009959/155705728523304960*s^2*log2^4
      - 136834181306/29462808375*s^2*log2^5
      + 7/4*s^2*ls5pithird*sqrt3
      + 474161/76545*s^2*ls4pithird*sqrt3
      - 16/7*s^2*ls4pithird*sqrt3*logm
      - 6/7*s^2*ls4pithird*sqrt3*log3
      - 243/112*s^2*ls5p*sqrt3
      + 52104945087577/792148896000*s^2*ls3*sqrt3
      + 474161/5670*s^2*ls3*sqrt3*logm
      - 108/7*s^2*ls3*sqrt3*logm^2
      + 474161/15120*s^2*ls3*sqrt3*log3
      - 81/7*s^2*ls3*sqrt3*log3*logm
      - 243/112*s^2*ls3*sqrt3*log3^2
      + 260511223756402163/621044734464000*s^2*ls2*sqrt3
      + 3/14*s^2*ls2*sqrt3*zeta3
      + 190339901/476280*s^2*ls2*sqrt3*logm
      - 192/7*s^2*ls2*sqrt3*logm^2
      - 52104945087577/792148896000*s^2*ls2*sqrt3*log3
      - 474161/5670*s^2*ls2*sqrt3*log3*logm
      + 108/7*s^2*ls2*sqrt3*log3*logm^2
      - 474161/30240*s^2*ls2*sqrt3*log3^2
      + 81/14*s^2*ls2*sqrt3*log3^2*logm
      + 81/112*s^2*ls2*sqrt3*log3^3
      - 12170754215/576108288*s^2*ls2^2
      - 11146879/79380*s^2*ls2^2*logm
      + 72/7*s^2*ls2^2*logm^2
      + 10905703/612360*s^2*pi*sqrt3*zeta3
      - 46/7*s^2*pi*sqrt3*logm*zeta3
      - 69/28*s^2*pi*sqrt3*log3*zeta3
      + 81/28*s^2*pi*ls4p*sqrt3
      + 6212887462271805839/50304623491584000*s^2*pi^2
      + 427326677693/95057867520*s^2*pi^2*zeta3
      + 201758951/41150592*s^2*pi^2*logm
      - 131/126*s^2*pi^2*logm*zeta3
      - 13/9*s^2*pi^2*logm^2
      - 23718421/2405700*s^2*pi^2*log2
      - 2137777037904009959/155705728523304960*s^2*pi^2*log2^2
      + 2407521411949/247487590350*s^2*pi^2*log2^3
      - 9/8*s^2*pi^2*ls3*sqrt3
      - 474161/408240*s^2*pi^2*ls2*sqrt3
      + 3/7*s^2*pi^2*ls2*sqrt3*logm
      + 9/56*s^2*pi^2*ls2*sqrt3*log3
      + 52104945087577/14258680128000*s^2*pi^3*sqrt3
      + 474161/102060*s^2*pi^3*sqrt3*logm
      - 6/7*s^2*pi^3*sqrt3*logm^2
      + 474161/272160*s^2*pi^3*sqrt3*log3
      - 9/14*s^2*pi^3*sqrt3*log3*logm
      - 27/224*s^2*pi^3*sqrt3*log3^2
      - 40365121100383776902399/1544990091272493465600*s^2*pi^4
      - 164940233/102876480*s^2*pi^4*logm
      - 76/315*s^2*pi^4*logm^2
      + 394782372748369/39598014456000*s^2*pi^4*log2
      - 2/63*s^2*pi^5*sqrt3
      - 32969/1270080*s^2*pi^6
      + 20420356907/300056400*s^2*c4
      + 16/21*s^2*c4*logm
      - 236633/79380*s^2*c4*log2
      + 184286963654281736917/33536415661056000*s^4
      - 79/126*s^4*T9p7ep0
      - 1/28*s^4*T9p6ep0
      + 1/14*s^4*T9p5ep0
      + 7817/21168*s^4*T9p4ep0
      + 306617/571536*s^4*T9p3ep0
      + 745/168*s^4*T8p7ep0
      - 1/14*s^4*T8p6ep0
      + 13/36*s^4*T8p4ep0
      - 622/63*s^4*T8p2ep0
      - 1517/26460*s^4*T8p10ep0
      + 1/7*s^4*T7p9ep1
      + 88253/52920*s^4*T7p9ep0
      - 191/252*s^4*T7p8ep1
      + 10223/11760*s^4*T7p8ep0
      - 59/126*s^4*T7p7ep1
      - 2911/60480*s^4*T7p7ep0
      - 59/252*s^4*T7p6ep1
      + 59/63*s^4*T7p5ep1
      + 558209/105840*s^4*T7p5ep0
      - 1/14*s^4*T7p16ep1
      - 174767/52920*s^4*T7p16ep0
      + 16/63*s^4*T7p15ep1
      - 5/56*s^4*T7p14ep2
      - 85/56*s^4*T7p14ep1
      + 1/28*s^4*T7p11ep2
      + 42767/211680*s^4*T7p11ep1
      - 3913001353/800150400*s^4*T7p11ep0
      - 1/28*s^4*T7p10ep2
      - 42767/211680*s^4*T7p10ep1
      + 3327706153/800150400*s^4*T7p10ep0
      - 12157549/2857680*s^4*T6p9ep1
      - 22306013477/12602368800*s^4*T6p9ep0
      - 4/21*s^4*T6p18ep1
      + 6265763909143/378071064000*s^4*T6p18ep0
      + 59/42*s^4*T6p17ep1
      + 7287673207/1200225600*s^4*T6p17ep0
      - 1/56*s^4*T6p16ep2
      - 1132267723/800150400*s^4*T6p16ep1
      - 1/28*s^4*T6p15ep2
      - 3/28*s^4*T6p14ep2
      - 251471/70560*s^4*T6p14ep1
      + 720365507/10668672*s^4*T6p14ep0
      + 1/14*s^4*T6p13ep2
      + 149831/105840*s^4*T6p13ep1
      - 49907069893/21003948000*s^4*T6p13ep0
      - 3/28*s^4*T6p12ep2
      - 821119/408240*s^4*T6p12ep1
      - 207509253981647/3119086278000*s^4*T6p12ep0
      + 1/28*s^4*T6p11ep2
      + 202199/317520*s^4*T6p11ep1
      + 11504975903/1200225600*s^4*T6p11ep0
      + 5565167/357210*s^4*T6p10ep1
      + 182814647651/3150592200*s^4*T6p10ep0
      + 3/56*s^4*T5p8ep2
      - 3857413477/1600300800*s^4*T5p8ep1
      - 136009/285768*s^4*T5p11ep1
      - 4146533837749/259248729600*s^4*T5p11ep0
      + 355/63*s^4*T4LVB7ep1
      - 148/63*s^4*T4LVB6ep1
      - 1/126*s^4*T4LT4ep2
      + 59/378*s^4*T4LT2ep2
      + 6/7*s^4*T3L61ep1
      + 17659853628521/24004512000*s^4*zeta5
      - 3856279629626971117/898296848064000*s^4*zeta3
      - 83/189*s^4*zeta3^2
      - 946532/1323*s^4*a5
      - 192/7*s^4*a4
      - 574097896733/137168640*s^4*logm
      - 8/7*s^4*logm*T7p9ep0
      + 382/63*s^4*logm*T7p8ep0
      + 236/63*s^4*logm*T7p7ep0
      - 472/63*s^4*logm*T7p5ep0
      + 4/7*s^4*logm*T7p16ep0
      + 5/7*s^4*logm*T7p14ep1
      - 2/7*s^4*logm*T7p11ep1
      - 42767/26460*s^4*logm*T7p11ep0
      + 2/7*s^4*logm*T7p10ep1
      + 42767/26460*s^4*logm*T7p10ep0
      + 12157549/357210*s^4*logm*T6p9ep0
      + 32/21*s^4*logm*T6p18ep0
      - 236/21*s^4*logm*T6p17ep0
      + 1/7*s^4*logm*T6p16ep1
      + 6/7*s^4*logm*T6p14ep1
      + 251471/8820*s^4*logm*T6p14ep0
      - 4/7*s^4*logm*T6p13ep1
      - 149831/13230*s^4*logm*T6p13ep0
      + 6/7*s^4*logm*T6p12ep1
      + 821119/51030*s^4*logm*T6p12ep0
      - 2/7*s^4*logm*T6p11ep1
      - 202199/39690*s^4*logm*T6p11ep0
      - 22260668/178605*s^4*logm*T6p10ep0
      - 3/7*s^4*logm*T5p8ep1
      + 136009/35721*s^4*logm*T5p11ep0
      + 3634/315*s^4*logm*zeta5
      + 14931600487/12859560*s^4*logm*zeta3
      - 26/7*s^4*logm^2
      + 8/7*s^4*logm^2*T7p11ep0
      - 8/7*s^4*logm^2*T7p10ep0
      - 24/7*s^4*logm^2*T6p14ep0
      + 16/7*s^4*logm^2*T6p13ep0
      - 24/7*s^4*logm^2*T6p12ep0
      + 8/7*s^4*logm^2*T6p11ep0
      - 424/9*s^4*logm^2*zeta3
      - 946532/6615*s^4*log2*a4
      - 8/7*s^4*log2^4
      - 7/2*s^4*ls5pithird*sqrt3
      - 948322/76545*s^4*ls4pithird*sqrt3
      + 32/7*s^4*ls4pithird*sqrt3*logm
      + 12/7*s^4*ls4pithird*sqrt3*log3
      + 243/56*s^4*ls5p*sqrt3
      - 52104945087577/396074448000*s^4*ls3*sqrt3
      - 474161/2835*s^4*ls3*sqrt3*logm
      + 216/7*s^4*ls3*sqrt3*logm^2
      - 474161/7560*s^4*ls3*sqrt3*log3
      + 162/7*s^4*ls3*sqrt3*log3*logm
      + 243/56*s^4*ls3*sqrt3*log3^2
      - 260511223756402163/310522367232000*s^4*ls2*sqrt3
      - 3/7*s^4*ls2*sqrt3*zeta3
      - 190339901/238140*s^4*ls2*sqrt3*logm
      + 384/7*s^4*ls2*sqrt3*logm^2
      + 52104945087577/396074448000*s^4*ls2*sqrt3*log3
      + 474161/2835*s^4*ls2*sqrt3*log3*logm
      - 216/7*s^4*ls2*sqrt3*log3*logm^2
      + 474161/15120*s^4*ls2*sqrt3*log3^2
      - 81/7*s^4*ls2*sqrt3*log3^2*logm
      - 81/56*s^4*ls2*sqrt3*log3^3
      + 12170754215/288054144*s^4*ls2^2
      + 11146879/39690*s^4*ls2^2*logm
      - 144/7*s^4*ls2^2*logm^2
      - 10905703/306180*s^4*pi*sqrt3*zeta3
      + 92/7*s^4*pi*sqrt3*logm*zeta3
      + 69/14*s^4*pi*sqrt3*log3*zeta3
      - 81/14*s^4*pi*ls4p*sqrt3
      - 6214009060025882639/25152311745792000*s^4*pi^2
      - 38849958103/4320812160*s^4*pi^2*zeta3
      - 201758951/20575296*s^4*pi^2*logm
      + 131/63*s^4*pi^2*logm*zeta3
      + 26/9*s^4*pi^2*logm^2
      + 6239/315*s^4*pi^2*log2
      + 8/7*s^4*pi^2*log2^2
      - 236633/59535*s^4*pi^2*log2^3
      + 9/4*s^4*pi^2*ls3*sqrt3
      + 474161/204120*s^4*pi^2*ls2*sqrt3
      - 6/7*s^4*pi^2*ls2*sqrt3*logm
      - 9/28*s^4*pi^2*ls2*sqrt3*log3
      - 52104945087577/7129340064000*s^4*pi^3*sqrt3
      - 474161/51030*s^4*pi^3*sqrt3*logm
      + 12/7*s^4*pi^3*sqrt3*logm^2
      - 474161/136080*s^4*pi^3*sqrt3*log3
      + 9/7*s^4*pi^3*sqrt3*log3*logm
      + 27/112*s^4*pi^3*sqrt3*log3^2
      + 815558376144657511/17965936961280000*s^4*pi^4
      + 164940233/51438240*s^4*pi^4*logm
      + 152/315*s^4*pi^4*logm^2
      - 15610909/1905120*s^4*pi^4*log2
      + 4/63*s^4*pi^5*sqrt3
      + 32969/635040*s^4*pi^6
      - 20420356907/150028200*s^4*c4
      - 32/21*s^4*c4*logm
      + 236633/39690*s^4*c4*log2
      - 184286963654281736917/33536415661056000*s^6
      + 79/126*s^6*T9p7ep0
      + 1/28*s^6*T9p6ep0
      - 1/14*s^6*T9p5ep0
      - 7817/21168*s^6*T9p4ep0
      - 306617/571536*s^6*T9p3ep0
      - 745/168*s^6*T8p7ep0
      + 1/14*s^6*T8p6ep0
      - 13/36*s^6*T8p4ep0
      + 622/63*s^6*T8p2ep0
      + 1517/26460*s^6*T8p10ep0
      - 1/7*s^6*T7p9ep1
      - 88253/52920*s^6*T7p9ep0
      + 191/252*s^6*T7p8ep1
      - 10223/11760*s^6*T7p8ep0
      + 59/126*s^6*T7p7ep1
      + 2911/60480*s^6*T7p7ep0
      + 59/252*s^6*T7p6ep1
      - 59/63*s^6*T7p5ep1
      - 558209/105840*s^6*T7p5ep0
      + 1/14*s^6*T7p16ep1
      + 174767/52920*s^6*T7p16ep0
      - 16/63*s^6*T7p15ep1
      + 5/56*s^6*T7p14ep2
      + 85/56*s^6*T7p14ep1
      - 1/28*s^6*T7p11ep2
      - 42767/211680*s^6*T7p11ep1
      + 3913001353/800150400*s^6*T7p11ep0
      + 1/28*s^6*T7p10ep2
      + 42767/211680*s^6*T7p10ep1
      - 3327706153/800150400*s^6*T7p10ep0
      + 12157549/2857680*s^6*T6p9ep1
      + 22306013477/12602368800*s^6*T6p9ep0
      + 4/21*s^6*T6p18ep1
      - 6265763909143/378071064000*s^6*T6p18ep0
      - 59/42*s^6*T6p17ep1
      - 7287673207/1200225600*s^6*T6p17ep0
      + 1/56*s^6*T6p16ep2
      + 1132267723/800150400*s^6*T6p16ep1
      + 1/28*s^6*T6p15ep2
      + 3/28*s^6*T6p14ep2
      + 251471/70560*s^6*T6p14ep1
      - 720365507/10668672*s^6*T6p14ep0
      - 1/14*s^6*T6p13ep2
      - 149831/105840*s^6*T6p13ep1
      + 49907069893/21003948000*s^6*T6p13ep0
      + 3/28*s^6*T6p12ep2
      + 821119/408240*s^6*T6p12ep1
      + 207509253981647/3119086278000*s^6*T6p12ep0
      - 1/28*s^6*T6p11ep2
      - 202199/317520*s^6*T6p11ep1
      - 11504975903/1200225600*s^6*T6p11ep0
      - 5565167/357210*s^6*T6p10ep1
      - 182814647651/3150592200*s^6*T6p10ep0
      - 3/56*s^6*T5p8ep2
      + 3857413477/1600300800*s^6*T5p8ep1
      + 136009/285768*s^6*T5p11ep1
      + 4146533837749/259248729600*s^6*T5p11ep0
      - 355/63*s^6*T4LVB7ep1
      + 148/63*s^6*T4LVB6ep1
      + 1/126*s^6*T4LT4ep2
      - 59/378*s^6*T4LT2ep2
      - 6/7*s^6*T3L61ep1
      - 17659853628521/24004512000*s^6*zeta5
      + 3856279629626971117/898296848064000*s^6*zeta3
      + 83/189*s^6*zeta3^2
      + 946532/1323*s^6*a5
      + 192/7*s^6*a4
      + 574097896733/137168640*s^6*logm
      + 8/7*s^6*logm*T7p9ep0
      - 382/63*s^6*logm*T7p8ep0
      - 236/63*s^6*logm*T7p7ep0
      + 472/63*s^6*logm*T7p5ep0
      - 4/7*s^6*logm*T7p16ep0
      - 5/7*s^6*logm*T7p14ep1
      + 2/7*s^6*logm*T7p11ep1
      + 42767/26460*s^6*logm*T7p11ep0
      - 2/7*s^6*logm*T7p10ep1
      - 42767/26460*s^6*logm*T7p10ep0
      - 12157549/357210*s^6*logm*T6p9ep0
      - 32/21*s^6*logm*T6p18ep0
      + 236/21*s^6*logm*T6p17ep0
      - 1/7*s^6*logm*T6p16ep1
      - 6/7*s^6*logm*T6p14ep1
      - 251471/8820*s^6*logm*T6p14ep0
      + 4/7*s^6*logm*T6p13ep1
      + 149831/13230*s^6*logm*T6p13ep0
      - 6/7*s^6*logm*T6p12ep1
      - 821119/51030*s^6*logm*T6p12ep0
      + 2/7*s^6*logm*T6p11ep1
      + 202199/39690*s^6*logm*T6p11ep0
      + 22260668/178605*s^6*logm*T6p10ep0
      + 3/7*s^6*logm*T5p8ep1
      - 136009/35721*s^6*logm*T5p11ep0
      - 3634/315*s^6*logm*zeta5
      - 14931600487/12859560*s^6*logm*zeta3
      + 26/7*s^6*logm^2
      - 8/7*s^6*logm^2*T7p11ep0
      + 8/7*s^6*logm^2*T7p10ep0
      + 24/7*s^6*logm^2*T6p14ep0
      - 16/7*s^6*logm^2*T6p13ep0
      + 24/7*s^6*logm^2*T6p12ep0
      - 8/7*s^6*logm^2*T6p11ep0
      + 424/9*s^6*logm^2*zeta3
      + 946532/6615*s^6*log2*a4
      + 8/7*s^6*log2^4
      + 7/2*s^6*ls5pithird*sqrt3
      + 948322/76545*s^6*ls4pithird*sqrt3
      - 32/7*s^6*ls4pithird*sqrt3*logm
      - 12/7*s^6*ls4pithird*sqrt3*log3
      - 243/56*s^6*ls5p*sqrt3
      + 52104945087577/396074448000*s^6*ls3*sqrt3
      + 474161/2835*s^6*ls3*sqrt3*logm
      - 216/7*s^6*ls3*sqrt3*logm^2
      + 474161/7560*s^6*ls3*sqrt3*log3
      - 162/7*s^6*ls3*sqrt3*log3*logm
      - 243/56*s^6*ls3*sqrt3*log3^2
      + 260511223756402163/310522367232000*s^6*ls2*sqrt3
      + 3/7*s^6*ls2*sqrt3*zeta3
      + 190339901/238140*s^6*ls2*sqrt3*logm
      - 384/7*s^6*ls2*sqrt3*logm^2
      - 52104945087577/396074448000*s^6*ls2*sqrt3*log3
      - 474161/2835*s^6*ls2*sqrt3*log3*logm
      + 216/7*s^6*ls2*sqrt3*log3*logm^2
      - 474161/15120*s^6*ls2*sqrt3*log3^2
      + 81/7*s^6*ls2*sqrt3*log3^2*logm
      + 81/56*s^6*ls2*sqrt3*log3^3
      - 12170754215/288054144*s^6*ls2^2
      - 11146879/39690*s^6*ls2^2*logm
      + 144/7*s^6*ls2^2*logm^2
      + 10905703/306180*s^6*pi*sqrt3*zeta3
      - 92/7*s^6*pi*sqrt3*logm*zeta3
      - 69/14*s^6*pi*sqrt3*log3*zeta3
      + 81/14*s^6*pi*ls4p*sqrt3
      + 6214009060025882639/25152311745792000*s^6*pi^2
      + 38849958103/4320812160*s^6*pi^2*zeta3
      + 201758951/20575296*s^6*pi^2*logm
      - 131/63*s^6*pi^2*logm*zeta3
      - 26/9*s^6*pi^2*logm^2
      - 6239/315*s^6*pi^2*log2
      - 8/7*s^6*pi^2*log2^2
      + 236633/59535*s^6*pi^2*log2^3
      - 9/4*s^6*pi^2*ls3*sqrt3
      - 474161/204120*s^6*pi^2*ls2*sqrt3
      + 6/7*s^6*pi^2*ls2*sqrt3*logm
      + 9/28*s^6*pi^2*ls2*sqrt3*log3
      + 52104945087577/7129340064000*s^6*pi^3*sqrt3
      + 474161/51030*s^6*pi^3*sqrt3*logm
      - 12/7*s^6*pi^3*sqrt3*logm^2
      + 474161/136080*s^6*pi^3*sqrt3*log3
      - 9/7*s^6*pi^3*sqrt3*log3*logm
      - 27/112*s^6*pi^3*sqrt3*log3^2
      - 815558376144657511/17965936961280000*s^6*pi^4
      - 164940233/51438240*s^6*pi^4*logm
      - 152/315*s^6*pi^4*logm^2
      + 15610909/1905120*s^6*pi^4*log2
      - 4/63*s^6*pi^5*sqrt3
      - 32969/635040*s^6*pi^6
      + 20420356907/150028200*s^6*c4
      + 32/21*s^6*c4*logm
      - 236633/39690*s^6*c4*log2
      + 184286963654281736917/67072831322112000*s^8
      - 79/252*s^8*T9p7ep0
      - 1/56*s^8*T9p6ep0
      + 1/28*s^8*T9p5ep0
      + 7817/42336*s^8*T9p4ep0
      + 306617/1143072*s^8*T9p3ep0
      + 745/336*s^8*T8p7ep0
      - 1/28*s^8*T8p6ep0
      + 13/72*s^8*T8p4ep0
      - 311/63*s^8*T8p2ep0
      - 1517/52920*s^8*T8p10ep0
      + 1/14*s^8*T7p9ep1
      + 88253/105840*s^8*T7p9ep0
      - 191/504*s^8*T7p8ep1
      + 10223/23520*s^8*T7p8ep0
      - 59/252*s^8*T7p7ep1
      - 2911/120960*s^8*T7p7ep0
      - 59/504*s^8*T7p6ep1
      + 59/126*s^8*T7p5ep1
      + 558209/211680*s^8*T7p5ep0
      - 1/28*s^8*T7p16ep1
      - 174767/105840*s^8*T7p16ep0
      + 8/63*s^8*T7p15ep1
      - 5/112*s^8*T7p14ep2
      - 85/112*s^8*T7p14ep1
      + 1/56*s^8*T7p11ep2
      + 42767/423360*s^8*T7p11ep1
      - 3913001353/1600300800*s^8*T7p11ep0
      - 1/56*s^8*T7p10ep2
      - 42767/423360*s^8*T7p10ep1
      + 3327706153/1600300800*s^8*T7p10ep0
      - 12157549/5715360*s^8*T6p9ep1
      - 22306013477/25204737600*s^8*T6p9ep0
      - 2/21*s^8*T6p18ep1
      + 6265763909143/756142128000*s^8*T6p18ep0
      + 59/84*s^8*T6p17ep1
      + 7287673207/2400451200*s^8*T6p17ep0
      - 1/112*s^8*T6p16ep2
      - 1132267723/1600300800*s^8*T6p16ep1
      - 1/56*s^8*T6p15ep2
      - 3/56*s^8*T6p14ep2
      - 251471/141120*s^8*T6p14ep1
      + 720365507/21337344*s^8*T6p14ep0
      + 1/28*s^8*T6p13ep2
      + 149831/211680*s^8*T6p13ep1
      - 49907069893/42007896000*s^8*T6p13ep0
      - 3/56*s^8*T6p12ep2
      - 821119/816480*s^8*T6p12ep1
      - 207509253981647/6238172556000*s^8*T6p12ep0
      + 1/56*s^8*T6p11ep2
      + 202199/635040*s^8*T6p11ep1
      + 11504975903/2400451200*s^8*T6p11ep0
      + 5565167/714420*s^8*T6p10ep1
      + 182814647651/6301184400*s^8*T6p10ep0
      + 3/112*s^8*T5p8ep2
      - 3857413477/3200601600*s^8*T5p8ep1
      - 136009/571536*s^8*T5p11ep1
      - 4146533837749/518497459200*s^8*T5p11ep0
      + 355/126*s^8*T4LVB7ep1
      - 74/63*s^8*T4LVB6ep1
      - 1/252*s^8*T4LT4ep2
      + 59/756*s^8*T4LT2ep2
      + 3/7*s^8*T3L61ep1
      + 17659853628521/48009024000*s^8*zeta5
      - 3856279629626971117/1796593696128000*s^8*zeta3
      - 83/378*s^8*zeta3^2
      - 473266/1323*s^8*a5
      - 96/7*s^8*a4
      - 574097896733/274337280*s^8*logm
      - 4/7*s^8*logm*T7p9ep0
      + 191/63*s^8*logm*T7p8ep0
      + 118/63*s^8*logm*T7p7ep0
      - 236/63*s^8*logm*T7p5ep0
      + 2/7*s^8*logm*T7p16ep0
      + 5/14*s^8*logm*T7p14ep1
      - 1/7*s^8*logm*T7p11ep1
      - 42767/52920*s^8*logm*T7p11ep0
      + 1/7*s^8*logm*T7p10ep1
      + 42767/52920*s^8*logm*T7p10ep0
      + 12157549/714420*s^8*logm*T6p9ep0
      + 16/21*s^8*logm*T6p18ep0
      - 118/21*s^8*logm*T6p17ep0
      + 1/14*s^8*logm*T6p16ep1
      + 3/7*s^8*logm*T6p14ep1
      + 251471/17640*s^8*logm*T6p14ep0
      - 2/7*s^8*logm*T6p13ep1
      - 149831/26460*s^8*logm*T6p13ep0
      + 3/7*s^8*logm*T6p12ep1
      + 821119/102060*s^8*logm*T6p12ep0
      - 1/7*s^8*logm*T6p11ep1
      - 202199/79380*s^8*logm*T6p11ep0
      - 11130334/178605*s^8*logm*T6p10ep0
      - 3/14*s^8*logm*T5p8ep1
      + 136009/71442*s^8*logm*T5p11ep0
      + 1817/315*s^8*logm*zeta5
      + 14931600487/25719120*s^8*logm*zeta3
      - 13/7*s^8*logm^2
      + 4/7*s^8*logm^2*T7p11ep0
      - 4/7*s^8*logm^2*T7p10ep0
      - 12/7*s^8*logm^2*T6p14ep0
      + 8/7*s^8*logm^2*T6p13ep0
      - 12/7*s^8*logm^2*T6p12ep0
      + 4/7*s^8*logm^2*T6p11ep0
      - 212/9*s^8*logm^2*zeta3
      - 473266/6615*s^8*log2*a4
      - 4/7*s^8*log2^4
      - 7/4*s^8*ls5pithird*sqrt3
      - 474161/76545*s^8*ls4pithird*sqrt3
      + 16/7*s^8*ls4pithird*sqrt3*logm
      + 6/7*s^8*ls4pithird*sqrt3*log3
      + 243/112*s^8*ls5p*sqrt3
      - 52104945087577/792148896000*s^8*ls3*sqrt3
      - 474161/5670*s^8*ls3*sqrt3*logm
      + 108/7*s^8*ls3*sqrt3*logm^2
      - 474161/15120*s^8*ls3*sqrt3*log3
      + 81/7*s^8*ls3*sqrt3*log3*logm
      + 243/112*s^8*ls3*sqrt3*log3^2
      - 260511223756402163/621044734464000*s^8*ls2*sqrt3
      - 3/14*s^8*ls2*sqrt3*zeta3
      - 190339901/476280*s^8*ls2*sqrt3*logm
      + 192/7*s^8*ls2*sqrt3*logm^2
      + 52104945087577/792148896000*s^8*ls2*sqrt3*log3
      + 474161/5670*s^8*ls2*sqrt3*log3*logm
      - 108/7*s^8*ls2*sqrt3*log3*logm^2
      + 474161/30240*s^8*ls2*sqrt3*log3^2
      - 81/14*s^8*ls2*sqrt3*log3^2*logm
      - 81/112*s^8*ls2*sqrt3*log3^3
      + 12170754215/576108288*s^8*ls2^2
      + 11146879/79380*s^8*ls2^2*logm
      - 72/7*s^8*ls2^2*logm^2
      - 10905703/612360*s^8*pi*sqrt3*zeta3
      + 46/7*s^8*pi*sqrt3*logm*zeta3
      + 69/28*s^8*pi*sqrt3*log3*zeta3
      - 81/28*s^8*pi*ls4p*sqrt3
      - 6214009060025882639/50304623491584000*s^8*pi^2
      - 38849958103/8641624320*s^8*pi^2*zeta3
      - 201758951/41150592*s^8*pi^2*logm
      + 131/126*s^8*pi^2*logm*zeta3
      + 13/9*s^8*pi^2*logm^2
      + 6239/630*s^8*pi^2*log2
      + 4/7*s^8*pi^2*log2^2
      - 236633/119070*s^8*pi^2*log2^3
      + 9/8*s^8*pi^2*ls3*sqrt3
      + 474161/408240*s^8*pi^2*ls2*sqrt3
      - 3/7*s^8*pi^2*ls2*sqrt3*logm
      - 9/56*s^8*pi^2*ls2*sqrt3*log3
      - 52104945087577/14258680128000*s^8*pi^3*sqrt3
      - 474161/102060*s^8*pi^3*sqrt3*logm
      + 6/7*s^8*pi^3*sqrt3*logm^2
      - 474161/272160*s^8*pi^3*sqrt3*log3
      + 9/14*s^8*pi^3*sqrt3*log3*logm
      + 27/224*s^8*pi^3*sqrt3*log3^2
      + 815558376144657511/35931873922560000*s^8*pi^4
      + 164940233/102876480*s^8*pi^4*logm
      + 76/315*s^8*pi^4*logm^2
      - 15610909/3810240*s^8*pi^4*log2
      + 2/63*s^8*pi^5*sqrt3
      + 32969/1270080*s^8*pi^6
      - 20420356907/300056400*s^8*c4
      - 16/21*s^8*c4*logm
      + 236633/79380*s^8*c4*log2
      - 184286963654281736917/335364156610560000*s^10
      + 79/1260*s^10*T9p7ep0
      + 1/280*s^10*T9p6ep0
      - 1/140*s^10*T9p5ep0
      - 7817/211680*s^10*T9p4ep0
      - 306617/5715360*s^10*T9p3ep0
      - 149/336*s^10*T8p7ep0
      + 1/140*s^10*T8p6ep0
      - 13/360*s^10*T8p4ep0
      + 311/315*s^10*T8p2ep0
      + 1517/264600*s^10*T8p10ep0
      - 1/70*s^10*T7p9ep1
      - 88253/529200*s^10*T7p9ep0
      + 191/2520*s^10*T7p8ep1
      - 10223/117600*s^10*T7p8ep0
      + 59/1260*s^10*T7p7ep1
      + 2911/604800*s^10*T7p7ep0
      + 59/2520*s^10*T7p6ep1
      - 59/630*s^10*T7p5ep1
      - 558209/1058400*s^10*T7p5ep0
      + 1/140*s^10*T7p16ep1
      + 174767/529200*s^10*T7p16ep0
      - 8/315*s^10*T7p15ep1
      + 1/112*s^10*T7p14ep2
      + 17/112*s^10*T7p14ep1
      - 1/280*s^10*T7p11ep2
      - 42767/2116800*s^10*T7p11ep1
      + 3913001353/8001504000*s^10*T7p11ep0
      + 1/280*s^10*T7p10ep2
      + 42767/2116800*s^10*T7p10ep1
      - 3327706153/8001504000*s^10*T7p10ep0
      + 12157549/28576800*s^10*T6p9ep1
      + 22306013477/126023688000*s^10*T6p9ep0
      + 2/105*s^10*T6p18ep1
      - 6265763909143/3780710640000*s^10*T6p18ep0
      - 59/420*s^10*T6p17ep1
      - 7287673207/12002256000*s^10*T6p17ep0
      + 1/560*s^10*T6p16ep2
      + 1132267723/8001504000*s^10*T6p16ep1
      + 1/280*s^10*T6p15ep2
      + 3/280*s^10*T6p14ep2
      + 251471/705600*s^10*T6p14ep1
      - 720365507/106686720*s^10*T6p14ep0
      - 1/140*s^10*T6p13ep2
      - 149831/1058400*s^10*T6p13ep1
      + 49907069893/210039480000*s^10*T6p13ep0
      + 3/280*s^10*T6p12ep2
      + 821119/4082400*s^10*T6p12ep1
      + 207509253981647/31190862780000*s^10*T6p12ep0
      - 1/280*s^10*T6p11ep2
      - 202199/3175200*s^10*T6p11ep1
      - 11504975903/12002256000*s^10*T6p11ep0
      - 5565167/3572100*s^10*T6p10ep1
      - 182814647651/31505922000*s^10*T6p10ep0
      - 3/560*s^10*T5p8ep2
      + 3857413477/16003008000*s^10*T5p8ep1
      + 136009/2857680*s^10*T5p11ep1
      + 4146533837749/2592487296000*s^10*T5p11ep0
      - 71/126*s^10*T4LVB7ep1
      + 74/315*s^10*T4LVB6ep1
      + 1/1260*s^10*T4LT4ep2
      - 59/3780*s^10*T4LT2ep2
      - 3/35*s^10*T3L61ep1
      - 17659853628521/240045120000*s^10*zeta5
      + 3856279629626971117/8982968480640000*s^10*zeta3
      + 83/1890*s^10*zeta3^2
      + 473266/6615*s^10*a5
      + 96/35*s^10*a4
      + 574097896733/1371686400*s^10*logm
      + 4/35*s^10*logm*T7p9ep0
      - 191/315*s^10*logm*T7p8ep0
      - 118/315*s^10*logm*T7p7ep0
      + 236/315*s^10*logm*T7p5ep0
      - 2/35*s^10*logm*T7p16ep0
      - 1/14*s^10*logm*T7p14ep1
      + 1/35*s^10*logm*T7p11ep1
      + 42767/264600*s^10*logm*T7p11ep0
      - 1/35*s^10*logm*T7p10ep1
      - 42767/264600*s^10*logm*T7p10ep0
      - 12157549/3572100*s^10*logm*T6p9ep0
      - 16/105*s^10*logm*T6p18ep0
      + 118/105*s^10*logm*T6p17ep0
      - 1/70*s^10*logm*T6p16ep1
      - 3/35*s^10*logm*T6p14ep1
      - 251471/88200*s^10*logm*T6p14ep0
      + 2/35*s^10*logm*T6p13ep1
      + 149831/132300*s^10*logm*T6p13ep0
      - 3/35*s^10*logm*T6p12ep1
      - 821119/510300*s^10*logm*T6p12ep0
      + 1/35*s^10*logm*T6p11ep1
      + 202199/396900*s^10*logm*T6p11ep0
      + 11130334/893025*s^10*logm*T6p10ep0
      + 3/70*s^10*logm*T5p8ep1
      - 136009/357210*s^10*logm*T5p11ep0
      - 1817/1575*s^10*logm*zeta5
      - 14931600487/128595600*s^10*logm*zeta3
      + 13/35*s^10*logm^2
      - 4/35*s^10*logm^2*T7p11ep0
      + 4/35*s^10*logm^2*T7p10ep0
      + 12/35*s^10*logm^2*T6p14ep0
      - 8/35*s^10*logm^2*T6p13ep0
      + 12/35*s^10*logm^2*T6p12ep0
      - 4/35*s^10*logm^2*T6p11ep0
      + 212/45*s^10*logm^2*zeta3
      + 473266/33075*s^10*log2*a4
      + 4/35*s^10*log2^4
      + 7/20*s^10*ls5pithird*sqrt3
      + 474161/382725*s^10*ls4pithird*sqrt3
      - 16/35*s^10*ls4pithird*sqrt3*logm
      - 6/35*s^10*ls4pithird*sqrt3*log3
      - 243/560*s^10*ls5p*sqrt3
      + 52104945087577/3960744480000*s^10*ls3*sqrt3
      + 474161/28350*s^10*ls3*sqrt3*logm
      - 108/35*s^10*ls3*sqrt3*logm^2
      + 474161/75600*s^10*ls3*sqrt3*log3
      - 81/35*s^10*ls3*sqrt3*log3*logm
      - 243/560*s^10*ls3*sqrt3*log3^2
      + 260511223756402163/3105223672320000*s^10*ls2*sqrt3
      + 3/70*s^10*ls2*sqrt3*zeta3
      + 190339901/2381400*s^10*ls2*sqrt3*logm
      - 192/35*s^10*ls2*sqrt3*logm^2
      - 52104945087577/3960744480000*s^10*ls2*sqrt3*log3
      - 474161/28350*s^10*ls2*sqrt3*log3*logm
      + 108/35*s^10*ls2*sqrt3*log3*logm^2
      - 474161/151200*s^10*ls2*sqrt3*log3^2
      + 81/70*s^10*ls2*sqrt3*log3^2*logm
      + 81/560*s^10*ls2*sqrt3*log3^3
      - 2434150843/576108288*s^10*ls2^2
      - 11146879/396900*s^10*ls2^2*logm
      + 72/35*s^10*ls2^2*logm^2
      + 10905703/3061800*s^10*pi*sqrt3*zeta3
      - 46/35*s^10*pi*sqrt3*logm*zeta3
      - 69/140*s^10*pi*sqrt3*log3*zeta3
      + 81/140*s^10*pi*ls4p*sqrt3
      + 6214009060025882639/251523117457920000*s^10*pi^2
      + 38849958103/43208121600*s^10*pi^2*zeta3
      + 201758951/205752960*s^10*pi^2*logm
      - 131/630*s^10*pi^2*logm*zeta3
      - 13/45*s^10*pi^2*logm^2
      - 6239/3150*s^10*pi^2*log2
      - 4/35*s^10*pi^2*log2^2
      + 236633/595350*s^10*pi^2*log2^3
      - 9/40*s^10*pi^2*ls3*sqrt3
      - 474161/2041200*s^10*pi^2*ls2*sqrt3
      + 3/35*s^10*pi^2*ls2*sqrt3*logm
      + 9/280*s^10*pi^2*ls2*sqrt3*log3
      + 52104945087577/71293400640000*s^10*pi^3*sqrt3
      + 474161/510300*s^10*pi^3*sqrt3*logm
      - 6/35*s^10*pi^3*sqrt3*logm^2
      + 474161/1360800*s^10*pi^3*sqrt3*log3
      - 9/70*s^10*pi^3*sqrt3*log3*logm
      - 27/1120*s^10*pi^3*sqrt3*log3^2
      - 815558376144657511/179659369612800000*s^10*pi^4
      - 164940233/514382400*s^10*pi^4*logm
      - 76/1575*s^10*pi^4*logm^2
      + 15610909/19051200*s^10*pi^4*log2
      - 2/315*s^10*pi^5*sqrt3
      - 32969/6350400*s^10*pi^6
      + 20420356907/1500282000*s^10*c4
      + 16/105*s^10*c4*logm
      - 236633/396900*s^10*c4*log2
      + 474161/113400*ls4*sqrt3
      - 54/35*ls4*sqrt3*logm
      - 81/140*ls4*sqrt3*log3
      - 474161/22680*ls4*s^2*sqrt3
      + 54/7*ls4*s^2*sqrt3*logm
      + 81/28*ls4*s^2*sqrt3*log3
      + 474161/11340*ls4*s^4*sqrt3
      - 108/7*ls4*s^4*sqrt3*logm
      - 81/14*ls4*s^4*sqrt3*log3
      - 474161/11340*ls4*s^6*sqrt3
      + 108/7*ls4*s^6*sqrt3*logm
      + 81/14*ls4*s^6*sqrt3*log3
      + 474161/22680*ls4*s^8*sqrt3
      - 54/7*ls4*s^8*sqrt3*logm
      - 81/28*ls4*s^8*sqrt3*log3
      - 474161/113400*ls4*s^10*sqrt3
      + 54/35*ls4*s^10*sqrt3*logm
      + 81/140*ls4*s^10*sqrt3*log3
      + 81/280*ls5*sqrt3
      - 81/56*ls5*s^2*sqrt3
      + 81/28*ls5*s^4*sqrt3
      - 81/28*ls5*s^6*sqrt3
      + 81/56*ls5*s^8*sqrt3
      - 81/280*ls5*s^10*sqrt3
   )
)


==> anc/delta_r_MS <==
-3*s^2/c^2*xt*(
    + 1

    + alphas/pi*cf * (
       + 3/2
       - 3*logm
       - 1/6*pi^2
   )

    + (alphas/pi)^2*cf*tf * (
       - 21/4*zeta3
   )

    + (alphas/pi)^2*cf*tf*nl * (
       - 25/16
       - 2/3*zeta3
       + 11/6*logm
       - logm^2
       + 7/36*pi^2
       - 1/9*pi^2*logm
   )

    + (alphas/pi)^2*cf*nh*tf * (
       + 229/48
       - 67/4*zeta3
       + 11/6*logm
       - logm^2
       + 27/2*ls2*sqrt3
       - 1/9*pi^2*logm
   )

    + (alphas/pi)^2*cf*ca * (
       + 1013/192
       - 61/6*zeta3
       + 12*a4
       - 163/24*logm
       + 11/4*logm^2
       + 1/2*log2^4
       + 117/16*ls2*sqrt3
       + 27/16*ls2^2
       - 73/144*pi^2
       + 11/36*pi^2*logm
       - 1/2*pi^2*log2^2
       + 127/2880*pi^4
       - 2/3*c4
   )

    + (alphas/pi)^2*cf^2 * (
       - 1591/576
       + 289/12*zeta3
       - 24*a4
       - 3/8*logm
       + 9/2*logm^2
       - log2^4
       - 117/8*ls2*sqrt3
       - 27/8*ls2^2
       - 259/432*pi^2
       + 1/2*pi^2*logm
       + pi^2*log2^2
       - 7/160*pi^4
       + 4/3*c4
   )

    + (alphas/pi)^3*cf*tf^2*nl * (
       + 35/6*zeta3
       + 8*a4
       - 7*logm*zeta3
       + 1/3*log2^4
       - 1/3*pi^2*log2^2
       - 49/360*pi^4
   )

    + (alphas/pi)^3*cf*tf^2*nl^2 * (
       + 5029/3888
       + 7/3*zeta3
       - 95/54*logm
       - 8/9*logm*zeta3
       + 11/9*logm^2
       - 4/9*logm^3
       - 245/972*pi^2
       + 7/27*pi^2*logm
       - 2/27*pi^2*logm^2
       - 19/1620*pi^4
   )

    + (alphas/pi)^3*cf*nh*tf^2 * (
       + 4/3
       - 20/3*zeta3
       - 7*logm*zeta3
   )

    + (alphas/pi)^3*cf*nh*tf^2*nl * (
       - 345827/1944
       + 2*T6p14ep0
       - 10/3*T6p13ep0
       + 1579/54*zeta3
       - 8*a4
       + 133/27*logm
       - 209/9*logm*zeta3
       + 22/9*logm^2
       - 8/9*logm^3
       - 1/3*log2^4
       + 27*ls3*sqrt3
       + 213/2*ls2*sqrt3
       + 18*ls2*sqrt3*logm
       - 27*ls2*sqrt3*log3
       + 3023/972*pi^2
       + 7/27*pi^2*logm
       - 4/27*pi^2*logm^2
       + 1/3*pi^2*log2^2
       + 3/2*pi^3*sqrt3
       - 97/360*pi^4
   )

    + (alphas/pi)^3*cf*nh^2*tf^2 * (
       - 221527/4860
       - 23/36*T6p9ep0
       + 4/9*T6p10ep0
       + 20279/3240*zeta3
       + 361/54*logm
       - 67/3*logm*zeta3
       + 11/9*logm^2
       - 4/9*logm^3
       + 53/4*ls3*sqrt3
       + 451/12*ls2*sqrt3
       + 18*ls2*sqrt3*logm
       - 53/4*ls2*sqrt3*log3
       + 1741/432*pi^2
       - 2/27*pi^2*logm^2
       + 53/72*pi^3*sqrt3
       + 233/3240*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf * (
       - 883/24*zeta3
       - 40*a4
       + 77/4*logm*zeta3
       - 5/3*log2^4
       + 5/3*pi^2*log2^2
       + 191/360*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/48
       + 1/4*T6p14ep0
       - 1/6*T6p13ep0
       - 131/216*zeta3
       + 3/2*ls2*sqrt3
       + 9/8*ls2^2
       + 31/432*pi^2
       + 13/720*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf*nl * (
       - 850799/7776
       + 1/4*T6p14ep1
       - 11/24*T6p14ep0
       - 1/6*T6p13ep1
       - 4/9*T6p13ep0
       - 1/12*T3L61ep1
       - 476/45*zeta5
       + 35521/1296*zeta3
       + 16/3*a5
       - 44/3*a4
       + 101/216*logm
       - 2*logm*T6p14ep0
       + 4/3*logm*T6p13ep0
       - 88/27*logm*zeta3
       + 16*logm*a4
       - 329/36*logm^2
       + 22/9*logm^3
       + 64/15*log2*a4
       - 11/18*log2^4
       + 2/3*log2^4*logm
       + 2/15*log2^5
       + 117/8*ls3*sqrt3
       + 615/16*ls2*sqrt3
       - 9/4*ls2*sqrt3*logm
       - 117/8*ls2*sqrt3*log3
       + 9/16*ls2^2
       - 27/4*ls2^2*logm
       + 15715/7776*pi^2
       - 95/324*pi^2*zeta3
       - 227/108*pi^2*logm
       + 11/27*pi^2*logm^2
       + 11/18*pi^2*log2^2
       - 2/3*pi^2*log2^2*logm
       - 14/135*pi^2*log2^3
       + 13/16*pi^3*sqrt3
       - 2893/6480*pi^4
       - 37/432*pi^4*logm
       + 49/540*pi^4*log2
       + 46/27*c4
       - 8/9*c4*logm
       - 8/45*c4*log2
   )

    + (alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 11063/64
       - 1/4*T7p8ep0
       - 1/8*T7p7ep0
       - 1/8*T7p5ep0
       - 29/48*T6p9ep0
       - 1/4*T6p13ep0
       - 17/8*T6p12ep0
       + 17/24*T6p11ep0
       + 83/24*T6p10ep0
       - 377/24*zeta5
       - 38779/864*zeta3
       + 69/16*ls3*sqrt3
       + 65/16*ls2*sqrt3
       - 69/16*ls2*sqrt3*log3
       + 15/8*ls2^2
       + 761/576*pi^2
       + 1/24*pi^2*zeta3
       + 23/96*pi^3*sqrt3
       + 7/45*pi^4
   )

    + (alphas/pi)^3*cf*ca*nh*tf * (
       + 544973153/746496
       - 7/24*T7p9ep0
       - 1/4*T7p8ep1
       + 7/8*T7p8ep0
       - 1/8*T7p7ep1
       + 11/16*T7p7ep0
       + 1/8*T7p6ep1
       - 1/8*T7p5ep1
       + 17/48*T7p5ep0
       + 1/12*T7p16ep0
       - 29/48*T6p9ep1
       - 37/288*T6p9ep0
       + 113/24*T6p18ep0
       + 61/24*T6p17ep0
       - 7/18*T6p16ep1
       - 5/2*T6p14ep0
       - 1/4*T6p13ep1
       + 109/24*T6p13ep0
       - 17/8*T6p12ep1
       - 3757/720*T6p12ep0
       + 17/24*T6p11ep1
       - 97/432*T6p11ep0
       + 83/24*T6p10ep1
       + 49/12*T6p10ep0
       + 5/18*T5p8ep1
       - 49/24*T5p11ep0
       + 3/8*T4LVB6ep1
       + 1/24*T4LT2ep2
       - 1/12*T3L61ep1
       + 18949/180*zeta5
       - 39574397/77760*zeta3
       - 1/18*zeta3^2
       - 192*a5
       - 152/3*a4
       - 75103/54*logm
       + 2*logm*T7p8ep0
       + logm*T7p7ep0
       + logm*T7p5ep0
       + 29/6*logm*T6p9ep0
       + 2*logm*T6p13ep0
       + 17*logm*T6p12ep0
       - 17/3*logm*T6p11ep0
       - 83/3*logm*T6p10ep0
       + 377/3*logm*zeta5
       + 11068/27*logm*zeta3
       + 16*logm*a4
       - 329/36*logm^2
       + 22/9*logm^3
       - 192/5*log2*a4
       - 19/9*log2^4
       + 2/3*log2^4*logm
       - 23/9*ls4pithird*sqrt3
       - 10627/160*ls3*sqrt3
       - 69/2*ls3*sqrt3*logm
       - 207/16*ls3*sqrt3*log3
       - 71977/288*ls2*sqrt3
       - 289/4*ls2*sqrt3*logm
       + 10627/160*ls2*sqrt3*log3
       + 69/2*ls2*sqrt3*log3*logm
       + 207/32*ls2*sqrt3*log3^2
       - 35/48*ls2^2
       - 51/4*ls2^2*logm
       - 529/72*pi*sqrt3*zeta3
       - 1915567/34560*pi^2
       - 121/72*pi^2*zeta3
       - 2459/216*pi^2*logm
       - 1/3*pi^2*logm*zeta3
       + 11/27*pi^2*logm^2
       + 19/9*pi^2*log2^2
       - 2/3*pi^2*log2^2*logm
       - 16/15*pi^2*log2^3
       + 23/48*pi^2*ls2*sqrt3
       - 10627/2880*pi^3*sqrt3
       - 23/12*pi^3*sqrt3*logm
       - 23/32*pi^3*sqrt3*log3
       + 978887/194400*pi^4
       - 2561/2160*pi^4*logm
       - 34/15*pi^4*log2
       - 1/1512*pi^6
       - 172/9*c4
       - 8/9*c4*logm
       + 8/5*c4*log2
       + 69/8*ls4*sqrt3
   )

    + (alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 51/4
       + 5/32*T7p11ep0
       - 5/32*T7p10ep0
       - 3/4*T6p14ep0
       + 1/2*T6p13ep0
       - 3/32*T6p12ep0
       + 1/32*T6p11ep0
       - 2929/576*zeta3
       + 27/32*ls3*sqrt3
       - 27/16*ls2*sqrt3
       - 27/32*ls2*sqrt3*log3
       - 189/64*ls2^2
       + 295/576*pi^2
       + 3/64*pi^3*sqrt3
       + 59/1920*pi^4
   )

    + (alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 21035831/147456
       - 3/16*T9p4ep0
       - 1/16*T9p3ep0
       + 1/16*T8p10ep0
       + 1/16*T7p9ep0
       + 5/32*T7p8ep0
       + 7/64*T7p7ep0
       - 7/32*T7p5ep0
       + 1/32*T7p14ep1
       + 5/32*T7p11ep1
       - 11/24*T7p11ep0
       - 5/32*T7p10ep1
       + 11/24*T7p10ep0
       + 15/16*T6p9ep0
       - 1/12*T6p18ep0
       - 21/64*T6p17ep0
       + 1/128*T6p16ep1
       - 3/4*T6p14ep1
       - 77/64*T6p14ep0
       + 1/2*T6p13ep1
       - 7/48*T6p13ep0
       - 3/32*T6p12ep1
       - 121/192*T6p12ep0
       + 1/32*T6p11ep1
       + 13/64*T6p11ep0
       - 51/16*T6p10ep0
       - 81/256*T5p8ep1
       + 541/1536*T5p11ep0
       - 32443/768*zeta5
       + 394607/13824*zeta3
       + 12*a5
       - 102*logm
       - 5/4*logm*T7p11ep0
       + 5/4*logm*T7p10ep0
       + 6*logm*T6p14ep0
       - 4*logm*T6p13ep0
       + 3/4*logm*T6p12ep0
       - 1/4*logm*T6p11ep0
       + 2929/72*logm*zeta3
       + 12/5*log2*a4
       - 1/2*ls4pithird*sqrt3
       + 1875/128*ls3*sqrt3
       - 27/4*ls3*sqrt3*logm
       - 81/32*ls3*sqrt3*log3
       - 685/2048*ls2*sqrt3
       + 27/2*ls2*sqrt3*logm
       - 1875/128*ls2*sqrt3*log3
       + 27/4*ls2*sqrt3*log3*logm
       + 81/64*ls2*sqrt3*log3^2
       - 45/128*ls2^2
       + 189/8*ls2^2*logm
       - 23/16*pi*sqrt3*zeta3
       + 9269/13824*pi^2
       + 1439/3456*pi^2*zeta3
       - 295/72*pi^2*logm
       + 1/15*pi^2*log2^3
       + 3/32*pi^2*ls2*sqrt3
       + 625/768*pi^3*sqrt3
       - 3/8*pi^3*sqrt3*logm
       - 9/64*pi^3*sqrt3*log3
       + 68491/276480*pi^4
       - 59/240*pi^4*logm
       + 53/480*pi^4*log2
       - 1/8*c4
       - 1/10*c4*log2
       + 27/16*ls4*sqrt3
   )

    + (alphas/pi)^3*cf*ca^2 * (
       - 821775334681/509607936
       - 1/32*T9p7ep0
       - 1/16*T9p6ep0
       + 1/16*T9p5ep0
       - 3/16*T9p4ep1
       - 13/16*T9p4ep0
       - 1/16*T9p3ep1
       - 25/48*T9p3ep0
       - 1/16*T8p9ep0
       + 3/32*T8p7ep0
       - 1/32*T8p4ep0
       - 1/16*T8p3ep0
       - 1/8*T8p2ep0
       + 1/16*T8p10ep1
       + 1/16*T7p9ep1
       + 7/96*T7p9ep0
       + 5/32*T7p8ep1
       - 9/64*T7p8ep0
       + 7/64*T7p7ep1
       + 15/8*T7p7ep0
       + 7/64*T7p6ep1
       - 7/32*T7p5ep1
       - 117/64*T7p5ep0
       - 1/8*T7p16ep0
       + 1/16*T7p15ep1
       + 1/32*T7p14ep2
       - 79/192*T7p14ep1
       + 5/32*T7p11ep2
       - 11/24*T7p11ep1
       - 497/288*T7p11ep0
       - 5/32*T7p10ep2
       + 11/24*T7p10ep1
       + 203/288*T7p10ep0
       + 15/16*T6p9ep1
       + 1477/1152*T6p9ep0
       + 5/32*T6p19ep2
       - 1/12*T6p18ep1
       - 113/576*T6p18ep0
       - 21/64*T6p17ep1
       - 231/64*T6p17ep0
       + 1/128*T6p16ep2
       + 187/768*T6p16ep1
       + 1/8*T6p15ep2
       - 3/4*T6p14ep2
       - 77/64*T6p14ep1
       + 6173/1152*T6p14ep0
       + 1/2*T6p13ep2
       - 7/48*T6p13ep1
       - 193/54*T6p13ep0
       - 3/32*T6p12ep2
       - 121/192*T6p12ep1
       + 2051/1152*T6p12ep0
       + 1/32*T6p11ep2
       + 13/64*T6p11ep1
       - 683/1152*T6p11ep0
       - 51/16*T6p10ep1
       - 821/72*T6p10ep0
       - 81/256*T5p8ep2
       + 1597/1536*T5p8ep1
       + 541/1536*T5p11ep1
       - 2021/2304*T5p11ep0
       - 1/16*T4LX2ep1
       - 3/16*T4LW5ep0
       + 9/64*T4LVB7ep1
       - 9/32*T4LVB6ep1
       - 119/576*T4LT4ep2
       - 9/512*T4LT3ep3
       - 1/16*T4LT2ep2
       - 27/8192*T4LBB2ep4
       + 11/48*T3L61ep1
       + 668877/28672*zeta7
       + 427492681/737280*zeta5
       + 9481644809/15925248*zeta3
       + 9/2560*zeta3*zeta5
       + 8886037/331776*zeta3^2
       - 992/3*a5
       + 229/3*a4
       + 61555045/55296*logm
       + 3/2*logm*T9p4ep0
       + 1/2*logm*T9p3ep0
       - 1/2*logm*T8p10ep0
       - 1/2*logm*T7p9ep0
       - 5/4*logm*T7p8ep0
       - 7/8*logm*T7p7ep0
       + 7/4*logm*T7p5ep0
       - 1/4*logm*T7p14ep1
       - 5/4*logm*T7p11ep1
       + 11/3*logm*T7p11ep0
       + 5/4*logm*T7p10ep1
       - 11/3*logm*T7p10ep0
       - 15/2*logm*T6p9ep0
       + 2/3*logm*T6p18ep0
       + 21/8*logm*T6p17ep0
       - 1/16*logm*T6p16ep1
       + 6*logm*T6p14ep1
       + 77/8*logm*T6p14ep0
       - 4*logm*T6p13ep1
       + 7/6*logm*T6p13ep0
       + 3/4*logm*T6p12ep1
       + 121/24*logm*T6p12ep0
       - 1/4*logm*T6p11ep1
       - 13/8*logm*T6p11ep0
       + 51/2*logm*T6p10ep0
       + 81/32*logm*T5p8ep1
       - 541/192*logm*T5p11ep0
       + 32443/96*logm*zeta5
       - 330191/1728*logm*zeta3
       - 96*logm*a5
       - 44*logm*a4
       + 60851/144*logm^2
       + 5*logm^2*T7p11ep0
       - 5*logm^2*T7p10ep0
       - 24*logm^2*T6p14ep0
       + 16*logm^2*T6p13ep0
       - 3*logm^2*T6p12ep0
       + logm^2*T6p11ep0
       - 2929/18*logm^2*zeta3
       - 121/36*logm^3
       - 1112/15*log2*a4
       - 96/5*log2*logm*a4
       + 229/72*log2^4
       - 11/6*log2^4*logm
       - 1/3*log2^5
       - 49/16*ls5pithird*sqrt3
       - 625/72*ls4pithird*sqrt3
       + 4*ls4pithird*sqrt3*logm
       + 3/2*ls4pithird*sqrt3*log3
       + 243/64*ls5p*sqrt3
       + 15041/256*ls3*sqrt3
       - 1875/16*ls3*sqrt3*logm
       + 27*ls3*sqrt3*logm^2
       - 5625/128*ls3*sqrt3*log3
       + 81/4*ls3*sqrt3*log3*logm
       + 243/64*ls3*sqrt3*log3^2
       + 95855/3072*ls2*sqrt3
       - 3/8*ls2*sqrt3*zeta3
       - 6179/256*ls2*sqrt3*logm
       - 54*ls2*sqrt3*logm^2
       - 15041/256*ls2*sqrt3*log3
       + 1875/16*ls2*sqrt3*log3*logm
       - 27*ls2*sqrt3*log3*logm^2
       + 5625/256*ls2*sqrt3*log3^2
       - 81/8*ls2*sqrt3*log3^2*logm
       - 81/64*ls2*sqrt3*log3^3
       + 16243/256*ls2^2
       - 27/8*ls2^2*logm
       - 189/2*ls2^2*logm^2
       - 14375/576*pi*sqrt3*zeta3
       + 23/2*pi*sqrt3*logm*zeta3
       + 69/16*pi*sqrt3*log3*zeta3
       - 81/16*pi*ls4p*sqrt3
       + 3771077797/127401984*pi^2
       + 2275/4096*pi^2*zeta5
       + 511235/442368*pi^2*zeta3
       + 1/1024*pi^2*zeta3^2
       - 1883/576*pi^2*logm
       - 1439/432*pi^2*logm*zeta3
       + 3419/216*pi^2*logm^2
       - 229/72*pi^2*log2^2
       + 11/6*pi^2*log2^2*logm
       - 203/135*pi^2*log2^3
       - 8/15*pi^2*log2^3*logm
       + 63/32*pi^2*ls3*sqrt3
       + 625/384*pi^2*ls2*sqrt3
       - 3/4*pi^2*ls2*sqrt3*logm
       - 9/32*pi^2*ls2*sqrt3*log3
       + 15041/4608*pi^3*sqrt3
       - 625/96*pi^3*sqrt3*logm
       + 3/2*pi^3*sqrt3*logm^2
       - 625/256*pi^3*sqrt3*log3
       + 9/8*pi^3*sqrt3*log3*logm
       + 27/128*pi^3*sqrt3*log3^2
       - 346212323/159252480*pi^4
       - 1681/61440*pi^4*zeta3
       - 8231/3840*pi^4*logm
       + 59/60*pi^4*logm^2
       - 13099/4320*pi^4*log2
       - 53/60*pi^4*log2*logm
       + 1/18*pi^5*sqrt3
       - 7632155/27869184*pi^6
       + 1/204800*pi^8
       + 7819/864*c4
       + 31/9*c4*logm
       + 139/45*c4*log2
       + 4/5*c4*log2*logm
       + 1875/64*ls4*sqrt3
       - 27/2*ls4*sqrt3*logm
       - 81/16*ls4*sqrt3*log3
       + 81/32*ls5*sqrt3
   )

    + (alphas/pi)^3*cf^2*tf * (
       - 21/4*zeta3
       - 48*a4
       + 63/4*logm*zeta3
       - 2*log2^4
       + 2*pi^2*log2^2
       + 5/12*pi^4
   )

    + (alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/24
       - 1/2*T6p14ep0
       + 1/3*T6p13ep0
       + 131/108*zeta3
       - 3*ls2*sqrt3
       - 9/4*ls2^2
       - 31/216*pi^2
       - 13/360*pi^4
   )

    + (alphas/pi)^3*cf^2*tf*nl * (
       + 254723/1296
       - 1/2*T6p14ep1
       + 11/12*T6p14ep0
       + 1/3*T6p13ep1
       + 8/9*T6p13ep0
       + 1/6*T3L61ep1
       + 2579/90*zeta5
       - 55009/648*zeta3
       - 32/3*a5
       + 88/3*a4
       + 3407/108*logm
       + 4*logm*T6p14ep0
       - 8/3*logm*T6p13ep0
       + 578/27*logm*zeta3
       - 32*logm*a4
       - 7/2*logm^2
       + 3*logm^3
       - 128/15*log2*a4
       + 11/9*log2^4
       - 4/3*log2^4*logm
       - 4/15*log2^5
       - 117/4*ls3*sqrt3
       - 615/8*ls2*sqrt3
       + 9/2*ls2*sqrt3*logm
       + 117/4*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 27/2*ls2^2*logm
       + 2939/3888*pi^2
       + 34/81*pi^2*zeta3
       - 47/162*pi^2*logm
       + 1/2*pi^2*logm^2
       - 11/9*pi^2*log2^2
       + 4/3*pi^2*log2^2*logm
       + 28/135*pi^2*log2^3
       - 13/8*pi^3*sqrt3
       + 5801/6480*pi^4
       + 83/360*pi^4*logm
       - 49/270*pi^4*log2
       - 92/27*c4
       + 16/9*c4*logm
       + 16/45*c4*log2
   )

    + (alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 4693/96
       - 19/24*T6p9ep0
       - 1/2*T6p11ep0
       + 4/3*T6p10ep0
       - 3/2*T5p11ep0
       - 137/48*zeta3
       + 21/8*ls3*sqrt3
       + 213/8*ls2*sqrt3
       - 21/8*ls2*sqrt3*log3
       - 51/2*ls2^2
       + 1373/288*pi^2
       + 7/48*pi^3*sqrt3
       - 59/216*pi^4
   )

    + (alphas/pi)^3*cf^2*nh*tf * (
       + 19605499/746496
       + 1/12*T7p5ep0
       - 1/6*T7p16ep0
       - 19/24*T6p9ep1
       + 385/144*T6p9ep0
       - 3/2*T6p18ep0
       - 11/6*T6p17ep0
       + 7/72*T6p16ep1
       + T6p14ep0
       - 7/6*T6p13ep0
       - 17/90*T6p12ep0
       - 1/2*T6p11ep1
       + 71/108*T6p11ep0
       + 4/3*T6p10ep1
       - 59/24*T6p10ep0
       - 415/144*T5p8ep1
       - 3/2*T5p11ep1
       + 161/32*T5p11ep0
       + 1/6*T3L61ep1
       + 12369/80*zeta5
       - 3276659/19440*zeta3
       + 208/3*a4
       - 22043/54*logm
       + 19/3*logm*T6p9ep0
       + 4*logm*T6p11ep0
       - 32/3*logm*T6p10ep0
       + 12*logm*T5p11ep0
       + 3679/36*logm*zeta3
       - 32*logm*a4
       - 7/2*logm^2
       + 3*logm^3
       + 26/9*log2^4
       - 4/3*log2^4*logm
       - 14/9*ls4pithird*sqrt3
       + 4987/80*ls3*sqrt3
       - 21*ls3*sqrt3*logm
       - 63/8*ls3*sqrt3*log3
       + 73903/384*ls2*sqrt3
       - 273*ls2*sqrt3*logm
       - 4987/80*ls2*sqrt3*log3
       + 21*ls2*sqrt3*log3*logm
       + 63/16*ls2*sqrt3*log3^2
       + 209/8*ls2^2
       + 399/2*ls2^2*logm
       - 161/36*pi*sqrt3*zeta3
       + 594871/19440*pi^2
       - 179/648*pi^2*zeta3
       - 6317/162*pi^2*logm
       + 1/2*pi^2*logm^2
       - 26/9*pi^2*log2^2
       + 4/3*pi^2*log2^2*logm
       + 7/24*pi^2*ls2*sqrt3
       + 4987/1440*pi^3*sqrt3
       - 7/6*pi^3*sqrt3*logm
       - 7/16*pi^3*sqrt3*log3
       - 314231/777600*pi^4
       + 2297/1080*pi^4*logm
       + 32/27*c4
       + 16/9*c4*logm
       + 21/4*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 985/32
       - 13/32*T7p11ep0
       + 13/32*T7p10ep0
       + 33/16*T6p14ep0
       - 11/8*T6p13ep0
       + 9/32*T6p12ep0
       - 3/32*T6p11ep0
       + 833/64*zeta3
       - 81/32*ls3*sqrt3
       + 69/16*ls2*sqrt3
       + 81/32*ls2*sqrt3*log3
       + 531/64*ls2^2
       - 737/576*pi^2
       - 9/64*pi^3*sqrt3
       - 211/2880*pi^4
   )

    + (alphas/pi)^3*cf^2*ca*ep^-1 * (
       + 368140325/1327104
       + 9/16*T9p4ep0
       + 3/16*T9p3ep0
       - 1/8*T8p10ep0
       - 1/4*T7p9ep0
       - 15/32*T7p8ep0
       - 17/64*T7p7ep0
       + 5/8*T7p5ep0
       + 1/16*T7p16ep0
       + 3/32*T7p14ep1
       - 13/32*T7p11ep1
       + 37/32*T7p11ep0
       + 13/32*T7p10ep1
       - 37/32*T7p10ep0
       - 49/16*T6p9ep0
       + 1/3*T6p18ep0
       + 57/64*T6p17ep0
       + 1/128*T6p16ep1
       + 33/16*T6p14ep1
       + 203/64*T6p14ep0
       - 11/8*T6p13ep1
       + 25/48*T6p13ep0
       + 9/32*T6p12ep1
       + 49/64*T6p12ep0
       - 3/32*T6p11ep1
       - 35/64*T6p11ep0
       + 75/8*T6p10ep0
       + 151/256*T5p8ep1
       - 553/512*T5p11ep0
       + 161499/1280*zeta5
       - 861017/13824*zeta3
       - 36*a5
       + 985/4*logm
       + 13/4*logm*T7p11ep0
       - 13/4*logm*T7p10ep0
       - 33/2*logm*T6p14ep0
       + 11*logm*T6p13ep0
       - 9/4*logm*T6p12ep0
       + 3/4*logm*T6p11ep0
       - 833/8*logm*zeta3
       - 36/5*log2*a4
       + 3/2*ls4pithird*sqrt3
       - 3951/128*ls3*sqrt3
       + 81/4*ls3*sqrt3*logm
       + 243/32*ls3*sqrt3*log3
       + 51547/2048*ls2*sqrt3
       - 69/2*ls2*sqrt3*logm
       + 3951/128*ls2*sqrt3*log3
       - 81/4*ls2*sqrt3*log3*logm
       - 243/64*ls2*sqrt3*log3^2
       - 3561/128*ls2^2
       - 531/8*ls2^2*logm
       + 69/16*pi*sqrt3*zeta3
       - 24359/9216*pi^2
       - 2353/3456*pi^2*zeta3
       + 737/72*pi^2*logm
       - 1/5*pi^2*log2^3
       - 9/32*pi^2*ls2*sqrt3
       - 439/256*pi^3*sqrt3
       + 9/8*pi^3*sqrt3*logm
       + 27/64*pi^3*sqrt3*log3
       - 95159/92160*pi^4
       + 211/360*pi^4*logm
       - 53/160*pi^4*log2
       + 1/24*c4
       + 3/10*c4*log2
       - 81/16*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^2*ca * (
       + 8106113444833/1528823808
       + 1/8*T9p7ep0
       + 3/16*T9p6ep0
       - 3/16*T9p5ep0
       + 9/16*T9p4ep1
       + 39/16*T9p4ep0
       + 3/16*T9p3ep1
       + 25/16*T9p3ep0
       + 1/8*T8p9ep0
       + 1/8*T8p8ep0
       + 13/32*T8p7ep0
       + 1/16*T8p6ep0
       + 3/32*T8p4ep0
       + 1/16*T8p3ep0
       + 1/16*T8p2ep0
       - 1/8*T8p10ep1
       + 1/24*T8p10ep0
       - 1/4*T7p9ep1
       - 3/8*T7p9ep0
       - 15/32*T7p8ep1
       + 39/64*T7p8ep0
       - 17/64*T7p7ep1
       - 617/96*T7p7ep0
       - 5/16*T7p6ep1
       + 5/8*T7p5ep1
       + 271/48*T7p5ep0
       + 1/16*T7p16ep1
       + 7/48*T7p16ep0
       + 3/32*T7p15ep1
       + 3/32*T7p14ep2
       + 49/192*T7p14ep1
       - 13/32*T7p11ep2
       + 37/32*T7p11ep1
       + 1063/192*T7p11ep0
       + 13/32*T7p10ep2
       - 37/32*T7p10ep1
       - 115/64*T7p10ep0
       - 49/16*T6p9ep1
       - 271/72*T6p9ep0
       - 11/32*T6p19ep2
       + 1/3*T6p18ep1
       + 1/9*T6p18ep0
       + 57/64*T6p17ep1
       + 403/32*T6p17ep0
       + 1/128*T6p16ep2
       - 1235/2304*T6p16ep1
       - 5/16*T6p15ep2
       + 33/16*T6p14ep2
       + 203/64*T6p14ep1
       - 11717/1152*T6p14ep0
       - 11/8*T6p13ep2
       + 25/48*T6p13ep1
       + 9347/1728*T6p13ep0
       + 9/32*T6p12ep2
       + 49/64*T6p12ep1
       - 2567/384*T6p12ep0
       - 3/32*T6p11ep2
       - 35/64*T6p11ep1
       + 273/128*T6p11ep0
       + 75/8*T6p10ep1
       + 4909/144*T6p10ep0
       + 151/256*T5p8ep2
       - 14221/4608*T5p8ep1
       - 553/512*T5p11ep1
       + 131/96*T5p11ep0
       + 3/16*T4LX2ep1
       - 45/64*T4LVB7ep1
       + 59/64*T4LVB6ep1
       + 103/192*T4LT4ep2
       + 27/512*T4LT3ep3
       + 11/48*T4LT2ep2
       + 81/8192*T4LBB2ep4
       - 13/48*T3L61ep1
       - 2006631/28672*zeta7
       - 1084385371/737280*zeta5
       - 37568392475/15925248*zeta3
       - 27/2560*zeta3*zeta5
       - 7229653/110592*zeta3^2
       + 2200/3*a5
       - 146/3*a4
       - 367061573/165888*logm
       - 9/2*logm*T9p4ep0
       - 3/2*logm*T9p3ep0
       + logm*T8p10ep0
       + 2*logm*T7p9ep0
       + 15/4*logm*T7p8ep0
       + 17/8*logm*T7p7ep0
       - 5*logm*T7p5ep0
       - 1/2*logm*T7p16ep0
       - 3/4*logm*T7p14ep1
       + 13/4*logm*T7p11ep1
       - 37/4*logm*T7p11ep0
       - 13/4*logm*T7p10ep1
       + 37/4*logm*T7p10ep0
       + 49/2*logm*T6p9ep0
       - 8/3*logm*T6p18ep0
       - 57/8*logm*T6p17ep0
       - 1/16*logm*T6p16ep1
       - 33/2*logm*T6p14ep1
       - 203/8*logm*T6p14ep0
       + 11*logm*T6p13ep1
       - 25/6*logm*T6p13ep0
       - 9/4*logm*T6p12ep1
       - 49/8*logm*T6p12ep0
       + 3/4*logm*T6p11ep1
       + 35/8*logm*T6p11ep0
       - 75*logm*T6p10ep0
       - 151/32*logm*T5p8ep1
       + 553/64*logm*T5p11ep0
       - 161499/160*logm*zeta5
       + 761129/1728*logm*zeta3
       + 288*logm*a5
       + 52*logm*a4
       - 15555/16*logm^2
       - 13*logm^2*T7p11ep0
       + 13*logm^2*T7p10ep0
       + 66*logm^2*T6p14ep0
       - 44*logm^2*T6p13ep0
       + 9*logm^2*T6p12ep0
       - 3*logm^2*T6p11ep0
       + 833/2*logm^2*zeta3
       - 33/4*logm^3
       + 488/3*log2*a4
       + 288/5*log2*logm*a4
       - 73/36*log2^4
       + 13/6*log2^4*logm
       + 2/3*log2^5
       + 147/16*ls5pithird*sqrt3
       + 439/24*ls4pithird*sqrt3
       - 12*ls4pithird*sqrt3*logm
       - 9/2*ls4pithird*sqrt3*log3
       - 729/64*ls5p*sqrt3
       - 27385/256*ls3*sqrt3
       + 3951/16*ls3*sqrt3*logm
       - 81*ls3*sqrt3*logm^2
       + 11853/128*ls3*sqrt3*log3
       - 243/4*ls3*sqrt3*log3*logm
       - 729/64*ls3*sqrt3*log3^2
       + 444943/4608*ls2*sqrt3
       + 9/8*ls2*sqrt3*zeta3
       - 43435/256*ls2*sqrt3*logm
       + 138*ls2*sqrt3*logm^2
       + 27385/256*ls2*sqrt3*log3
       - 3951/16*ls2*sqrt3*log3*logm
       + 81*ls2*sqrt3*log3*logm^2
       - 11853/256*ls2*sqrt3*log3^2
       + 243/8*ls2*sqrt3*log3^2*logm
       + 243/64*ls2*sqrt3*log3^3
       - 102613/768*ls2^2
       + 1839/8*ls2^2*logm
       + 531/2*ls2^2*logm^2
       + 10097/192*pi*sqrt3*zeta3
       - 69/2*pi*sqrt3*logm*zeta3
       - 207/16*pi*sqrt3*log3*zeta3
       + 243/16*pi*ls4p*sqrt3
       - 4747113893/42467328*pi^2
       - 6825/4096*pi^2*zeta5
       - 49835/16384*pi^2*zeta3
       - 3/1024*pi^2*zeta3^2
       + 260023/10368*pi^2*logm
       + 2353/432*pi^2*logm*zeta3
       - 3047/72*pi^2*logm^2
       + 73/36*pi^2*log2^2
       - 13/6*pi^2*log2^2*logm
       + 92/27*pi^2*log2^3
       + 8/5*pi^2*log2^3*logm
       - 189/32*pi^2*ls3*sqrt3
       - 439/128*pi^2*ls2*sqrt3
       + 9/4*pi^2*ls2*sqrt3*logm
       + 27/32*pi^2*ls2*sqrt3*log3
       - 27385/4608*pi^3*sqrt3
       + 439/32*pi^3*sqrt3*logm
       - 9/2*pi^3*sqrt3*logm^2
       + 1317/256*pi^3*sqrt3*log3
       - 27/8*pi^3*sqrt3*log3*logm
       - 81/128*pi^3*sqrt3*log3^2
       + 2318147113/159252480*pi^4
       + 1681/20480*pi^4*zeta3
       + 95483/11520*pi^4*logm
       - 211/90*pi^4*logm^2
       + 5137/864*pi^4*log2
       + 53/20*pi^4*log2*logm
       - 1/6*pi^5*sqrt3
       + 33337351/46448640*pi^6
       - 3/204800*pi^8
       - 17699/288*c4
       - 29/9*c4*logm
       - 61/9*c4*log2
       - 12/5*c4*log2*logm
       - 3951/64*ls4*sqrt3
       + 81/2*ls4*sqrt3*logm
       + 243/16*ls4*sqrt3*log3
       - 243/32*ls5*sqrt3
   )

    + (alphas/pi)^3*cf^3*ep^-2 * (
       + 169/16
       + 3/16*T7p11ep0
       - 3/16*T7p10ep0
       - 9/8*T6p14ep0
       + 3/4*T6p13ep0
       - 3/16*T6p12ep0
       + 1/16*T6p11ep0
       - 1639/288*zeta3
       + 27/16*ls3*sqrt3
       - 15/8*ls2*sqrt3
       - 27/16*ls2*sqrt3*log3
       - 153/32*ls2^2
       + 49/96*pi^2
       + 3/32*pi^3*sqrt3
       + 17/720*pi^4
   )

    + (alphas/pi)^3*cf^3*ep^-1 * (
       + 10504633/663552
       - 3/8*T9p4ep0
       - 1/8*T9p3ep0
       + 1/4*T7p9ep0
       + 5/16*T7p8ep0
       + 3/32*T7p7ep0
       - 3/8*T7p5ep0
       - 1/8*T7p16ep0
       - 5/16*T7p14ep1
       + 3/16*T7p11ep1
       - 23/48*T7p11ep0
       - 3/16*T7p10ep1
       + 23/48*T7p10ep0
       + 19/8*T6p9ep0
       - 1/3*T6p18ep0
       - 15/32*T6p17ep0
       - 3/64*T6p16ep1
       - 9/8*T6p14ep1
       - 49/32*T6p14ep0
       + 3/4*T6p13ep1
       - 11/24*T6p13ep0
       - 3/16*T6p12ep1
       + 95/96*T6p12ep0
       + 1/16*T6p11ep1
       + 9/32*T6p11ep0
       - 6*T6p10ep0
       + 11/128*T5p8ep1
       + 577/768*T5p11ep0
       - 160067/1920*zeta5
       + 71803/6912*zeta3
       + 24*a5
       - 169/2*logm
       - 3/2*logm*T7p11ep0
       + 3/2*logm*T7p10ep0
       + 9*logm*T6p14ep0
       - 6*logm*T6p13ep0
       + 3/2*logm*T6p12ep0
       - 1/2*logm*T6p11ep0
       + 1639/36*logm*zeta3
       + 24/5*log2*a4
       - ls4pithird*sqrt3
       + 201/64*ls3*sqrt3
       - 27/2*ls3*sqrt3*logm
       - 81/16*ls3*sqrt3*log3
       - 50177/1024*ls2*sqrt3
       + 15*ls2*sqrt3*logm
       - 201/64*ls2*sqrt3*log3
       + 27/2*ls2*sqrt3*log3*logm
       + 81/32*ls2*sqrt3*log3^2
       + 3651/64*ls2^2
       + 153/4*ls2^2*logm
       - 23/8*pi*sqrt3*zeta3
       + 36001/13824*pi^2
       - 175/576*pi^2*zeta3
       - 49/12*pi^2*logm
       + 2/15*pi^2*log2^3
       + 3/16*pi^2*ls2*sqrt3
       + 67/384*pi^3*sqrt3
       - 3/4*pi^3*sqrt3*logm
       - 9/32*pi^3*sqrt3*log3
       + 29699/27648*pi^4
       - 17/90*pi^4*logm
       + 53/240*pi^4*log2
       + 5/12*c4
       - 1/5*c4*log2
       + 27/8*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^3 * (
       - 3185679648331/764411904
       - 1/8*T9p7ep0
       - 1/8*T9p6ep0
       + 1/8*T9p5ep0
       - 3/8*T9p4ep1
       - 13/8*T9p4ep0
       - 1/8*T9p3ep1
       - 25/24*T9p3ep0
       - 9/16*T8p7ep0
       - 1/8*T8p6ep0
       - 1/16*T8p4ep0
       + 1/8*T8p3ep0
       + 3/8*T8p2ep0
       - 1/12*T8p10ep0
       + 1/4*T7p9ep1
       + 11/24*T7p9ep0
       + 5/16*T7p8ep1
       - 21/32*T7p8ep0
       + 3/32*T7p7ep1
       + 257/48*T7p7ep0
       + 3/16*T7p6ep1
       - 3/8*T7p5ep1
       - 191/48*T7p5ep0
       - 1/8*T7p16ep1
       + 5/24*T7p16ep0
       - 7/16*T7p15ep1
       - 5/16*T7p14ep2
       + 109/96*T7p14ep1
       + 3/16*T7p11ep2
       - 23/48*T7p11ep1
       - 1201/288*T7p11ep0
       - 3/16*T7p10ep2
       + 23/48*T7p10ep1
       + 223/288*T7p10ep0
       + 19/8*T6p9ep1
       + 691/288*T6p9ep0
       + 3/16*T6p19ep2
       - 1/3*T6p18ep1
       + 9/16*T6p18ep0
       - 15/32*T6p17ep1
       - 43/4*T6p17ep0
       - 3/64*T6p16ep2
       + 113/1152*T6p16ep1
       - 1/8*T6p15ep2
       - 9/8*T6p14ep2
       - 49/32*T6p14ep1
       - 629/576*T6p14ep0
       + 3/4*T6p13ep2
       - 11/24*T6p13ep1
       + 3005/864*T6p13ep0
       - 3/16*T6p12ep2
       + 95/96*T6p12ep1
       + 3599/576*T6p12ep0
       + 1/16*T6p11ep2
       + 9/32*T6p11ep1
       - 1091/576*T6p11ep0
       - 6*T6p10ep1
       - 1625/72*T6p10ep0
       + 11/128*T5p8ep2
       + 4639/2304*T5p8ep1
       + 577/768*T5p11ep1
       + 449/576*T5p11ep0
       - 1/8*T4LX2ep1
       + 27/32*T4LVB7ep1
       - 23/32*T4LVB6ep1
       - 47/288*T4LT4ep2
       - 9/256*T4LT3ep3
       - 5/24*T4LT2ep2
       - 27/4096*T4LBB2ep4
       - 3/8*T3L61ep1
       + 668877/14336*zeta7
       + 196274633/368640*zeta5
       + 20138875657/7962624*zeta3
       + 9/1280*zeta3*zeta5
       + 1512277/165888*zeta3^2
       - 144*a5
       - 208*a4
       - 10105033/82944*logm
       + 3*logm*T9p4ep0
       + logm*T9p3ep0
       - 2*logm*T7p9ep0
       - 5/2*logm*T7p8ep0
       - 3/4*logm*T7p7ep0
       + 3*logm*T7p5ep0
       + logm*T7p16ep0
       + 5/2*logm*T7p14ep1
       - 3/2*logm*T7p11ep1
       + 23/6*logm*T7p11ep0
       + 3/2*logm*T7p10ep1
       - 23/6*logm*T7p10ep0
       - 19*logm*T6p9ep0
       + 8/3*logm*T6p18ep0
       + 15/4*logm*T6p17ep0
       + 3/8*logm*T6p16ep1
       + 9*logm*T6p14ep1
       + 49/4*logm*T6p14ep0
       - 6*logm*T6p13ep1
       + 11/3*logm*T6p13ep0
       + 3/2*logm*T6p12ep1
       - 95/12*logm*T6p12ep0
       - 1/2*logm*T6p11ep1
       - 9/4*logm*T6p11ep0
       + 48*logm*T6p10ep0
       - 11/16*logm*T5p8ep1
       - 577/96*logm*T5p11ep0
       + 160067/240*logm*zeta5
       - 134227/864*logm*zeta3
       - 192*logm*a5
       + 72*logm*a4
       + 2659/8*logm^2
       + 6*logm^2*T7p11ep0
       - 6*logm^2*T7p10ep0
       - 36*logm^2*T6p14ep0
       + 24*logm^2*T6p13ep0
       - 6*logm^2*T6p12ep0
       + 2*logm^2*T6p11ep0
       - 1639/9*logm^2*zeta3
       - 9/2*logm^3
       - 144/5*log2*a4
       - 192/5*log2*logm*a4
       - 26/3*log2^4
       + 3*log2^4*logm
       - 49/8*ls5pithird*sqrt3
       - 67/36*ls4pithird*sqrt3
       + 8*ls4pithird*sqrt3*logm
       + 3*ls4pithird*sqrt3*log3
       + 243/32*ls5p*sqrt3
       - 2697/128*ls3*sqrt3
       - 201/8*ls3*sqrt3*logm
       + 54*ls3*sqrt3*logm^2
       - 603/64*ls3*sqrt3*log3
       + 81/2*ls3*sqrt3*log3*logm
       + 243/32*ls3*sqrt3*log3^2
       - 183127/576*ls2*sqrt3
       - 3/4*ls2*sqrt3*zeta3
       + 55793/128*ls2*sqrt3*logm
       - 60*ls2*sqrt3*logm^2
       + 2697/128*ls2*sqrt3*log3
       + 201/8*ls2*sqrt3*log3*logm
       - 54*ls2*sqrt3*log3*logm^2
       + 603/128*ls2*sqrt3*log3^2
       - 81/4*ls2*sqrt3*log3^2*logm
       - 81/32*ls2*sqrt3*log3^3
       + 5155/384*ls2^2
       - 1785/4*ls2^2*logm
       - 153*ls2^2*logm^2
       - 1541/288*pi*sqrt3*zeta3
       + 23*pi*sqrt3*logm*zeta3
       + 69/8*pi*sqrt3*log3*zeta3
       - 81/8*pi*ls4p*sqrt3
       + 4285070501/63700992*pi^2
       + 2275/2048*pi^2*zeta5
       + 1559555/221184*pi^2*zeta3
       + 1/512*pi^2*zeta3^2
       - 34081/1728*pi^2*logm
       + 175/72*pi^2*logm*zeta3
       + 187/12*pi^2*logm^2
       + 26/3*pi^2*log2^2
       - 3*pi^2*log2^2*logm
       - 4/5*pi^2*log2^3
       - 16/15*pi^2*log2^3*logm
       + 63/16*pi^2*ls3*sqrt3
       + 67/192*pi^2*ls2*sqrt3
       - 3/2*pi^2*ls2*sqrt3*logm
       - 9/16*pi^2*ls2*sqrt3*log3
       - 899/768*pi^3*sqrt3
       - 67/48*pi^3*sqrt3*logm
       + 3*pi^3*sqrt3*logm^2
       - 67/128*pi^3*sqrt3*log3
       + 9/4*pi^3*sqrt3*log3*logm
       + 27/64*pi^3*sqrt3*log3^2
       - 568808737/26542080*pi^4
       - 1681/30720*pi^4*zeta3
       - 146227/17280*pi^4*logm
       + 34/45*pi^4*logm^2
       + 19/80*pi^4*log2
       - 53/30*pi^4*log2*logm
       + 1/9*pi^5*sqrt3
       - 16237831/69672960*pi^6
       + 1/102400*pi^8
       + 37459/432*c4
       - 22/3*c4*logm
       + 6/5*c4*log2
       + 8/5*c4*log2*logm
       + 201/32*ls4*sqrt3
       - 27*ls4*sqrt3*logm
       - 81/8*ls4*sqrt3*log3
       + 81/16*ls5*sqrt3
   )

    + (MZ/mt)^2 * (
       + 1/3
       - 4/3*logMZ
       + 4/3*logm
       - 16/27*s^2
       + 16/9*s^2*logMZ
       - 16/9*s^2*logm
   )

    + (MZ/mt)^2*alphas/pi*cf * (
       + 11/6
       - 2*zeta3
       - logMZ
       - logm
       + 2/27*pi^2
       - 31/9*s^2
       + 8/3*s^2*zeta3
       + 4/3*s^2*logMZ
       + 4/3*s^2*logm
       - 4/27*s^2*pi^2
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*tf * (
       - 185/64
       + 385/1152*zeta3
       + 37/12*logMZ
       - logMZ^2
       - 37/12*logm
       + 2*logm*logMZ
       - logm^2
       + 1/4*pi^2
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*tf*nl * (
       - 140/81
       + 65/27*zeta3
       + 11/6*logMZ
       - 4/3*logMZ*zeta3
       - 1/3*logMZ^2
       - 1/18*logm
       - 1/3*logm^2
       - 11/108*pi^2
       + 4/81*pi^2*logm
       + 337/324*s^2
       - 92/27*s^2*zeta3
       - 22/9*s^2*logMZ
       + 16/9*s^2*logMZ*zeta3
       + 4/9*s^2*logMZ^2
       - 16/27*s^2*logm
       + 4/9*s^2*logm^2
       + 7/27*s^2*pi^2
       - 8/81*s^2*pi^2*logm
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*nh*tf * (
       - 2299/648
       + 9535/864*zeta3
       + 16/9*logm
       - 4/3*logm*zeta3
       - 2/3*logm*logMZ
       - 8*ls2*sqrt3
       + 4/81*pi^2*logm
       + 2335/324*s^2
       - 2431/108*s^2*zeta3
       - 82/27*s^2*logm
       + 16/9*s^2*logm*zeta3
       + 8/9*s^2*logm*logMZ
       + 16*s^2*ls2*sqrt3
       - 8/81*s^2*pi^2*logm
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf*ca * (
       + 21587/3456
       - 5/6*zeta5
       - 6329/2304*zeta3
       - 41/8*logMZ
       + 11/3*logMZ*zeta3
       + 11/12*logMZ^2
       - 67/72*logm
       + 11/12*logm^2
       - 11/8*ls2*sqrt3
       + 3*ls2^2
       + 115/1944*pi^2
       - 11/81*pi^2*logm
       - 41/540*pi^4
       + 4/9*c4
       - 623/144*s^2
       + 10/9*s^2*zeta5
       - 197/216*s^2*zeta3
       + 41/6*s^2*logMZ
       - 44/9*s^2*logMZ*zeta3
       - 11/9*s^2*logMZ^2
       + 83/27*s^2*logm
       - 11/9*s^2*logm^2
       + 11/4*s^2*ls2*sqrt3
       - 6*s^2*ls2^2
       - 527/1944*s^2*pi^2
       + 22/81*s^2*pi^2*logm
       + 41/270*s^2*pi^4
       - 8/9*s^2*c4
   )

    + (MZ/mt)^2*(alphas/pi)^2*cf^2 * (
       + 1253/864
       + 5*zeta5
       - 1711/128*zeta3
       + 1/8*logMZ
       + 9/8*logm
       + 11/4*ls2*sqrt3
       - 6*ls2^2
       + 367/1296*pi^2
       + 107/810*pi^4
       - 8/9*c4
       - 883/288*s^2
       - 20/3*s^2*zeta5
       + 919/36*s^2*zeta3
       - 1/6*s^2*logMZ
       - 3/2*s^2*logm
       - 11/2*s^2*ls2*sqrt3
       + 12*s^2*ls2^2
       - 367/648*s^2*pi^2
       - 107/405*s^2*pi^4
       + 16/9*s^2*c4
   )

    + (MZ/mt)^2*(alphas/pi)^3*d33FF/nc * (
       + 1259/630
       + 10/3*zeta5
       - 92581/5040*zeta3
       - 4/3*zeta3^2
       - 73/3*a4
       - 11/9*logMZ
       + 8/3*logMZ*zeta3
       + 11/9*logm
       - 8/3*logm*zeta3
       - 73/72*log2^4
       + 73/72*pi^2*log2^2
       + 2237/8640*pi^4
       - 9368/2835*s^2
       - 40/9*s^2*zeta5
       + 27127/630*s^2*zeta3
       + 16/9*s^2*zeta3^2
       + 584/9*s^2*a4
       + 44/27*s^2*logMZ
       - 32/9*s^2*logMZ*zeta3
       - 44/27*s^2*logm
       + 32/9*s^2*logm*zeta3
       + 73/27*s^2*log2^4
       - 73/27*s^2*pi^2*log2^2
       - 2237/3240*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*tf^2*nl * (
       - 5623/2592
       + 19049/10368*zeta3
       - 55/108*a4
       - 25/18*logMZ
       + 11/6*logMZ^2
       - 4/9*logMZ^3
       - 355/144*logm
       + 385/864*logm*zeta3
       + 4/9*logm*logMZ
       - 41/18*logm^2
       + 4/3*logm^2*logMZ
       - 8/9*logm^3
       - 55/2592*log2^4
       - 11/24*pi^2
       + 1/3*pi^2*logMZ
       + 55/2592*pi^2*log2^2
       + 539/62208*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*tf^2*nl^2 * (
       + 27233/11664
       - 10/9*zeta5
       - 299/81*zeta3
       - 302/81*logMZ
       + 76/27*logMZ*zeta3
       + 11/9*logMZ^2
       - 8/9*logMZ^2*zeta3
       - 4/27*logMZ^3
       + 797/486*logm
       + 32/81*logm*zeta3
       - 1/27*logm^2
       - 4/27*logm^3
       - 23/4374*pi^2
       + 2/9*pi^2*zeta3
       + 1/9*pi^2*logMZ
       - 20/81*pi^2*logm
       + 8/243*pi^2*logm^2
       + 19/3645*pi^4
       - 44377/17496*s^2
       + 40/27*s^2*zeta5
       + 1436/243*s^2*zeta3
       + 1208/243*s^2*logMZ
       - 304/81*s^2*logMZ*zeta3
       - 44/27*s^2*logMZ^2
       + 32/27*s^2*logMZ^2*zeta3
       + 16/81*s^2*logMZ^3
       - 941/243*s^2*logm
       - 64/81*s^2*logm*zeta3
       - 32/81*s^2*logm^2
       + 16/81*s^2*logm^3
       - 845/4374*s^2*pi^2
       - 8/27*s^2*pi^2*zeta3
       - 4/27*s^2*pi^2*logMZ
       + 40/81*s^2*pi^2*logm
       - 16/243*s^2*pi^2*logm^2
       - 38/3645*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh*tf^2 * (
       - 5297/1620
       + 8999/6480*zeta3
       + 41/27*logMZ
       - 2321/432*logm
       + 385/864*logm*zeta3
       + 37/9*logm*logMZ
       - 4/3*logm*logMZ^2
       - 37/9*logm^2
       + 8/3*logm^2*logMZ
       - 4/3*logm^3
       + 1/3*pi^2*logm
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 4202677/46656
       - 80/27*T6p14ep0
       + 256/81*T6p13ep0
       + 181939/93312*zeta3
       - 1/9*a4
       - 3209/486*logm
       + 11615/648*logm*zeta3
       + 22/9*logm*logMZ
       - 16/9*logm*logMZ*zeta3
       - 4/9*logm*logMZ^2
       - 2/27*logm^2
       - 4/27*logm^3
       - 1/216*log2^4
       - 16*ls3*sqrt3
       - 1649/18*ls2*sqrt3
       - 32/3*ls2*sqrt3*logm
       + 16*ls2*sqrt3*log3
       - 21953/8748*pi^2
       - 11/81*pi^2*logm
       + 16/243*pi^2*logm^2
       + 1/216*pi^2*log2^2
       - 8/9*pi^3*sqrt3
       + 19769/233280*pi^4
       - 1572367/8748*s^2
       + 160/27*s^2*T6p14ep0
       - 512/81*s^2*T6p13ep0
       - 3037/729*s^2*zeta3
       + 8/9*s^2*a4
       + 844/81*s^2*logm
       - 311/9*s^2*logm*zeta3
       - 88/27*s^2*logm*logMZ
       + 64/27*s^2*logm*logMZ*zeta3
       + 16/27*s^2*logm*logMZ^2
       - 64/81*s^2*logm^2
       + 16/81*s^2*logm^3
       + 1/27*s^2*log2^4
       + 32*s^2*ls3*sqrt3
       + 1649/9*s^2*ls2*sqrt3
       + 64/3*s^2*ls2*sqrt3*logm
       - 32*s^2*ls2*sqrt3*log3
       + 21953/4374*s^2*pi^2
       + 28/81*s^2*pi^2*logm
       - 32/243*s^2*pi^2*logm^2
       - 1/27*s^2*pi^2*log2^2
       + 16/9*s^2*pi^3*sqrt3
       - 5273/29160*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*nh^2*tf^2 * (
       - 3685579/58320
       + 179/81*T6p9ep0
       - 328/81*T6p10ep0
       + 789571/29160*zeta3
       - 1097/243*logm
       + 9535/648*logm*zeta3
       + 32/27*logm^2
       - 8/9*logm^2*zeta3
       - 4/9*logm^2*logMZ
       + 4/27*logm^3
       - 209/9*ls3*sqrt3
       - 4745/54*ls2*sqrt3
       - 32/3*ls2*sqrt3*logm
       + 209/9*ls2*sqrt3*log3
       - 10633/972*pi^2
       + 8/243*pi^2*logm^2
       - 209/162*pi^3*sqrt3
       + 997/7290*pi^4
       + 77562889/612360*s^2
       - 358/81*s^2*T6p9ep0
       + 656/81*s^2*T6p10ep0
       - 1393753/25515*s^2*zeta3
       + 755/81*s^2*logm
       - 2431/81*s^2*logm*zeta3
       - 164/81*s^2*logm^2
       + 32/27*s^2*logm^2*zeta3
       + 16/27*s^2*logm^2*logMZ
       - 16/81*s^2*logm^3
       + 418/9*s^2*ls3*sqrt3
       + 4745/27*s^2*ls2*sqrt3
       + 64/3*s^2*ls2*sqrt3*logm
       - 418/9*s^2*ls2*sqrt3*log3
       + 10633/486*s^2*pi^2
       - 16/243*s^2*pi^2*logm^2
       + 209/81*s^2*pi^3*sqrt3
       - 997/3645*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*tf * (
       + 6133/3456
       + 5/12*zeta5
       + 65965/20736*zeta3
       + 3197/216*a4
       + 215/24*logMZ
       + logMZ*zeta3
       - 161/24*logMZ^2
       + 11/9*logMZ^3
       + 105/64*logm
       - 7691/3456*logm*zeta3
       + 19/9*logm*logMZ
       + 331/72*logm^2
       - 11/3*logm^2*logMZ
       + 22/9*logm^3
       + 3197/5184*log2^4
       + 161/96*pi^2
       - 11/12*pi^2*logMZ
       - 3197/5184*pi^2*log2^2
       - 23353/124416*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/27
       + 4/9*T6p14ep0
       - 8/27*T6p13ep0
       - 262/243*zeta3
       + 8/3*ls2*sqrt3
       + 2*ls2^2
       + 31/243*pi^2
       + 13/405*pi^4
       - 178/27*s^2
       - 8/9*s^2*T6p14ep0
       + 16/27*s^2*T6p13ep0
       + 524/243*s^2*zeta3
       - 16/3*s^2*ls2*sqrt3
       - 4*s^2*ls2^2
       - 62/243*s^2*pi^2
       - 26/405*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*tf*nl * (
       + 97579/15552
       + 4/9*T6p14ep1
       - 103/108*T6p14ep0
       - 8/27*T6p13ep1
       + 116/81*T6p13ep0
       - 4/27*T3L61ep1
       + 13943/810*zeta5
       + 524695/186624*zeta3
       + 1/3*zeta3^2
       - 128/9*a5
       - 1475/648*a4
       + 1940/81*logMZ
       - 10/9*logMZ*zeta5
       - 448/27*logMZ*zeta3
       - 259/36*logMZ^2
       + 44/9*logMZ^2*zeta3
       + 22/27*logMZ^3
       - 258703/7776*logm
       - 32/9*logm*T6p14ep0
       + 64/27*logm*T6p13ep0
       + 203135/15552*logm*zeta3
       - 101/108*logm^2
       + 22/27*logm^3
       - 128/45*log2*a4
       - 1475/15552*log2^4
       - 11/4*ls3*sqrt3
       - 409/36*ls2*sqrt3
       - 139/6*ls2*sqrt3*logm
       + 11/4*ls2*sqrt3*log3
       - 11/4*ls2^2
       - 12*ls2^2*logm
       - 12203/11664*pi^2
       - 1271/729*pi^2*zeta3
       - 11/18*pi^2*logMZ
       + 305/2916*pi^2*logm
       - 44/243*pi^2*logm^2
       + 1475/15552*pi^2*log2^2
       - 32/405*pi^2*log2^3
       - 11/72*pi^3*sqrt3
       + 538691/1866240*pi^4
       - 29/81*pi^4*logm
       - 98/405*pi^4*log2
       - 260/243*c4
       + 16/27*c4*logm
       + 16/135*c4*log2
       - 271519/8748*s^2
       - 8/9*s^2*T6p14ep1
       + 103/54*s^2*T6p14ep0
       + 16/27*s^2*T6p13ep1
       - 232/81*s^2*T6p13ep0
       + 8/27*s^2*T3L61ep1
       - 11368/405*s^2*zeta5
       + 57563/5832*s^2*zeta3
       - 4/9*s^2*zeta3^2
       + 256/9*s^2*a5
       + 100/27*s^2*a4
       - 7760/243*s^2*logMZ
       + 40/27*s^2*logMZ*zeta5
       + 1792/81*s^2*logMZ*zeta3
       + 259/27*s^2*logMZ^2
       - 176/27*s^2*logMZ^2*zeta3
       - 88/81*s^2*logMZ^3
       + 17272/243*s^2*logm
       + 64/9*s^2*logm*T6p14ep0
       - 128/27*s^2*logm*T6p13ep0
       - 13871/486*s^2*logm*zeta3
       + 299/81*s^2*logm^2
       - 88/81*s^2*logm^3
       + 256/45*s^2*log2*a4
       + 25/162*s^2*log2^4
       + 11/2*s^2*ls3*sqrt3
       + 409/18*s^2*ls2*sqrt3
       + 139/3*s^2*ls2*sqrt3*logm
       - 11/2*s^2*ls2*sqrt3*log3
       + 11/2*s^2*ls2^2
       + 24*s^2*ls2^2*logm
       + 4799/1458*s^2*pi^2
       + 1948/729*s^2*pi^2*zeta3
       + 22/27*s^2*pi^2*logMZ
       - 305/1458*s^2*pi^2*logm
       + 88/243*s^2*pi^2*logm^2
       - 25/162*s^2*pi^2*log2^2
       + 64/405*s^2*pi^2*log2^3
       + 11/36*s^2*pi^3*sqrt3
       - 1223/1944*s^2*pi^4
       + 58/81*s^2*pi^4*logm
       + 196/405*s^2*pi^4*log2
       + 520/243*s^2*c4
       - 32/27*s^2*c4*logm
       - 32/135*s^2*c4*log2
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 376139/4608
       + 5/36*T7p8ep0
       + 5/72*T7p7ep0
       + 1/9*T7p5ep0
       - 77/216*T6p9ep0
       + 1/24*T6p17ep0
       + 5/36*T6p13ep0
       + 103/36*T6p12ep0
       - 103/108*T6p11ep0
       + 17/27*T6p10ep0
       + 43/4*zeta5
       + 2449/1944*zeta3
       - 1019/48*ls3*sqrt3
       - 10819/288*ls2*sqrt3
       + 1019/48*ls2*sqrt3*log3
       + 49/24*ls2^2
       + 15065/10368*pi^2
       - 1/36*pi^2*zeta3
       - 1019/864*pi^3*sqrt3
       - 337/1620*pi^4
       - 376139/2304*s^2
       - 5/18*s^2*T7p8ep0
       - 5/36*s^2*T7p7ep0
       - 2/9*s^2*T7p5ep0
       + 77/108*s^2*T6p9ep0
       - 1/12*s^2*T6p17ep0
       - 5/18*s^2*T6p13ep0
       - 103/18*s^2*T6p12ep0
       + 103/54*s^2*T6p11ep0
       - 34/27*s^2*T6p10ep0
       - 43/2*s^2*zeta5
       - 2449/972*s^2*zeta3
       + 1019/24*s^2*ls3*sqrt3
       + 10819/144*s^2*ls2*sqrt3
       - 1019/24*s^2*ls2*sqrt3*log3
       - 49/12*s^2*ls2^2
       - 15065/5184*s^2*pi^2
       + 1/18*s^2*pi^2*zeta3
       + 1019/432*s^2*pi^3*sqrt3
       + 337/810*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca*nh*tf * (
       - 35302909319/73483200
       + 1/18*T8p5ep0
       - 17/54*T7p9ep0
       + 5/36*T7p8ep1
       - 7/8*T7p8ep0
       + 5/72*T7p7ep1
       - 73/144*T7p7ep0
       - 1/12*T7p6ep1
       + 1/9*T7p5ep1
       - 25/72*T7p5ep0
       + 4/27*T7p16ep0
       + 25/72*T7p13ep0
       - 1/24*T7p12ep0
       - 77/216*T6p9ep1
       + 86/81*T6p9ep0
       + 37/27*T6p18ep0
       + 1/24*T6p17ep1
       - 25/1296*T6p17ep0
       - 59/648*T6p16ep1
       - 55/54*T6p14ep0
       + 5/36*T6p13ep1
       + 425/648*T6p13ep0
       + 103/36*T6p12ep1
       - 10003/810*T6p12ep0
       - 103/108*T6p11ep1
       + 2801/486*T6p11ep0
       + 17/27*T6p10ep1
       - 179/108*T6p10ep0
       + 461/1296*T5p8ep1
       + 3499/864*T5p11ep0
       - 1/4*T4LVB6ep1
       - 1/36*T4LT2ep2
       - 4/27*T3L61ep1
       - 428203/6480*zeta5
       + 655630103/3061800*zeta3
       + 1/27*zeta3^2
       + 128*a5
       - 52213/6480*a4
       - 2/9*logMZ
       - 9783359/15552*logm
       - 10/9*logm*T7p8ep0
       - 5/9*logm*T7p7ep0
       - 8/9*logm*T7p5ep0
       + 77/27*logm*T6p9ep0
       - 1/3*logm*T6p17ep0
       - 10/9*logm*T6p13ep0
       - 206/9*logm*T6p12ep0
       + 206/27*logm*T6p11ep0
       - 136/27*logm*T6p10ep0
       - 784/9*logm*zeta5
       - 837823/15552*logm*zeta3
       - 23/3*logm*logMZ
       + 44/9*logm*logMZ*zeta3
       + 11/9*logm*logMZ^2
       - 25/54*logm^2
       + 11/27*logm^3
       + 128/5*log2*a4
       - 52213/155520*log2^4
       + 1019/81*ls4pithird*sqrt3
       - 9221/360*ls3*sqrt3
       + 1019/6*ls3*sqrt3*logm
       + 1019/16*ls3*sqrt3*log3
       + 259789/10368*ls2*sqrt3
       + 11809/36*ls2*sqrt3*logm
       + 9221/360*ls2*sqrt3*log3
       - 1019/6*ls2*sqrt3*log3*logm
       - 1019/32*ls2*sqrt3*log3^2
       + 890/27*ls2^2
       - 37/3*ls2^2*logm
       + 23437/648*pi*sqrt3*zeta3
       - 22847/11520*pi^2
       + 2237/1944*pi^2*zeta3
       - 133945/11664*pi^2*logm
       + 2/9*pi^2*logm*zeta3
       - 44/243*pi^2*logm^2
       + 52213/155520*pi^2*log2^2
       + 32/45*pi^2*log2^3
       - 1019/432*pi^2*ls2*sqrt3
       - 9221/6480*pi^3*sqrt3
       + 1019/108*pi^3*sqrt3*logm
       + 1019/288*pi^3*sqrt3*log3
       - 24173369/11197440*pi^4
       + 211/135*pi^4*logm
       + 68/45*pi^4*log2
       + 1/2268*pi^6
       + 3004/243*c4
       + 16/27*c4*logm
       - 16/15*c4*log2
       + 140998538969/146966400*s^2
       - 1/9*s^2*T8p5ep0
       + 17/27*s^2*T7p9ep0
       - 5/18*s^2*T7p8ep1
       + 7/4*s^2*T7p8ep0
       - 5/36*s^2*T7p7ep1
       + 73/72*s^2*T7p7ep0
       + 1/6*s^2*T7p6ep1
       - 2/9*s^2*T7p5ep1
       + 25/36*s^2*T7p5ep0
       - 8/27*s^2*T7p16ep0
       - 25/36*s^2*T7p13ep0
       + 1/12*s^2*T7p12ep0
       + 77/108*s^2*T6p9ep1
       - 172/81*s^2*T6p9ep0
       - 74/27*s^2*T6p18ep0
       - 1/12*s^2*T6p17ep1
       + 25/648*s^2*T6p17ep0
       + 59/324*s^2*T6p16ep1
       + 55/27*s^2*T6p14ep0
       - 5/18*s^2*T6p13ep1
       - 425/324*s^2*T6p13ep0
       - 103/18*s^2*T6p12ep1
       + 10003/405*s^2*T6p12ep0
       + 103/54*s^2*T6p11ep1
       - 2801/243*s^2*T6p11ep0
       - 34/27*s^2*T6p10ep1
       + 179/54*s^2*T6p10ep0
       - 461/648*s^2*T5p8ep1
       - 3499/432*s^2*T5p11ep0
       + 1/2*s^2*T4LVB6ep1
       + 1/18*s^2*T4LT2ep2
       + 8/27*s^2*T3L61ep1
       + 423403/3240*s^2*zeta5
       - 2654949113/6123600*s^2*zeta3
       - 2/27*s^2*zeta3^2
       - 256*s^2*a5
       + 328/135*s^2*a4
       + 8/27*s^2*logMZ
       + 9871897/7776*s^2*logm
       + 20/9*s^2*logm*T7p8ep0
       + 10/9*s^2*logm*T7p7ep0
       + 16/9*s^2*logm*T7p5ep0
       - 154/27*s^2*logm*T6p9ep0
       + 2/3*s^2*logm*T6p17ep0
       + 20/9*s^2*logm*T6p13ep0
       + 412/9*s^2*logm*T6p12ep0
       - 412/27*s^2*logm*T6p11ep0
       + 272/27*s^2*logm*T6p10ep0
       + 4684/27*s^2*logm*zeta5
       + 98201/972*s^2*logm*zeta3
       + 92/9*s^2*logm*logMZ
       - 176/27*s^2*logm*logMZ*zeta3
       - 44/27*s^2*logm*logMZ^2
       + 248/81*s^2*logm^2
       - 44/81*s^2*logm^3
       - 256/5*s^2*log2*a4
       + 41/405*s^2*log2^4
       - 2038/81*s^2*ls4pithird*sqrt3
       + 9221/180*s^2*ls3*sqrt3
       - 1019/3*s^2*ls3*sqrt3*logm
       - 1019/8*s^2*ls3*sqrt3*log3
       - 259789/5184*s^2*ls2*sqrt3
       - 11809/18*s^2*ls2*sqrt3*logm
       - 9221/180*s^2*ls2*sqrt3*log3
       + 1019/3*s^2*ls2*sqrt3*log3*logm
       + 1019/16*s^2*ls2*sqrt3*log3^2
       - 1780/27*s^2*ls2^2
       + 74/3*s^2*ls2^2*logm
       - 23437/324*s^2*pi*sqrt3*zeta3
       + 22847/5760*s^2*pi^2
       - 2237/972*s^2*pi^2*zeta3
       + 132757/5832*s^2*pi^2*logm
       - 4/9*s^2*pi^2*logm*zeta3
       + 88/243*s^2*pi^2*logm^2
       - 41/405*s^2*pi^2*log2^2
       - 64/45*s^2*pi^2*log2^3
       + 1019/216*s^2*pi^2*ls2*sqrt3
       + 9221/3240*s^2*pi^3*sqrt3
       - 1019/54*s^2*pi^3*sqrt3*logm
       - 1019/144*s^2*pi^3*sqrt3*log3
       + 15680513/3499200*s^2*pi^4
       - 422/135*s^2*pi^4*logm
       - 136/45*s^2*pi^4*log2
       - 1/1134*s^2*pi^6
       - 6008/243*s^2*c4
       - 32/27*s^2*c4*logm
       + 32/15*s^2*c4*log2
       - 1019/24*ls4*sqrt3
       + 1019/12*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 187/288
       + 1/16*T7p11ep0
       - 1/16*T7p10ep0
       - 3/16*T6p14ep0
       + 1/8*T6p13ep0
       - 1/6*T6p12ep0
       + 1/18*T6p11ep0
       - 6581/2592*zeta3
       + 3/2*ls3*sqrt3
       + 31/12*ls2*sqrt3
       - 3/2*ls2*sqrt3*log3
       - 17/16*ls2^2
       + 73/432*pi^2
       + 1/12*pi^3*sqrt3
       + 265/10368*pi^4
       - 187/144*s^2
       - 1/8*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep0
       + 3/8*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep0
       + 6581/1296*s^2*zeta3
       - 3*s^2*ls3*sqrt3
       - 31/6*s^2*ls2*sqrt3
       + 3*s^2*ls2*sqrt3*log3
       + 17/8*s^2*ls2^2
       - 73/216*s^2*pi^2
       - 1/6*s^2*pi^3*sqrt3
       - 265/5184*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 451175893/5971968
       + 1/8*T9p4ep0
       + 1/24*T9p3ep0
       + 1/9*T8p10ep0
       + 1/9*T7p9ep0
       + 5/36*T7p8ep0
       + 1/96*T7p7ep0
       + 5/24*T7p5ep0
       + 29/144*T7p14ep1
       + 1/16*T7p11ep1
       - 283/864*T7p11ep0
       - 1/16*T7p10ep1
       + 283/864*T7p10ep0
       - 193/432*T6p9ep0
       - 4/27*T6p18ep0
       + 19/96*T6p17ep0
       - 1/192*T6p16ep1
       - 3/16*T6p14ep1
       + 625/288*T6p14ep0
       + 1/8*T6p13ep1
       - 109/72*T6p13ep0
       - 1/6*T6p12ep1
       + 755/432*T6p12ep0
       + 1/18*T6p11ep1
       - 257/432*T6p11ep0
       + 697/432*T6p10ep0
       - 521/1152*T5p8ep1
       + 6269/6912*T5p11ep0
       + 98023/5760*zeta5
       + 1259543/62208*zeta3
       - 8*a5
       - 187/36*logm
       - 1/2*logm*T7p11ep0
       + 1/2*logm*T7p10ep0
       + 3/2*logm*T6p14ep0
       - logm*T6p13ep0
       + 4/3*logm*T6p12ep0
       - 4/9*logm*T6p11ep0
       + 6581/324*logm*zeta3
       - 8/5*log2*a4
       - 8/9*ls4pithird*sqrt3
       - 347/192*ls3*sqrt3
       - 12*ls3*sqrt3*logm
       - 9/2*ls3*sqrt3*log3
       - 8927/3072*ls2*sqrt3
       - 62/3*ls2*sqrt3*logm
       + 347/192*ls2*sqrt3*log3
       + 12*ls2*sqrt3*log3*logm
       + 9/4*ls2*sqrt3*log3^2
       + 43/192*ls2^2
       + 17/2*ls2^2*logm
       - 23/9*pi*sqrt3*zeta3
       - 729985/248832*pi^2
       + 2183/5184*pi^2*zeta3
       - 73/54*pi^2*logm
       - 2/45*pi^2*log2^3
       + 1/6*pi^2*ls2*sqrt3
       - 347/3456*pi^3*sqrt3
       - 2/3*pi^3*sqrt3*logm
       - 1/4*pi^3*sqrt3*log3
       - 13439/46080*pi^4
       - 265/1296*pi^4*logm
       - 53/720*pi^4*log2
       + 1/12*c4
       + 1/15*c4*log2
       + 451175893/2985984*s^2
       - 1/4*s^2*T9p4ep0
       - 1/12*s^2*T9p3ep0
       - 2/9*s^2*T8p10ep0
       - 2/9*s^2*T7p9ep0
       - 5/18*s^2*T7p8ep0
       - 1/48*s^2*T7p7ep0
       - 5/12*s^2*T7p5ep0
       - 29/72*s^2*T7p14ep1
       - 1/8*s^2*T7p11ep1
       + 283/432*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep1
       - 283/432*s^2*T7p10ep0
       + 193/216*s^2*T6p9ep0
       + 8/27*s^2*T6p18ep0
       - 19/48*s^2*T6p17ep0
       + 1/96*s^2*T6p16ep1
       + 3/8*s^2*T6p14ep1
       - 625/144*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep1
       + 109/36*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep1
       - 755/216*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep1
       + 257/216*s^2*T6p11ep0
       - 697/216*s^2*T6p10ep0
       + 521/576*s^2*T5p8ep1
       - 6269/3456*s^2*T5p11ep0
       - 98023/2880*s^2*zeta5
       - 1259543/31104*s^2*zeta3
       + 16*s^2*a5
       + 187/18*s^2*logm
       + s^2*logm*T7p11ep0
       - s^2*logm*T7p10ep0
       - 3*s^2*logm*T6p14ep0
       + 2*s^2*logm*T6p13ep0
       - 8/3*s^2*logm*T6p12ep0
       + 8/9*s^2*logm*T6p11ep0
       - 6581/162*s^2*logm*zeta3
       + 16/5*s^2*log2*a4
       + 16/9*s^2*ls4pithird*sqrt3
       + 347/96*s^2*ls3*sqrt3
       + 24*s^2*ls3*sqrt3*logm
       + 9*s^2*ls3*sqrt3*log3
       + 8927/1536*s^2*ls2*sqrt3
       + 124/3*s^2*ls2*sqrt3*logm
       - 347/96*s^2*ls2*sqrt3*log3
       - 24*s^2*ls2*sqrt3*log3*logm
       - 9/2*s^2*ls2*sqrt3*log3^2
       - 43/96*s^2*ls2^2
       - 17*s^2*ls2^2*logm
       + 46/9*s^2*pi*sqrt3*zeta3
       + 729985/124416*s^2*pi^2
       - 2183/2592*s^2*pi^2*zeta3
       + 73/27*s^2*pi^2*logm
       + 4/45*s^2*pi^2*log2^3
       - 1/3*s^2*pi^2*ls2*sqrt3
       + 347/1728*s^2*pi^3*sqrt3
       + 4/3*s^2*pi^3*sqrt3*logm
       + 1/2*s^2*pi^3*sqrt3*log3
       + 13439/23040*s^2*pi^4
       + 265/648*s^2*pi^4*logm
       + 53/360*s^2*pi^4*log2
       - 1/6*s^2*c4
       - 2/15*s^2*c4*log2
       + 3*ls4*sqrt3
       - 6*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf*ca^2 * (
       + 38576849462053/34398535680
       - 23/144*T9p7ep0
       + 1/36*T9p6ep0
       + 1/9*T9p5ep0
       + 1/8*T9p4ep1
       + 29/48*T9p4ep0
       + 1/24*T9p3ep1
       + 193/432*T9p3ep0
       + 1/36*T8p9ep0
       - 7/72*T8p7ep0
       - 1/6*T8p4ep0
       + 1/24*T8p3ep0
       + 1/4*T8p2ep0
       + 1/9*T8p10ep1
       - 121/432*T8p10ep0
       + 1/9*T7p9ep1
       - 211/432*T7p9ep0
       + 5/36*T7p8ep1
       - 17/72*T7p8ep0
       + 1/96*T7p7ep1
       - 967/1728*T7p7ep0
       - 5/96*T7p6ep1
       + 5/24*T7p5ep1
       + 13/108*T7p5ep0
       - 119/432*T7p16ep0
       - 1/48*T7p15ep1
       + 29/144*T7p14ep2
       - 415/864*T7p14ep1
       + 1/16*T7p11ep2
       - 283/864*T7p11ep1
       + 8249/10368*T7p11ep0
       - 1/16*T7p10ep2
       + 283/864*T7p10ep1
       - 5345/10368*T7p10ep0
       - 193/432*T6p9ep1
       + 9745/6912*T6p9ep0
       + 5/16*T6p19ep2
       - 4/27*T6p18ep1
       + 833/864*T6p18ep0
       + 19/96*T6p17ep1
       + 541/576*T6p17ep0
       - 1/192*T6p16ep2
       + 445/5184*T6p16ep1
       - 1/6*T6p15ep2
       - 3/16*T6p14ep2
       + 625/288*T6p14ep1
       - 88651/10368*T6p14ep0
       + 1/8*T6p13ep2
       - 109/72*T6p13ep1
       + 206147/31104*T6p13ep0
       - 1/6*T6p12ep2
       + 755/432*T6p12ep1
       - 15121/5184*T6p12ep0
       + 1/18*T6p11ep2
       - 257/432*T6p11ep1
       + 3581/2592*T6p11ep0
       + 697/432*T6p10ep1
       - 205/64*T6p10ep0
       - 521/1152*T5p8ep2
       + 10067/10368*T5p8ep1
       + 6269/6912*T5p11ep1
       + 64891/41472*T5p11ep0
       + 1/24*T4LX2ep1
       + 1/8*T4LW5ep0
       - 67/288*T4LVB7ep1
       + 11/48*T4LVB6ep1
       + 85/2592*T4LT4ep2
       + 3/256*T4LT3ep3
       + 1/12*T4LT2ep2
       + 9/4096*T4LBB2ep4
       + 11/27*T3L61ep1
       - 731597/43008*zeta7
       - 695072891/3317760*zeta5
       - 272283911719/358318080*zeta3
       - 3/1280*zeta3*zeta5
       - 12415871/1492992*zeta3^2
       + 1228/45*a5
       + 56407/12960*a4
       - 90445/2592*logMZ
       + 55/18*logMZ*zeta5
       + 2737/108*logMZ*zeta3
       + 485/48*logMZ^2
       - 121/18*logMZ^2*zeta3
       - 121/108*logMZ^3
       + 454901389/746496*logm
       - logm*T9p4ep0
       - 1/3*logm*T9p3ep0
       - 8/9*logm*T8p10ep0
       - 8/9*logm*T7p9ep0
       - 10/9*logm*T7p8ep0
       - 1/12*logm*T7p7ep0
       - 5/3*logm*T7p5ep0
       - 29/18*logm*T7p14ep1
       - 1/2*logm*T7p11ep1
       + 283/108*logm*T7p11ep0
       + 1/2*logm*T7p10ep1
       - 283/108*logm*T7p10ep0
       + 193/54*logm*T6p9ep0
       + 32/27*logm*T6p18ep0
       - 19/12*logm*T6p17ep0
       + 1/24*logm*T6p16ep1
       + 3/2*logm*T6p14ep1
       - 625/36*logm*T6p14ep0
       - logm*T6p13ep1
       + 109/9*logm*T6p13ep0
       + 4/3*logm*T6p12ep1
       - 755/54*logm*T6p12ep0
       - 4/9*logm*T6p11ep1
       + 257/54*logm*T6p11ep0
       - 697/54*logm*T6p10ep0
       + 521/144*logm*T5p8ep1
       - 6269/864*logm*T5p11ep0
       - 98023/720*logm*zeta5
       - 10850029/62208*logm*zeta3
       + 64*logm*a5
       + 10019/432*logm^2
       + 2*logm^2*T7p11ep0
       - 2*logm^2*T7p10ep0
       - 6*logm^2*T6p14ep0
       + 4*logm^2*T6p13ep0
       - 16/3*logm^2*T6p12ep0
       + 16/9*logm^2*T6p11ep0
       - 6581/81*logm^2*zeta3
       - 121/108*logm^3
       + 92/9*log2*a4
       + 64/5*log2*logm*a4
       + 56407/311040*log2^4
       + 134/675*log2^5
       - 49/9*ls5pithird*sqrt3
       + 347/324*ls4pithird*sqrt3
       + 64/9*ls4pithird*sqrt3*logm
       + 8/3*ls4pithird*sqrt3*log3
       + 27/4*ls5p*sqrt3
       - 3053/1152*ls3*sqrt3
       + 347/24*ls3*sqrt3*logm
       + 48*ls3*sqrt3*logm^2
       + 347/64*ls3*sqrt3*log3
       + 36*ls3*sqrt3*log3*logm
       + 27/4*ls3*sqrt3*log3^2
       - 5123201/165888*ls2*sqrt3
       - 2/3*ls2*sqrt3*zeta3
       + 3621/128*ls2*sqrt3*logm
       + 248/3*ls2*sqrt3*logm^2
       + 3053/1152*ls2*sqrt3*log3
       - 347/24*ls2*sqrt3*log3*logm
       - 48*ls2*sqrt3*log3*logm^2
       - 347/128*ls2*sqrt3*log3^2
       - 18*ls2*sqrt3*log3^2*logm
       - 9/4*ls2*sqrt3*log3^3
       - 11195/216*ls2^2
       - 307/24*ls2^2*logm
       - 34*ls2^2*logm^2
       + 7981/2592*pi*sqrt3*zeta3
       + 184/9*pi*sqrt3*logm*zeta3
       + 23/3*pi*sqrt3*log3*zeta3
       - 9*pi*ls4p*sqrt3
       - 5926166309/191102976*pi^2
       - 2275/6144*pi^2*zeta5
       - 2431817/1990656*pi^2*zeta3
       - 1/1536*pi^2*zeta3^2
       + 121/144*pi^2*logMZ
       + 2081515/93312*pi^2*logm
       - 2183/648*pi^2*logm*zeta3
       + 2749/486*pi^2*logm^2
       - 56407/311040*pi^2*log2^2
       - 19/405*pi^2*log2^3
       + 16/45*pi^2*log2^3*logm
       + 7/2*pi^2*ls3*sqrt3
       - 347/1728*pi^2*ls2*sqrt3
       - 4/3*pi^2*ls2*sqrt3*logm
       - 1/2*pi^2*ls2*sqrt3*log3
       - 3053/20736*pi^3*sqrt3
       + 347/432*pi^3*sqrt3*logm
       + 8/3*pi^3*sqrt3*logm^2
       + 347/1152*pi^3*sqrt3*log3
       + 2*pi^3*sqrt3*log3*logm
       + 3/8*pi^3*sqrt3*log3^2
       + 18074288717/3583180800*pi^4
       + 1681/92160*pi^4*zeta3
       + 135383/51840*pi^4*logm
       + 265/324*pi^4*logm^2
       - 6529/64800*pi^4*log2
       + 53/90*pi^4*log2*logm
       + 8/81*pi^5*sqrt3
       + 112469909/627056640*pi^6
       - 1/307200*pi^8
       - 96847/3888*c4
       - 62/27*c4*logm
       - 23/54*c4*log2
       - 8/15*c4*log2*logm
       - 7599037649057/3439853568*s^2
       + 23/72*s^2*T9p7ep0
       - 1/18*s^2*T9p6ep0
       - 2/9*s^2*T9p5ep0
       - 1/4*s^2*T9p4ep1
       - 29/24*s^2*T9p4ep0
       - 1/12*s^2*T9p3ep1
       - 193/216*s^2*T9p3ep0
       - 1/18*s^2*T8p9ep0
       + 7/36*s^2*T8p7ep0
       + 1/3*s^2*T8p4ep0
       - 1/12*s^2*T8p3ep0
       - 1/2*s^2*T8p2ep0
       - 2/9*s^2*T8p10ep1
       + 121/216*s^2*T8p10ep0
       - 2/9*s^2*T7p9ep1
       + 211/216*s^2*T7p9ep0
       - 5/18*s^2*T7p8ep1
       + 17/36*s^2*T7p8ep0
       - 1/48*s^2*T7p7ep1
       + 967/864*s^2*T7p7ep0
       + 5/48*s^2*T7p6ep1
       - 5/12*s^2*T7p5ep1
       - 13/54*s^2*T7p5ep0
       + 119/216*s^2*T7p16ep0
       + 1/24*s^2*T7p15ep1
       - 29/72*s^2*T7p14ep2
       + 415/432*s^2*T7p14ep1
       - 1/8*s^2*T7p11ep2
       + 283/432*s^2*T7p11ep1
       - 8249/5184*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep2
       - 283/432*s^2*T7p10ep1
       + 5345/5184*s^2*T7p10ep0
       + 193/216*s^2*T6p9ep1
       - 9745/3456*s^2*T6p9ep0
       - 5/8*s^2*T6p19ep2
       + 8/27*s^2*T6p18ep1
       - 833/432*s^2*T6p18ep0
       - 19/48*s^2*T6p17ep1
       - 541/288*s^2*T6p17ep0
       + 1/96*s^2*T6p16ep2
       - 445/2592*s^2*T6p16ep1
       + 1/3*s^2*T6p15ep2
       + 3/8*s^2*T6p14ep2
       - 625/144*s^2*T6p14ep1
       + 88651/5184*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep2
       + 109/36*s^2*T6p13ep1
       - 206147/15552*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep2
       - 755/216*s^2*T6p12ep1
       + 15121/2592*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep2
       + 257/216*s^2*T6p11ep1
       - 3581/1296*s^2*T6p11ep0
       - 697/216*s^2*T6p10ep1
       + 205/32*s^2*T6p10ep0
       + 521/576*s^2*T5p8ep2
       - 10067/5184*s^2*T5p8ep1
       - 6269/3456*s^2*T5p11ep1
       - 64891/20736*s^2*T5p11ep0
       - 1/12*s^2*T4LX2ep1
       - 1/4*s^2*T4LW5ep0
       + 67/144*s^2*T4LVB7ep1
       - 11/24*s^2*T4LVB6ep1
       - 85/1296*s^2*T4LT4ep2
       - 3/128*s^2*T4LT3ep3
       - 1/6*s^2*T4LT2ep2
       - 9/2048*s^2*T4LBB2ep4
       - 22/27*s^2*T3L61ep1
       + 2132071/64512*s^2*zeta7
       + 1623759/4096*s^2*zeta5
       + 54827119643/35831808*s^2*zeta3
       + 3/640*s^2*zeta3*zeta5
       + 14696831/746496*s^2*zeta3^2
       - 248/5*s^2*a5
       + 6997/135*s^2*a4
       + 90445/1944*s^2*logMZ
       - 110/27*s^2*logMZ*zeta5
       - 2737/81*s^2*logMZ*zeta3
       - 485/36*s^2*logMZ^2
       + 242/27*s^2*logMZ^2*zeta3
       + 121/81*s^2*logMZ^3
       - 458607733/373248*s^2*logm
       + 2*s^2*logm*T9p4ep0
       + 2/3*s^2*logm*T9p3ep0
       + 16/9*s^2*logm*T8p10ep0
       + 16/9*s^2*logm*T7p9ep0
       + 20/9*s^2*logm*T7p8ep0
       + 1/6*s^2*logm*T7p7ep0
       + 10/3*s^2*logm*T7p5ep0
       + 29/9*s^2*logm*T7p14ep1
       + s^2*logm*T7p11ep1
       - 283/54*s^2*logm*T7p11ep0
       - s^2*logm*T7p10ep1
       + 283/54*s^2*logm*T7p10ep0
       - 193/27*s^2*logm*T6p9ep0
       - 64/27*s^2*logm*T6p18ep0
       + 19/6*s^2*logm*T6p17ep0
       - 1/12*s^2*logm*T6p16ep1
       - 3*s^2*logm*T6p14ep1
       + 625/18*s^2*logm*T6p14ep0
       + 2*s^2*logm*T6p13ep1
       - 218/9*s^2*logm*T6p13ep0
       - 8/3*s^2*logm*T6p12ep1
       + 755/27*s^2*logm*T6p12ep0
       + 8/9*s^2*logm*T6p11ep1
       - 257/27*s^2*logm*T6p11ep0
       + 697/27*s^2*logm*T6p10ep0
       - 521/72*s^2*logm*T5p8ep1
       + 6269/432*s^2*logm*T5p11ep0
       + 98023/360*s^2*logm*zeta5
       + 1389233/3888*s^2*logm*zeta3
       - 128*s^2*logm*a5
       - 3899/81*s^2*logm^2
       - 4*s^2*logm^2*T7p11ep0
       + 4*s^2*logm^2*T7p10ep0
       + 12*s^2*logm^2*T6p14ep0
       - 8*s^2*logm^2*T6p13ep0
       + 32/3*s^2*logm^2*T6p12ep0
       - 32/9*s^2*logm^2*T6p11ep0
       + 13162/81*s^2*logm^2*zeta3
       + 121/81*s^2*logm^3
       - 184/9*s^2*log2*a4
       - 128/5*s^2*log2*logm*a4
       + 6997/3240*s^2*log2^4
       - 296/675*s^2*log2^5
       + 98/9*s^2*ls5pithird*sqrt3
       - 347/162*s^2*ls4pithird*sqrt3
       - 128/9*s^2*ls4pithird*sqrt3*logm
       - 16/3*s^2*ls4pithird*sqrt3*log3
       - 27/2*s^2*ls5p*sqrt3
       + 3053/576*s^2*ls3*sqrt3
       - 347/12*s^2*ls3*sqrt3*logm
       - 96*s^2*ls3*sqrt3*logm^2
       - 347/32*s^2*ls3*sqrt3*log3
       - 72*s^2*ls3*sqrt3*log3*logm
       - 27/2*s^2*ls3*sqrt3*log3^2
       + 5123201/82944*s^2*ls2*sqrt3
       + 4/3*s^2*ls2*sqrt3*zeta3
       - 3621/64*s^2*ls2*sqrt3*logm
       - 496/3*s^2*ls2*sqrt3*logm^2
       - 3053/576*s^2*ls2*sqrt3*log3
       + 347/12*s^2*ls2*sqrt3*log3*logm
       + 96*s^2*ls2*sqrt3*log3*logm^2
       + 347/64*s^2*ls2*sqrt3*log3^2
       + 36*s^2*ls2*sqrt3*log3^2*logm
       + 9/2*s^2*ls2*sqrt3*log3^3
       + 11195/108*s^2*ls2^2
       + 307/12*s^2*ls2^2*logm
       + 68*s^2*ls2^2*logm^2
       - 7981/1296*s^2*pi*sqrt3*zeta3
       - 368/9*s^2*pi*sqrt3*logm*zeta3
       - 46/3*s^2*pi*sqrt3*log3*zeta3
       + 18*s^2*pi*ls4p*sqrt3
       + 5765254949/95551488*s^2*pi^2
       + 2275/3072*s^2*pi^2*zeta5
       + 3546953/995328*s^2*pi^2*zeta3
       + 1/768*s^2*pi^2*zeta3^2
       - 121/108*s^2*pi^2*logMZ
       - 2081515/46656*s^2*pi^2*logm
       + 2183/324*s^2*pi^2*logm*zeta3
       - 2749/243*s^2*pi^2*logm^2
       - 6997/3240*s^2*pi^2*log2^2
       + 22/135*s^2*pi^2*log2^3
       - 32/45*s^2*pi^2*log2^3*logm
       - 7*s^2*pi^2*ls3*sqrt3
       + 347/864*s^2*pi^2*ls2*sqrt3
       + 8/3*s^2*pi^2*ls2*sqrt3*logm
       + s^2*pi^2*ls2*sqrt3*log3
       + 3053/10368*s^2*pi^3*sqrt3
       - 347/216*s^2*pi^3*sqrt3*logm
       - 16/3*s^2*pi^3*sqrt3*logm^2
       - 347/576*s^2*pi^3*sqrt3*log3
       - 4*s^2*pi^3*sqrt3*log3*logm
       - 3/4*s^2*pi^3*sqrt3*log3^2
       - 18973563629/1791590400*s^2*pi^4
       - 1681/46080*s^2*pi^4*zeta3
       - 135383/25920*s^2*pi^4*logm
       - 265/162*s^2*pi^4*logm^2
       + 707/3600*s^2*pi^4*log2
       - 53/45*s^2*pi^4*log2*logm
       - 16/81*s^2*pi^5*sqrt3
       - 112469909/313528320*s^2*pi^6
       + 1/153600*s^2*pi^8
       + 96847/1944*s^2*c4
       + 124/27*s^2*c4*logm
       + 23/27*s^2*c4*log2
       + 16/15*s^2*c4*log2*logm
       - 347/96*ls4*sqrt3
       - 24*ls4*sqrt3*logm
       - 9*ls4*sqrt3*log3
       + 347/48*ls4*s^2*sqrt3
       + 48*ls4*s^2*sqrt3*logm
       + 18*ls4*s^2*sqrt3*log3
       + 9/2*ls5*sqrt3
       - 9*ls5*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*tf * (
       - 5935/5184
       + 1471/1152*zeta3
       - 77/27*a4
       + 3/2*logMZ
       - 3*logMZ*zeta3
       + 25/8*logm
       + 3*logm*zeta3
       - 3*logm*logMZ
       + 3*logm^2
       - 77/648*log2^4
       + 77/648*pi^2*log2^2
       + 1417/38880*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 178/27
       - 8/9*T6p14ep0
       + 16/27*T6p13ep0
       + 524/243*zeta3
       - 16/3*ls2*sqrt3
       - 4*ls2^2
       - 62/243*pi^2
       - 26/405*pi^4
       + 356/27*s^2
       + 16/9*s^2*T6p14ep0
       - 32/27*s^2*T6p13ep0
       - 1048/243*s^2*zeta3
       + 32/3*s^2*ls2*sqrt3
       + 8*s^2*ls2^2
       + 124/243*s^2*pi^2
       + 52/405*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*tf*nl * (
       - 425579/7776
       - 8/9*T6p14ep1
       + 103/54*T6p14ep0
       + 16/27*T6p13ep1
       - 232/81*T6p13ep0
       + 8/27*T3L61ep1
       - 13193/405*zeta5
       + 5728985/93312*zeta3
       - 2*zeta3^2
       + 256/9*a5
       + 1475/324*a4
       + 29/48*logMZ
       + 20/3*logMZ*zeta5
       - 19/3*logMZ*zeta3
       - 1/6*logMZ^2
       + 73315/1296*logm
       + 64/9*logm*T6p14ep0
       - 128/27*logm*T6p13ep0
       - 246815/7776*logm*zeta3
       + logm^2
       + 256/45*log2*a4
       + 1475/7776*log2^4
       + 11/2*ls3*sqrt3
       + 409/18*ls2*sqrt3
       + 139/3*ls2*sqrt3*logm
       - 11/2*ls2*sqrt3*log3
       + 11/2*ls2^2
       + 24*ls2^2*logm
       + 5581/3888*pi^2
       + 814/729*pi^2*zeta3
       + 2315/972*pi^2*logm
       - 1475/7776*pi^2*log2^2
       + 64/405*pi^2*log2^3
       + 11/36*pi^3*sqrt3
       - 547811/933120*pi^4
       + 838/1215*pi^4*logm
       + 196/405*pi^4*log2
       + 520/243*c4
       - 32/27*c4*logm
       - 32/135*c4*log2
       + 68821/648*s^2
       + 16/9*s^2*T6p14ep1
       - 103/27*s^2*T6p14ep0
       - 32/27*s^2*T6p13ep1
       + 464/81*s^2*T6p13ep0
       - 16/27*s^2*T3L61ep1
       + 22636/405*s^2*zeta5
       - 324797/2916*s^2*zeta3
       + 8/3*s^2*zeta3^2
       - 512/9*s^2*a5
       - 200/27*s^2*a4
       - 29/36*s^2*logMZ
       - 80/9*s^2*logMZ*zeta5
       + 76/9*s^2*logMZ*zeta3
       + 2/9*s^2*logMZ^2
       - 8035/72*s^2*logm
       - 128/9*s^2*logm*T6p14ep0
       + 256/27*s^2*logm*T6p13ep0
       + 15575/243*s^2*logm*zeta3
       - 4/3*s^2*logm^2
       - 512/45*s^2*log2*a4
       - 25/81*s^2*log2^4
       - 11*s^2*ls3*sqrt3
       - 409/9*s^2*ls2*sqrt3
       - 278/3*s^2*ls2*sqrt3*logm
       + 11*s^2*ls2*sqrt3*log3
       - 11*s^2*ls2^2
       - 48*s^2*ls2^2*logm
       - 5527/1944*s^2*pi^2
       - 1628/729*s^2*pi^2*zeta3
       - 2315/486*s^2*pi^2*logm
       + 25/81*s^2*pi^2*log2^2
       - 128/405*s^2*pi^2*log2^3
       - 11/18*s^2*pi^3*sqrt3
       + 484/405*s^2*pi^4
       - 1676/1215*s^2*pi^4*logm
       - 392/405*s^2*pi^4*log2
       - 1040/243*s^2*c4
       + 64/27*s^2*c4*logm
       + 64/135*s^2*c4*log2
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 6073/216
       - 5/54*T6p9ep0
       - 4/3*T6p12ep0
       + 20/27*T6p11ep0
       + 20/27*T6p10ep0
       + 8/9*T5p11ep0
       - 13447/972*zeta3
       + 71/6*ls3*sqrt3
       + 431/18*ls2*sqrt3
       - 71/6*ls2*sqrt3*log3
       + 14/3*ls2^2
       - 97/72*pi^2
       + 71/108*pi^3*sqrt3
       + 253/1620*pi^4
       + 6073/108*s^2
       + 5/27*s^2*T6p9ep0
       + 8/3*s^2*T6p12ep0
       - 40/27*s^2*T6p11ep0
       - 40/27*s^2*T6p10ep0
       - 16/9*s^2*T5p11ep0
       + 13447/486*s^2*zeta3
       - 71/3*s^2*ls3*sqrt3
       - 431/9*s^2*ls2*sqrt3
       + 71/3*s^2*ls2*sqrt3*log3
       - 28/3*s^2*ls2^2
       + 97/36*s^2*pi^2
       - 71/54*s^2*pi^3*sqrt3
       - 253/810*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*nh*tf * (
       - 26328943013/83980800
       + 16/27*T7p5ep0
       - 8/27*T7p16ep0
       - 5/54*T6p9ep1
       + 1015/648*T6p9ep0
       + 35/108*T6p18ep0
       - 295/162*T6p17ep0
       - 62/81*T6p16ep1
       + 46/27*T6p14ep0
       - 209/81*T6p13ep0
       - 4/3*T6p12ep1
       + 2227/1620*T6p12ep0
       + 20/27*T6p11ep1
       - 926/243*T6p11ep0
       + 20/27*T6p10ep1
       - 140/27*T6p10ep0
       + 73/81*T5p8ep1
       + 8/9*T5p11ep1
       - 1573/108*T5p11ep0
       + 8/27*T3L61ep1
       - 4970/81*zeta5
       + 98478857/437400*zeta3
       + 12656/405*a4
       + 13/48*logMZ
       + 293335/1296*logm
       + 20/27*logm*T6p9ep0
       + 32/3*logm*T6p12ep0
       - 160/27*logm*T6p11ep0
       - 160/27*logm*T6p10ep0
       - 64/9*logm*T5p11ep0
       + 20/3*logm*zeta5
       + 714241/7776*logm*zeta3
       + 2/3*logm*logMZ
       + 1/6*logm^2
       + 1582/1215*log2^4
       - 568/81*ls4pithird*sqrt3
       + 23407/360*ls3*sqrt3
       - 284/3*ls3*sqrt3*logm
       - 71/2*ls3*sqrt3*log3
       + 881/8*ls2*sqrt3
       - 1691/9*ls2*sqrt3*logm
       - 23407/360*ls2*sqrt3*log3
       + 284/3*ls2*sqrt3*log3*logm
       + 71/4*ls2*sqrt3*log3^2
       - 4835/36*ls2^2
       - 136/3*ls2^2*logm
       - 1633/81*pi*sqrt3*zeta3
       + 42768961/1399680*pi^2
       - 359/243*pi^2*zeta3
       + 10807/972*pi^2*logm
       - 1582/1215*pi^2*log2^2
       + 71/54*pi^2*ls2*sqrt3
       + 23407/6480*pi^3*sqrt3
       - 142/27*pi^3*sqrt3*logm
       - 71/36*pi^3*sqrt3*log3
       - 259603/174960*pi^4
       - 1304/1215*pi^4*logm
       + 728/243*c4
       - 32/27*c4*logm
       + 26866114277/41990400*s^2
       - 32/27*s^2*T7p5ep0
       + 16/27*s^2*T7p16ep0
       + 5/27*s^2*T6p9ep1
       - 1015/324*s^2*T6p9ep0
       - 35/54*s^2*T6p18ep0
       + 295/81*s^2*T6p17ep0
       + 124/81*s^2*T6p16ep1
       - 92/27*s^2*T6p14ep0
       + 418/81*s^2*T6p13ep0
       + 8/3*s^2*T6p12ep1
       - 2227/810*s^2*T6p12ep0
       - 40/27*s^2*T6p11ep1
       + 1852/243*s^2*T6p11ep0
       - 40/27*s^2*T6p10ep1
       + 280/27*s^2*T6p10ep0
       - 146/81*s^2*T5p8ep1
       - 16/9*s^2*T5p11ep1
       + 1573/54*s^2*T5p11ep0
       - 16/27*s^2*T3L61ep1
       + 9940/81*s^2*zeta5
       - 153088951/437400*s^2*zeta3
       + 13504/135*s^2*a4
       - 13/36*s^2*logMZ
       - 97793/216*s^2*logm
       - 40/27*s^2*logm*T6p9ep0
       - 64/3*s^2*logm*T6p12ep0
       + 320/27*s^2*logm*T6p11ep0
       + 320/27*s^2*logm*T6p10ep0
       + 128/9*s^2*logm*T5p11ep0
       - 80/9*s^2*logm*zeta5
       - 45193/243*s^2*logm*zeta3
       - 8/9*s^2*logm*logMZ
       - 2/9*s^2*logm^2
       + 1688/405*s^2*log2^4
       + 1136/81*s^2*ls4pithird*sqrt3
       - 23407/180*s^2*ls3*sqrt3
       + 568/3*s^2*ls3*sqrt3*logm
       + 71*s^2*ls3*sqrt3*log3
       - 881/4*s^2*ls2*sqrt3
       + 3382/9*s^2*ls2*sqrt3*logm
       + 23407/180*s^2*ls2*sqrt3*log3
       - 568/3*s^2*ls2*sqrt3*log3*logm
       - 71/2*s^2*ls2*sqrt3*log3^2
       + 4835/18*s^2*ls2^2
       + 272/3*s^2*ls2^2*logm
       + 3266/81*s^2*pi*sqrt3*zeta3
       - 42768961/699840*s^2*pi^2
       + 718/243*s^2*pi^2*zeta3
       - 10807/486*s^2*pi^2*logm
       - 1688/405*s^2*pi^2*log2^2
       - 71/27*s^2*pi^2*ls2*sqrt3
       - 23407/3240*s^2*pi^3*sqrt3
       + 284/27*s^2*pi^3*sqrt3*logm
       + 71/18*s^2*pi^3*sqrt3*log3
       + 464753/437400*s^2*pi^4
       + 2608/1215*s^2*pi^4*logm
       - 1456/243*s^2*c4
       + 64/27*s^2*c4*logm
       + 71/3*ls4*sqrt3
       - 142/3*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       + 3263/288
       - 11/144*T7p11ep0
       + 11/144*T7p10ep0
       + 11/48*T6p14ep0
       - 11/72*T6p13ep0
       + 1/2*T6p12ep0
       - 1/6*T6p11ep0
       + 349/96*zeta3
       - 9/2*ls3*sqrt3
       - 109/12*ls2*sqrt3
       + 9/2*ls2*sqrt3*log3
       + 35/16*ls2^2
       - 65/1296*pi^2
       - 1/4*pi^3*sqrt3
       - 2231/51840*pi^4
       - 3263/144*s^2
       + 11/72*s^2*T7p11ep0
       - 11/72*s^2*T7p10ep0
       - 11/24*s^2*T6p14ep0
       + 11/36*s^2*T6p13ep0
       - s^2*T6p12ep0
       + 1/3*s^2*T6p11ep0
       - 349/48*s^2*zeta3
       + 9*s^2*ls3*sqrt3
       + 109/6*s^2*ls2*sqrt3
       - 9*s^2*ls2*sqrt3*log3
       - 35/8*s^2*ls2^2
       + 65/648*s^2*pi^2
       + 1/2*s^2*pi^3*sqrt3
       + 2231/25920*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       + 664280879/5971968
       - 3/8*T9p4ep0
       - 1/8*T9p3ep0
       - 2/9*T8p10ep0
       - 4/9*T7p9ep0
       - 17/36*T7p8ep0
       + 5/96*T7p7ep0
       - 5/8*T7p5ep0
       + 1/9*T7p16ep0
       - 59/144*T7p14ep1
       - 11/144*T7p11ep1
       + 19/32*T7p11ep0
       + 11/144*T7p10ep1
       - 19/32*T7p10ep0
       + 95/72*T6p9ep0
       + 16/27*T6p18ep0
       - 65/96*T6p17ep0
       + 1/576*T6p16ep1
       + 11/48*T6p14ep1
       - 1811/288*T6p14ep0
       - 11/72*T6p13ep1
       + 857/216*T6p13ep0
       + 1/2*T6p12ep1
       - 151/24*T6p12ep0
       - 1/6*T6p11ep1
       + 19/9*T6p11ep0
       - 41/9*T6p10ep0
       + 1267/1152*T5p8ep1
       - 1655/768*T5p11ep0
       - 106559/1920*zeta5
       - 2425045/62208*zeta3
       + 24*a5
       - 3263/36*logm
       + 11/18*logm*T7p11ep0
       - 11/18*logm*T7p10ep0
       - 11/6*logm*T6p14ep0
       + 11/9*logm*T6p13ep0
       - 4*logm*T6p12ep0
       + 4/3*logm*T6p11ep0
       - 349/12*logm*zeta3
       + 24/5*log2*a4
       + 8/3*ls4pithird*sqrt3
       + 731/64*ls3*sqrt3
       + 36*ls3*sqrt3*logm
       + 27/2*ls3*sqrt3*log3
       + 110959/9216*ls2*sqrt3
       + 218/3*ls2*sqrt3*logm
       - 731/64*ls2*sqrt3*log3
       - 36*ls2*sqrt3*log3*logm
       - 27/4*ls2*sqrt3*log3^2
       - 2525/192*ls2^2
       - 35/2*ls2^2*logm
       + 23/3*pi*sqrt3*zeta3
       + 1547423/248832*pi^2
       - 2525/5184*pi^2*zeta3
       + 65/162*pi^2*logm
       + 2/15*pi^2*log2^3
       - 1/2*pi^2*ls2*sqrt3
       + 731/1152*pi^3*sqrt3
       + 2*pi^3*sqrt3*logm
       + 3/4*pi^3*sqrt3*log3
       + 274813/414720*pi^4
       + 2231/6480*pi^4*logm
       + 53/240*pi^4*log2
       - 11/108*c4
       - 1/5*c4*log2
       - 664280879/2985984*s^2
       + 3/4*s^2*T9p4ep0
       + 1/4*s^2*T9p3ep0
       + 4/9*s^2*T8p10ep0
       + 8/9*s^2*T7p9ep0
       + 17/18*s^2*T7p8ep0
       - 5/48*s^2*T7p7ep0
       + 5/4*s^2*T7p5ep0
       - 2/9*s^2*T7p16ep0
       + 59/72*s^2*T7p14ep1
       + 11/72*s^2*T7p11ep1
       - 19/16*s^2*T7p11ep0
       - 11/72*s^2*T7p10ep1
       + 19/16*s^2*T7p10ep0
       - 95/36*s^2*T6p9ep0
       - 32/27*s^2*T6p18ep0
       + 65/48*s^2*T6p17ep0
       - 1/288*s^2*T6p16ep1
       - 11/24*s^2*T6p14ep1
       + 1811/144*s^2*T6p14ep0
       + 11/36*s^2*T6p13ep1
       - 857/108*s^2*T6p13ep0
       - s^2*T6p12ep1
       + 151/12*s^2*T6p12ep0
       + 1/3*s^2*T6p11ep1
       - 38/9*s^2*T6p11ep0
       + 82/9*s^2*T6p10ep0
       - 1267/576*s^2*T5p8ep1
       + 1655/384*s^2*T5p11ep0
       + 106559/960*s^2*zeta5
       + 2425045/31104*s^2*zeta3
       - 48*s^2*a5
       + 3263/18*s^2*logm
       - 11/9*s^2*logm*T7p11ep0
       + 11/9*s^2*logm*T7p10ep0
       + 11/3*s^2*logm*T6p14ep0
       - 22/9*s^2*logm*T6p13ep0
       + 8*s^2*logm*T6p12ep0
       - 8/3*s^2*logm*T6p11ep0
       + 349/6*s^2*logm*zeta3
       - 48/5*s^2*log2*a4
       - 16/3*s^2*ls4pithird*sqrt3
       - 731/32*s^2*ls3*sqrt3
       - 72*s^2*ls3*sqrt3*logm
       - 27*s^2*ls3*sqrt3*log3
       - 110959/4608*s^2*ls2*sqrt3
       - 436/3*s^2*ls2*sqrt3*logm
       + 731/32*s^2*ls2*sqrt3*log3
       + 72*s^2*ls2*sqrt3*log3*logm
       + 27/2*s^2*ls2*sqrt3*log3^2
       + 2525/96*s^2*ls2^2
       + 35*s^2*ls2^2*logm
       - 46/3*s^2*pi*sqrt3*zeta3
       - 1547423/124416*s^2*pi^2
       + 2525/2592*s^2*pi^2*zeta3
       - 65/81*s^2*pi^2*logm
       - 4/15*s^2*pi^2*log2^3
       + s^2*pi^2*ls2*sqrt3
       - 731/576*s^2*pi^3*sqrt3
       - 4*s^2*pi^3*sqrt3*logm
       - 3/2*s^2*pi^3*sqrt3*log3
       - 274813/207360*s^2*pi^4
       - 2231/3240*s^2*pi^4*logm
       - 53/120*s^2*pi^4*log2
       + 11/54*s^2*c4
       + 2/5*s^2*c4*log2
       - 9*ls4*sqrt3
       + 18*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^2*ca * (
       - 116294129786351/34398535680
       + 23/36*T9p7ep0
       - 1/12*T9p6ep0
       - 1/3*T9p5ep0
       - 3/8*T9p4ep1
       - 29/16*T9p4ep0
       - 1/8*T9p3ep1
       - 193/144*T9p3ep0
       - 1/18*T8p9ep0
       - 1/18*T8p8ep0
       - 5/24*T8p7ep0
       + 1/9*T8p6ep0
       + 1/2*T8p4ep0
       - 1/24*T8p3ep0
       - 37/72*T8p2ep0
       - 2/9*T8p10ep1
       + 65/108*T8p10ep0
       - 4/9*T7p9ep1
       + 47/24*T7p9ep0
       - 17/36*T7p8ep1
       + 23/24*T7p8ep0
       + 5/96*T7p7ep1
       + 2573/1728*T7p7ep0
       + 1/16*T7p6ep1
       - 5/8*T7p5ep1
       - 157/432*T7p5ep0
       + 1/9*T7p16ep1
       + 13/27*T7p16ep0
       + 1/4*T7p15ep1
       - 59/144*T7p14ep2
       + 683/864*T7p14ep1
       - 11/144*T7p11ep2
       + 19/32*T7p11ep1
       - 23167/10368*T7p11ep0
       + 11/144*T7p10ep2
       - 19/32*T7p10ep1
       + 7279/10368*T7p10ep0
       + 95/72*T6p9ep1
       - 18991/5184*T6p9ep0
       - 103/144*T6p19ep2
       + 16/27*T6p18ep1
       - 4939/1728*T6p18ep0
       - 65/96*T6p17ep1
       - 19817/5184*T6p17ep0
       + 1/576*T6p16ep2
       - 3119/5184*T6p16ep1
       + 11/18*T6p15ep2
       + 11/48*T6p14ep2
       - 1811/288*T6p14ep1
       + 219233/10368*T6p14ep0
       - 11/72*T6p13ep2
       + 857/216*T6p13ep1
       - 274457/15552*T6p13ep0
       + 1/2*T6p12ep2
       - 151/24*T6p12ep1
       + 12619/1080*T6p12ep0
       - 1/6*T6p11ep2
       + 19/9*T6p11ep1
       - 430/81*T6p11ep0
       - 41/9*T6p10ep1
       + 12491/1296*T6p10ep0
       + 1267/1152*T5p8ep2
       - 23809/10368*T5p8ep1
       - 1655/768*T5p11ep1
       - 68051/13824*T5p11ep0
       - 1/8*T4LX2ep1
       + 41/96*T4LVB7ep1
       - 203/288*T4LVB6ep1
       - 13/96*T4LT4ep2
       - 9/256*T4LT3ep3
       - 7/24*T4LT2ep2
       - 27/4096*T4LBB2ep4
       - 22/27*T3L61ep1
       + 794317/14336*zeta7
       + 1091566193/3317760*zeta5
       + 960309824021/358318080*zeta3
       + 9/1280*zeta3*zeta5
       + 5895253/165888*zeta3^2
       + 20548/135*a5
       + 34399/2160*a4
       + 127/48*logMZ
       - 55/3*logMZ*zeta5
       + 143/12*logMZ*zeta3
       - 11/48*logMZ^2
       - 666671855/746496*logm
       + 3*logm*T9p4ep0
       + logm*T9p3ep0
       + 16/9*logm*T8p10ep0
       + 32/9*logm*T7p9ep0
       + 34/9*logm*T7p8ep0
       - 5/12*logm*T7p7ep0
       + 5*logm*T7p5ep0
       - 8/9*logm*T7p16ep0
       + 59/18*logm*T7p14ep1
       + 11/18*logm*T7p11ep1
       - 19/4*logm*T7p11ep0
       - 11/18*logm*T7p10ep1
       + 19/4*logm*T7p10ep0
       - 95/9*logm*T6p9ep0
       - 128/27*logm*T6p18ep0
       + 65/12*logm*T6p17ep0
       - 1/72*logm*T6p16ep1
       - 11/6*logm*T6p14ep1
       + 1811/36*logm*T6p14ep0
       + 11/9*logm*T6p13ep1
       - 857/27*logm*T6p13ep0
       - 4*logm*T6p12ep1
       + 151/3*logm*T6p12ep0
       + 4/3*logm*T6p11ep1
       - 152/9*logm*T6p11ep0
       + 328/9*logm*T6p10ep0
       - 1267/144*logm*T5p8ep1
       + 1655/96*logm*T5p11ep0
       + 106559/240*logm*zeta5
       + 10854025/31104*logm*zeta3
       - 192*logm*a5
       + 51713/144*logm^2
       - 22/9*logm^2*T7p11ep0
       + 22/9*logm^2*T7p10ep0
       + 22/3*logm^2*T6p14ep0
       - 44/9*logm^2*T6p13ep0
       + 16*logm^2*T6p12ep0
       - 16/3*logm^2*T6p11ep0
       + 349/3*logm^2*zeta3
       + 892/45*log2*a4
       - 192/5*log2*logm*a4
       + 34399/51840*log2^4
       - 896/2025*log2^5
       + 49/3*ls5pithird*sqrt3
       - 731/108*ls4pithird*sqrt3
       - 64/3*ls4pithird*sqrt3*logm
       - 8*ls4pithird*sqrt3*log3
       - 81/4*ls5p*sqrt3
       + 291481/5760*ls3*sqrt3
       - 731/8*ls3*sqrt3*logm
       - 144*ls3*sqrt3*logm^2
       - 2193/64*ls3*sqrt3*log3
       - 108*ls3*sqrt3*log3*logm
       - 81/4*ls3*sqrt3*log3^2
       + 19991539/165888*ls2*sqrt3
       + 2*ls2*sqrt3*zeta3
       - 122575/1152*ls2*sqrt3*logm
       - 872/3*ls2*sqrt3*logm^2
       - 291481/5760*ls2*sqrt3*log3
       + 731/8*ls2*sqrt3*log3*logm
       + 144*ls2*sqrt3*log3*logm^2
       + 2193/128*ls2*sqrt3*log3^2
       + 54*ls2*sqrt3*log3^2*logm
       + 27/4*ls2*sqrt3*log3^3
       + 9583/54*ls2^2
       + 3053/24*ls2^2*logm
       + 70*ls2^2*logm^2
       - 16813/864*pi*sqrt3*zeta3
       - 184/3*pi*sqrt3*logm*zeta3
       - 23*pi*sqrt3*log3*zeta3
       + 27*pi*ls4p*sqrt3
       + 343435349249/2866544640*pi^2
       + 2275/2048*pi^2*zeta5
       + 3530057/663552*pi^2*zeta3
       + 1/512*pi^2*zeta3^2
       - 524461/10368*pi^2*logm
       + 2525/648*pi^2*logm*zeta3
       - 130/81*pi^2*logm^2
       - 34399/51840*pi^2*log2^2
       + 313/243*pi^2*log2^3
       - 16/15*pi^2*log2^3*logm
       - 21/2*pi^2*ls3*sqrt3
       + 731/576*pi^2*ls2*sqrt3
       + 4*pi^2*ls2*sqrt3*logm
       + 3/2*pi^2*ls2*sqrt3*log3
       + 291481/103680*pi^3*sqrt3
       - 731/144*pi^3*sqrt3*logm
       - 8*pi^3*sqrt3*logm^2
       - 731/384*pi^3*sqrt3*log3
       - 6*pi^3*sqrt3*log3*logm
       - 9/8*pi^3*sqrt3*log3^2
       - 77930240903/3583180800*pi^4
       - 1681/30720*pi^4*zeta3
       - 899767/155520*pi^4*logm
       - 2231/1620*pi^4*logm^2
       + 625961/194400*pi^4*log2
       - 53/30*pi^4*log2*logm
       - 8/27*pi^5*sqrt3
       - 31807879/69672960*pi^6
       + 1/102400*pi^8
       + 409093/3888*c4
       + 110/27*c4*logm
       - 223/270*c4*log2
       + 8/5*c4*log2*logm
       + 116272476978671/17199267840*s^2
       - 23/18*s^2*T9p7ep0
       + 1/6*s^2*T9p6ep0
       + 2/3*s^2*T9p5ep0
       + 3/4*s^2*T9p4ep1
       + 29/8*s^2*T9p4ep0
       + 1/4*s^2*T9p3ep1
       + 193/72*s^2*T9p3ep0
       + 1/9*s^2*T8p9ep0
       + 1/9*s^2*T8p8ep0
       + 5/12*s^2*T8p7ep0
       - 2/9*s^2*T8p6ep0
       - s^2*T8p4ep0
       + 1/12*s^2*T8p3ep0
       + 37/36*s^2*T8p2ep0
       + 4/9*s^2*T8p10ep1
       - 65/54*s^2*T8p10ep0
       + 8/9*s^2*T7p9ep1
       - 47/12*s^2*T7p9ep0
       + 17/18*s^2*T7p8ep1
       - 23/12*s^2*T7p8ep0
       - 5/48*s^2*T7p7ep1
       - 2573/864*s^2*T7p7ep0
       - 1/8*s^2*T7p6ep1
       + 5/4*s^2*T7p5ep1
       + 157/216*s^2*T7p5ep0
       - 2/9*s^2*T7p16ep1
       - 26/27*s^2*T7p16ep0
       - 1/2*s^2*T7p15ep1
       + 59/72*s^2*T7p14ep2
       - 683/432*s^2*T7p14ep1
       + 11/72*s^2*T7p11ep2
       - 19/16*s^2*T7p11ep1
       + 23167/5184*s^2*T7p11ep0
       - 11/72*s^2*T7p10ep2
       + 19/16*s^2*T7p10ep1
       - 7279/5184*s^2*T7p10ep0
       - 95/36*s^2*T6p9ep1
       + 18991/2592*s^2*T6p9ep0
       + 103/72*s^2*T6p19ep2
       - 32/27*s^2*T6p18ep1
       + 4939/864*s^2*T6p18ep0
       + 65/48*s^2*T6p17ep1
       + 19817/2592*s^2*T6p17ep0
       - 1/288*s^2*T6p16ep2
       + 3119/2592*s^2*T6p16ep1
       - 11/9*s^2*T6p15ep2
       - 11/24*s^2*T6p14ep2
       + 1811/144*s^2*T6p14ep1
       - 219233/5184*s^2*T6p14ep0
       + 11/36*s^2*T6p13ep2
       - 857/108*s^2*T6p13ep1
       + 274457/7776*s^2*T6p13ep0
       - s^2*T6p12ep2
       + 151/12*s^2*T6p12ep1
       - 12619/540*s^2*T6p12ep0
       + 1/3*s^2*T6p11ep2
       - 38/9*s^2*T6p11ep1
       + 860/81*s^2*T6p11ep0
       + 82/9*s^2*T6p10ep1
       - 12491/648*s^2*T6p10ep0
       - 1267/576*s^2*T5p8ep2
       + 23809/5184*s^2*T5p8ep1
       + 1655/384*s^2*T5p11ep1
       + 68051/6912*s^2*T5p11ep0
       + 1/4*s^2*T4LX2ep1
       - 41/48*s^2*T4LVB7ep1
       + 203/144*s^2*T4LVB6ep1
       + 13/48*s^2*T4LT4ep2
       + 9/128*s^2*T4LT3ep3
       + 7/12*s^2*T4LT2ep2
       + 27/2048*s^2*T4LBB2ep4
       + 44/27*s^2*T3L61ep1
       - 2257511/21504*s^2*zeta7
       - 184983421/331776*s^2*zeta5
       - 987065839061/179159040*s^2*zeta3
       - 9/640*s^2*zeta3*zeta5
       - 5895253/82944*s^2*zeta3^2
       - 15704/45*s^2*a5
       - 9782/45*s^2*a4
       - 127/36*s^2*logMZ
       + 220/9*s^2*logMZ*zeta5
       - 143/9*s^2*logMZ*zeta3
       + 11/36*s^2*logMZ^2
       + 666398111/373248*s^2*logm
       - 6*s^2*logm*T9p4ep0
       - 2*s^2*logm*T9p3ep0
       - 32/9*s^2*logm*T8p10ep0
       - 64/9*s^2*logm*T7p9ep0
       - 68/9*s^2*logm*T7p8ep0
       + 5/6*s^2*logm*T7p7ep0
       - 10*s^2*logm*T7p5ep0
       + 16/9*s^2*logm*T7p16ep0
       - 59/9*s^2*logm*T7p14ep1
       - 11/9*s^2*logm*T7p11ep1
       + 19/2*s^2*logm*T7p11ep0
       + 11/9*s^2*logm*T7p10ep1
       - 19/2*s^2*logm*T7p10ep0
       + 190/9*s^2*logm*T6p9ep0
       + 256/27*s^2*logm*T6p18ep0
       - 65/6*s^2*logm*T6p17ep0
       + 1/36*s^2*logm*T6p16ep1
       + 11/3*s^2*logm*T6p14ep1
       - 1811/18*s^2*logm*T6p14ep0
       - 22/9*s^2*logm*T6p13ep1
       + 1714/27*s^2*logm*T6p13ep0
       + 8*s^2*logm*T6p12ep1
       - 302/3*s^2*logm*T6p12ep0
       - 8/3*s^2*logm*T6p11ep1
       + 304/9*s^2*logm*T6p11ep0
       - 656/9*s^2*logm*T6p10ep0
       + 1267/72*s^2*logm*T5p8ep1
       - 1655/48*s^2*logm*T5p11ep0
       - 106559/120*s^2*logm*zeta5
       - 2727193/3888*s^2*logm*zeta3
       + 384*s^2*logm*a5
       - 25939/36*s^2*logm^2
       + 44/9*s^2*logm^2*T7p11ep0
       - 44/9*s^2*logm^2*T7p10ep0
       - 44/3*s^2*logm^2*T6p14ep0
       + 88/9*s^2*logm^2*T6p13ep0
       - 32*s^2*logm^2*T6p12ep0
       + 32/3*s^2*logm^2*T6p11ep0
       - 698/3*s^2*logm^2*zeta3
       - 1784/45*s^2*log2*a4
       + 384/5*s^2*log2*logm*a4
       - 4891/540*s^2*log2^4
       + 848/675*s^2*log2^5
       - 98/3*s^2*ls5pithird*sqrt3
       + 731/54*s^2*ls4pithird*sqrt3
       + 128/3*s^2*ls4pithird*sqrt3*logm
       + 16*s^2*ls4pithird*sqrt3*log3
       + 81/2*s^2*ls5p*sqrt3
       - 291481/2880*s^2*ls3*sqrt3
       + 731/4*s^2*ls3*sqrt3*logm
       + 288*s^2*ls3*sqrt3*logm^2
       + 2193/32*s^2*ls3*sqrt3*log3
       + 216*s^2*ls3*sqrt3*log3*logm
       + 81/2*s^2*ls3*sqrt3*log3^2
       - 19991539/82944*s^2*ls2*sqrt3
       - 4*s^2*ls2*sqrt3*zeta3
       + 122575/576*s^2*ls2*sqrt3*logm
       + 1744/3*s^2*ls2*sqrt3*logm^2
       + 291481/2880*s^2*ls2*sqrt3*log3
       - 731/4*s^2*ls2*sqrt3*log3*logm
       - 288*s^2*ls2*sqrt3*log3*logm^2
       - 2193/64*s^2*ls2*sqrt3*log3^2
       - 108*s^2*ls2*sqrt3*log3^2*logm
       - 27/2*s^2*ls2*sqrt3*log3^3
       - 9583/27*s^2*ls2^2
       - 3053/12*s^2*ls2^2*logm
       - 140*s^2*ls2^2*logm^2
       + 16813/432*s^2*pi*sqrt3*zeta3
       + 368/3*s^2*pi*sqrt3*logm*zeta3
       + 46*s^2*pi*sqrt3*log3*zeta3
       - 54*s^2*pi*ls4p*sqrt3
       - 343380606209/1433272320*s^2*pi^2
       - 2275/1024*s^2*pi^2*zeta5
       - 3530057/331776*s^2*pi^2*zeta3
       - 1/256*s^2*pi^2*zeta3^2
       + 524461/5184*s^2*pi^2*logm
       - 2525/324*s^2*pi^2*logm*zeta3
       + 260/81*s^2*pi^2*logm^2
       + 4891/540*s^2*pi^2*log2^2
       - 1294/405*s^2*pi^2*log2^3
       + 32/15*s^2*pi^2*log2^3*logm
       + 21*s^2*pi^2*ls3*sqrt3
       - 731/288*s^2*pi^2*ls2*sqrt3
       - 8*s^2*pi^2*ls2*sqrt3*logm
       - 3*s^2*pi^2*ls2*sqrt3*log3
       - 291481/51840*s^2*pi^3*sqrt3
       + 731/72*s^2*pi^3*sqrt3*logm
       + 16*s^2*pi^3*sqrt3*logm^2
       + 731/192*s^2*pi^3*sqrt3*log3
       + 12*s^2*pi^3*sqrt3*log3*logm
       + 9/4*s^2*pi^3*sqrt3*log3^2
       + 81318526919/1791590400*s^2*pi^4
       + 1681/15360*s^2*pi^4*zeta3
       + 899767/77760*s^2*pi^4*logm
       + 2231/810*s^2*pi^4*logm^2
       - 221489/32400*s^2*pi^4*log2
       + 53/15*s^2*pi^4*log2*logm
       + 16/27*s^2*pi^5*sqrt3
       + 31807879/34836480*s^2*pi^6
       - 1/51200*s^2*pi^8
       - 409093/1944*s^2*c4
       - 220/27*s^2*c4*logm
       + 223/135*s^2*c4*log2
       - 16/5*s^2*c4*log2*logm
       + 731/32*ls4*sqrt3
       + 72*ls4*sqrt3*logm
       + 27*ls4*sqrt3*log3
       - 731/16*ls4*s^2*sqrt3
       - 144*ls4*s^2*sqrt3*logm
       - 54*ls4*s^2*sqrt3*log3
       - 27/2*ls5*sqrt3
       + 27*ls5*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^3*ep^-2 * (
       - 3637/144
       - 7/72*T7p11ep0
       + 7/72*T7p10ep0
       + 7/24*T6p14ep0
       - 7/36*T6p13ep0
       - 1/3*T6p12ep0
       + 1/9*T6p11ep0
       + 3739/1296*zeta3
       + 3*ls3*sqrt3
       + 47/6*ls2*sqrt3
       - 3*ls2*sqrt3*log3
       - 1/8*ls2^2
       - 373/648*pi^2
       + 1/6*pi^3*sqrt3
       - 419/25920*pi^4
       + 3637/72*s^2
       + 7/36*s^2*T7p11ep0
       - 7/36*s^2*T7p10ep0
       - 7/12*s^2*T6p14ep0
       + 7/18*s^2*T6p13ep0
       + 2/3*s^2*T6p12ep0
       - 2/9*s^2*T6p11ep0
       - 3739/648*s^2*zeta3
       - 6*s^2*ls3*sqrt3
       - 47/3*s^2*ls2*sqrt3
       + 6*s^2*ls2*sqrt3*log3
       + 1/4*s^2*ls2^2
       + 373/324*s^2*pi^2
       - 1/3*s^2*pi^3*sqrt3
       + 419/12960*s^2*pi^4
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^3*ep^-1 * (
       + 2939147/36864
       + 1/4*T9p4ep0
       + 1/12*T9p3ep0
       + 4/9*T7p9ep0
       + 7/18*T7p8ep0
       - 7/48*T7p7ep0
       + 5/12*T7p5ep0
       - 2/9*T7p16ep0
       + 1/72*T7p14ep1
       - 7/72*T7p11ep1
       + 53/432*T7p11ep0
       + 7/72*T7p10ep1
       - 53/432*T7p10ep0
       - 23/27*T6p9ep0
       - 16/27*T6p18ep0
       + 9/16*T6p17ep0
       + 5/288*T6p16ep1
       + 7/24*T6p14ep1
       + 187/48*T6p14ep0
       - 7/36*T6p13ep1
       - 203/108*T6p13ep0
       - 1/3*T6p12ep1
       + 151/27*T6p12ep0
       + 1/9*T6p11ep1
       - 199/108*T6p11ep0
       + 287/108*T6p10ep0
       - 25/64*T5p8ep1
       + 2357/3456*T5p11ep0
       + 123631/2880*zeta5
       - 387/128*zeta3
       - 16*a5
       + 3637/18*logm
       + 7/9*logm*T7p11ep0
       - 7/9*logm*T7p10ep0
       - 7/3*logm*T6p14ep0
       + 14/9*logm*T6p13ep0
       + 8/3*logm*T6p12ep0
       - 8/9*logm*T6p11ep0
       - 3739/162*logm*zeta3
       - 16/5*log2*a4
       - 16/9*ls4pithird*sqrt3
       - 1499/96*ls3*sqrt3
       - 24*ls3*sqrt3*logm
       - 9*ls3*sqrt3*log3
       - 57397/4608*ls2*sqrt3
       - 188/3*ls2*sqrt3*logm
       + 1499/96*ls2*sqrt3*log3
       + 24*ls2*sqrt3*log3*logm
       + 9/2*ls2*sqrt3*log3^2
       + 813/32*ls2^2
       + ls2^2*logm
       - 46/9*pi*sqrt3*zeta3
       - 3239/4608*pi^2
       - 1841/2592*pi^2*zeta3
       + 373/81*pi^2*logm
       - 4/45*pi^2*log2^3
       + 1/3*pi^2*ls2*sqrt3
       - 1499/1728*pi^3*sqrt3
       - 4/3*pi^3*sqrt3*logm
       - 1/2*pi^3*sqrt3*log3
       - 32911/207360*pi^4
       + 419/3240*pi^4*logm
       - 53/360*pi^4*log2
       - 7/54*c4
       + 2/15*c4*log2
       - 2939147/18432*s^2
       - 1/2*s^2*T9p4ep0
       - 1/6*s^2*T9p3ep0
       - 8/9*s^2*T7p9ep0
       - 7/9*s^2*T7p8ep0
       + 7/24*s^2*T7p7ep0
       - 5/6*s^2*T7p5ep0
       + 4/9*s^2*T7p16ep0
       - 1/36*s^2*T7p14ep1
       + 7/36*s^2*T7p11ep1
       - 53/216*s^2*T7p11ep0
       - 7/36*s^2*T7p10ep1
       + 53/216*s^2*T7p10ep0
       + 46/27*s^2*T6p9ep0
       + 32/27*s^2*T6p18ep0
       - 9/8*s^2*T6p17ep0
       - 5/144*s^2*T6p16ep1
       - 7/12*s^2*T6p14ep1
       - 187/24*s^2*T6p14ep0
       + 7/18*s^2*T6p13ep1
       + 203/54*s^2*T6p13ep0
       + 2/3*s^2*T6p12ep1
       - 302/27*s^2*T6p12ep0
       - 2/9*s^2*T6p11ep1
       + 199/54*s^2*T6p11ep0
       - 287/54*s^2*T6p10ep0
       + 25/32*s^2*T5p8ep1
       - 2357/1728*s^2*T5p11ep0
       - 123631/1440*s^2*zeta5
       + 387/64*s^2*zeta3
       + 32*s^2*a5
       - 3637/9*s^2*logm
       - 14/9*s^2*logm*T7p11ep0
       + 14/9*s^2*logm*T7p10ep0
       + 14/3*s^2*logm*T6p14ep0
       - 28/9*s^2*logm*T6p13ep0
       - 16/3*s^2*logm*T6p12ep0
       + 16/9*s^2*logm*T6p11ep0
       + 3739/81*s^2*logm*zeta3
       + 32/5*s^2*log2*a4
       + 32/9*s^2*ls4pithird*sqrt3
       + 1499/48*s^2*ls3*sqrt3
       + 48*s^2*ls3*sqrt3*logm
       + 18*s^2*ls3*sqrt3*log3
       + 57397/2304*s^2*ls2*sqrt3
       + 376/3*s^2*ls2*sqrt3*logm
       - 1499/48*s^2*ls2*sqrt3*log3
       - 48*s^2*ls2*sqrt3*log3*logm
       - 9*s^2*ls2*sqrt3*log3^2
       - 813/16*s^2*ls2^2
       - 2*s^2*ls2^2*logm
       + 92/9*s^2*pi*sqrt3*zeta3
       + 3239/2304*s^2*pi^2
       + 1841/1296*s^2*pi^2*zeta3
       - 746/81*s^2*pi^2*logm
       + 8/45*s^2*pi^2*log2^3
       - 2/3*s^2*pi^2*ls2*sqrt3
       + 1499/864*s^2*pi^3*sqrt3
       + 8/3*s^2*pi^3*sqrt3*logm
       + s^2*pi^3*sqrt3*log3
       + 32911/103680*s^2*pi^4
       - 419/1620*s^2*pi^4*logm
       + 53/180*s^2*pi^4*log2
       + 7/27*s^2*c4
       - 4/15*s^2*c4*log2
       + 6*ls4*sqrt3
       - 12*ls4*s^2*sqrt3
   )

    + (MZ/mt)^2*(alphas/pi)^3*cf^3 * (
       + 2804253070603/1146617856
       - 23/36*T9p7ep0
       + 1/18*T9p6ep0
       + 2/9*T9p5ep0
       + 1/4*T9p4ep1
       + 29/24*T9p4ep0
       + 1/12*T9p3ep1
       + 193/216*T9p3ep0
       + 13/36*T8p7ep0
       - 2/9*T8p6ep0
       - 1/3*T8p4ep0
       - 1/12*T8p3ep0
       + 1/36*T8p2ep0
       - 1/12*T8p10ep0
       + 4/9*T7p9ep1
       - 53/27*T7p9ep0
       + 7/18*T7p8ep1
       - 35/36*T7p8ep0
       - 7/48*T7p7ep1
       - 71/96*T7p7ep0
       + 1/12*T7p6ep1
       + 5/12*T7p5ep1
       + 53/216*T7p5ep0
       - 2/9*T7p16ep1
       + 5/36*T7p16ep0
       - 5/12*T7p15ep1
       + 1/72*T7p14ep2
       + 49/144*T7p14ep1
       - 7/72*T7p11ep2
       + 53/432*T7p11ep1
       + 247/192*T7p11ep0
       + 7/72*T7p10ep2
       - 53/432*T7p10ep1
       + 379/576*T7p10ep0
       - 23/27*T6p9ep1
       + 8747/5184*T6p9ep0
       + 1/8*T6p19ep2
       - 16/27*T6p18ep1
       + 1607/864*T6p18ep0
       + 9/16*T6p17ep1
       + 10079/2592*T6p17ep0
       + 5/288*T6p16ep2
       + 743/864*T6p16ep1
       - 4/9*T6p15ep2
       + 7/24*T6p14ep2
       + 187/48*T6p14ep1
       - 1553/192*T6p14ep0
       - 7/36*T6p13ep2
       - 203/108*T6p13ep1
       + 1265/144*T6p13ep0
       - 1/3*T6p12ep2
       + 151/27*T6p12ep1
       - 75823/6480*T6p12ep0
       + 1/9*T6p11ep2
       - 199/108*T6p11ep1
       + 3299/648*T6p11ep0
       + 287/108*T6p10ep1
       - 8377/1296*T6p10ep0
       - 25/64*T5p8ep2
       + 1225/1728*T5p8ep1
       + 2357/3456*T5p11ep1
       + 74371/20736*T5p11ep0
       + 1/12*T4LX2ep1
       + 11/144*T4LVB7ep1
       + 71/144*T4LVB6ep1
       + 133/1296*T4LT4ep2
       + 3/128*T4LT3ep3
       + 1/4*T4LT2ep2
       + 9/2048*T4LBB2ep4
       - 348399/7168*zeta7
       + 408299141/1658880*zeta5
       - 155555386861/59719680*zeta3
       - 3/640*zeta3*zeta5
       - 9730559/746496*zeta3^2
       - 55832/135*a5
       - 39901/810*a4
       + 23/32*logMZ
       - 2961755/4608*logm
       - 2*logm*T9p4ep0
       - 2/3*logm*T9p3ep0
       - 32/9*logm*T7p9ep0
       - 28/9*logm*T7p8ep0
       + 7/6*logm*T7p7ep0
       - 10/3*logm*T7p5ep0
       + 16/9*logm*T7p16ep0
       - 1/9*logm*T7p14ep1
       + 7/9*logm*T7p11ep1
       - 53/54*logm*T7p11ep0
       - 7/9*logm*T7p10ep1
       + 53/54*logm*T7p10ep0
       + 184/27*logm*T6p9ep0
       + 128/27*logm*T6p18ep0
       - 9/2*logm*T6p17ep0
       - 5/36*logm*T6p16ep1
       - 7/3*logm*T6p14ep1
       - 187/6*logm*T6p14ep0
       + 14/9*logm*T6p13ep1
       + 406/27*logm*T6p13ep0
       + 8/3*logm*T6p12ep1
       - 1208/27*logm*T6p12ep0
       - 8/9*logm*T6p11ep1
       + 398/27*logm*T6p11ep0
       - 574/27*logm*T6p10ep0
       + 25/8*logm*T5p8ep1
       - 2357/432*logm*T5p11ep0
       - 123631/360*logm*zeta5
       + 387/16*logm*zeta3
       + 128*logm*a5
       - 7274/9*logm^2
       - 28/9*logm^2*T7p11ep0
       + 28/9*logm^2*T7p10ep0
       + 28/3*logm^2*T6p14ep0
       - 56/9*logm^2*T6p13ep0
       - 32/3*logm^2*T6p12ep0
       + 32/9*logm^2*T6p11ep0
       + 7478/81*logm^2*zeta3
       - 1208/15*log2*a4
       + 128/5*log2*logm*a4
       - 39901/19440*log2^4
       + 184/2025*log2^5
       - 98/9*ls5pithird*sqrt3
       + 1499/162*ls4pithird*sqrt3
       + 128/9*ls4pithird*sqrt3*logm
       + 16/3*ls4pithird*sqrt3*log3
       + 27/2*ls5p*sqrt3
       - 260951/2880*ls3*sqrt3
       + 1499/12*ls3*sqrt3*logm
       + 96*ls3*sqrt3*logm^2
       + 1499/32*ls3*sqrt3*log3
       + 72*ls3*sqrt3*log3*logm
       + 27/2*ls3*sqrt3*log3^2
       - 360931/3072*ls2*sqrt3
       - 4/3*ls2*sqrt3*zeta3
       + 57397/576*ls2*sqrt3*logm
       + 752/3*ls2*sqrt3*logm^2
       + 260951/2880*ls2*sqrt3*log3
       - 1499/12*ls2*sqrt3*log3*logm
       - 96*ls2*sqrt3*log3*logm^2
       - 1499/64*ls2*sqrt3*log3^2
       - 36*ls2*sqrt3*log3^2*logm
       - 9/2*ls2*sqrt3*log3^3
       - 2657/18*ls2^2
       - 813/4*ls2^2*logm
       - 4*ls2^2*logm^2
       + 34477/1296*pi*sqrt3*zeta3
       + 368/9*pi*sqrt3*logm*zeta3
       + 46/3*pi*sqrt3*log3*zeta3
       - 18*pi*ls4p*sqrt3
       - 50563206713/477757440*pi^2
       - 2275/3072*pi^2*zeta5
       - 1508681/995328*pi^2*zeta3
       - 1/768*pi^2*zeta3^2
       + 3239/576*pi^2*logm
       + 1841/324*pi^2*logm*zeta3
       - 1492/81*pi^2*logm^2
       + 39901/19440*pi^2*log2^2
       - 2902/1215*pi^2*log2^3
       + 32/45*pi^2*log2^3*logm
       + 7*pi^2*ls3*sqrt3
       - 1499/864*pi^2*ls2*sqrt3
       - 8/3*pi^2*ls2*sqrt3*logm
       - pi^2*ls2*sqrt3*log3
       - 260951/51840*pi^3*sqrt3
       + 1499/216*pi^3*sqrt3*logm
       + 16/3*pi^3*sqrt3*logm^2
       + 1499/576*pi^3*sqrt3*log3
       + 4*pi^3*sqrt3*log3*logm
       + 3/4*pi^3*sqrt3*log3^2
       + 42764519149/1791590400*pi^4
       + 1681/46080*pi^4*zeta3
       + 32911/25920*pi^4*logm
       - 419/810*pi^4*logm^2
       - 586787/97200*pi^4*log2
       + 53/45*pi^4*log2*logm
       + 16/81*pi^5*sqrt3
       + 46425749/313528320*pi^6
       - 1/153600*pi^8
       - 215399/1944*c4
       + 28/27*c4*logm
       + 151/45*c4*log2
       - 16/15*c4*log2*logm
       - 14027171260727/2866544640*s^2
       + 23/18*s^2*T9p7ep0
       - 1/9*s^2*T9p6ep0
       - 4/9*s^2*T9p5ep0
       - 1/2*s^2*T9p4ep1
       - 29/12*s^2*T9p4ep0
       - 1/6*s^2*T9p3ep1
       - 193/108*s^2*T9p3ep0
       - 13/18*s^2*T8p7ep0
       + 4/9*s^2*T8p6ep0
       + 2/3*s^2*T8p4ep0
       + 1/6*s^2*T8p3ep0
       - 1/18*s^2*T8p2ep0
       + 1/6*s^2*T8p10ep0
       - 8/9*s^2*T7p9ep1
       + 106/27*s^2*T7p9ep0
       - 7/9*s^2*T7p8ep1
       + 35/18*s^2*T7p8ep0
       + 7/24*s^2*T7p7ep1
       + 71/48*s^2*T7p7ep0
       - 1/6*s^2*T7p6ep1
       - 5/6*s^2*T7p5ep1
       - 53/108*s^2*T7p5ep0
       + 4/9*s^2*T7p16ep1
       - 5/18*s^2*T7p16ep0
       + 5/6*s^2*T7p15ep1
       - 1/36*s^2*T7p14ep2
       - 49/72*s^2*T7p14ep1
       + 7/36*s^2*T7p11ep2
       - 53/216*s^2*T7p11ep1
       - 247/96*s^2*T7p11ep0
       - 7/36*s^2*T7p10ep2
       + 53/216*s^2*T7p10ep1
       - 379/288*s^2*T7p10ep0
       + 46/27*s^2*T6p9ep1
       - 8747/2592*s^2*T6p9ep0
       - 1/4*s^2*T6p19ep2
       + 32/27*s^2*T6p18ep1
       - 1607/432*s^2*T6p18ep0
       - 9/8*s^2*T6p17ep1
       - 10079/1296*s^2*T6p17ep0
       - 5/144*s^2*T6p16ep2
       - 743/432*s^2*T6p16ep1
       + 8/9*s^2*T6p15ep2
       - 7/12*s^2*T6p14ep2
       - 187/24*s^2*T6p14ep1
       + 1553/96*s^2*T6p14ep0
       + 7/18*s^2*T6p13ep2
       + 203/54*s^2*T6p13ep1
       - 1265/72*s^2*T6p13ep0
       + 2/3*s^2*T6p12ep2
       - 302/27*s^2*T6p12ep1
       + 75823/3240*s^2*T6p12ep0
       - 2/9*s^2*T6p11ep2
       + 199/54*s^2*T6p11ep1
       - 3299/324*s^2*T6p11ep0
       - 287/54*s^2*T6p10ep1
       + 8377/648*s^2*T6p10ep0
       + 25/32*s^2*T5p8ep2
       - 1225/864*s^2*T5p8ep1
       - 2357/1728*s^2*T5p11ep1
       - 74371/10368*s^2*T5p11ep0
       - 1/6*s^2*T4LX2ep1
       - 11/72*s^2*T4LVB7ep1
       - 71/72*s^2*T4LVB6ep1
       - 133/648*s^2*T4LT4ep2
       - 3/64*s^2*T4LT3ep3
       - 1/2*s^2*T4LT2ep2
       - 9/1024*s^2*T4LBB2ep4
       + 919757/10752*s^2*zeta7
       - 477032837/829440*s^2*zeta5
       + 157823649517/29859840*s^2*zeta3
       + 3/320*s^2*zeta3*zeta5
       + 9730559/373248*s^2*zeta3^2
       + 40336/45*s^2*a5
       + 30704/135*s^2*a4
       - 23/24*s^2*logMZ
       + 2954219/2304*s^2*logm
       + 4*s^2*logm*T9p4ep0
       + 4/3*s^2*logm*T9p3ep0
       + 64/9*s^2*logm*T7p9ep0
       + 56/9*s^2*logm*T7p8ep0
       - 7/3*s^2*logm*T7p7ep0
       + 20/3*s^2*logm*T7p5ep0
       - 32/9*s^2*logm*T7p16ep0
       + 2/9*s^2*logm*T7p14ep1
       - 14/9*s^2*logm*T7p11ep1
       + 53/27*s^2*logm*T7p11ep0
       + 14/9*s^2*logm*T7p10ep1
       - 53/27*s^2*logm*T7p10ep0
       - 368/27*s^2*logm*T6p9ep0
       - 256/27*s^2*logm*T6p18ep0
       + 9*s^2*logm*T6p17ep0
       + 5/18*s^2*logm*T6p16ep1
       + 14/3*s^2*logm*T6p14ep1
       + 187/3*s^2*logm*T6p14ep0
       - 28/9*s^2*logm*T6p13ep1
       - 812/27*s^2*logm*T6p13ep0
       - 16/3*s^2*logm*T6p12ep1
       + 2416/27*s^2*logm*T6p12ep0
       + 16/9*s^2*logm*T6p11ep1
       - 796/27*s^2*logm*T6p11ep0
       + 1148/27*s^2*logm*T6p10ep0
       - 25/4*s^2*logm*T5p8ep1
       + 2357/216*s^2*logm*T5p11ep0
       + 123631/180*s^2*logm*zeta5
       - 387/8*s^2*logm*zeta3
       - 256*s^2*logm*a5
       + 14548/9*s^2*logm^2
       + 56/9*s^2*logm^2*T7p11ep0
       - 56/9*s^2*logm^2*T7p10ep0
       - 56/3*s^2*logm^2*T6p14ep0
       + 112/9*s^2*logm^2*T6p13ep0
       + 64/3*s^2*logm^2*T6p12ep0
       - 64/9*s^2*logm^2*T6p11ep0
       - 14956/81*s^2*logm^2*zeta3
       + 2416/15*s^2*log2*a4
       - 256/5*s^2*log2*logm*a4
       + 3838/405*s^2*log2^4
       - 512/675*s^2*log2^5
       + 196/9*s^2*ls5pithird*sqrt3
       - 1499/81*s^2*ls4pithird*sqrt3
       - 256/9*s^2*ls4pithird*sqrt3*logm
       - 32/3*s^2*ls4pithird*sqrt3*log3
       - 27*s^2*ls5p*sqrt3
       + 260951/1440*s^2*ls3*sqrt3
       - 1499/6*s^2*ls3*sqrt3*logm
       - 192*s^2*ls3*sqrt3*logm^2
       - 1499/16*s^2*ls3*sqrt3*log3
       - 144*s^2*ls3*sqrt3*log3*logm
       - 27*s^2*ls3*sqrt3*log3^2
       + 360931/1536*s^2*ls2*sqrt3
       + 8/3*s^2*ls2*sqrt3*zeta3
       - 57397/288*s^2*ls2*sqrt3*logm
       - 1504/3*s^2*ls2*sqrt3*logm^2
       - 260951/1440*s^2*ls2*sqrt3*log3
       + 1499/6*s^2*ls2*sqrt3*log3*logm
       + 192*s^2*ls2*sqrt3*log3*logm^2
       + 1499/32*s^2*ls2*sqrt3*log3^2
       + 72*s^2*ls2*sqrt3*log3^2*logm
       + 9*s^2*ls2*sqrt3*log3^3
       + 2657/9*s^2*ls2^2
       + 813/2*s^2*ls2^2*logm
       + 8*s^2*ls2^2*logm^2
       - 34477/648*s^2*pi*sqrt3*zeta3
       - 736/9*s^2*pi*sqrt3*logm*zeta3
       - 92/3*s^2*pi*sqrt3*log3*zeta3
       + 36*s^2*pi*ls4p*sqrt3
       + 50563206713/238878720*s^2*pi^2
       + 2275/1536*s^2*pi^2*zeta5
       + 1508681/497664*s^2*pi^2*zeta3
       + 1/384*s^2*pi^2*zeta3^2
       - 3239/288*s^2*pi^2*logm
       - 1841/162*s^2*pi^2*logm*zeta3
       + 2984/81*s^2*pi^2*logm^2
       - 3838/405*s^2*pi^2*log2^2
       + 2324/405*s^2*pi^2*log2^3
       - 64/45*s^2*pi^2*log2^3*logm
       - 14*s^2*pi^2*ls3*sqrt3
       + 1499/432*s^2*pi^2*ls2*sqrt3
       + 16/3*s^2*pi^2*ls2*sqrt3*logm
       + 2*s^2*pi^2*ls2*sqrt3*log3
       + 260951/25920*s^2*pi^3*sqrt3
       - 1499/108*s^2*pi^3*sqrt3*logm
       - 32/3*s^2*pi^3*sqrt3*logm^2
       - 1499/288*s^2*pi^3*sqrt3*log3
       - 8*s^2*pi^3*sqrt3*log3*logm
       - 3/2*s^2*pi^3*sqrt3*log3^2
       - 44004784621/895795200*s^2*pi^4
       - 1681/23040*s^2*pi^4*zeta3
       - 32911/12960*s^2*pi^4*logm
       + 419/405*s^2*pi^4*logm^2
       + 208763/16200*s^2*pi^4*log2
       - 106/45*s^2*pi^4*log2*logm
       - 32/81*s^2*pi^5*sqrt3
       - 46425749/156764160*s^2*pi^6
       + 1/76800*s^2*pi^8
       + 215399/972*s^2*c4
       - 56/27*s^2*c4*logm
       - 302/45*s^2*c4*log2
       + 32/15*s^2*c4*log2*logm
       - 1499/48*ls4*sqrt3
       - 48*ls4*sqrt3*logm
       - 18*ls4*sqrt3*log3
       + 1499/24*ls4*s^2*sqrt3
       + 96*ls4*s^2*sqrt3*logm
       + 36*ls4*s^2*sqrt3*log3
       + 9*ls5*sqrt3
       - 18*ls5*s^2*sqrt3
   )

    + (MZ/mt)^4 * (
       - 2/5
       + 103/90*s^2
       - s^4
   )

    + (MZ/mt)^4*alphas/pi*cf * (
       + 2069/3240
       - 6/5*logm
       - 1/12*pi^2
       - 40361/19440*s^2
       + 103/30*s^2*logm
       + 1/4*s^2*pi^2
       + 23/24*s^4
       - 3*s^4*logm
       - 1/6*s^4*pi^2
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*tf * (
       + 471631/4976640
       + 5215/221184*zeta3
       - 7/81*logMZ
       + 7/81*logm
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*tf*nl * (
       - 2095/15552
       - 1/3*zeta3
       + 3689/4860*logm
       - 2/5*logm^2
       + 17/1296*pi^2
       - 1/18*pi^2*logm
       + 87587/233280*s^2
       + s^2*zeta3
       - 68171/29160*s^2*logm
       + 103/90*s^2*logm^2
       - 17/432*s^2*pi^2
       + 1/6*s^2*pi^2*logm
       - 407/864*s^4
       - 2/3*s^4*zeta3
       + 53/36*s^4*logm
       - s^4*logm^2
       + 17/648*s^4*pi^2
       - 1/9*s^4*pi^2*logm
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*nh*tf * (
       - 669324529/373248000
       + 1612733/221184*zeta3
       - 88/675*logMZ
       + 4/135*logMZ^2
       + 21613/24300*logm
       - 8/135*logm*logMZ
       - 10/27*logm^2
       - 139/24*ls2*sqrt3
       - 1/135*pi^2
       - 1/18*pi^2*logm
       + 98630369/17496000*s^2
       - 14171/648*s^2*zeta3
       + 352/2025*s^2*logMZ
       - 16/405*s^2*logMZ^2
       - 366199/145800*s^2*logm
       + 32/405*s^2*logm*logMZ
       + 179/162*s^2*logm^2
       + 139/8*s^2*ls2*sqrt3
       + 4/405*s^2*pi^2
       + 1/6*s^2*pi^2*logm
       - 3239/864*s^4
       + 388/27*s^4*zeta3
       + 53/36*s^4*logm
       - s^4*logm^2
       - 139/12*s^4*ls2*sqrt3
       - 1/9*s^4*pi^2*logm
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf*ca * (
       + 6080861/4976640
       + 277859/368640*zeta3
       - 54187/19440*logm
       + 11/10*logm^2
       - 245/192*ls2*sqrt3
       + 27/16*ls2^2
       - 11941/62208*pi^2
       + 11/72*pi^2*logm
       + 3/320*pi^4
       - 68923/46080*s^2
       - 8057/1920*s^2*zeta3
       + 196697/23328*s^2*logm
       - 1133/360*s^2*logm^2
       + 245/64*s^2*ls2*sqrt3
       - 81/16*s^2*ls2^2
       + 11941/20736*s^2*pi^2
       - 11/24*s^2*pi^2*logm
       - 9/320*s^2*pi^4
       + 92141/41472*s^4
       + 769/432*s^4*zeta3
       - 835/144*s^4*logm
       + 11/4*s^4*logm^2
       - 245/96*s^4*ls2*sqrt3
       + 27/8*s^4*ls2^2
       - 11941/31104*s^4*pi^2
       + 11/36*s^4*pi^2*logm
       + 3/160*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^2*cf^2 * (
       + 607553/829440
       - 354659/184320*zeta3
       + 3851/1080*logm
       - 9/5*logm^2
       + 245/96*ls2*sqrt3
       - 27/8*ls2^2
       - 6059/155520*pi^2
       - 1/4*pi^2*logm
       + 1/288*pi^4
       + 4775057/622080*s^2
       - 61741/25920*s^2*zeta3
       - 8869/810*s^2*logm
       + 103/20*s^2*logm^2
       - 245/32*s^2*ls2*sqrt3
       + 81/8*s^2*ls2^2
       + 6059/51840*s^2*pi^2
       + 3/4*s^2*pi^2*logm
       - 1/96*s^2*pi^4
       - 42661/20736*s^4
       - 71/72*s^4*zeta3
       + 7*s^4*logm
       - 9/2*s^4*logm^2
       + 245/48*s^4*ls2*sqrt3
       - 27/4*s^4*ls2^2
       - 6059/77760*s^4*pi^2
       - 1/2*s^4*pi^2*logm
       + 1/144*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*d33FF/nc * (
       + 590053/320760
       - 2350471/427680*zeta3
       - 739/90*a4
       - 37/36*logMZ
       + 26/27*logMZ*zeta3
       + 37/36*logm
       - 26/27*logm*zeta3
       - 739/2160*log2^4
       + 739/2160*pi^2*log2^2
       + 1519/19440*pi^4
       - 7745473/1924560*s^2
       + 2267311/160380*s^2*zeta3
       + 2956/135*s^2*a4
       + 37/18*s^2*logMZ
       - 52/27*s^2*logMZ*zeta3
       - 37/18*s^2*logm
       + 52/27*s^2*logm*zeta3
       + 739/810*s^2*log2^4
       - 739/810*s^2*pi^2*log2^2
       - 511/2430*s^2*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*tf^2*nl * (
       + 19243621/89579520
       - 78071/3981312*zeta3
       - 745/20736*a4
       - 181/1944*logMZ
       + 1/81*logMZ^2
       + 819151/3732480*logm
       + 5215/165888*logm*zeta3
       - 34/243*logm*logMZ
       + 31/243*logm^2
       - 745/497664*log2^4
       - 1/324*pi^2
       + 745/497664*pi^2*log2^2
       + 7301/11943936*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 702739/4199040
       + 337/810*zeta3
       - 583/11664*logm
       - 4/9*logm*zeta3
       + 3689/7290*logm^2
       - 8/45*logm^3
       + 1199/38880*pi^2
       + 17/972*pi^2*logm
       - 1/27*pi^2*logm^2
       - 19/3240*pi^4
       + 5479751/12597120*s^2
       - 488/405*s^2*zeta3
       + 22697/174960*s^2*logm
       + 4/3*s^2*logm*zeta3
       - 68171/43740*s^2*logm^2
       + 206/405*s^2*logm^3
       - 1199/12960*s^2*pi^2
       - 17/324*s^2*pi^2*logm
       + 1/9*s^2*pi^2*logm^2
       + 19/1080*s^2*pi^4
       - 8953/15552*s^4
       + 80/81*s^4*zeta3
       - 197/648*s^4*logm
       - 8/9*s^4*logm*zeta3
       + 53/54*s^4*logm^2
       - 4/9*s^4*logm^3
       + 1199/19440*s^4*pi^2
       + 17/486*s^4*pi^2*logm
       - 2/27*s^4*pi^2*logm^2
       - 19/1620*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh*tf^2 * (
       - 107589743/408240000
       + 134051/2177280*zeta3
       - 4/27*a4
       + 56291/182250*logMZ
       - 7/54*logMZ*zeta3
       - 77/675*logMZ^2
       + 4/135*logMZ^3
       - 5676739/31104000*logm
       + 26719/165888*logm*zeta3
       + 686/6075*logm*logMZ
       - 4/45*logm*logMZ^2
       + 7/6075*logm^2
       + 4/45*logm^2*logMZ
       - 4/135*logm^3
       - 1/162*log2^4
       + 77/2700*pi^2
       - 1/45*pi^2*logMZ
       + 1/45*pi^2*logm
       + 1/162*pi^2*log2^2
       + 49/19440*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 2335415120873/33592320000
       - 47/27*T6p14ep0
       + 109/54*T6p13ep0
       - 29961461/3981312*zeta3
       - 3355/20736*a4
       + 6052/91125*logMZ
       - 28/405*logMZ^2
       + 16/1215*logMZ^3
       - 665620273/279936000*logm
       + 1539005/165888*logm*zeta3
       - 8/225*logm*logMZ
       + 20353/18225*logm^2
       - 16/405*logm^2*logMZ
       - 80/243*logm^3
       - 3355/497664*log2^4
       - 139/12*ls3*sqrt3
       - 120311/2160*ls2*sqrt3
       - 139/18*ls2*sqrt3*logm
       + 139/12*ls2*sqrt3*log3
       - 191527/116640*pi^2
       - 4/405*pi^2*logMZ
       + 17/972*pi^2*logm
       - 2/27*pi^2*logm^2
       + 3355/497664*pi^2*log2^2
       - 139/216*pi^3*sqrt3
       + 960623/11943936*pi^4
       - 163957685789/787320000*s^2
       + 47/9*s^2*T6p14ep0
       - 109/18*s^2*T6p13ep0
       + 260929/11664*s^2*zeta3
       + 116/243*s^2*a4
       - 24208/273375*s^2*logMZ
       + 112/1215*s^2*logMZ^2
       - 64/3645*s^2*logMZ^3
       + 48313939/6561000*s^2*logm
       - 13523/486*s^2*logm*zeta3
       + 32/675*s^2*logm*logMZ
       - 356119/109350*s^2*logm^2
       + 64/1215*s^2*logm^2*logMZ
       + 716/729*s^2*logm^3
       + 29/1458*s^2*log2^4
       + 139/4*s^2*ls3*sqrt3
       + 120311/720*s^2*ls2*sqrt3
       + 139/6*s^2*ls2*sqrt3*logm
       - 139/4*s^2*ls2*sqrt3*log3
       + 192647/38880*s^2*pi^2
       + 16/1215*s^2*pi^2*logMZ
       - 17/324*s^2*pi^2*logm
       + 2/9*s^2*pi^2*logm^2
       - 29/1458*s^2*pi^2*log2^2
       + 139/72*s^2*pi^3*sqrt3
       - 42191/174960*s^2*pi^4
       + 5384483/38880*s^4
       - 94/27*s^4*T6p14ep0
       + 109/27*s^4*T6p13ep0
       - 389/27*s^4*zeta3
       - 1613/324*s^4*logm
       + 1480/81*s^4*logm*zeta3
       + 53/27*s^4*logm^2
       - 8/9*s^4*logm^3
       - 139/6*s^4*ls3*sqrt3
       - 120311/1080*s^4*ls2*sqrt3
       - 139/9*s^4*ls2*sqrt3*logm
       + 139/6*s^4*ls2*sqrt3*log3
       - 193543/58320*s^4*pi^2
       + 17/486*s^4*pi^2*logm
       - 4/27*s^4*pi^2*logm^2
       - 139/108*s^4*pi^3*sqrt3
       + 151/972*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*nh^2*tf^2 * (
       - 155660191/5511240
       + 581/216*T6p9ep0
       - 115/27*T6p10ep0
       + 11477723/725760*zeta3
       - 23/729*logMZ
       - 624204529/279936000*logm
       + 1612733/165888*logm*zeta3
       - 352/2025*logm*logMZ
       + 16/405*logm*logMZ^2
       + 24781/36450*logm^2
       - 32/405*logm^2*logMZ
       - 56/405*logm^3
       - 823/24*ls3*sqrt3
       - 249161/2160*ls2*sqrt3
       - 139/18*ls2*sqrt3*logm
       + 823/24*ls2*sqrt3*log3
       - 109757/7776*pi^2
       - 4/405*pi^2*logm
       - 1/27*pi^2*logm^2
       - 823/432*pi^3*sqrt3
       + 3707/19440*pi^4
       + 3217572017/37791360*s^2
       - 581/72*s^2*T6p9ep0
       + 115/9*s^2*T6p10ep0
       - 2779859/58320*s^2*zeta3
       + 92/2187*s^2*logMZ
       + 93211619/13122000*s^2*logm
       - 14171/486*s^2*logm*zeta3
       + 1408/6075*s^2*logm*logMZ
       - 64/1215*s^2*logm*logMZ^2
       - 391543/218700*s^2*logm^2
       + 128/1215*s^2*logm^2*logMZ
       + 554/1215*s^2*logm^3
       + 823/8*s^2*ls3*sqrt3
       + 249161/720*s^2*ls2*sqrt3
       + 139/6*s^2*ls2*sqrt3*logm
       - 823/8*s^2*ls2*sqrt3*log3
       + 109757/2592*s^2*pi^2
       + 16/1215*s^2*pi^2*logm
       + 1/9*s^2*pi^2*logm^2
       + 823/144*s^2*pi^3*sqrt3
       - 3707/6480*s^2*pi^4
       - 4448089/77760*s^4
       + 581/108*s^4*T6p9ep0
       - 230/27*s^4*T6p10ep0
       + 62359/1944*s^4*zeta3
       - 3029/648*s^4*logm
       + 1552/81*s^4*logm*zeta3
       + 53/54*s^4*logm^2
       - 4/9*s^4*logm^3
       - 823/12*s^4*ls3*sqrt3
       - 249161/1080*s^4*ls2*sqrt3
       - 139/9*s^4*ls2*sqrt3*logm
       + 823/12*s^4*ls2*sqrt3*log3
       - 109757/3888*s^4*pi^2
       - 2/27*s^4*pi^2*logm^2
       - 823/216*s^4*pi^3*sqrt3
       + 3707/9720*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*tf * (
       - 43277893/48988800
       + 73522331/87091200*zeta3
       + 87479/103680*a4
       + 3983/15552*logMZ
       - 13/128*logMZ*zeta3
       - 11/324*logMZ^2
       - 9011621/14929920*logm
       + 10027/663552*logm*zeta3
       + 187/486*logm*logMZ
       - 341/972*logm^2
       + 87479/2488320*log2^4
       + 11/1296*pi^2
       - 87479/2488320*pi^2*log2^2
       - 2432321/298598400*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/48
       + 1/4*T6p14ep0
       - 1/6*T6p13ep0
       - 131/216*zeta3
       + 3/2*ls2*sqrt3
       + 9/8*ls2^2
       + 31/432*pi^2
       + 13/720*pi^4
       - 89/16*s^2
       - 3/4*s^2*T6p14ep0
       + 1/2*s^2*T6p13ep0
       + 131/72*s^2*zeta3
       - 9/2*s^2*ls2*sqrt3
       - 27/8*s^2*ls2^2
       - 31/144*s^2*pi^2
       - 13/240*s^2*pi^4
       + 89/24*s^4
       + 1/2*s^4*T6p14ep0
       - 1/3*s^4*T6p13ep0
       - 131/108*s^4*zeta3
       + 3*s^4*ls2*sqrt3
       + 9/4*s^4*ls2^2
       + 31/216*s^4*pi^2
       + 13/360*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*tf*nl * (
       + 652168513/26873856
       + 1/4*T6p14ep1
       - 1/216*T6p14ep0
       - 1/6*T6p13ep1
       + 227/432*T6p13ep0
       - 1/12*T3L61ep1
       - 1663/360*zeta5
       - 10175641/1105920*zeta3
       - 10693/34560*a4
       - 537443/46080*logm
       - 2*logm*T6p14ep0
       + 4/3*logm*T6p13ep0
       + 457799/55296*logm*zeta3
       - 54673/14580*logm^2
       + 44/45*logm^3
       - 10693/829440*log2^4
       - 245/96*ls3*sqrt3
       - 133501/17280*ls2*sqrt3
       - 1973/144*ls2*sqrt3*logm
       + 245/96*ls2*sqrt3*log3
       + 5/16*ls2^2
       - 27/4*ls2^2*logm
       - 48671/93312*pi^2
       - 95/324*pi^2*zeta3
       - 44209/46656*pi^2*logm
       + 11/54*pi^2*logm^2
       + 10693/829440*pi^2*log2^2
       - 245/1728*pi^3*sqrt3
       + 11014069/99532800*pi^4
       - 19/144*pi^4*logm
       - 32/243*c4
       - 3690673397/50388480*s^2
       - 3/4*s^2*T6p14ep1
       + 1/72*s^2*T6p14ep0
       + 1/2*s^2*T6p13ep1
       - 227/144*s^2*T6p13ep0
       + 1/4*s^2*T3L61ep1
       + 1663/120*s^2*zeta5
       + 655837/20736*s^2*zeta3
       + 4793/4860*s^2*a4
       + 106168313/2799360*s^2*logm
       + 6*s^2*logm*T6p14ep0
       - 4*s^2*logm*T6p13ep0
       - 39241/1440*s^2*logm*zeta3
       + 247957/21870*s^2*logm^2
       - 1133/405*s^2*logm^3
       + 4793/116640*s^2*log2^4
       + 245/32*s^2*ls3*sqrt3
       + 133501/5760*s^2*ls2*sqrt3
       + 1973/48*s^2*ls2*sqrt3*logm
       - 245/32*s^2*ls2*sqrt3*log3
       - 15/16*s^2*ls2^2
       + 81/4*s^2*ls2^2*logm
       + 48671/31104*s^2*pi^2
       + 95/108*s^2*pi^2*zeta3
       + 44209/15552*s^2*pi^2*logm
       - 11/18*s^2*pi^2*logm^2
       - 4793/116640*s^2*pi^2*log2^2
       + 245/576*s^2*pi^3*sqrt3
       - 5256917/13996800*s^2*pi^4
       + 19/48*s^2*pi^4*logm
       + 32/81*s^2*c4
       + 3081631/62208*s^4
       + 1/2*s^4*T6p14ep1
       - 1/108*s^4*T6p14ep0
       - 1/3*s^4*T6p13ep1
       + 227/216*s^4*T6p13ep0
       - 1/6*s^4*T3L61ep1
       - 1663/180*s^4*zeta5
       - 376031/19440*s^4*zeta3
       - 712015/31104*s^4*logm
       - 4*s^4*logm*T6p14ep0
       + 8/3*s^4*logm*T6p13ep0
       + 5677/324*s^4*logm*zeta3
       - 211/27*s^4*logm^2
       + 22/9*s^4*logm^3
       - 245/48*s^4*ls3*sqrt3
       - 133501/8640*s^4*ls2*sqrt3
       - 1973/72*s^4*ls2*sqrt3*logm
       + 245/48*s^4*ls2*sqrt3*log3
       + 5/8*s^4*ls2^2
       - 27/2*s^4*ls2^2*logm
       - 48671/46656*s^4*pi^2
       - 95/162*s^4*pi^2*zeta3
       - 44209/23328*s^4*pi^2*logm
       + 11/27*s^4*pi^2*logm^2
       - 245/864*s^4*pi^3*sqrt3
       + 8717/38880*s^4*pi^4
       - 19/72*s^4*pi^4*logm
       - 64/243*s^4*c4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 52082513/165888
       - 11/144*T7p8ep0
       - 11/288*T7p7ep0
       + 11/144*T7p5ep0
       - 1865/1296*T6p9ep0
       + 11/96*T6p17ep0
       - 11/144*T6p13ep0
       + 59/48*T6p12ep0
       - 59/144*T6p11ep0
       + 1829/324*T6p10ep0
       + 55/72*zeta5
       - 894239/15552*zeta3
       - 12365/576*ls3*sqrt3
       - 125567/3456*ls2*sqrt3
       + 12365/576*ls2*sqrt3*log3
       + 75/32*ls2^2
       + 1207927/373248*pi^2
       - 12365/10368*pi^3*sqrt3
       - 32857/233280*pi^4
       - 52082513/55296*s^2
       + 11/48*s^2*T7p8ep0
       + 11/96*s^2*T7p7ep0
       - 11/48*s^2*T7p5ep0
       + 1865/432*s^2*T6p9ep0
       - 11/32*s^2*T6p17ep0
       + 11/48*s^2*T6p13ep0
       - 59/16*s^2*T6p12ep0
       + 59/48*s^2*T6p11ep0
       - 1829/108*s^2*T6p10ep0
       - 55/24*s^2*zeta5
       + 894239/5184*s^2*zeta3
       + 12365/192*s^2*ls3*sqrt3
       + 125567/1152*s^2*ls2*sqrt3
       - 12365/192*s^2*ls2*sqrt3*log3
       - 225/32*s^2*ls2^2
       - 1207927/124416*s^2*pi^2
       + 12365/3456*s^2*pi^3*sqrt3
       + 32857/77760*s^2*pi^4
       + 52082513/82944*s^4
       - 11/72*s^4*T7p8ep0
       - 11/144*s^4*T7p7ep0
       + 11/72*s^4*T7p5ep0
       - 1865/648*s^4*T6p9ep0
       + 11/48*s^4*T6p17ep0
       - 11/72*s^4*T6p13ep0
       + 59/24*s^4*T6p12ep0
       - 59/72*s^4*T6p11ep0
       + 1829/162*s^4*T6p10ep0
       + 55/36*s^4*zeta5
       - 894239/7776*s^4*zeta3
       - 12365/288*s^4*ls3*sqrt3
       - 125567/1728*s^4*ls2*sqrt3
       + 12365/288*s^4*ls2*sqrt3*log3
       + 75/16*s^4*ls2^2
       + 1207927/186624*s^4*pi^2
       - 12365/5184*s^4*pi^3*sqrt3
       - 32857/116640*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca*nh*tf * (
       + 3120048466699501/7242504192000
       + 11/72*T8p5ep0
       + 179/432*T7p9ep0
       - 11/144*T7p8ep1
       + 67/576*T7p8ep0
       - 11/288*T7p7ep1
       + 19/128*T7p7ep0
       + 11/144*T7p5ep1
       - 181/576*T7p5ep0
       + 1/12*T7p16ep0
       + 307/288*T7p13ep0
       - 19/144*T7p12ep0
       - 1865/1296*T6p9ep1
       + 15277/2592*T6p9ep0
       + 4141/972*T6p18ep0
       + 11/96*T6p17ep1
       - 4265/10368*T6p17ep0
       - 97/162*T6p16ep1
       - 1619/432*T6p14ep0
       - 11/144*T6p13ep1
       + 99341/15552*T6p13ep0
       + 59/48*T6p12ep1
       - 1391303/181440*T6p12ep0
       - 59/144*T6p11ep1
       + 24163/15552*T6p11ep0
       + 1829/324*T6p10ep1
       - 15517/2592*T6p10ep0
       + 1451/2592*T5p8ep1
       + 117/32*T5p11ep0
       - 1/12*T3L61ep1
       + 170867/3888*zeta5
       - 161697031268579/965667225600*zeta3
       - 3200773/806400*a4
       + 716839/4374000*logMZ
       - 53/648*logMZ*zeta3
       + 7301/145800*logMZ^2
       - 22/1215*logMZ^3
       - 560456010373/223948800*logm
       + 11/18*logm*T7p8ep0
       + 11/36*logm*T7p7ep0
       - 11/18*logm*T7p5ep0
       + 1865/162*logm*T6p9ep0
       - 11/12*logm*T6p17ep0
       + 11/18*logm*T6p13ep0
       - 59/6*logm*T6p12ep0
       + 59/18*logm*T6p11ep0
       - 3658/81*logm*T6p10ep0
       - 55/9*logm*zeta5
       + 867032735/1990656*logm*zeta3
       + 27547/72900*logm*logMZ
       - 22/405*logm*logMZ^2
       - 24365/5832*logm^2
       + 22/135*logm^2*logMZ
       + 1078/1215*logm^3
       - 3200773/19353600*log2^4
       + 12365/972*ls4pithird*sqrt3
       - 10791581/80640*ls3*sqrt3
       + 12365/72*ls3*sqrt3*logm
       + 12365/192*ls3*sqrt3*log3
       - 13778759/41472*ls2*sqrt3
       + 67003/216*ls2*sqrt3*logm
       + 10791581/80640*ls2*sqrt3*log3
       - 12365/72*ls2*sqrt3*log3*logm
       - 12365/384*ls2*sqrt3*log3^2
       + 107557/3456*ls2^2
       - 33/2*ls2^2*logm
       + 284395/7776*pi*sqrt3*zeta3
       - 95424431/4147200*pi^2
       - 3511/17496*pi^2*zeta3
       + 11/810*pi^2*logMZ
       - 1528093/58320*pi^2*logm
       + 11/54*pi^2*logm^2
       + 3200773/19353600*pi^2*log2^2
       - 12365/5184*pi^2*ls2*sqrt3
       - 10791581/1451520*pi^3*sqrt3
       + 12365/1296*pi^3*sqrt3*logm
       + 12365/3456*pi^3*sqrt3*log3
       + 8904002533/12541132800*pi^4
       + 66443/58320*pi^4*logm
       - 158/243*c4
       - 520903063674211/402361344000*s^2
       - 11/24*s^2*T8p5ep0
       - 179/144*s^2*T7p9ep0
       + 11/48*s^2*T7p8ep1
       - 67/192*s^2*T7p8ep0
       + 11/96*s^2*T7p7ep1
       - 57/128*s^2*T7p7ep0
       - 11/48*s^2*T7p5ep1
       + 181/192*s^2*T7p5ep0
       - 1/4*s^2*T7p16ep0
       - 307/96*s^2*T7p13ep0
       + 19/48*s^2*T7p12ep0
       + 1865/432*s^2*T6p9ep1
       - 15277/864*s^2*T6p9ep0
       - 4141/324*s^2*T6p18ep0
       - 11/32*s^2*T6p17ep1
       + 4265/3456*s^2*T6p17ep0
       + 97/54*s^2*T6p16ep1
       + 1619/144*s^2*T6p14ep0
       + 11/48*s^2*T6p13ep1
       - 99341/5184*s^2*T6p13ep0
       - 59/16*s^2*T6p12ep1
       + 1391303/60480*s^2*T6p12ep0
       + 59/48*s^2*T6p11ep1
       - 24163/5184*s^2*T6p11ep0
       - 1829/108*s^2*T6p10ep1
       + 15517/864*s^2*T6p10ep0
       - 1451/864*s^2*T5p8ep1
       - 351/32*s^2*T5p11ep0
       + 1/4*s^2*T3L61ep1
       - 9563/72*s^2*zeta5
       + 1262943606889/2514758400*s^2*zeta3
       + 946/105*s^2*a4
       - 716839/3280500*s^2*logMZ
       + 53/486*s^2*logMZ*zeta3
       - 7301/109350*s^2*logMZ^2
       + 88/3645*s^2*logMZ^3
       + 52554042347/6998400*s^2*logm
       - 11/6*s^2*logm*T7p8ep0
       - 11/12*s^2*logm*T7p7ep0
       + 11/6*s^2*logm*T7p5ep0
       - 1865/54*s^2*logm*T6p9ep0
       + 11/4*s^2*logm*T6p17ep0
       - 11/6*s^2*logm*T6p13ep0
       + 59/2*s^2*logm*T6p12ep0
       - 59/6*s^2*logm*T6p11ep0
       + 3658/27*s^2*logm*T6p10ep0
       + 55/3*s^2*logm*zeta5
       - 50891987/38880*s^2*logm*zeta3
       - 27547/54675*s^2*logm*logMZ
       + 88/1215*s^2*logm*logMZ^2
       + 43406/3645*s^2*logm^2
       - 88/405*s^2*logm^2*logMZ
       - 9757/3645*s^2*logm^3
       + 473/1260*s^2*log2^4
       - 12365/324*s^2*ls4pithird*sqrt3
       + 10791581/26880*s^2*ls3*sqrt3
       - 12365/24*s^2*ls3*sqrt3*logm
       - 12365/64*s^2*ls3*sqrt3*log3
       + 13778759/13824*s^2*ls2*sqrt3
       - 67003/72*s^2*ls2*sqrt3*logm
       - 10791581/26880*s^2*ls2*sqrt3*log3
       + 12365/24*s^2*ls2*sqrt3*log3*logm
       + 12365/128*s^2*ls2*sqrt3*log3^2
       - 107557/1152*s^2*ls2^2
       + 99/2*s^2*ls2^2*logm
       - 284395/2592*s^2*pi*sqrt3*zeta3
       + 7727042591/111974400*s^2*pi^2
       + 3511/5832*s^2*pi^2*zeta3
       - 22/1215*s^2*pi^2*logMZ
       + 169837/2160*s^2*pi^2*logm
       - 11/18*s^2*pi^2*logm^2
       - 473/1260*s^2*pi^2*log2^2
       + 12365/1728*s^2*pi^2*ls2*sqrt3
       + 10791581/483840*s^2*pi^3*sqrt3
       - 12365/432*s^2*pi^3*sqrt3*logm
       - 12365/1152*s^2*pi^3*sqrt3*log3
       - 4265507/2041200*s^2*pi^4
       - 66443/19440*s^2*pi^4*logm
       + 158/81*s^2*c4
       + 162603404305/188116992*s^4
       + 11/36*s^4*T8p5ep0
       + 179/216*s^4*T7p9ep0
       - 11/72*s^4*T7p8ep1
       + 67/288*s^4*T7p8ep0
       - 11/144*s^4*T7p7ep1
       + 19/64*s^4*T7p7ep0
       + 11/72*s^4*T7p5ep1
       - 181/288*s^4*T7p5ep0
       + 1/6*s^4*T7p16ep0
       + 307/144*s^4*T7p13ep0
       - 19/72*s^4*T7p12ep0
       - 1865/648*s^4*T6p9ep1
       + 15277/1296*s^4*T6p9ep0
       + 4141/486*s^4*T6p18ep0
       + 11/48*s^4*T6p17ep1
       - 4265/5184*s^4*T6p17ep0
       - 97/81*s^4*T6p16ep1
       - 1619/216*s^4*T6p14ep0
       - 11/72*s^4*T6p13ep1
       + 99341/7776*s^4*T6p13ep0
       + 59/24*s^4*T6p12ep1
       - 1391303/90720*s^4*T6p12ep0
       - 59/72*s^4*T6p11ep1
       + 24163/7776*s^4*T6p11ep0
       + 1829/162*s^4*T6p10ep1
       - 15517/1296*s^4*T6p10ep0
       + 1451/1296*s^4*T5p8ep1
       + 117/16*s^4*T5p11ep0
       - 1/6*s^4*T3L61ep1
       + 85555/972*s^4*zeta5
       - 3241241413/9797760*s^4*zeta3
       - 77831489/15552*s^4*logm
       + 11/9*s^4*logm*T7p8ep0
       + 11/18*s^4*logm*T7p7ep0
       - 11/9*s^4*logm*T7p5ep0
       + 1865/81*s^4*logm*T6p9ep0
       - 11/6*s^4*logm*T6p17ep0
       + 11/9*s^4*logm*T6p13ep0
       - 59/3*s^4*logm*T6p12ep0
       + 59/9*s^4*logm*T6p11ep0
       - 7316/81*s^4*logm*T6p10ep0
       - 110/9*s^4*logm*zeta5
       + 424123/486*s^4*logm*zeta3
       - 211/27*s^4*logm^2
       + 22/9*s^4*logm^3
       + 12365/486*s^4*ls4pithird*sqrt3
       - 10791581/40320*s^4*ls3*sqrt3
       + 12365/36*s^4*ls3*sqrt3*logm
       + 12365/96*s^4*ls3*sqrt3*log3
       - 13778759/20736*s^4*ls2*sqrt3
       + 67003/108*s^4*ls2*sqrt3*logm
       + 10791581/40320*s^4*ls2*sqrt3*log3
       - 12365/36*s^4*ls2*sqrt3*log3*logm
       - 12365/192*s^4*ls2*sqrt3*log3^2
       + 107557/1728*s^4*ls2^2
       - 33*s^4*ls2^2*logm
       + 284395/3888*s^4*pi*sqrt3*zeta3
       - 171670523/3732480*s^4*pi^2
       - 3511/8748*s^4*pi^2*zeta3
       - 305777/5832*s^4*pi^2*logm
       + 11/27*s^4*pi^2*logm^2
       - 12365/2592*s^4*pi^2*ls2*sqrt3
       - 10791581/725760*s^4*pi^3*sqrt3
       + 12365/648*s^4*pi^3*sqrt3*logm
       + 12365/1728*s^4*pi^3*sqrt3*log3
       + 1016819/765450*s^4*pi^4
       + 66443/29160*s^4*pi^4*logm
       - 316/243*s^4*c4
       - 12365/288*ls4*sqrt3
       + 12365/96*ls4*s^2*sqrt3
       - 12365/144*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/128
       + 3/32*T7p11ep0
       - 3/32*T7p10ep0
       - 9/32*T6p14ep0
       + 3/16*T6p13ep0
       - 3/32*T6p12ep0
       + 1/32*T6p11ep0
       - 127/36*zeta3
       + 27/32*ls3*sqrt3
       + 3/4*ls2*sqrt3
       - 27/32*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 43/128*pi^2
       + 3/64*pi^3*sqrt3
       + 37/1152*pi^4
       - 2829/128*s^2
       - 9/32*s^2*T7p11ep0
       + 9/32*s^2*T7p10ep0
       + 27/32*s^2*T6p14ep0
       - 9/16*s^2*T6p13ep0
       + 9/32*s^2*T6p12ep0
       - 3/32*s^2*T6p11ep0
       + 127/12*s^2*zeta3
       - 81/32*s^2*ls3*sqrt3
       - 9/4*s^2*ls2*sqrt3
       + 81/32*s^2*ls2*sqrt3*log3
       + 27/8*s^2*ls2^2
       - 129/128*s^2*pi^2
       - 9/64*s^2*pi^3*sqrt3
       - 37/384*s^2*pi^4
       + 943/64*s^4
       + 3/16*s^4*T7p11ep0
       - 3/16*s^4*T7p10ep0
       - 9/16*s^4*T6p14ep0
       + 3/8*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep0
       - 127/18*s^4*zeta3
       + 27/16*s^4*ls3*sqrt3
       + 3/2*s^4*ls2*sqrt3
       - 27/16*s^4*ls2*sqrt3*log3
       - 9/4*s^4*ls2^2
       + 43/64*s^4*pi^2
       + 3/32*s^4*pi^3*sqrt3
       + 37/576*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 10140661/442368
       + 1/16*T8p10ep0
       + 1/16*T7p9ep0
       - 7/96*T7p8ep0
       - 5/96*T7p7ep0
       + 19/96*T7p5ep0
       + 5/64*T7p14ep1
       + 3/32*T7p11ep1
       - 2921/6912*T7p11ep0
       - 3/32*T7p10ep1
       + 2921/6912*T7p10ep0
       - 3953/10368*T6p9ep0
       - 1/12*T6p18ep0
       + 1/4*T6p17ep0
       - 9/32*T6p14ep1
       + 7/256*T6p14ep0
       + 3/16*T6p13ep1
       - 61/128*T6p13ep0
       - 3/32*T6p12ep1
       - 29/1152*T6p12ep0
       + 1/32*T6p11ep1
       + 5/3456*T6p11ep0
       + 281/162*T6p10ep0
       - 29/128*T5p8ep1
       + 263/768*T5p11ep0
       - 16561/1920*zeta5
       + 219955/124416*zeta3
       - 943/16*logm
       - 3/4*logm*T7p11ep0
       + 3/4*logm*T7p10ep0
       + 9/4*logm*T6p14ep0
       - 3/2*logm*T6p13ep0
       + 3/4*logm*T6p12ep0
       - 1/4*logm*T6p11ep0
       + 254/9*logm*zeta3
       - 1/2*ls4pithird*sqrt3
       + 1909/288*ls3*sqrt3
       - 27/4*ls3*sqrt3*logm
       - 81/32*ls3*sqrt3*log3
       + 326419/27648*ls2*sqrt3
       - 6*ls2*sqrt3*logm
       - 1909/288*ls2*sqrt3*log3
       + 27/4*ls2*sqrt3*log3*logm
       + 81/64*ls2*sqrt3*log3^2
       - 951/256*ls2^2
       + 9*ls2^2*logm
       - 23/16*pi*sqrt3*zeta3
       - 9221633/2985984*pi^2
       + 83/288*pi^2*zeta3
       - 43/16*pi^2*logm
       + 3/32*pi^2*ls2*sqrt3
       + 1909/5184*pi^3*sqrt3
       - 3/8*pi^3*sqrt3*logm
       - 9/64*pi^3*sqrt3*log3
       - 986203/7464960*pi^4
       - 37/144*pi^4*logm
       + 10140661/147456*s^2
       - 3/16*s^2*T8p10ep0
       - 3/16*s^2*T7p9ep0
       + 7/32*s^2*T7p8ep0
       + 5/32*s^2*T7p7ep0
       - 19/32*s^2*T7p5ep0
       - 15/64*s^2*T7p14ep1
       - 9/32*s^2*T7p11ep1
       + 2921/2304*s^2*T7p11ep0
       + 9/32*s^2*T7p10ep1
       - 2921/2304*s^2*T7p10ep0
       + 3953/3456*s^2*T6p9ep0
       + 1/4*s^2*T6p18ep0
       - 3/4*s^2*T6p17ep0
       + 27/32*s^2*T6p14ep1
       - 21/256*s^2*T6p14ep0
       - 9/16*s^2*T6p13ep1
       + 183/128*s^2*T6p13ep0
       + 9/32*s^2*T6p12ep1
       + 29/384*s^2*T6p12ep0
       - 3/32*s^2*T6p11ep1
       - 5/1152*s^2*T6p11ep0
       - 281/54*s^2*T6p10ep0
       + 87/128*s^2*T5p8ep1
       - 263/256*s^2*T5p11ep0
       + 16561/640*s^2*zeta5
       - 219955/41472*s^2*zeta3
       + 2829/16*s^2*logm
       + 9/4*s^2*logm*T7p11ep0
       - 9/4*s^2*logm*T7p10ep0
       - 27/4*s^2*logm*T6p14ep0
       + 9/2*s^2*logm*T6p13ep0
       - 9/4*s^2*logm*T6p12ep0
       + 3/4*s^2*logm*T6p11ep0
       - 254/3*s^2*logm*zeta3
       + 3/2*s^2*ls4pithird*sqrt3
       - 1909/96*s^2*ls3*sqrt3
       + 81/4*s^2*ls3*sqrt3*logm
       + 243/32*s^2*ls3*sqrt3*log3
       - 326419/9216*s^2*ls2*sqrt3
       + 18*s^2*ls2*sqrt3*logm
       + 1909/96*s^2*ls2*sqrt3*log3
       - 81/4*s^2*ls2*sqrt3*log3*logm
       - 243/64*s^2*ls2*sqrt3*log3^2
       + 2853/256*s^2*ls2^2
       - 27*s^2*ls2^2*logm
       + 69/16*s^2*pi*sqrt3*zeta3
       + 9221633/995328*s^2*pi^2
       - 83/96*s^2*pi^2*zeta3
       + 129/16*s^2*pi^2*logm
       - 9/32*s^2*pi^2*ls2*sqrt3
       - 1909/1728*s^2*pi^3*sqrt3
       + 9/8*s^2*pi^3*sqrt3*logm
       + 27/64*s^2*pi^3*sqrt3*log3
       + 986203/2488320*s^2*pi^4
       + 37/48*s^2*pi^4*logm
       - 10140661/221184*s^4
       + 1/8*s^4*T8p10ep0
       + 1/8*s^4*T7p9ep0
       - 7/48*s^4*T7p8ep0
       - 5/48*s^4*T7p7ep0
       + 19/48*s^4*T7p5ep0
       + 5/32*s^4*T7p14ep1
       + 3/16*s^4*T7p11ep1
       - 2921/3456*s^4*T7p11ep0
       - 3/16*s^4*T7p10ep1
       + 2921/3456*s^4*T7p10ep0
       - 3953/5184*s^4*T6p9ep0
       - 1/6*s^4*T6p18ep0
       + 1/2*s^4*T6p17ep0
       - 9/16*s^4*T6p14ep1
       + 7/128*s^4*T6p14ep0
       + 3/8*s^4*T6p13ep1
       - 61/64*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep1
       - 29/576*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep1
       + 5/1728*s^4*T6p11ep0
       + 281/81*s^4*T6p10ep0
       - 29/64*s^4*T5p8ep1
       + 263/384*s^4*T5p11ep0
       - 16561/960*s^4*zeta5
       + 219955/62208*s^4*zeta3
       - 943/8*s^4*logm
       - 3/2*s^4*logm*T7p11ep0
       + 3/2*s^4*logm*T7p10ep0
       + 9/2*s^4*logm*T6p14ep0
       - 3*s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep0
       + 508/9*s^4*logm*zeta3
       - s^4*ls4pithird*sqrt3
       + 1909/144*s^4*ls3*sqrt3
       - 27/2*s^4*ls3*sqrt3*logm
       - 81/16*s^4*ls3*sqrt3*log3
       + 326419/13824*s^4*ls2*sqrt3
       - 12*s^4*ls2*sqrt3*logm
       - 1909/144*s^4*ls2*sqrt3*log3
       + 27/2*s^4*ls2*sqrt3*log3*logm
       + 81/32*s^4*ls2*sqrt3*log3^2
       - 951/128*s^4*ls2^2
       + 18*s^4*ls2^2*logm
       - 23/8*s^4*pi*sqrt3*zeta3
       - 9221633/1492992*s^4*pi^2
       + 83/144*s^4*pi^2*zeta3
       - 43/8*s^4*pi^2*logm
       + 3/16*s^4*pi^2*ls2*sqrt3
       + 1909/2592*s^4*pi^3*sqrt3
       - 3/4*s^4*pi^3*sqrt3*logm
       - 9/32*s^4*pi^3*sqrt3*log3
       - 986203/3732480*s^4*pi^4
       - 37/72*s^4*pi^4*logm
       + 27/16*ls4*sqrt3
       - 81/16*ls4*s^2*sqrt3
       + 27/8*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf*ca^2 * (
       + 66100444857077/94058496000
       - 17/288*T9p7ep0
       - 1/32*T9p6ep0
       + 1/16*T9p5ep0
       + 221/1152*T9p4ep0
       + 1607/10368*T9p3ep0
       - 1/32*T8p9ep0
       - 7/64*T8p7ep0
       + 11/288*T8p4ep0
       + 2/9*T8p2ep0
       + 1/16*T8p10ep1
       - 1/128*T8p10ep0
       + 1/16*T7p9ep1
       + 557/1728*T7p9ep0
       - 7/96*T7p8ep1
       + 397/1728*T7p8ep0
       - 5/96*T7p7ep1
       + 1387/4608*T7p7ep0
       - 19/576*T7p6ep1
       + 19/96*T7p5ep1
       + 773/6912*T7p5ep0
       - 133/1152*T7p16ep0
       + 19/288*T7p15ep1
       + 5/64*T7p14ep2
       - 743/2304*T7p14ep1
       + 3/32*T7p11ep2
       - 2921/6912*T7p11ep1
       + 280913/414720*T7p11ep0
       - 3/32*T7p10ep2
       + 2921/6912*T7p10ep1
       - 518513/414720*T7p10ep0
       - 3953/10368*T6p9ep1
       + 1790137/4147200*T6p9ep0
       + 3/32*T6p19ep2
       - 1/12*T6p18ep1
       + 787/82944*T6p18ep0
       + 1/4*T6p17ep1
       + 2551/10368*T6p17ep0
       - 5207/82944*T6p16ep1
       + 3/32*T6p15ep2
       - 9/32*T6p14ep2
       + 7/256*T6p14ep1
       - 10775/9216*T6p14ep0
       + 3/16*T6p13ep2
       - 61/128*T6p13ep1
       + 890089/1036800*T6p13ep0
       - 3/32*T6p12ep2
       - 29/1152*T6p12ep1
       - 1076207/580608*T6p12ep0
       + 1/32*T6p11ep2
       + 5/3456*T6p11ep1
       + 372017/622080*T6p11ep0
       + 281/162*T6p10ep1
       + 1965223/1036800*T6p10ep0
       - 29/128*T5p8ep2
       + 124187/165888*T5p8ep1
       + 263/768*T5p11ep1
       + 265147/331776*T5p11ep0
       - 37/288*T4LVB7ep1
       + 29/288*T4LVB6ep1
       - 7/144*T4LT4ep2
       + 19/576*T4LT2ep2
       + 11/48*T3L61ep1
       + 2463990631/17418240*zeta5
       - 142617317577661/250822656000*zeta3
       - 5153/10368*zeta3^2
       - 149986/945*a5
       + 58747193/9676800*a4
       + 2618139239/14929920*logm
       - 1/2*logm*T8p10ep0
       - 1/2*logm*T7p9ep0
       + 7/12*logm*T7p8ep0
       + 5/12*logm*T7p7ep0
       - 19/12*logm*T7p5ep0
       - 5/8*logm*T7p14ep1
       - 3/4*logm*T7p11ep1
       + 2921/864*logm*T7p11ep0
       + 3/4*logm*T7p10ep1
       - 2921/864*logm*T7p10ep0
       + 3953/1296*logm*T6p9ep0
       + 2/3*logm*T6p18ep0
       - 2*logm*T6p17ep0
       + 9/4*logm*T6p14ep1
       - 7/32*logm*T6p14ep0
       - 3/2*logm*T6p13ep1
       + 61/16*logm*T6p13ep0
       + 3/4*logm*T6p12ep1
       + 29/144*logm*T6p12ep0
       - 1/4*logm*T6p11ep1
       - 5/432*logm*T6p11ep0
       - 1124/81*logm*T6p10ep0
       + 29/16*logm*T5p8ep1
       - 263/96*logm*T5p11ep0
       + 16561/240*logm*zeta5
       - 168279241/9953280*logm*zeta3
       + 28193081/116640*logm^2
       + 3*logm^2*T7p11ep0
       - 3*logm^2*T7p10ep0
       - 9*logm^2*T6p14ep0
       + 6*logm^2*T6p13ep0
       - 3*logm^2*T6p12ep0
       + logm^2*T6p11ep0
       - 1016/9*logm^2*zeta3
       - 121/90*logm^3
       - 2957/90*log2*a4
       + 58747193/232243200*log2^4
       - 10513/226800*log2^5
       - 49/16*ls5pithird*sqrt3
       - 1909/486*ls4pithird*sqrt3
       + 4*ls4pithird*sqrt3*logm
       + 3/2*ls4pithird*sqrt3*log3
       + 243/64*ls5p*sqrt3
       + 26749567/403200*ls3*sqrt3
       - 1909/36*ls3*sqrt3*logm
       + 27*ls3*sqrt3*logm^2
       - 1909/96*ls3*sqrt3*log3
       + 81/4*ls3*sqrt3*log3*logm
       + 243/64*ls3*sqrt3*log3^2
       + 4725769999/33177600*ls2*sqrt3
       - 3/8*ls2*sqrt3*zeta3
       - 310249/3456*ls2*sqrt3*logm
       + 24*ls2*sqrt3*logm^2
       - 26749567/403200*ls2*sqrt3*log3
       + 1909/36*ls2*sqrt3*log3*logm
       - 27*ls2*sqrt3*log3*logm^2
       + 1909/192*ls2*sqrt3*log3^2
       - 81/8*ls2*sqrt3*log3^2*logm
       - 81/64*ls2*sqrt3*log3^3
       + 1991357/138240*ls2^2
       + 753/32*ls2^2*logm
       - 36*ls2^2*logm^2
       - 43907/3888*pi*sqrt3*zeta3
       + 23/2*pi*sqrt3*logm*zeta3
       + 69/16*pi*sqrt3*log3*zeta3
       - 81/16*pi*ls4p*sqrt3
       + 1697102783/1791590400*pi^2
       - 6210175/2239488*pi^2*zeta3
       + 1058711/41472*pi^2*logm
       - 83/36*pi^2*logm*zeta3
       + 4523/432*pi^2*logm^2
       - 58747193/232243200*pi^2*log2^2
       - 113681/136080*pi^2*log2^3
       + 63/32*pi^2*ls3*sqrt3
       + 1909/2592*pi^2*ls2*sqrt3
       - 3/4*pi^2*ls2*sqrt3*logm
       - 9/32*pi^2*ls2*sqrt3*log3
       + 26749567/7257600*pi^3*sqrt3
       - 1909/648*pi^3*sqrt3*logm
       + 3/2*pi^3*sqrt3*logm^2
       - 1909/1728*pi^3*sqrt3*log3
       + 9/8*pi^3*sqrt3*log3*logm
       + 27/128*pi^3*sqrt3*log3^2
       + 36517516933/7166361600*pi^4
       + 954127/933120*pi^4*logm
       + 37/36*pi^4*logm^2
       - 20428531/10886400*pi^4*log2
       + 1/18*pi^5*sqrt3
       + 54857/1088640*pi^6
       - 1275079/77760*c4
       + 2957/2160*c4*log2
       - 94926823572743/45148078080*s^2
       + 17/96*s^2*T9p7ep0
       + 3/32*s^2*T9p6ep0
       - 3/16*s^2*T9p5ep0
       - 221/384*s^2*T9p4ep0
       - 1607/3456*s^2*T9p3ep0
       + 3/32*s^2*T8p9ep0
       + 21/64*s^2*T8p7ep0
       - 11/96*s^2*T8p4ep0
       - 2/3*s^2*T8p2ep0
       - 3/16*s^2*T8p10ep1
       + 3/128*s^2*T8p10ep0
       - 3/16*s^2*T7p9ep1
       - 557/576*s^2*T7p9ep0
       + 7/32*s^2*T7p8ep1
       - 397/576*s^2*T7p8ep0
       + 5/32*s^2*T7p7ep1
       - 1387/1536*s^2*T7p7ep0
       + 19/192*s^2*T7p6ep1
       - 19/32*s^2*T7p5ep1
       - 773/2304*s^2*T7p5ep0
       + 133/384*s^2*T7p16ep0
       - 19/96*s^2*T7p15ep1
       - 15/64*s^2*T7p14ep2
       + 743/768*s^2*T7p14ep1
       - 9/32*s^2*T7p11ep2
       + 2921/2304*s^2*T7p11ep1
       - 280913/138240*s^2*T7p11ep0
       + 9/32*s^2*T7p10ep2
       - 2921/2304*s^2*T7p10ep1
       + 518513/138240*s^2*T7p10ep0
       + 3953/3456*s^2*T6p9ep1
       - 1790137/1382400*s^2*T6p9ep0
       - 9/32*s^2*T6p19ep2
       + 1/4*s^2*T6p18ep1
       - 787/27648*s^2*T6p18ep0
       - 3/4*s^2*T6p17ep1
       - 2551/3456*s^2*T6p17ep0
       + 5207/27648*s^2*T6p16ep1
       - 9/32*s^2*T6p15ep2
       + 27/32*s^2*T6p14ep2
       - 21/256*s^2*T6p14ep1
       + 10775/3072*s^2*T6p14ep0
       - 9/16*s^2*T6p13ep2
       + 183/128*s^2*T6p13ep1
       - 890089/345600*s^2*T6p13ep0
       + 9/32*s^2*T6p12ep2
       + 29/384*s^2*T6p12ep1
       + 1076207/193536*s^2*T6p12ep0
       - 3/32*s^2*T6p11ep2
       - 5/1152*s^2*T6p11ep1
       - 372017/207360*s^2*T6p11ep0
       - 281/54*s^2*T6p10ep1
       - 1965223/345600*s^2*T6p10ep0
       + 87/128*s^2*T5p8ep2
       - 124187/55296*s^2*T5p8ep1
       - 263/256*s^2*T5p11ep1
       - 265147/110592*s^2*T5p11ep0
       + 37/96*s^2*T4LVB7ep1
       - 29/96*s^2*T4LVB6ep1
       + 7/48*s^2*T4LT4ep2
       - 19/192*s^2*T4LT2ep2
       - 11/16*s^2*T3L61ep1
       - 3159167119/5806080*s^2*zeta5
       + 229144746991/130636800*s^2*zeta3
       + 5153/3456*s^2*zeta3^2
       + 663545/1134*s^2*a5
       + 13569677/136080*s^2*a4
       - 3987645187/7464960*s^2*logm
       + 3/2*s^2*logm*T8p10ep0
       + 3/2*s^2*logm*T7p9ep0
       - 7/4*s^2*logm*T7p8ep0
       - 5/4*s^2*logm*T7p7ep0
       + 19/4*s^2*logm*T7p5ep0
       + 15/8*s^2*logm*T7p14ep1
       + 9/4*s^2*logm*T7p11ep1
       - 2921/288*s^2*logm*T7p11ep0
       - 9/4*s^2*logm*T7p10ep1
       + 2921/288*s^2*logm*T7p10ep0
       - 3953/432*s^2*logm*T6p9ep0
       - 2*s^2*logm*T6p18ep0
       + 6*s^2*logm*T6p17ep0
       - 27/4*s^2*logm*T6p14ep1
       + 21/32*s^2*logm*T6p14ep0
       + 9/2*s^2*logm*T6p13ep1
       - 183/16*s^2*logm*T6p13ep0
       - 9/4*s^2*logm*T6p12ep1
       - 29/48*s^2*logm*T6p12ep0
       + 3/4*s^2*logm*T6p11ep1
       + 5/144*s^2*logm*T6p11ep0
       + 1124/27*s^2*logm*T6p10ep0
       - 87/16*s^2*logm*T5p8ep1
       + 263/32*s^2*logm*T5p11ep0
       - 16561/80*s^2*logm*zeta5
       + 2997193/51840*s^2*logm*zeta3
       - 507482147/699840*s^2*logm^2
       - 9*s^2*logm^2*T7p11ep0
       + 9*s^2*logm^2*T7p10ep0
       + 27*s^2*logm^2*T6p14ep0
       - 18*s^2*logm^2*T6p13ep0
       + 9*s^2*logm^2*T6p12ep0
       - 3*s^2*logm^2*T6p11ep0
       + 1016/3*s^2*logm^2*zeta3
       + 12463/3240*s^2*logm^3
       + 2957/30*s^2*log2*a4
       + 13569677/3265920*s^2*log2^4
       - 6542/8505*s^2*log2^5
       + 147/16*s^2*ls5pithird*sqrt3
       + 1909/162*s^2*ls4pithird*sqrt3
       - 12*s^2*ls4pithird*sqrt3*logm
       - 9/2*s^2*ls4pithird*sqrt3*log3
       - 729/64*s^2*ls5p*sqrt3
       - 26749567/134400*s^2*ls3*sqrt3
       + 1909/12*s^2*ls3*sqrt3*logm
       - 81*s^2*ls3*sqrt3*logm^2
       + 1909/32*s^2*ls3*sqrt3*log3
       - 243/4*s^2*ls3*sqrt3*log3*logm
       - 729/64*s^2*ls3*sqrt3*log3^2
       - 4725769999/11059200*s^2*ls2*sqrt3
       + 9/8*s^2*ls2*sqrt3*zeta3
       + 310249/1152*s^2*ls2*sqrt3*logm
       - 72*s^2*ls2*sqrt3*logm^2
       + 26749567/134400*s^2*ls2*sqrt3*log3
       - 1909/12*s^2*ls2*sqrt3*log3*logm
       + 81*s^2*ls2*sqrt3*log3*logm^2
       - 1909/64*s^2*ls2*sqrt3*log3^2
       + 243/8*s^2*ls2*sqrt3*log3^2*logm
       + 243/64*s^2*ls2*sqrt3*log3^3
       - 1991357/46080*s^2*ls2^2
       - 2259/32*s^2*ls2^2*logm
       + 108*s^2*ls2^2*logm^2
       + 43907/1296*s^2*pi*sqrt3*zeta3
       - 69/2*s^2*pi*sqrt3*logm*zeta3
       - 207/16*s^2*pi*sqrt3*log3*zeta3
       + 243/16*s^2*pi*ls4p*sqrt3
       - 1697102783/597196800*s^2*pi^2
       + 6210175/746496*s^2*pi^2*zeta3
       - 1058711/13824*s^2*pi^2*logm
       + 83/12*s^2*pi^2*logm*zeta3
       - 4523/144*s^2*pi^2*logm^2
       - 13569677/3265920*s^2*pi^2*log2^2
       + 820553/204120*s^2*pi^2*log2^3
       - 189/32*s^2*pi^2*ls3*sqrt3
       - 1909/864*s^2*pi^2*ls2*sqrt3
       + 9/4*s^2*pi^2*ls2*sqrt3*logm
       + 27/32*s^2*pi^2*ls2*sqrt3*log3
       - 26749567/2419200*s^2*pi^3*sqrt3
       + 1909/216*s^2*pi^3*sqrt3*logm
       - 9/2*s^2*pi^3*sqrt3*logm^2
       + 1909/576*s^2*pi^3*sqrt3*log3
       - 27/8*s^2*pi^3*sqrt3*log3*logm
       - 81/128*s^2*pi^3*sqrt3*log3^2
       - 511511241181/31352832000*s^2*pi^4
       - 954127/311040*s^2*pi^4*logm
       - 37/12*s^2*pi^4*logm^2
       + 42708733/6531840*s^2*pi^4*log2
       - 1/6*s^2*pi^5*sqrt3
       - 54857/362880*s^2*pi^6
       + 1275079/25920*s^2*c4
       - 2957/720*s^2*c4*log2
       + 52767427588427/37623398400*s^4
       - 17/144*s^4*T9p7ep0
       - 1/16*s^4*T9p6ep0
       + 1/8*s^4*T9p5ep0
       + 221/576*s^4*T9p4ep0
       + 1607/5184*s^4*T9p3ep0
       - 1/16*s^4*T8p9ep0
       - 7/32*s^4*T8p7ep0
       + 11/144*s^4*T8p4ep0
       + 4/9*s^4*T8p2ep0
       + 1/8*s^4*T8p10ep1
       - 1/64*s^4*T8p10ep0
       + 1/8*s^4*T7p9ep1
       + 557/864*s^4*T7p9ep0
       - 7/48*s^4*T7p8ep1
       + 397/864*s^4*T7p8ep0
       - 5/48*s^4*T7p7ep1
       + 1387/2304*s^4*T7p7ep0
       - 19/288*s^4*T7p6ep1
       + 19/48*s^4*T7p5ep1
       + 773/3456*s^4*T7p5ep0
       - 133/576*s^4*T7p16ep0
       + 19/144*s^4*T7p15ep1
       + 5/32*s^4*T7p14ep2
       - 743/1152*s^4*T7p14ep1
       + 3/16*s^4*T7p11ep2
       - 2921/3456*s^4*T7p11ep1
       + 280913/207360*s^4*T7p11ep0
       - 3/16*s^4*T7p10ep2
       + 2921/3456*s^4*T7p10ep1
       - 518513/207360*s^4*T7p10ep0
       - 3953/5184*s^4*T6p9ep1
       + 1790137/2073600*s^4*T6p9ep0
       + 3/16*s^4*T6p19ep2
       - 1/6*s^4*T6p18ep1
       + 787/41472*s^4*T6p18ep0
       + 1/2*s^4*T6p17ep1
       + 2551/5184*s^4*T6p17ep0
       - 5207/41472*s^4*T6p16ep1
       + 3/16*s^4*T6p15ep2
       - 9/16*s^4*T6p14ep2
       + 7/128*s^4*T6p14ep1
       - 10775/4608*s^4*T6p14ep0
       + 3/8*s^4*T6p13ep2
       - 61/64*s^4*T6p13ep1
       + 890089/518400*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep2
       - 29/576*s^4*T6p12ep1
       - 1076207/290304*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep2
       + 5/1728*s^4*T6p11ep1
       + 372017/311040*s^4*T6p11ep0
       + 281/81*s^4*T6p10ep1
       + 1965223/518400*s^4*T6p10ep0
       - 29/64*s^4*T5p8ep2
       + 124187/82944*s^4*T5p8ep1
       + 263/384*s^4*T5p11ep1
       + 265147/165888*s^4*T5p11ep0
       - 37/144*s^4*T4LVB7ep1
       + 29/144*s^4*T4LVB6ep1
       - 7/72*s^4*T4LT4ep2
       + 19/288*s^4*T4LT2ep2
       + 11/24*s^4*T3L61ep1
       + 363189817/1244160*s^4*zeta5
       - 55726114561/48988800*s^4*zeta3
       - 5153/5184*s^4*zeta3^2
       - 2957/9*s^4*a5
       + 87257551/248832*s^4*logm
       - s^4*logm*T8p10ep0
       - s^4*logm*T7p9ep0
       + 7/6*s^4*logm*T7p8ep0
       + 5/6*s^4*logm*T7p7ep0
       - 19/6*s^4*logm*T7p5ep0
       - 5/4*s^4*logm*T7p14ep1
       - 3/2*s^4*logm*T7p11ep1
       + 2921/432*s^4*logm*T7p11ep0
       + 3/2*s^4*logm*T7p10ep1
       - 2921/432*s^4*logm*T7p10ep0
       + 3953/648*s^4*logm*T6p9ep0
       + 4/3*s^4*logm*T6p18ep0
       - 4*s^4*logm*T6p17ep0
       + 9/2*s^4*logm*T6p14ep1
       - 7/16*s^4*logm*T6p14ep0
       - 3*s^4*logm*T6p13ep1
       + 61/8*s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep1
       + 29/72*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep1
       - 5/216*s^4*logm*T6p11ep0
       - 2248/81*s^4*logm*T6p10ep0
       + 29/8*s^4*logm*T5p8ep1
       - 263/48*s^4*logm*T5p11ep0
       + 16561/120*s^4*logm*zeta5
       - 270709/7776*s^4*logm*zeta3
       + 418397/864*s^4*logm^2
       + 6*s^4*logm^2*T7p11ep0
       - 6*s^4*logm^2*T7p10ep0
       - 18*s^4*logm^2*T6p14ep0
       + 12*s^4*logm^2*T6p13ep0
       - 6*s^4*logm^2*T6p12ep0
       + 2*s^4*logm^2*T6p11ep0
       - 2032/9*s^4*logm^2*zeta3
       - 121/36*s^4*logm^3
       - 2957/45*s^4*log2*a4
       - 49/8*s^4*ls5pithird*sqrt3
       - 1909/243*s^4*ls4pithird*sqrt3
       + 8*s^4*ls4pithird*sqrt3*logm
       + 3*s^4*ls4pithird*sqrt3*log3
       + 243/32*s^4*ls5p*sqrt3
       + 26749567/201600*s^4*ls3*sqrt3
       - 1909/18*s^4*ls3*sqrt3*logm
       + 54*s^4*ls3*sqrt3*logm^2
       - 1909/48*s^4*ls3*sqrt3*log3
       + 81/2*s^4*ls3*sqrt3*log3*logm
       + 243/32*s^4*ls3*sqrt3*log3^2
       + 4725769999/16588800*s^4*ls2*sqrt3
       - 3/4*s^4*ls2*sqrt3*zeta3
       - 310249/1728*s^4*ls2*sqrt3*logm
       + 48*s^4*ls2*sqrt3*logm^2
       - 26749567/201600*s^4*ls2*sqrt3*log3
       + 1909/18*s^4*ls2*sqrt3*log3*logm
       - 54*s^4*ls2*sqrt3*log3*logm^2
       + 1909/96*s^4*ls2*sqrt3*log3^2
       - 81/4*s^4*ls2*sqrt3*log3^2*logm
       - 81/32*s^4*ls2*sqrt3*log3^3
       + 1991357/69120*s^4*ls2^2
       + 753/16*s^4*ls2^2*logm
       - 72*s^4*ls2^2*logm^2
       - 43907/1944*s^4*pi*sqrt3*zeta3
       + 23*s^4*pi*sqrt3*logm*zeta3
       + 69/8*s^4*pi*sqrt3*log3*zeta3
       - 81/8*s^4*pi*ls4p*sqrt3
       + 1697102783/895795200*s^4*pi^2
       - 6210175/1119744*s^4*pi^2*zeta3
       + 1058711/20736*s^4*pi^2*logm
       - 83/18*s^4*pi^2*logm*zeta3
       + 4523/216*s^4*pi^2*logm^2
       - 2957/1620*s^4*pi^2*log2^3
       + 63/16*s^4*pi^2*ls3*sqrt3
       + 1909/1296*s^4*pi^2*ls2*sqrt3
       - 3/2*s^4*pi^2*ls2*sqrt3*logm
       - 9/16*s^4*pi^2*ls2*sqrt3*log3
       + 26749567/3628800*s^4*pi^3*sqrt3
       - 1909/324*s^4*pi^3*sqrt3*logm
       + 3*s^4*pi^3*sqrt3*logm^2
       - 1909/864*s^4*pi^3*sqrt3*log3
       + 9/4*s^4*pi^3*sqrt3*log3*logm
       + 27/64*s^4*pi^3*sqrt3*log3^2
       + 161111887087/15676416000*s^4*pi^4
       + 954127/466560*s^4*pi^4*logm
       + 37/18*s^4*pi^4*logm^2
       - 197761/51840*s^4*pi^4*log2
       + 1/9*s^4*pi^5*sqrt3
       + 54857/544320*s^4*pi^6
       - 1275079/38880*s^4*c4
       + 2957/1080*s^4*c4*log2
       + 1909/144*ls4*sqrt3
       - 27/2*ls4*sqrt3*logm
       - 81/16*ls4*sqrt3*log3
       - 1909/48*ls4*s^2*sqrt3
       + 81/2*ls4*s^2*sqrt3*logm
       + 243/16*ls4*s^2*sqrt3*log3
       + 1909/72*ls4*s^4*sqrt3
       - 27*ls4*s^4*sqrt3*logm
       - 81/8*ls4*s^4*sqrt3*log3
       + 81/32*ls5*sqrt3
       - 243/32*ls5*s^2*sqrt3
       + 81/16*ls5*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*tf * (
       + 4744891/34836480
       + 24853951/7741440*zeta3
       + 24967/4320*a4
       + 1109/2592*logMZ
       - 235/576*logMZ*zeta3
       - 453169/1658880*logm
       + 11765/24576*logm*zeta3
       - 7/27*logm*logMZ
       + 7/27*logm^2
       + 24967/103680*log2^4
       - 24967/103680*pi^2*log2^2
       - 378173/6220800*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/24
       - 1/2*T6p14ep0
       + 1/3*T6p13ep0
       + 131/108*zeta3
       - 3*ls2*sqrt3
       - 9/4*ls2^2
       - 31/216*pi^2
       - 13/360*pi^4
       + 89/8*s^2
       + 3/2*s^2*T6p14ep0
       - s^2*T6p13ep0
       - 131/36*s^2*zeta3
       + 9*s^2*ls2*sqrt3
       + 27/4*s^2*ls2^2
       + 31/72*s^2*pi^2
       + 13/120*s^2*pi^4
       - 89/12*s^4
       - s^4*T6p14ep0
       + 2/3*s^4*T6p13ep0
       + 131/54*s^4*zeta3
       - 6*s^4*ls2*sqrt3
       - 9/2*s^4*ls2^2
       - 31/108*s^4*pi^2
       - 13/180*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*tf*nl * (
       - 386735657/7464960
       - 1/2*T6p14ep1
       + 1/108*T6p14ep0
       + 1/3*T6p13ep1
       - 227/216*T6p13ep0
       + 1/6*T3L61ep1
       + 1169/90*zeta5
       + 80970337/4976640*zeta3
       + 10693/17280*a4
       + 2041649/69120*logm
       + 4*logm*T6p14ep0
       - 8/3*logm*T6p13ep0
       - 2000227/138240*logm*zeta3
       + 4661/1080*logm^2
       - 6/5*logm^3
       + 10693/414720*log2^4
       + 245/48*ls3*sqrt3
       + 133501/8640*ls2*sqrt3
       + 1973/72*ls2*sqrt3*logm
       - 245/48*ls2*sqrt3*log3
       - 5/8*ls2^2
       + 27/2*ls2^2*logm
       + 9313933/6998400*pi^2
       + 163/324*pi^2*zeta3
       + 145411/116640*pi^2*logm
       - 1/4*pi^2*logm^2
       - 10693/414720*pi^2*log2^2
       + 245/864*pi^3*sqrt3
       - 11606197/49766400*pi^4
       + 317/1080*pi^4*logm
       + 64/243*c4
       + 277502351/1866240*s^2
       + 3/2*s^2*T6p14ep1
       - 1/36*s^2*T6p14ep0
       - s^2*T6p13ep1
       + 227/72*s^2*T6p13ep0
       - 1/2*s^2*T3L61ep1
       - 1169/30*s^2*zeta5
       - 13339921/466560*s^2*zeta3
       - 4793/2430*s^2*a4
       - 1301183/17280*s^2*logm
       - 12*s^2*logm*T6p14ep0
       + 8*s^2*logm*T6p13ep0
       + 629243/19440*s^2*logm*zeta3
       - 84857/6480*s^2*logm^2
       + 103/30*s^2*logm^3
       - 4793/58320*s^2*log2^4
       - 245/16*s^2*ls3*sqrt3
       - 133501/2880*s^2*ls2*sqrt3
       - 1973/24*s^2*ls2*sqrt3*logm
       + 245/16*s^2*ls2*sqrt3*log3
       + 15/8*s^2*ls2^2
       - 81/2*s^2*ls2^2*logm
       - 9313933/2332800*s^2*pi^2
       - 163/108*s^2*pi^2*zeta3
       - 145411/38880*s^2*pi^2*logm
       + 3/4*s^2*pi^2*logm^2
       + 4793/58320*s^2*pi^2*log2^2
       - 245/288*s^2*pi^3*sqrt3
       + 3633401/6998400*s^2*pi^4
       - 317/360*s^2*pi^4*logm
       - 64/81*s^2*c4
       - 92949469/933120*s^4
       - s^4*T6p14ep1
       + 1/54*s^4*T6p14ep0
       + 2/3*s^4*T6p13ep1
       - 227/108*s^4*T6p13ep0
       + 1/3*s^4*T3L61ep1
       + 1169/45*s^4*zeta5
       + 115559/4860*s^4*zeta3
       + 844073/15552*s^4*logm
       + 8*s^4*logm*T6p14ep0
       - 16/3*s^4*logm*T6p13ep0
       - 463/18*s^4*logm*zeta3
       + 71/8*s^4*logm^2
       - 3*s^4*logm^3
       + 245/24*s^4*ls3*sqrt3
       + 133501/4320*s^4*ls2*sqrt3
       + 1973/36*s^4*ls2*sqrt3*logm
       - 245/24*s^4*ls2*sqrt3*log3
       - 5/4*s^4*ls2^2
       + 27*s^4*ls2^2*logm
       + 9313933/3499200*s^4*pi^2
       + 163/162*s^4*pi^2*zeta3
       + 145411/58320*s^4*pi^2*logm
       - 1/2*s^4*pi^2*logm^2
       + 245/432*s^4*pi^3*sqrt3
       - 43/108*s^4*pi^4
       + 317/540*s^4*pi^4*logm
       + 128/243*s^4*c4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 27247/576
       + 209/1296*T6p9ep0
       - 143/216*T6p12ep0
       + 47/108*T6p11ep0
       - 49/162*T6p10ep0
       + 139/216*T5p11ep0
       - 1267/2592*zeta3
       + 65/9*ls3*sqrt3
       + 5383/432*ls2*sqrt3
       - 65/9*ls2*sqrt3*log3
       + 119/24*ls2^2
       - 67337/46656*pi^2
       + 65/162*pi^3*sqrt3
       + 13373/116640*pi^4
       + 27247/192*s^2
       - 209/432*s^2*T6p9ep0
       + 143/72*s^2*T6p12ep0
       - 47/36*s^2*T6p11ep0
       + 49/54*s^2*T6p10ep0
       - 139/72*s^2*T5p11ep0
       + 1267/864*s^2*zeta3
       - 65/3*s^2*ls3*sqrt3
       - 5383/144*s^2*ls2*sqrt3
       + 65/3*s^2*ls2*sqrt3*log3
       - 119/8*s^2*ls2^2
       + 67337/15552*s^2*pi^2
       - 65/54*s^2*pi^3*sqrt3
       - 13373/38880*s^2*pi^4
       - 27247/288*s^4
       + 209/648*s^4*T6p9ep0
       - 143/108*s^4*T6p12ep0
       + 47/54*s^4*T6p11ep0
       - 49/81*s^4*T6p10ep0
       + 139/108*s^4*T5p11ep0
       - 1267/1296*s^4*zeta3
       + 130/9*s^4*ls3*sqrt3
       + 5383/216*s^4*ls2*sqrt3
       - 130/9*s^4*ls2*sqrt3*log3
       + 119/12*s^4*ls2^2
       - 67337/23328*s^4*pi^2
       + 65/81*s^4*pi^3*sqrt3
       + 13373/58320*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*nh*tf * (
       - 48575138634139/102876480000
       + 59/108*T7p5ep0
       - 1/6*T7p16ep0
       + 209/1296*T6p9ep1
       - 13831/2880*T6p9ep0
       + 74647/38880*T6p18ep0
       - 1541/972*T6p17ep0
       - 37/144*T6p16ep1
       + 85/108*T6p14ep0
       - 1223/486*T6p13ep0
       - 143/216*T6p12ep1
       - 19805/18144*T6p12ep0
       + 47/108*T6p11ep1
       + 4147/3888*T6p11ep0
       - 49/162*T6p10ep1
       + 1187/240*T6p10ep0
       + 587/864*T5p8ep1
       + 139/216*T5p11ep1
       - 3637/1728*T5p11ep0
       + 1/6*T3L61ep1
       - 1329101/38880*zeta5
       + 4061448241769/21946982400*zeta3
       + 8387923/90720*a4
       - 93599/273375*logMZ
       + 529/1620*logMZ*zeta3
       - 1421/18225*logMZ^2
       + 44/1215*logMZ^3
       + 418193994383/1119744000*logm
       - 209/162*logm*T6p9ep0
       + 143/27*logm*T6p12ep0
       - 94/27*logm*T6p11ep0
       + 196/81*logm*T6p10ep0
       - 139/27*logm*T5p11ep0
       + 14394109/663552*logm*zeta3
       - 2666/18225*logm*logMZ
       - 8/405*logm*logMZ^2
       + 661931/145800*logm^2
       - 28/405*logm^2*logMZ
       - 1394/1215*logm^3
       + 8387923/2177280*log2^4
       - 1040/243*ls4pithird*sqrt3
       + 499753/3360*ls3*sqrt3
       - 520/9*ls3*sqrt3*logm
       - 65/3*ls3*sqrt3*log3
       + 184966829/518400*ls2*sqrt3
       - 12275/108*ls2*sqrt3*logm
       - 499753/3360*ls2*sqrt3*log3
       + 520/9*ls2*sqrt3*log3*logm
       + 65/6*ls2*sqrt3*log3^2
       - 24905/864*ls2^2
       - 265/6*ls2^2*logm
       - 2990/243*pi*sqrt3*zeta3
       + 517823711/18662400*pi^2
       - 17233/34992*pi^2*zeta3
       - 11/405*pi^2*logMZ
       + 1354217/116640*pi^2*logm
       - 1/4*pi^2*logm^2
       - 8387923/2177280*pi^2*log2^2
       + 65/81*pi^2*ls2*sqrt3
       + 499753/60480*pi^3*sqrt3
       - 260/81*pi^3*sqrt3*logm
       - 65/54*pi^3*sqrt3*log3
       - 735724013/391910400*pi^4
       - 26611/29160*pi^4*logm
       + 728/243*c4
       + 3573456167235623/2469035520000*s^2
       - 59/36*s^2*T7p5ep0
       + 1/2*s^2*T7p16ep0
       - 209/432*s^2*T6p9ep1
       + 13831/960*s^2*T6p9ep0
       - 74647/12960*s^2*T6p18ep0
       + 1541/324*s^2*T6p17ep0
       + 37/48*s^2*T6p16ep1
       - 85/36*s^2*T6p14ep0
       + 1223/162*s^2*T6p13ep0
       + 143/72*s^2*T6p12ep1
       + 19805/6048*s^2*T6p12ep0
       - 47/36*s^2*T6p11ep1
       - 4147/1296*s^2*T6p11ep0
       + 49/54*s^2*T6p10ep1
       - 1187/80*s^2*T6p10ep0
       - 587/288*s^2*T5p8ep1
       - 139/72*s^2*T5p11ep1
       + 3637/576*s^2*T5p11ep0
       - 1/2*s^2*T3L61ep1
       + 1329101/12960*s^2*zeta5
       - 1661064947/4572288*s^2*zeta3
       + 351028/8505*s^2*a4
       + 374396/820125*s^2*logMZ
       - 529/1215*s^2*logMZ*zeta3
       + 5684/54675*s^2*logMZ^2
       - 176/3645*s^2*logMZ^3
       - 116103647701/104976000*s^2*logm
       + 209/54*s^2*logm*T6p9ep0
       - 143/9*s^2*logm*T6p12ep0
       + 94/9*s^2*logm*T6p11ep0
       - 196/27*s^2*logm*T6p10ep0
       + 139/9*s^2*logm*T5p11ep0
       - 496661/6480*s^2*logm*zeta3
       + 10664/54675*s^2*logm*logMZ
       + 32/1215*s^2*logm*logMZ^2
       - 11717263/874800*s^2*logm^2
       + 112/1215*s^2*logm^2*logMZ
       + 24517/7290*s^2*logm^3
       + 87757/51030*s^2*log2^4
       + 1040/81*s^2*ls4pithird*sqrt3
       - 499753/1120*s^2*ls3*sqrt3
       + 520/3*s^2*ls3*sqrt3*logm
       + 65*s^2*ls3*sqrt3*log3
       - 184966829/172800*s^2*ls2*sqrt3
       + 12275/36*s^2*ls2*sqrt3*logm
       + 499753/1120*s^2*ls2*sqrt3*log3
       - 520/3*s^2*ls2*sqrt3*log3*logm
       - 65/2*s^2*ls2*sqrt3*log3^2
       + 24905/288*s^2*ls2^2
       + 265/2*s^2*ls2^2*logm
       + 2990/81*s^2*pi*sqrt3*zeta3
       - 4658594519/55987200*s^2*pi^2
       + 17233/11664*s^2*pi^2*zeta3
       + 44/1215*s^2*pi^2*logMZ
       - 150433/4320*s^2*pi^2*logm
       + 3/4*s^2*pi^2*logm^2
       - 87757/51030*s^2*pi^2*log2^2
       - 65/27*s^2*pi^2*ls2*sqrt3
       - 499753/20160*s^2*pi^3*sqrt3
       + 260/27*s^2*pi^3*sqrt3*logm
       + 65/18*s^2*pi^3*sqrt3*log3
       + 183231683/97977600*s^2*pi^4
       + 26611/9720*s^2*pi^4*logm
       - 728/81*s^2*c4
       - 754466097323/783820800*s^4
       + 59/54*s^4*T7p5ep0
       - 1/3*s^4*T7p16ep0
       + 209/648*s^4*T6p9ep1
       - 13831/1440*s^4*T6p9ep0
       + 74647/19440*s^4*T6p18ep0
       - 1541/486*s^4*T6p17ep0
       - 37/72*s^4*T6p16ep1
       + 85/54*s^4*T6p14ep0
       - 1223/243*s^4*T6p13ep0
       - 143/108*s^4*T6p12ep1
       - 19805/9072*s^4*T6p12ep0
       + 47/54*s^4*T6p11ep1
       + 4147/1944*s^4*T6p11ep0
       - 49/81*s^4*T6p10ep1
       + 1187/120*s^4*T6p10ep0
       + 587/432*s^4*T5p8ep1
       + 139/108*s^4*T5p11ep1
       - 3637/864*s^4*T5p11ep0
       + 1/3*s^4*T3L61ep1
       - 1329101/19440*s^4*zeta5
       + 1266925993/4898880*s^4*zeta3
       + 11539097/15552*s^4*logm
       - 209/81*s^4*logm*T6p9ep0
       + 286/27*s^4*logm*T6p12ep0
       - 188/27*s^4*logm*T6p11ep0
       + 392/81*s^4*logm*T6p10ep0
       - 278/27*s^4*logm*T5p11ep0
       + 3776/81*s^4*logm*zeta3
       + 71/8*s^4*logm^2
       - 3*s^4*logm^3
       - 2080/243*s^4*ls4pithird*sqrt3
       + 499753/1680*s^4*ls3*sqrt3
       - 1040/9*s^4*ls3*sqrt3*logm
       - 130/3*s^4*ls3*sqrt3*log3
       + 184966829/259200*s^4*ls2*sqrt3
       - 12275/54*s^4*ls2*sqrt3*logm
       - 499753/1680*s^4*ls2*sqrt3*log3
       + 1040/9*s^4*ls2*sqrt3*log3*logm
       + 65/3*s^4*ls2*sqrt3*log3^2
       - 24905/432*s^4*ls2^2
       - 265/3*s^4*ls2^2*logm
       - 5980/243*s^4*pi*sqrt3*zeta3
       + 34497329/622080*s^4*pi^2
       - 17233/17496*s^4*pi^2*zeta3
       + 1353641/58320*s^4*pi^2*logm
       - 1/2*s^4*pi^2*logm^2
       + 130/81*s^4*pi^2*ls2*sqrt3
       + 499753/30240*s^4*pi^3*sqrt3
       - 520/81*s^4*pi^3*sqrt3*logm
       - 65/27*s^4*pi^3*sqrt3*log3
       - 76998017/48988800*s^4*pi^4
       - 26611/14580*s^4*pi^4*logm
       + 1456/243*s^4*c4
       + 130/9*ls4*sqrt3
       - 130/3*ls4*s^2*sqrt3
       + 260/9*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/128
       - 7/32*T7p11ep0
       + 7/32*T7p10ep0
       + 21/32*T6p14ep0
       - 7/16*T6p13ep0
       + 9/32*T6p12ep0
       - 3/32*T6p11ep0
       + 267/32*zeta3
       - 81/32*ls3*sqrt3
       - 3*ls2*sqrt3
       + 81/32*ls2*sqrt3*log3
       + 45/16*ls2^2
       - 865/1152*pi^2
       - 9/64*pi^3*sqrt3
       - 223/2880*pi^4
       + 5619/128*s^2
       + 21/32*s^2*T7p11ep0
       - 21/32*s^2*T7p10ep0
       - 63/32*s^2*T6p14ep0
       + 21/16*s^2*T6p13ep0
       - 27/32*s^2*T6p12ep0
       + 9/32*s^2*T6p11ep0
       - 801/32*s^2*zeta3
       + 243/32*s^2*ls3*sqrt3
       + 9*s^2*ls2*sqrt3
       - 243/32*s^2*ls2*sqrt3*log3
       - 135/16*s^2*ls2^2
       + 865/384*s^2*pi^2
       + 27/64*s^2*pi^3*sqrt3
       + 223/960*s^2*pi^4
       - 1873/64*s^4
       - 7/16*s^4*T7p11ep0
       + 7/16*s^4*T7p10ep0
       + 21/16*s^4*T6p14ep0
       - 7/8*s^4*T6p13ep0
       + 9/16*s^4*T6p12ep0
       - 3/16*s^4*T6p11ep0
       + 267/16*s^4*zeta3
       - 81/16*s^4*ls3*sqrt3
       - 6*s^4*ls2*sqrt3
       + 81/16*s^4*ls2*sqrt3*log3
       + 45/8*s^4*ls2^2
       - 865/576*s^4*pi^2
       - 9/32*s^4*pi^3*sqrt3
       - 223/1440*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 24632431/1327104
       - 1/8*T8p10ep0
       - 1/4*T7p9ep0
       + 73/288*T7p8ep0
       + 17/72*T7p7ep0
       - 95/144*T7p5ep0
       + 1/16*T7p16ep0
       - 5/64*T7p14ep1
       - 7/32*T7p11ep1
       + 2617/2304*T7p11ep0
       + 7/32*T7p10ep1
       - 2617/2304*T7p10ep0
       + 1987/1728*T6p9ep0
       + 1/3*T6p18ep0
       - 43/48*T6p17ep0
       + 1/64*T6p16ep1
       + 21/32*T6p14ep1
       - 403/768*T6p14ep0
       - 7/16*T6p13ep1
       + 1787/1152*T6p13ep0
       + 9/32*T6p12ep1
       - 671/3456*T6p12ep0
       - 3/32*T6p11ep1
       + 35/384*T6p11ep0
       - 793/144*T6p10ep0
       + 13/32*T5p8ep1
       - 1103/3456*T5p11ep0
       + 69317/2880*zeta5
       + 1209439/124416*zeta3
       + 1873/16*logm
       + 7/4*logm*T7p11ep0
       - 7/4*logm*T7p10ep0
       - 21/4*logm*T6p14ep0
       + 7/2*logm*T6p13ep0
       - 9/4*logm*T6p12ep0
       + 3/4*logm*T6p11ep0
       - 267/4*logm*zeta3
       + 3/2*ls4pithird*sqrt3
       - 3223/192*ls3*sqrt3
       + 81/4*ls3*sqrt3*logm
       + 243/32*ls3*sqrt3*log3
       - 186943/4608*ls2*sqrt3
       + 24*ls2*sqrt3*logm
       + 3223/192*ls2*sqrt3*log3
       - 81/4*ls2*sqrt3*log3*logm
       - 243/64*ls2*sqrt3*log3^2
       - 111/256*ls2^2
       - 45/2*ls2^2*logm
       + 69/16*pi*sqrt3*zeta3
       + 8428019/995328*pi^2
       - 67/192*pi^2*zeta3
       + 865/144*pi^2*logm
       - 9/32*pi^2*ls2*sqrt3
       - 3223/3456*pi^3*sqrt3
       + 9/8*pi^3*sqrt3*logm
       + 27/64*pi^3*sqrt3*log3
       + 690353/2488320*pi^4
       + 223/360*pi^4*logm
       - 1/6*c4
       + 24632431/442368*s^2
       + 3/8*s^2*T8p10ep0
       + 3/4*s^2*T7p9ep0
       - 73/96*s^2*T7p8ep0
       - 17/24*s^2*T7p7ep0
       + 95/48*s^2*T7p5ep0
       - 3/16*s^2*T7p16ep0
       + 15/64*s^2*T7p14ep1
       + 21/32*s^2*T7p11ep1
       - 2617/768*s^2*T7p11ep0
       - 21/32*s^2*T7p10ep1
       + 2617/768*s^2*T7p10ep0
       - 1987/576*s^2*T6p9ep0
       - s^2*T6p18ep0
       + 43/16*s^2*T6p17ep0
       - 3/64*s^2*T6p16ep1
       - 63/32*s^2*T6p14ep1
       + 403/256*s^2*T6p14ep0
       + 21/16*s^2*T6p13ep1
       - 1787/384*s^2*T6p13ep0
       - 27/32*s^2*T6p12ep1
       + 671/1152*s^2*T6p12ep0
       + 9/32*s^2*T6p11ep1
       - 35/128*s^2*T6p11ep0
       + 793/48*s^2*T6p10ep0
       - 39/32*s^2*T5p8ep1
       + 1103/1152*s^2*T5p11ep0
       - 69317/960*s^2*zeta5
       - 1209439/41472*s^2*zeta3
       - 5619/16*s^2*logm
       - 21/4*s^2*logm*T7p11ep0
       + 21/4*s^2*logm*T7p10ep0
       + 63/4*s^2*logm*T6p14ep0
       - 21/2*s^2*logm*T6p13ep0
       + 27/4*s^2*logm*T6p12ep0
       - 9/4*s^2*logm*T6p11ep0
       + 801/4*s^2*logm*zeta3
       - 9/2*s^2*ls4pithird*sqrt3
       + 3223/64*s^2*ls3*sqrt3
       - 243/4*s^2*ls3*sqrt3*logm
       - 729/32*s^2*ls3*sqrt3*log3
       + 186943/1536*s^2*ls2*sqrt3
       - 72*s^2*ls2*sqrt3*logm
       - 3223/64*s^2*ls2*sqrt3*log3
       + 243/4*s^2*ls2*sqrt3*log3*logm
       + 729/64*s^2*ls2*sqrt3*log3^2
       + 333/256*s^2*ls2^2
       + 135/2*s^2*ls2^2*logm
       - 207/16*s^2*pi*sqrt3*zeta3
       - 8428019/331776*s^2*pi^2
       + 67/64*s^2*pi^2*zeta3
       - 865/48*s^2*pi^2*logm
       + 27/32*s^2*pi^2*ls2*sqrt3
       + 3223/1152*s^2*pi^3*sqrt3
       - 27/8*s^2*pi^3*sqrt3*logm
       - 81/64*s^2*pi^3*sqrt3*log3
       - 690353/829440*s^2*pi^4
       - 223/120*s^2*pi^4*logm
       + 1/2*s^2*c4
       - 24632431/663552*s^4
       - 1/4*s^4*T8p10ep0
       - 1/2*s^4*T7p9ep0
       + 73/144*s^4*T7p8ep0
       + 17/36*s^4*T7p7ep0
       - 95/72*s^4*T7p5ep0
       + 1/8*s^4*T7p16ep0
       - 5/32*s^4*T7p14ep1
       - 7/16*s^4*T7p11ep1
       + 2617/1152*s^4*T7p11ep0
       + 7/16*s^4*T7p10ep1
       - 2617/1152*s^4*T7p10ep0
       + 1987/864*s^4*T6p9ep0
       + 2/3*s^4*T6p18ep0
       - 43/24*s^4*T6p17ep0
       + 1/32*s^4*T6p16ep1
       + 21/16*s^4*T6p14ep1
       - 403/384*s^4*T6p14ep0
       - 7/8*s^4*T6p13ep1
       + 1787/576*s^4*T6p13ep0
       + 9/16*s^4*T6p12ep1
       - 671/1728*s^4*T6p12ep0
       - 3/16*s^4*T6p11ep1
       + 35/192*s^4*T6p11ep0
       - 793/72*s^4*T6p10ep0
       + 13/16*s^4*T5p8ep1
       - 1103/1728*s^4*T5p11ep0
       + 69317/1440*s^4*zeta5
       + 1209439/62208*s^4*zeta3
       + 1873/8*s^4*logm
       + 7/2*s^4*logm*T7p11ep0
       - 7/2*s^4*logm*T7p10ep0
       - 21/2*s^4*logm*T6p14ep0
       + 7*s^4*logm*T6p13ep0
       - 9/2*s^4*logm*T6p12ep0
       + 3/2*s^4*logm*T6p11ep0
       - 267/2*s^4*logm*zeta3
       + 3*s^4*ls4pithird*sqrt3
       - 3223/96*s^4*ls3*sqrt3
       + 81/2*s^4*ls3*sqrt3*logm
       + 243/16*s^4*ls3*sqrt3*log3
       - 186943/2304*s^4*ls2*sqrt3
       + 48*s^4*ls2*sqrt3*logm
       + 3223/96*s^4*ls2*sqrt3*log3
       - 81/2*s^4*ls2*sqrt3*log3*logm
       - 243/32*s^4*ls2*sqrt3*log3^2
       - 111/128*s^4*ls2^2
       - 45*s^4*ls2^2*logm
       + 69/8*s^4*pi*sqrt3*zeta3
       + 8428019/497664*s^4*pi^2
       - 67/96*s^4*pi^2*zeta3
       + 865/72*s^4*pi^2*logm
       - 9/16*s^4*pi^2*ls2*sqrt3
       - 3223/1728*s^4*pi^3*sqrt3
       + 9/4*s^4*pi^3*sqrt3*logm
       + 27/32*s^4*pi^3*sqrt3*log3
       + 690353/1244160*s^4*pi^4
       + 223/180*s^4*pi^4*logm
       - 1/3*s^4*c4
       - 81/16*ls4*sqrt3
       + 243/16*ls4*s^2*sqrt3
       - 81/8*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^2*ca * (
       - 1318555232070469/752467968000
       + 17/72*T9p7ep0
       + 3/32*T9p6ep0
       - 3/16*T9p5ep0
       - 221/384*T9p4ep0
       - 1607/3456*T9p3ep0
       + 1/16*T8p9ep0
       + 1/16*T8p8ep0
       + 409/576*T8p7ep0
       + 1/16*T8p6ep0
       - 11/96*T8p4ep0
       - 53/36*T8p2ep0
       - 1/8*T8p10ep1
       + 43/864*T8p10ep0
       - 1/4*T7p9ep1
       - 1033/864*T7p9ep0
       + 73/288*T7p8ep1
       - 2101/3456*T7p8ep0
       + 17/72*T7p7ep1
       - 15391/13824*T7p7ep0
       + 19/144*T7p6ep1
       - 95/144*T7p5ep1
       - 569/1728*T7p5ep0
       + 1/16*T7p16ep1
       + 253/432*T7p16ep0
       - 11/144*T7p15ep1
       - 5/64*T7p14ep2
       - 301/6912*T7p14ep1
       - 7/32*T7p11ep2
       + 2617/2304*T7p11ep1
       - 210863/138240*T7p11ep0
       + 7/32*T7p10ep2
       - 2617/2304*T7p10ep1
       + 143461/46080*T7p10ep0
       + 1987/1728*T6p9ep1
       - 149519/345600*T6p9ep0
       - 5/32*T6p19ep2
       + 1/3*T6p18ep1
       - 220547/1036800*T6p18ep0
       - 43/48*T6p17ep1
       - 245317/207360*T6p17ep0
       + 1/64*T6p16ep2
       + 24413/414720*T6p16ep1
       - 7/32*T6p15ep2
       + 21/32*T6p14ep2
       - 403/768*T6p14ep1
       + 2875291/414720*T6p14ep0
       - 7/16*T6p13ep2
       + 1787/1152*T6p13ep1
       - 1261231/388800*T6p13ep0
       + 9/32*T6p12ep2
       - 671/3456*T6p12ep1
       + 17655637/2903040*T6p12ep0
       - 3/32*T6p11ep2
       + 35/384*T6p11ep1
       - 1154021/622080*T6p11ep0
       - 793/144*T6p10ep1
       - 2390303/259200*T6p10ep0
       + 13/32*T5p8ep2
       - 223193/829440*T5p8ep1
       - 1103/3456*T5p11ep1
       - 18557/4096*T5p11ep0
       + 85/144*T4LVB7ep1
       - 1/2*T4LVB6ep1
       + 1/8*T4LT4ep2
       - 95/864*T4LT2ep2
       - 31/48*T3L61ep1
       - 12356596279/29030400*zeta5
       + 218591743076647/125411328000*zeta3
       - 12281/5184*zeta3^2
       + 866113/1890*a5
       - 53510143/14515200*a4
       + 52905485/331776*logm
       + logm*T8p10ep0
       + 2*logm*T7p9ep0
       - 73/36*logm*T7p8ep0
       - 17/9*logm*T7p7ep0
       + 95/18*logm*T7p5ep0
       - 1/2*logm*T7p16ep0
       + 5/8*logm*T7p14ep1
       + 7/4*logm*T7p11ep1
       - 2617/288*logm*T7p11ep0
       - 7/4*logm*T7p10ep1
       + 2617/288*logm*T7p10ep0
       - 1987/216*logm*T6p9ep0
       - 8/3*logm*T6p18ep0
       + 43/6*logm*T6p17ep0
       - 1/8*logm*T6p16ep1
       - 21/4*logm*T6p14ep1
       + 403/96*logm*T6p14ep0
       + 7/2*logm*T6p13ep1
       - 1787/144*logm*T6p13ep0
       - 9/4*logm*T6p12ep1
       + 671/432*logm*T6p12ep0
       + 3/4*logm*T6p11ep1
       - 35/48*logm*T6p11ep0
       + 793/18*logm*T6p10ep0
       - 13/4*logm*T5p8ep1
       + 1103/432*logm*T5p11ep0
       - 69317/360*logm*zeta5
       - 681311899/9953280*logm*zeta3
       - 2086747/4320*logm^2
       - 7*logm^2*T7p11ep0
       + 7*logm^2*T7p10ep0
       + 21*logm^2*T6p14ep0
       - 14*logm^2*T6p13ep0
       + 9*logm^2*T6p12ep0
       - 3*logm^2*T6p11ep0
       + 267*logm^2*zeta3
       + 33/10*logm^3
       + 1039/10*log2*a4
       - 53510143/348364800*log2^4
       + 57871/113400*log2^5
       + 147/16*ls5pithird*sqrt3
       + 3223/324*ls4pithird*sqrt3
       - 12*ls4pithird*sqrt3*logm
       - 9/2*ls4pithird*sqrt3*log3
       - 729/64*ls5p*sqrt3
       - 64864343/322560*ls3*sqrt3
       + 3223/24*ls3*sqrt3*logm
       - 81*ls3*sqrt3*logm^2
       + 3223/64*ls3*sqrt3*log3
       - 243/4*ls3*sqrt3*log3*logm
       - 729/64*ls3*sqrt3*log3^2
       - 547050907/1228800*ls2*sqrt3
       + 9/8*ls2*sqrt3*zeta3
       + 44837/144*ls2*sqrt3*logm
       - 96*ls2*sqrt3*logm^2
       + 64864343/322560*ls2*sqrt3*log3
       - 3223/24*ls2*sqrt3*log3*logm
       + 81*ls2*sqrt3*log3*logm^2
       - 3223/128*ls2*sqrt3*log3^2
       + 243/8*ls2*sqrt3*log3^2*logm
       + 243/64*ls2*sqrt3*log3^3
       - 21841/15360*ls2^2
       + 669/32*ls2^2*logm
       + 90*ls2^2*logm^2
       + 74129/2592*pi*sqrt3*zeta3
       - 69/2*pi*sqrt3*logm*zeta3
       - 207/16*pi*sqrt3*log3*zeta3
       + 243/16*pi*ls4p*sqrt3
       + 1057420871/74649600*pi^2
       + 2065037/248832*pi^2*zeta3
       - 128284619/1866240*pi^2*logm
       + 67/24*pi^2*logm*zeta3
       - 3361/144*pi^2*logm^2
       + 53510143/348364800*pi^2*log2^2
       + 6925/3402*pi^2*log2^3
       - 189/32*pi^2*ls3*sqrt3
       - 3223/1728*pi^2*ls2*sqrt3
       + 9/4*pi^2*ls2*sqrt3*logm
       + 27/32*pi^2*ls2*sqrt3*log3
       - 64864343/5806080*pi^3*sqrt3
       + 3223/432*pi^3*sqrt3*logm
       - 9/2*pi^3*sqrt3*logm^2
       + 3223/1152*pi^3*sqrt3*log3
       - 27/8*pi^3*sqrt3*log3*logm
       - 81/128*pi^3*sqrt3*log3^2
       - 50035796717/3583180800*pi^4
       - 137113/62208*pi^4*logm
       - 223/90*pi^4*logm^2
       + 58917899/10886400*pi^4*log2
       - 1/6*pi^5*sqrt3
       - 263311/2177280*pi^6
       + 150839/2880*c4
       + 4/3*c4*logm
       - 1039/240*c4*log2
       + 37934257820243/7166361600*s^2
       - 17/24*s^2*T9p7ep0
       - 9/32*s^2*T9p6ep0
       + 9/16*s^2*T9p5ep0
       + 221/128*s^2*T9p4ep0
       + 1607/1152*s^2*T9p3ep0
       - 3/16*s^2*T8p9ep0
       - 3/16*s^2*T8p8ep0
       - 409/192*s^2*T8p7ep0
       - 3/16*s^2*T8p6ep0
       + 11/32*s^2*T8p4ep0
       + 53/12*s^2*T8p2ep0
       + 3/8*s^2*T8p10ep1
       - 43/288*s^2*T8p10ep0
       + 3/4*s^2*T7p9ep1
       + 1033/288*s^2*T7p9ep0
       - 73/96*s^2*T7p8ep1
       + 2101/1152*s^2*T7p8ep0
       - 17/24*s^2*T7p7ep1
       + 15391/4608*s^2*T7p7ep0
       - 19/48*s^2*T7p6ep1
       + 95/48*s^2*T7p5ep1
       + 569/576*s^2*T7p5ep0
       - 3/16*s^2*T7p16ep1
       - 253/144*s^2*T7p16ep0
       + 11/48*s^2*T7p15ep1
       + 15/64*s^2*T7p14ep2
       + 301/2304*s^2*T7p14ep1
       + 21/32*s^2*T7p11ep2
       - 2617/768*s^2*T7p11ep1
       + 210863/46080*s^2*T7p11ep0
       - 21/32*s^2*T7p10ep2
       + 2617/768*s^2*T7p10ep1
       - 143461/15360*s^2*T7p10ep0
       - 1987/576*s^2*T6p9ep1
       + 149519/115200*s^2*T6p9ep0
       + 15/32*s^2*T6p19ep2
       - s^2*T6p18ep1
       + 220547/345600*s^2*T6p18ep0
       + 43/16*s^2*T6p17ep1
       + 245317/69120*s^2*T6p17ep0
       - 3/64*s^2*T6p16ep2
       - 24413/138240*s^2*T6p16ep1
       + 21/32*s^2*T6p15ep2
       - 63/32*s^2*T6p14ep2
       + 403/256*s^2*T6p14ep1
       - 2875291/138240*s^2*T6p14ep0
       + 21/16*s^2*T6p13ep2
       - 1787/384*s^2*T6p13ep1
       + 1261231/129600*s^2*T6p13ep0
       - 27/32*s^2*T6p12ep2
       + 671/1152*s^2*T6p12ep1
       - 17655637/967680*s^2*T6p12ep0
       + 9/32*s^2*T6p11ep2
       - 35/128*s^2*T6p11ep1
       + 1154021/207360*s^2*T6p11ep0
       + 793/48*s^2*T6p10ep1
       + 2390303/86400*s^2*T6p10ep0
       - 39/32*s^2*T5p8ep2
       + 223193/276480*s^2*T5p8ep1
       + 1103/1152*s^2*T5p11ep1
       + 55671/4096*s^2*T5p11ep0
       - 85/48*s^2*T4LVB7ep1
       + 3/2*s^2*T4LVB6ep1
       - 3/8*s^2*T4LT4ep2
       + 95/288*s^2*T4LT2ep2
       + 31/16*s^2*T3L61ep1
       + 53571168997/29030400*s^2*zeta5
       - 315617410279/58060800*s^2*zeta3
       + 12281/1728*s^2*zeta3^2
       - 231635/126*s^2*a5
       - 6072193/22680*s^2*a4
       - 140557237/276480*s^2*logm
       - 3*s^2*logm*T8p10ep0
       - 6*s^2*logm*T7p9ep0
       + 73/12*s^2*logm*T7p8ep0
       + 17/3*s^2*logm*T7p7ep0
       - 95/6*s^2*logm*T7p5ep0
       + 3/2*s^2*logm*T7p16ep0
       - 15/8*s^2*logm*T7p14ep1
       - 21/4*s^2*logm*T7p11ep1
       + 2617/96*s^2*logm*T7p11ep0
       + 21/4*s^2*logm*T7p10ep1
       - 2617/96*s^2*logm*T7p10ep0
       + 1987/72*s^2*logm*T6p9ep0
       + 8*s^2*logm*T6p18ep0
       - 43/2*s^2*logm*T6p17ep0
       + 3/8*s^2*logm*T6p16ep1
       + 63/4*s^2*logm*T6p14ep1
       - 403/32*s^2*logm*T6p14ep0
       - 21/2*s^2*logm*T6p13ep1
       + 1787/48*s^2*logm*T6p13ep0
       + 27/4*s^2*logm*T6p12ep1
       - 671/144*s^2*logm*T6p12ep0
       - 9/4*s^2*logm*T6p11ep1
       + 35/16*s^2*logm*T6p11ep0
       - 793/6*s^2*logm*T6p10ep0
       + 39/4*s^2*logm*T5p8ep1
       - 1103/144*s^2*logm*T5p11ep0
       + 69317/120*s^2*logm*zeta5
       + 35683621/155520*s^2*logm*zeta3
       + 7512293/5184*s^2*logm^2
       + 21*s^2*logm^2*T7p11ep0
       - 21*s^2*logm^2*T7p10ep0
       - 63*s^2*logm^2*T6p14ep0
       + 42*s^2*logm^2*T6p13ep0
       - 27*s^2*logm^2*T6p12ep0
       + 9*s^2*logm^2*T6p11ep0
       - 801*s^2*logm^2*zeta3
       - 1133/120*s^2*logm^3
       - 3117/10*s^2*log2*a4
       - 6072193/544320*s^2*log2^4
       + 2204/945*s^2*log2^5
       - 441/16*s^2*ls5pithird*sqrt3
       - 3223/108*s^2*ls4pithird*sqrt3
       + 36*s^2*ls4pithird*sqrt3*logm
       + 27/2*s^2*ls4pithird*sqrt3*log3
       + 2187/64*s^2*ls5p*sqrt3
       + 64864343/107520*s^2*ls3*sqrt3
       - 3223/8*s^2*ls3*sqrt3*logm
       + 243*s^2*ls3*sqrt3*logm^2
       - 9669/64*s^2*ls3*sqrt3*log3
       + 729/4*s^2*ls3*sqrt3*log3*logm
       + 2187/64*s^2*ls3*sqrt3*log3^2
       + 547050907/409600*s^2*ls2*sqrt3
       - 27/8*s^2*ls2*sqrt3*zeta3
       - 44837/48*s^2*ls2*sqrt3*logm
       + 288*s^2*ls2*sqrt3*logm^2
       - 64864343/107520*s^2*ls2*sqrt3*log3
       + 3223/8*s^2*ls2*sqrt3*log3*logm
       - 243*s^2*ls2*sqrt3*log3*logm^2
       + 9669/128*s^2*ls2*sqrt3*log3^2
       - 729/8*s^2*ls2*sqrt3*log3^2*logm
       - 729/64*s^2*ls2*sqrt3*log3^3
       + 21841/5120*s^2*ls2^2
       - 2007/32*s^2*ls2^2*logm
       - 270*s^2*ls2^2*logm^2
       - 74129/864*s^2*pi*sqrt3*zeta3
       + 207/2*s^2*pi*sqrt3*logm*zeta3
       + 621/16*s^2*pi*sqrt3*log3*zeta3
       - 729/16*s^2*pi*ls4p*sqrt3
       - 1057420871/24883200*s^2*pi^2
       - 2065037/82944*s^2*pi^2*zeta3
       + 128284619/622080*s^2*pi^2*logm
       - 67/8*s^2*pi^2*logm*zeta3
       + 3361/48*s^2*pi^2*logm^2
       + 6072193/544320*s^2*pi^2*log2^2
       - 284531/22680*s^2*pi^2*log2^3
       + 567/32*s^2*pi^2*ls3*sqrt3
       + 3223/576*s^2*pi^2*ls2*sqrt3
       - 27/4*s^2*pi^2*ls2*sqrt3*logm
       - 81/32*s^2*pi^2*ls2*sqrt3*log3
       + 64864343/1935360*s^2*pi^3*sqrt3
       - 3223/144*s^2*pi^3*sqrt3*logm
       + 27/2*s^2*pi^3*sqrt3*logm^2
       - 3223/384*s^2*pi^3*sqrt3*log3
       + 81/8*s^2*pi^3*sqrt3*log3*logm
       + 243/128*s^2*pi^3*sqrt3*log3^2
       + 467059822813/10450944000*s^2*pi^4
       + 137113/20736*s^2*pi^4*logm
       + 223/30*s^2*pi^4*logm^2
       - 15022783/725760*s^2*pi^4*log2
       + 1/2*s^2*pi^5*sqrt3
       + 263311/725760*s^2*pi^6
       - 150839/960*s^2*c4
       - 4*s^2*c4*logm
       + 1039/80*s^2*c4*log2
       - 265380828236357/75246796800*s^4
       + 17/36*s^4*T9p7ep0
       + 3/16*s^4*T9p6ep0
       - 3/8*s^4*T9p5ep0
       - 221/192*s^4*T9p4ep0
       - 1607/1728*s^4*T9p3ep0
       + 1/8*s^4*T8p9ep0
       + 1/8*s^4*T8p8ep0
       + 409/288*s^4*T8p7ep0
       + 1/8*s^4*T8p6ep0
       - 11/48*s^4*T8p4ep0
       - 53/18*s^4*T8p2ep0
       - 1/4*s^4*T8p10ep1
       + 43/432*s^4*T8p10ep0
       - 1/2*s^4*T7p9ep1
       - 1033/432*s^4*T7p9ep0
       + 73/144*s^4*T7p8ep1
       - 2101/1728*s^4*T7p8ep0
       + 17/36*s^4*T7p7ep1
       - 15391/6912*s^4*T7p7ep0
       + 19/72*s^4*T7p6ep1
       - 95/72*s^4*T7p5ep1
       - 569/864*s^4*T7p5ep0
       + 1/8*s^4*T7p16ep1
       + 253/216*s^4*T7p16ep0
       - 11/72*s^4*T7p15ep1
       - 5/32*s^4*T7p14ep2
       - 301/3456*s^4*T7p14ep1
       - 7/16*s^4*T7p11ep2
       + 2617/1152*s^4*T7p11ep1
       - 210863/69120*s^4*T7p11ep0
       + 7/16*s^4*T7p10ep2
       - 2617/1152*s^4*T7p10ep1
       + 143461/23040*s^4*T7p10ep0
       + 1987/864*s^4*T6p9ep1
       - 149519/172800*s^4*T6p9ep0
       - 5/16*s^4*T6p19ep2
       + 2/3*s^4*T6p18ep1
       - 220547/518400*s^4*T6p18ep0
       - 43/24*s^4*T6p17ep1
       - 245317/103680*s^4*T6p17ep0
       + 1/32*s^4*T6p16ep2
       + 24413/207360*s^4*T6p16ep1
       - 7/16*s^4*T6p15ep2
       + 21/16*s^4*T6p14ep2
       - 403/384*s^4*T6p14ep1
       + 2875291/207360*s^4*T6p14ep0
       - 7/8*s^4*T6p13ep2
       + 1787/576*s^4*T6p13ep1
       - 1261231/194400*s^4*T6p13ep0
       + 9/16*s^4*T6p12ep2
       - 671/1728*s^4*T6p12ep1
       + 17655637/1451520*s^4*T6p12ep0
       - 3/16*s^4*T6p11ep2
       + 35/192*s^4*T6p11ep1
       - 1154021/311040*s^4*T6p11ep0
       - 793/72*s^4*T6p10ep1
       - 2390303/129600*s^4*T6p10ep0
       + 13/16*s^4*T5p8ep2
       - 223193/414720*s^4*T5p8ep1
       - 1103/1728*s^4*T5p11ep1
       - 18557/2048*s^4*T5p11ep0
       + 85/72*s^4*T4LVB7ep1
       - s^4*T4LVB6ep1
       + 1/4*s^4*T4LT4ep2
       - 95/432*s^4*T4LT2ep2
       - 31/24*s^4*T3L61ep1
       - 2073184657/2073600*s^4*zeta5
       + 2745959986919/783820800*s^4*zeta3
       - 12281/2592*s^4*zeta3^2
       + 1039*s^4*a5
       + 82571123/248832*s^4*logm
       + 2*s^4*logm*T8p10ep0
       + 4*s^4*logm*T7p9ep0
       - 73/18*s^4*logm*T7p8ep0
       - 34/9*s^4*logm*T7p7ep0
       + 95/9*s^4*logm*T7p5ep0
       - s^4*logm*T7p16ep0
       + 5/4*s^4*logm*T7p14ep1
       + 7/2*s^4*logm*T7p11ep1
       - 2617/144*s^4*logm*T7p11ep0
       - 7/2*s^4*logm*T7p10ep1
       + 2617/144*s^4*logm*T7p10ep0
       - 1987/108*s^4*logm*T6p9ep0
       - 16/3*s^4*logm*T6p18ep0
       + 43/3*s^4*logm*T6p17ep0
       - 1/4*s^4*logm*T6p16ep1
       - 21/2*s^4*logm*T6p14ep1
       + 403/48*s^4*logm*T6p14ep0
       + 7*s^4*logm*T6p13ep1
       - 1787/72*s^4*logm*T6p13ep0
       - 9/2*s^4*logm*T6p12ep1
       + 671/216*s^4*logm*T6p12ep0
       + 3/2*s^4*logm*T6p11ep1
       - 35/24*s^4*logm*T6p11ep0
       + 793/9*s^4*logm*T6p10ep0
       - 13/2*s^4*logm*T5p8ep1
       + 1103/216*s^4*logm*T5p11ep0
       - 69317/180*s^4*logm*zeta5
       - 1139797/7776*s^4*logm*zeta3
       - 30983/32*s^4*logm^2
       - 14*s^4*logm^2*T7p11ep0
       + 14*s^4*logm^2*T7p10ep0
       + 42*s^4*logm^2*T6p14ep0
       - 28*s^4*logm^2*T6p13ep0
       + 18*s^4*logm^2*T6p12ep0
       - 6*s^4*logm^2*T6p11ep0
       + 534*s^4*logm^2*zeta3
       + 33/4*s^4*logm^3
       + 1039/5*s^4*log2*a4
       + 147/8*s^4*ls5pithird*sqrt3
       + 3223/162*s^4*ls4pithird*sqrt3
       - 24*s^4*ls4pithird*sqrt3*logm
       - 9*s^4*ls4pithird*sqrt3*log3
       - 729/32*s^4*ls5p*sqrt3
       - 64864343/161280*s^4*ls3*sqrt3
       + 3223/12*s^4*ls3*sqrt3*logm
       - 162*s^4*ls3*sqrt3*logm^2
       + 3223/32*s^4*ls3*sqrt3*log3
       - 243/2*s^4*ls3*sqrt3*log3*logm
       - 729/32*s^4*ls3*sqrt3*log3^2
       - 547050907/614400*s^4*ls2*sqrt3
       + 9/4*s^4*ls2*sqrt3*zeta3
       + 44837/72*s^4*ls2*sqrt3*logm
       - 192*s^4*ls2*sqrt3*logm^2
       + 64864343/161280*s^4*ls2*sqrt3*log3
       - 3223/12*s^4*ls2*sqrt3*log3*logm
       + 162*s^4*ls2*sqrt3*log3*logm^2
       - 3223/64*s^4*ls2*sqrt3*log3^2
       + 243/4*s^4*ls2*sqrt3*log3^2*logm
       + 243/32*s^4*ls2*sqrt3*log3^3
       - 21841/7680*s^4*ls2^2
       + 669/16*s^4*ls2^2*logm
       + 180*s^4*ls2^2*logm^2
       + 74129/1296*s^4*pi*sqrt3*zeta3
       - 69*s^4*pi*sqrt3*logm*zeta3
       - 207/8*s^4*pi*sqrt3*log3*zeta3
       + 243/8*s^4*pi*ls4p*sqrt3
       + 1057420871/37324800*s^4*pi^2
       + 2065037/124416*s^4*pi^2*zeta3
       - 128284619/933120*s^4*pi^2*logm
       + 67/12*s^4*pi^2*logm*zeta3
       - 3361/72*s^4*pi^2*logm^2
       + 1039/180*s^4*pi^2*log2^3
       - 189/16*s^4*pi^2*ls3*sqrt3
       - 3223/864*s^4*pi^2*ls2*sqrt3
       + 9/2*s^4*pi^2*ls2*sqrt3*logm
       + 27/16*s^4*pi^2*ls2*sqrt3*log3
       - 64864343/2903040*s^4*pi^3*sqrt3
       + 3223/216*s^4*pi^3*sqrt3*logm
       - 9*s^4*pi^3*sqrt3*logm^2
       + 3223/576*s^4*pi^3*sqrt3*log3
       - 27/4*s^4*pi^3*sqrt3*log3*logm
       - 81/64*s^4*pi^3*sqrt3*log3^2
       - 437681352253/15676416000*s^4*pi^4
       - 137113/31104*s^4*pi^4*logm
       - 223/45*s^4*pi^4*logm^2
       + 69547/5760*s^4*pi^4*log2
       - 1/3*s^4*pi^5*sqrt3
       - 263311/1088640*s^4*pi^6
       + 150839/1440*s^4*c4
       + 8/3*s^4*c4*logm
       - 1039/120*s^4*c4*log2
       - 3223/96*ls4*sqrt3
       + 81/2*ls4*sqrt3*logm
       + 243/16*ls4*sqrt3*log3
       + 3223/32*ls4*s^2*sqrt3
       - 243/2*ls4*s^2*sqrt3*logm
       - 729/16*ls4*s^2*sqrt3*log3
       - 3223/48*ls4*s^4*sqrt3
       + 81*ls4*s^4*sqrt3*logm
       + 243/8*ls4*s^4*sqrt3*log3
       - 243/32*ls5*sqrt3
       + 729/32*ls5*s^2*sqrt3
       - 243/16*ls5*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/64
       + 1/16*T7p11ep0
       - 1/16*T7p10ep0
       - 3/16*T6p14ep0
       + 1/8*T6p13ep0
       - 3/16*T6p12ep0
       + 1/16*T6p11ep0
       - 371/144*zeta3
       + 27/16*ls3*sqrt3
       + 3*ls2*sqrt3
       - 27/16*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 91/576*pi^2
       + 3/32*pi^3*sqrt3
       + 19/720*pi^4
       + 39/64*s^2
       - 3/16*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep0
       + 9/16*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep0
       + 9/16*s^2*T6p12ep0
       - 3/16*s^2*T6p11ep0
       + 371/48*s^2*zeta3
       - 81/16*s^2*ls3*sqrt3
       - 9*s^2*ls2*sqrt3
       + 81/16*s^2*ls2*sqrt3*log3
       + 27/8*s^2*ls2^2
       - 91/192*s^2*pi^2
       - 9/32*s^2*pi^3*sqrt3
       - 19/240*s^2*pi^4
       - 13/32*s^4
       + 1/8*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep0
       - 3/8*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep0
       - 3/8*s^4*T6p12ep0
       + 1/8*s^4*T6p11ep0
       - 371/72*s^4*zeta3
       + 27/8*s^4*ls3*sqrt3
       + 6*s^4*ls2*sqrt3
       - 27/8*s^4*ls2*sqrt3*log3
       - 9/4*s^4*ls2^2
       + 91/288*s^4*pi^2
       + 3/16*s^4*pi^3*sqrt3
       + 19/360*s^4*pi^4
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^3*ep^-1 * (
       + 85476397/663552
       + 1/4*T7p9ep0
       - 31/144*T7p8ep0
       - 19/72*T7p7ep0
       + 19/36*T7p5ep0
       - 1/8*T7p16ep0
       - 5/32*T7p14ep1
       + 1/16*T7p11ep1
       - 2009/3456*T7p11ep0
       - 1/16*T7p10ep1
       + 2009/3456*T7p10ep0
       - 251/324*T6p9ep0
       - 1/3*T6p18ep0
       + 19/24*T6p17ep0
       - 1/32*T6p16ep1
       - 3/16*T6p14ep1
       + 361/384*T6p14ep0
       + 1/8*T6p13ep1
       - 689/576*T6p13ep0
       - 3/16*T6p12ep1
       + 845/1728*T6p12ep0
       + 1/16*T6p11ep1
       - 325/1728*T6p11ep0
       + 2641/648*T6p10ep0
       + 3/32*T5p8ep1
       - 79/108*T5p11ep0
       - 9817/720*zeta5
       - 61087/2304*zeta3
       + 13/8*logm
       - 1/2*logm*T7p11ep0
       + 1/2*logm*T7p10ep0
       + 3/2*logm*T6p14ep0
       - logm*T6p13ep0
       + 3/2*logm*T6p12ep0
       - 1/2*logm*T6p11ep0
       + 371/18*logm*zeta3
       - ls4pithird*sqrt3
       + 2033/288*ls3*sqrt3
       - 27/2*ls3*sqrt3*logm
       - 81/16*ls3*sqrt3*log3
       + 117205/3456*ls2*sqrt3
       - 24*ls2*sqrt3*logm
       - 2033/288*ls2*sqrt3*log3
       + 27/2*ls2*sqrt3*log3*logm
       + 81/32*ls2*sqrt3*log3^2
       + 2013/128*ls2^2
       + 9*ls2^2*logm
       - 23/8*pi*sqrt3*zeta3
       - 6840791/1492992*pi^2
       - 131/288*pi^2*zeta3
       - 91/72*pi^2*logm
       + 3/16*pi^2*ls2*sqrt3
       + 2033/5184*pi^3*sqrt3
       - 3/4*pi^3*sqrt3*logm
       - 9/32*pi^3*sqrt3*log3
       - 98653/3732480*pi^4
       - 19/90*pi^4*logm
       + 1/3*c4
       - 85476397/221184*s^2
       - 3/4*s^2*T7p9ep0
       + 31/48*s^2*T7p8ep0
       + 19/24*s^2*T7p7ep0
       - 19/12*s^2*T7p5ep0
       + 3/8*s^2*T7p16ep0
       + 15/32*s^2*T7p14ep1
       - 3/16*s^2*T7p11ep1
       + 2009/1152*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep1
       - 2009/1152*s^2*T7p10ep0
       + 251/108*s^2*T6p9ep0
       + s^2*T6p18ep0
       - 19/8*s^2*T6p17ep0
       + 3/32*s^2*T6p16ep1
       + 9/16*s^2*T6p14ep1
       - 361/128*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep1
       + 689/192*s^2*T6p13ep0
       + 9/16*s^2*T6p12ep1
       - 845/576*s^2*T6p12ep0
       - 3/16*s^2*T6p11ep1
       + 325/576*s^2*T6p11ep0
       - 2641/216*s^2*T6p10ep0
       - 9/32*s^2*T5p8ep1
       + 79/36*s^2*T5p11ep0
       + 9817/240*s^2*zeta5
       + 61087/768*s^2*zeta3
       - 39/8*s^2*logm
       + 3/2*s^2*logm*T7p11ep0
       - 3/2*s^2*logm*T7p10ep0
       - 9/2*s^2*logm*T6p14ep0
       + 3*s^2*logm*T6p13ep0
       - 9/2*s^2*logm*T6p12ep0
       + 3/2*s^2*logm*T6p11ep0
       - 371/6*s^2*logm*zeta3
       + 3*s^2*ls4pithird*sqrt3
       - 2033/96*s^2*ls3*sqrt3
       + 81/2*s^2*ls3*sqrt3*logm
       + 243/16*s^2*ls3*sqrt3*log3
       - 117205/1152*s^2*ls2*sqrt3
       + 72*s^2*ls2*sqrt3*logm
       + 2033/96*s^2*ls2*sqrt3*log3
       - 81/2*s^2*ls2*sqrt3*log3*logm
       - 243/32*s^2*ls2*sqrt3*log3^2
       - 6039/128*s^2*ls2^2
       - 27*s^2*ls2^2*logm
       + 69/8*s^2*pi*sqrt3*zeta3
       + 6840791/497664*s^2*pi^2
       + 131/96*s^2*pi^2*zeta3
       + 91/24*s^2*pi^2*logm
       - 9/16*s^2*pi^2*ls2*sqrt3
       - 2033/1728*s^2*pi^3*sqrt3
       + 9/4*s^2*pi^3*sqrt3*logm
       + 27/32*s^2*pi^3*sqrt3*log3
       + 98653/1244160*s^2*pi^4
       + 19/30*s^2*pi^4*logm
       - s^2*c4
       + 85476397/331776*s^4
       + 1/2*s^4*T7p9ep0
       - 31/72*s^4*T7p8ep0
       - 19/36*s^4*T7p7ep0
       + 19/18*s^4*T7p5ep0
       - 1/4*s^4*T7p16ep0
       - 5/16*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep1
       - 2009/1728*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep1
       + 2009/1728*s^4*T7p10ep0
       - 251/162*s^4*T6p9ep0
       - 2/3*s^4*T6p18ep0
       + 19/12*s^4*T6p17ep0
       - 1/16*s^4*T6p16ep1
       - 3/8*s^4*T6p14ep1
       + 361/192*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep1
       - 689/288*s^4*T6p13ep0
       - 3/8*s^4*T6p12ep1
       + 845/864*s^4*T6p12ep0
       + 1/8*s^4*T6p11ep1
       - 325/864*s^4*T6p11ep0
       + 2641/324*s^4*T6p10ep0
       + 3/16*s^4*T5p8ep1
       - 79/54*s^4*T5p11ep0
       - 9817/360*s^4*zeta5
       - 61087/1152*s^4*zeta3
       + 13/4*s^4*logm
       - s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep0
       + 3*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep0
       + 3*s^4*logm*T6p12ep0
       - s^4*logm*T6p11ep0
       + 371/9*s^4*logm*zeta3
       - 2*s^4*ls4pithird*sqrt3
       + 2033/144*s^4*ls3*sqrt3
       - 27*s^4*ls3*sqrt3*logm
       - 81/8*s^4*ls3*sqrt3*log3
       + 117205/1728*s^4*ls2*sqrt3
       - 48*s^4*ls2*sqrt3*logm
       - 2033/144*s^4*ls2*sqrt3*log3
       + 27*s^4*ls2*sqrt3*log3*logm
       + 81/16*s^4*ls2*sqrt3*log3^2
       + 2013/64*s^4*ls2^2
       + 18*s^4*ls2^2*logm
       - 23/4*s^4*pi*sqrt3*zeta3
       - 6840791/746496*s^4*pi^2
       - 131/144*s^4*pi^2*zeta3
       - 91/36*s^4*pi^2*logm
       + 3/8*s^4*pi^2*ls2*sqrt3
       + 2033/2592*s^4*pi^3*sqrt3
       - 3/2*s^4*pi^3*sqrt3*logm
       - 9/16*s^4*pi^3*sqrt3*log3
       - 98653/1866240*s^4*pi^4
       - 19/45*s^4*pi^4*logm
       + 2/3*s^4*c4
       + 27/8*ls4*sqrt3
       - 81/8*ls4*s^2*sqrt3
       + 27/4*ls4*s^4*sqrt3
   )

    + (MZ/mt)^4*(alphas/pi)^3*cf^3 * (
       + 85702297707679/125411328000
       - 17/72*T9p7ep0
       - 1/16*T9p6ep0
       + 1/8*T9p5ep0
       + 221/576*T9p4ep0
       + 1607/5184*T9p3ep0
       - 301/288*T8p7ep0
       - 1/8*T8p6ep0
       + 11/144*T8p4ep0
       + 37/18*T8p2ep0
       - 59/864*T8p10ep0
       + 1/4*T7p9ep1
       + 119/108*T7p9ep0
       - 31/144*T7p8ep1
       + 19/64*T7p8ep0
       - 19/72*T7p7ep1
       + 7069/6912*T7p7ep0
       - 19/144*T7p6ep1
       + 19/36*T7p5ep1
       + 365/1728*T7p5ep0
       - 1/8*T7p16ep1
       - 613/864*T7p16ep0
       - 1/9*T7p15ep1
       - 5/32*T7p14ep2
       + 4759/3456*T7p14ep1
       + 1/16*T7p11ep2
       - 2009/3456*T7p11ep1
       + 70763/207360*T7p11ep0
       - 1/16*T7p10ep2
       + 2009/3456*T7p10ep1
       - 254123/207360*T7p10ep0
       - 251/324*T6p9ep1
       - 893023/1036800*T6p9ep0
       - 1/3*T6p18ep1
       + 25109/64800*T6p18ep0
       + 19/24*T6p17ep1
       + 47759/34560*T6p17ep0
       - 1/32*T6p16ep2
       + 3073/23040*T6p16ep1
       - 1/16*T6p15ep2
       - 3/16*T6p14ep2
       + 361/384*T6p14ep1
       - 1905541/207360*T6p14ep0
       + 1/8*T6p13ep2
       - 689/576*T6p13ep1
       + 2374657/777600*T6p13ep0
       - 3/16*T6p12ep2
       + 845/1728*T6p12ep1
       - 6893567/1451520*T6p12ep0
       + 1/16*T6p11ep2
       - 325/1728*T6p11ep1
       + 409987/311040*T6p11ep0
       + 2641/648*T6p10ep1
       + 938461/86400*T6p10ep0
       + 3/32*T5p8ep2
       - 339559/138240*T5p8ep1
       - 79/108*T5p11ep1
       + 972823/165888*T5p11ep0
       - 2/3*T4LVB7ep1
       + 43/72*T4LVB6ep1
       - 1/72*T4LT4ep2
       + 19/216*T4LT2ep2
       + 3/8*T3L61ep1
       + 10686203807/43545600*zeta5
       - 1726515260833/1492992000*zeta3
       - 169/324*zeta3^2
       - 88723/315*a5
       - 30682859/1814400*a4
       - 858329887/829440*logm
       - 2*logm*T7p9ep0
       + 31/18*logm*T7p8ep0
       + 19/9*logm*T7p7ep0
       - 38/9*logm*T7p5ep0
       + logm*T7p16ep0
       + 5/4*logm*T7p14ep1
       - 1/2*logm*T7p11ep1
       + 2009/432*logm*T7p11ep0
       + 1/2*logm*T7p10ep1
       - 2009/432*logm*T7p10ep0
       + 502/81*logm*T6p9ep0
       + 8/3*logm*T6p18ep0
       - 19/3*logm*T6p17ep0
       + 1/4*logm*T6p16ep1
       + 3/2*logm*T6p14ep1
       - 361/48*logm*T6p14ep0
       - logm*T6p13ep1
       + 689/72*logm*T6p13ep0
       + 3/2*logm*T6p12ep1
       - 845/216*logm*T6p12ep0
       - 1/2*logm*T6p11ep1
       + 325/216*logm*T6p11ep0
       - 2641/81*logm*T6p10ep0
       - 3/4*logm*T5p8ep1
       + 158/27*logm*T5p11ep0
       + 9817/90*logm*zeta5
       + 38031703/184320*logm*zeta3
       + 953/720*logm^2
       + 2*logm^2*T7p11ep0
       - 2*logm^2*T7p10ep0
       - 6*logm^2*T6p14ep0
       + 4*logm^2*T6p13ep0
       - 6*logm^2*T6p12ep0
       + 2*logm^2*T6p11ep0
       - 742/9*logm^2*zeta3
       - 9/5*logm^3
       - 3437/45*log2*a4
       - 30682859/43545600*log2^4
       - 877/1050*log2^5
       - 49/8*ls5pithird*sqrt3
       - 2033/486*ls4pithird*sqrt3
       + 8*ls4pithird*sqrt3*logm
       + 3*ls4pithird*sqrt3*log3
       + 243/32*ls5p*sqrt3
       + 110325179/806400*ls3*sqrt3
       - 2033/36*ls3*sqrt3*logm
       + 54*ls3*sqrt3*logm^2
       - 2033/96*ls3*sqrt3*log3
       + 81/2*ls3*sqrt3*log3*logm
       + 243/32*ls3*sqrt3*log3^2
       + 5318834491/16588800*ls2*sqrt3
       - 3/4*ls2*sqrt3*zeta3
       - 227795/864*ls2*sqrt3*logm
       + 96*ls2*sqrt3*logm^2
       - 110325179/806400*ls2*sqrt3*log3
       + 2033/36*ls2*sqrt3*log3*logm
       - 54*ls2*sqrt3*log3*logm^2
       + 2033/192*ls2*sqrt3*log3^2
       - 81/4*ls2*sqrt3*log3^2*logm
       - 81/32*ls2*sqrt3*log3^3
       - 757229/13824*ls2^2
       - 2175/16*ls2^2*logm
       - 36*ls2^2*logm^2
       - 46759/3888*pi*sqrt3*zeta3
       + 23*pi*sqrt3*logm*zeta3
       + 69/8*pi*sqrt3*log3*zeta3
       - 81/8*pi*ls4p*sqrt3
       - 33882427433/746496000*pi^2
       - 3035143/1119744*pi^2*zeta3
       + 34415653/933120*pi^2*logm
       + 131/36*pi^2*logm*zeta3
       + 337/72*pi^2*logm^2
       + 30682859/43545600*pi^2*log2^2
       - 8273/11340*pi^2*log2^3
       + 63/16*pi^2*ls3*sqrt3
       + 2033/2592*pi^2*ls2*sqrt3
       - 3/2*pi^2*ls2*sqrt3*logm
       - 9/16*pi^2*ls2*sqrt3*log3
       + 110325179/14515200*pi^3*sqrt3
       - 2033/648*pi^3*sqrt3*logm
       + 3*pi^3*sqrt3*logm^2
       - 2033/1728*pi^3*sqrt3*log3
       + 9/4*pi^3*sqrt3*log3*logm
       + 27/64*pi^3*sqrt3*log3^2
       + 1562887253/223948800*pi^4
       + 103513/466560*pi^4*logm
       + 38/45*pi^4*logm^2
       - 6020279/1814400*pi^4*log2
       + 1/9*pi^5*sqrt3
       + 102107/1088640*pi^6
       - 304499/7776*c4
       - 8/3*c4*logm
       + 3437/1080*c4*log2
       - 17369745848587/8360755200*s^2
       + 17/24*s^2*T9p7ep0
       + 3/16*s^2*T9p6ep0
       - 3/8*s^2*T9p5ep0
       - 221/192*s^2*T9p4ep0
       - 1607/1728*s^2*T9p3ep0
       + 301/96*s^2*T8p7ep0
       + 3/8*s^2*T8p6ep0
       - 11/48*s^2*T8p4ep0
       - 37/6*s^2*T8p2ep0
       + 59/288*s^2*T8p10ep0
       - 3/4*s^2*T7p9ep1
       - 119/36*s^2*T7p9ep0
       + 31/48*s^2*T7p8ep1
       - 57/64*s^2*T7p8ep0
       + 19/24*s^2*T7p7ep1
       - 7069/2304*s^2*T7p7ep0
       + 19/48*s^2*T7p6ep1
       - 19/12*s^2*T7p5ep1
       - 365/576*s^2*T7p5ep0
       + 3/8*s^2*T7p16ep1
       + 613/288*s^2*T7p16ep0
       + 1/3*s^2*T7p15ep1
       + 15/32*s^2*T7p14ep2
       - 4759/1152*s^2*T7p14ep1
       - 3/16*s^2*T7p11ep2
       + 2009/1152*s^2*T7p11ep1
       - 70763/69120*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep2
       - 2009/1152*s^2*T7p10ep1
       + 254123/69120*s^2*T7p10ep0
       + 251/108*s^2*T6p9ep1
       + 893023/345600*s^2*T6p9ep0
       + s^2*T6p18ep1
       - 25109/21600*s^2*T6p18ep0
       - 19/8*s^2*T6p17ep1
       - 47759/11520*s^2*T6p17ep0
       + 3/32*s^2*T6p16ep2
       - 3073/7680*s^2*T6p16ep1
       + 3/16*s^2*T6p15ep2
       + 9/16*s^2*T6p14ep2
       - 361/128*s^2*T6p14ep1
       + 1905541/69120*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep2
       + 689/192*s^2*T6p13ep1
       - 2374657/259200*s^2*T6p13ep0
       + 9/16*s^2*T6p12ep2
       - 845/576*s^2*T6p12ep1
       + 6893567/483840*s^2*T6p12ep0
       - 3/16*s^2*T6p11ep2
       + 325/576*s^2*T6p11ep1
       - 409987/103680*s^2*T6p11ep0
       - 2641/216*s^2*T6p10ep1
       - 938461/28800*s^2*T6p10ep0
       - 9/32*s^2*T5p8ep2
       + 339559/46080*s^2*T5p8ep1
       + 79/36*s^2*T5p11ep1
       - 972823/55296*s^2*T5p11ep0
       + 2*s^2*T4LVB7ep1
       - 43/24*s^2*T4LVB6ep1
       + 1/24*s^2*T4LT4ep2
       - 19/72*s^2*T4LT2ep2
       - 9/8*s^2*T3L61ep1
       - 6522012229/4838400*s^2*zeta5
       + 44066743483/12441600*s^2*zeta3
       + 169/108*s^2*zeta3^2
       + 757625/567*s^2*a5
       + 2323451/17010*s^2*a4
       + 86655395/27648*s^2*logm
       + 6*s^2*logm*T7p9ep0
       - 31/6*s^2*logm*T7p8ep0
       - 19/3*s^2*logm*T7p7ep0
       + 38/3*s^2*logm*T7p5ep0
       - 3*s^2*logm*T7p16ep0
       - 15/4*s^2*logm*T7p14ep1
       + 3/2*s^2*logm*T7p11ep1
       - 2009/144*s^2*logm*T7p11ep0
       - 3/2*s^2*logm*T7p10ep1
       + 2009/144*s^2*logm*T7p10ep0
       - 502/27*s^2*logm*T6p9ep0
       - 8*s^2*logm*T6p18ep0
       + 19*s^2*logm*T6p17ep0
       - 3/4*s^2*logm*T6p16ep1
       - 9/2*s^2*logm*T6p14ep1
       + 361/16*s^2*logm*T6p14ep0
       + 3*s^2*logm*T6p13ep1
       - 689/24*s^2*logm*T6p13ep0
       - 9/2*s^2*logm*T6p12ep1
       + 845/72*s^2*logm*T6p12ep0
       + 3/2*s^2*logm*T6p11ep1
       - 325/72*s^2*logm*T6p11ep0
       + 2641/27*s^2*logm*T6p10ep0
       + 9/4*s^2*logm*T5p8ep1
       - 158/9*s^2*logm*T5p11ep0
       - 9817/30*s^2*logm*zeta5
       - 5559571/8640*s^2*logm*zeta3
       - 17303/4320*s^2*logm^2
       - 6*s^2*logm^2*T7p11ep0
       + 6*s^2*logm^2*T7p10ep0
       + 18*s^2*logm^2*T6p14ep0
       - 12*s^2*logm^2*T6p13ep0
       + 18*s^2*logm^2*T6p12ep0
       - 6*s^2*logm^2*T6p11ep0
       + 742/3*s^2*logm^2*zeta3
       + 103/20*s^2*logm^3
       + 3437/15*s^2*log2*a4
       + 2323451/408240*s^2*log2^4
       - 13504/8505*s^2*log2^5
       + 147/8*s^2*ls5pithird*sqrt3
       + 2033/162*s^2*ls4pithird*sqrt3
       - 24*s^2*ls4pithird*sqrt3*logm
       - 9*s^2*ls4pithird*sqrt3*log3
       - 729/32*s^2*ls5p*sqrt3
       - 110325179/268800*s^2*ls3*sqrt3
       + 2033/12*s^2*ls3*sqrt3*logm
       - 162*s^2*ls3*sqrt3*logm^2
       + 2033/32*s^2*ls3*sqrt3*log3
       - 243/2*s^2*ls3*sqrt3*log3*logm
       - 729/32*s^2*ls3*sqrt3*log3^2
       - 5318834491/5529600*s^2*ls2*sqrt3
       + 9/4*s^2*ls2*sqrt3*zeta3
       + 227795/288*s^2*ls2*sqrt3*logm
       - 288*s^2*ls2*sqrt3*logm^2
       + 110325179/268800*s^2*ls2*sqrt3*log3
       - 2033/12*s^2*ls2*sqrt3*log3*logm
       + 162*s^2*ls2*sqrt3*log3*logm^2
       - 2033/64*s^2*ls2*sqrt3*log3^2
       + 243/4*s^2*ls2*sqrt3*log3^2*logm
       + 243/32*s^2*ls2*sqrt3*log3^3
       + 757229/4608*s^2*ls2^2
       + 6525/16*s^2*ls2^2*logm
       + 108*s^2*ls2^2*logm^2
       + 46759/1296*s^2*pi*sqrt3*zeta3
       - 69*s^2*pi*sqrt3*logm*zeta3
       - 207/8*s^2*pi*sqrt3*log3*zeta3
       + 243/8*s^2*pi*ls4p*sqrt3
       + 33882427433/248832000*s^2*pi^2
       + 3035143/373248*s^2*pi^2*zeta3
       - 34415653/311040*s^2*pi^2*logm
       - 131/12*s^2*pi^2*logm*zeta3
       - 337/24*s^2*pi^2*logm^2
       - 2323451/408240*s^2*pi^2*log2^2
       + 919673/102060*s^2*pi^2*log2^3
       - 189/16*s^2*pi^2*ls3*sqrt3
       - 2033/864*s^2*pi^2*ls2*sqrt3
       + 9/2*s^2*pi^2*ls2*sqrt3*logm
       + 27/16*s^2*pi^2*ls2*sqrt3*log3
       - 110325179/4838400*s^2*pi^3*sqrt3
       + 2033/216*s^2*pi^3*sqrt3*logm
       - 9*s^2*pi^3*sqrt3*logm^2
       + 2033/576*s^2*pi^3*sqrt3*log3
       - 27/4*s^2*pi^3*sqrt3*log3*logm
       - 81/64*s^2*pi^3*sqrt3*log3^2
       - 341571332077/15676416000*s^2*pi^4
       - 103513/155520*s^2*pi^4*logm
       - 38/15*s^2*pi^4*logm^2
       + 49787581/3265920*s^2*pi^4*log2
       - 1/3*s^2*pi^5*sqrt3
       - 102107/362880*s^2*pi^6
       + 304499/2592*s^2*c4
       + 8*s^2*c4*logm
       - 3437/360*s^2*c4*log2
       + 17302174939403/12541132800*s^4
       - 17/36*s^4*T9p7ep0
       - 1/8*s^4*T9p6ep0
       + 1/4*s^4*T9p5ep0
       + 221/288*s^4*T9p4ep0
       + 1607/2592*s^4*T9p3ep0
       - 301/144*s^4*T8p7ep0
       - 1/4*s^4*T8p6ep0
       + 11/72*s^4*T8p4ep0
       + 37/9*s^4*T8p2ep0
       - 59/432*s^4*T8p10ep0
       + 1/2*s^4*T7p9ep1
       + 119/54*s^4*T7p9ep0
       - 31/72*s^4*T7p8ep1
       + 19/32*s^4*T7p8ep0
       - 19/36*s^4*T7p7ep1
       + 7069/3456*s^4*T7p7ep0
       - 19/72*s^4*T7p6ep1
       + 19/18*s^4*T7p5ep1
       + 365/864*s^4*T7p5ep0
       - 1/4*s^4*T7p16ep1
       - 613/432*s^4*T7p16ep0
       - 2/9*s^4*T7p15ep1
       - 5/16*s^4*T7p14ep2
       + 4759/1728*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep2
       - 2009/1728*s^4*T7p11ep1
       + 70763/103680*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep2
       + 2009/1728*s^4*T7p10ep1
       - 254123/103680*s^4*T7p10ep0
       - 251/162*s^4*T6p9ep1
       - 893023/518400*s^4*T6p9ep0
       - 2/3*s^4*T6p18ep1
       + 25109/32400*s^4*T6p18ep0
       + 19/12*s^4*T6p17ep1
       + 47759/17280*s^4*T6p17ep0
       - 1/16*s^4*T6p16ep2
       + 3073/11520*s^4*T6p16ep1
       - 1/8*s^4*T6p15ep2
       - 3/8*s^4*T6p14ep2
       + 361/192*s^4*T6p14ep1
       - 1905541/103680*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep2
       - 689/288*s^4*T6p13ep1
       + 2374657/388800*s^4*T6p13ep0
       - 3/8*s^4*T6p12ep2
       + 845/864*s^4*T6p12ep1
       - 6893567/725760*s^4*T6p12ep0
       + 1/8*s^4*T6p11ep2
       - 325/864*s^4*T6p11ep1
       + 409987/155520*s^4*T6p11ep0
       + 2641/324*s^4*T6p10ep1
       + 938461/43200*s^4*T6p10ep0
       + 3/16*s^4*T5p8ep2
       - 339559/69120*s^4*T5p8ep1
       - 79/54*s^4*T5p11ep1
       + 972823/82944*s^4*T5p11ep0
       - 4/3*s^4*T4LVB7ep1
       + 43/36*s^4*T4LVB6ep1
       - 1/36*s^4*T4LT4ep2
       + 19/108*s^4*T4LT2ep2
       + 3/4*s^4*T3L61ep1
       + 2297864441/3110400*s^4*zeta5
       - 300637389949/130636800*s^4*zeta3
       - 169/162*s^4*zeta3^2
       - 6874/9*s^4*a5
       - 86296771/41472*s^4*logm
       - 4*s^4*logm*T7p9ep0
       + 31/9*s^4*logm*T7p8ep0
       + 38/9*s^4*logm*T7p7ep0
       - 76/9*s^4*logm*T7p5ep0
       + 2*s^4*logm*T7p16ep0
       + 5/2*s^4*logm*T7p14ep1
       - s^4*logm*T7p11ep1
       + 2009/216*s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep1
       - 2009/216*s^4*logm*T7p10ep0
       + 1004/81*s^4*logm*T6p9ep0
       + 16/3*s^4*logm*T6p18ep0
       - 38/3*s^4*logm*T6p17ep0
       + 1/2*s^4*logm*T6p16ep1
       + 3*s^4*logm*T6p14ep1
       - 361/24*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep1
       + 689/36*s^4*logm*T6p13ep0
       + 3*s^4*logm*T6p12ep1
       - 845/108*s^4*logm*T6p12ep0
       - s^4*logm*T6p11ep1
       + 325/108*s^4*logm*T6p11ep0
       - 5282/81*s^4*logm*T6p10ep0
       - 3/2*s^4*logm*T5p8ep1
       + 316/27*s^4*logm*T5p11ep0
       + 9817/45*s^4*logm*zeta5
       + 60661/144*s^4*logm*zeta3
       + 59/16*s^4*logm^2
       + 4*s^4*logm^2*T7p11ep0
       - 4*s^4*logm^2*T7p10ep0
       - 12*s^4*logm^2*T6p14ep0
       + 8*s^4*logm^2*T6p13ep0
       - 12*s^4*logm^2*T6p12ep0
       + 4*s^4*logm^2*T6p11ep0
       - 1484/9*s^4*logm^2*zeta3
       - 9/2*s^4*logm^3
       - 6874/45*s^4*log2*a4
       - 49/4*s^4*ls5pithird*sqrt3
       - 2033/243*s^4*ls4pithird*sqrt3
       + 16*s^4*ls4pithird*sqrt3*logm
       + 6*s^4*ls4pithird*sqrt3*log3
       + 243/16*s^4*ls5p*sqrt3
       + 110325179/403200*s^4*ls3*sqrt3
       - 2033/18*s^4*ls3*sqrt3*logm
       + 108*s^4*ls3*sqrt3*logm^2
       - 2033/48*s^4*ls3*sqrt3*log3
       + 81*s^4*ls3*sqrt3*log3*logm
       + 243/16*s^4*ls3*sqrt3*log3^2
       + 5318834491/8294400*s^4*ls2*sqrt3
       - 3/2*s^4*ls2*sqrt3*zeta3
       - 227795/432*s^4*ls2*sqrt3*logm
       + 192*s^4*ls2*sqrt3*logm^2
       - 110325179/403200*s^4*ls2*sqrt3*log3
       + 2033/18*s^4*ls2*sqrt3*log3*logm
       - 108*s^4*ls2*sqrt3*log3*logm^2
       + 2033/96*s^4*ls2*sqrt3*log3^2
       - 81/2*s^4*ls2*sqrt3*log3^2*logm
       - 81/16*s^4*ls2*sqrt3*log3^3
       - 757229/6912*s^4*ls2^2
       - 2175/8*s^4*ls2^2*logm
       - 72*s^4*ls2^2*logm^2
       - 46759/1944*s^4*pi*sqrt3*zeta3
       + 46*s^4*pi*sqrt3*logm*zeta3
       + 69/4*s^4*pi*sqrt3*log3*zeta3
       - 81/4*s^4*pi*ls4p*sqrt3
       - 33882427433/373248000*s^4*pi^2
       - 3035143/559872*s^4*pi^2*zeta3
       + 34415653/466560*s^4*pi^2*logm
       + 131/18*s^4*pi^2*logm*zeta3
       + 337/36*s^4*pi^2*logm^2
       - 3437/810*s^4*pi^2*log2^3
       + 63/8*s^4*pi^2*ls3*sqrt3
       + 2033/1296*s^4*pi^2*ls2*sqrt3
       - 3*s^4*pi^2*ls2*sqrt3*logm
       - 9/8*s^4*pi^2*ls2*sqrt3*log3
       + 110325179/7257600*s^4*pi^3*sqrt3
       - 2033/324*s^4*pi^3*sqrt3*logm
       + 6*s^4*pi^3*sqrt3*logm^2
       - 2033/864*s^4*pi^3*sqrt3*log3
       + 9/2*s^4*pi^3*sqrt3*log3*logm
       + 27/32*s^4*pi^3*sqrt3*log3^2
       + 106790449679/7838208000*s^4*pi^4
       + 103513/233280*s^4*pi^4*logm
       + 76/45*s^4*pi^4*logm^2
       - 230401/25920*s^4*pi^4*log2
       + 2/9*s^4*pi^5*sqrt3
       + 102107/544320*s^4*pi^6
       - 304499/3888*s^4*c4
       - 16/3*s^4*c4*logm
       + 3437/540*s^4*c4*log2
       + 2033/144*ls4*sqrt3
       - 27*ls4*sqrt3*logm
       - 81/8*ls4*sqrt3*log3
       - 2033/48*ls4*s^2*sqrt3
       + 81*ls4*s^2*sqrt3*logm
       + 243/8*ls4*s^2*sqrt3*log3
       + 2033/72*ls4*s^4*sqrt3
       - 54*ls4*s^4*sqrt3*logm
       - 81/4*ls4*s^4*sqrt3*log3
       + 81/16*ls5*sqrt3
       - 243/16*ls5*s^2*sqrt3
       + 81/8*ls5*s^4*sqrt3
   )

    + (MZ/mt)^6 * (
       - 13/105
       + 52/105*s^2
       - 2/3*s^4
       + 4/15*s^6
   )

    + (MZ/mt)^6*alphas/pi*cf * (
       + 13619/50400
       - 26/35*logm
       - 1/45*pi^2
       - 15473/14175*s^2
       + 104/35*s^2*logm
       + 4/45*s^2*pi^2
       + 23/18*s^4
       - 4*s^4*logm
       - 1/9*s^4*pi^2
       - 23/45*s^6
       + 8/5*s^6*logm
       + 2/45*s^6*pi^2
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*tf * (
       + 1178417/516096000
       + 18179/5898240*zeta3
       - 7/1200*logMZ
       + 7/1200*logm
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*tf*nl * (
       - 569479/3402000
       - 4/45*zeta3
       + 29219/75600*logm
       - 26/105*logm^2
       + 7/8100*pi^2
       - 2/135*pi^2*logm
       + 3436271/5103000*s^2
       + 16/45*s^2*zeta3
       - 66046/42525*s^2*logm
       + 104/105*s^2*logm^2
       - 7/2025*s^2*pi^2
       + 8/135*s^2*pi^2*logm
       - 1183/1296*s^4
       - 4/9*s^4*zeta3
       + 53/27*s^4*logm
       - 4/3*s^4*logm^2
       + 7/1620*s^4*pi^2
       - 2/27*s^4*pi^2*logm
       + 1183/3240*s^6
       + 8/45*s^6*zeta3
       - 106/135*s^6*logm
       + 8/15*s^6*logm^2
       - 7/4050*s^6*pi^2
       + 4/135*s^6*pi^2*logm
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*nh*tf * (
       - 1936362255043/1365590016000
       + 306903967/35389440*zeta3
       + 1303/529200*logMZ
       - 1/1260*logMZ^2
       + 20323/52920*logm
       + 1/630*logm*logMZ
       - 313/1260*logm^2
       - 191/25*ls2*sqrt3
       + 1/5040*pi^2
       - 2/135*pi^2*logm
       + 240875725547/42674688000*s^2
       - 38344039/1105920*s^2*zeta3
       - 1303/396900*s^2*logMZ
       + 1/945*s^2*logMZ^2
       - 1845379/1190700*s^2*logm
       - 2/945*s^2*logm*logMZ
       + 937/945*s^2*logm^2
       + 764/25*s^2*ls2*sqrt3
       - 1/3780*s^2*pi^2
       + 8/135*s^2*pi^2*logm
       - 22531/3240*s^4
       + 1168/27*s^4*zeta3
       + 53/27*s^4*logm
       - 4/3*s^4*logm^2
       - 191/5*s^4*ls2*sqrt3
       - 2/27*s^4*pi^2*logm
       + 22531/8100*s^6
       - 2336/135*s^6*zeta3
       - 106/135*s^6*logm
       + 8/15*s^6*logm^2
       + 382/25*s^6*ls2*sqrt3
       + 4/135*s^6*pi^2*logm
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf*ca * (
       + 80000563589/83607552000
       + 78013487/137625600*zeta3
       - 452449/302400*logm
       + 143/210*logm^2
       - 6187/7200*ls2*sqrt3
       + 9/20*ls2^2
       - 153397/1944000*pi^2
       + 11/270*pi^2*logm
       + 1/400*pi^4
       - 10449321839/7838208000*s^2
       - 506732117/116121600*s^2*zeta3
       + 510673/85050*s^2*logm
       - 286/105*s^2*logm^2
       + 6187/1800*s^2*ls2*sqrt3
       - 9/5*s^2*ls2^2
       + 153397/486000*s^2*pi^2
       - 22/135*s^2*pi^2*logm
       - 1/100*s^2*pi^4
       + 87287/25920*s^4
       + 2171/540*s^4*zeta3
       - 835/108*s^4*logm
       + 11/3*s^4*logm^2
       - 6187/1440*s^4*ls2*sqrt3
       + 9/4*s^4*ls2^2
       - 153397/388800*s^4*pi^2
       + 11/54*s^4*pi^2*logm
       + 1/80*s^4*pi^4
       - 87287/64800*s^6
       - 2171/1350*s^6*zeta3
       + 167/54*s^6*logm
       - 22/15*s^6*logm^2
       + 6187/3600*s^6*ls2*sqrt3
       - 9/10*s^6*ls2^2
       + 153397/972000*s^6*pi^2
       - 11/135*s^6*pi^2*logm
       - 1/200*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^2*cf^2 * (
       + 2163835081/1194393600
       - 2076427687/619315200*zeta3
       + 22199/8400*logm
       - 78/35*logm^2
       + 6187/3600*ls2*sqrt3
       - 9/10*ls2^2
       + 8011/243000*pi^2
       - 2/15*pi^2*logm
       + 1/1080*pi^4
       + 10694782307/783820800*s^2
       - 8510897/2150400*s^2*zeta3
       - 50251/4725*s^2*logm
       + 312/35*s^2*logm^2
       - 6187/900*s^2*ls2*sqrt3
       + 18/5*s^2*ls2^2
       - 8011/60750*s^2*pi^2
       + 8/15*s^2*pi^2*logm
       - 1/270*s^2*pi^4
       - 42085/10368*s^4
       - 3181/540*s^4*zeta3
       + 79/6*s^4*logm
       - 12*s^4*logm^2
       + 6187/720*s^4*ls2*sqrt3
       - 9/2*s^4*ls2^2
       + 8011/48600*s^4*pi^2
       - 2/3*s^4*pi^2*logm
       + 1/216*s^4*pi^4
       + 8417/5184*s^6
       + 3181/1350*s^6*zeta3
       - 79/15*s^6*logm
       + 24/5*s^6*logm^2
       - 6187/1800*s^6*ls2*sqrt3
       + 9/5*s^6*ls2^2
       - 8011/121500*s^6*pi^2
       + 4/15*s^6*pi^2*logm
       - 1/540*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*d33FF/nc * (
       + 351801179590009/251073478656000
       + 3460646581103/3719607091200*zeta3
       + 97011619/58060800*a4
       - 110401/145800*logMZ
       + 29/45*logMZ*zeta3
       + 110401/145800*logm
       - 29/45*logm*zeta3
       + 97011619/1393459200*log2^4
       - 97011619/1393459200*pi^2*log2^2
       - 5222163439/167215104000*pi^4
       - 3529731949993/1162377216000*s^2
       - 3590775427951/1394852659200*s^2*zeta3
       - 97011619/21772800*s^2*a4
       + 110401/72900*s^2*logMZ
       - 58/45*s^2*logMZ*zeta3
       - 110401/72900*s^2*logm
       + 58/45*s^2*logm*zeta3
       - 97011619/522547200*s^2*log2^4
       + 97011619/522547200*s^2*pi^2*log2^2
       + 4848337903/62705664000*s^2*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*tf^2*nl * (
       + 28061719439/2508226560000
       - 630749/212336640*zeta3
       - 2597/552960*a4
       - 14321/2916000*logMZ
       + 7/4860*logMZ^2
       + 83143723/10450944000*logm
       + 18179/4423680*logm*zeta3
       - 259/24300*logm*logMZ
       + 56/6075*logm^2
       - 2597/13271040*log2^4
       - 7/19440*pi^2
       + 2597/13271040*pi^2*log2^2
       + 127253/1592524800*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 2988091/51030000
       + 404/2025*zeta3
       - 364729/2551500*logm
       - 16/135*logm*zeta3
       + 29219/113400*logm^2
       - 104/945*logm^3
       + 5131/729000*pi^2
       + 7/6075*pi^2*logm
       - 4/405*pi^2*logm^2
       - 19/12150*pi^4
       + 6641494/28704375*s^2
       - 1616/2025*s^2*zeta3
       + 2207771/3827250*s^2*logm
       + 64/135*s^2*logm*zeta3
       - 132092/127575*s^2*logm^2
       + 416/945*s^2*logm^3
       - 5131/182250*s^2*pi^2
       - 28/6075*s^2*pi^2*logm
       + 16/405*s^2*pi^2*logm^2
       + 38/6075*s^2*pi^4
       - 14513/38880*s^4
       + 434/405*s^4*zeta3
       - 763/972*s^4*logm
       - 16/27*s^4*logm*zeta3
       + 106/81*s^4*logm^2
       - 16/27*s^4*logm^3
       + 5131/145800*s^4*pi^2
       + 7/1215*s^4*pi^2*logm
       - 4/81*s^4*pi^2*logm^2
       - 19/2430*s^4*pi^4
       + 14513/97200*s^6
       - 868/2025*s^6*zeta3
       + 763/2430*s^6*logm
       + 32/135*s^6*logm*zeta3
       - 212/405*s^6*logm^2
       + 32/135*s^6*logm^3
       - 5131/364500*s^6*pi^2
       - 14/6075*s^6*pi^2*logm
       + 8/405*s^6*pi^2*logm^2
       + 19/6075*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh*tf^2 * (
       - 2131688955029/35846737920000
       + 1158401/103219200*zeta3
       - 217/6912*a4
       + 1515284221/32006016000*logMZ
       - 1519/55296*logMZ*zeta3
       - 106/11025*logMZ^2
       + 1/315*logMZ^3
       - 4537100369/102419251200*logm
       + 139699/4423680*logm*zeta3
       + 101/8820*logm*logMZ
       - 1/105*logm*logMZ^2
       - 9/4900*logm^2
       + 1/105*logm^2*logMZ
       - 1/315*logm^3
       - 217/165888*log2^4
       + 53/22050*pi^2
       - 1/420*pi^2*logMZ
       + 1/420*pi^2*logm
       + 217/165888*pi^2*log2^2
       + 10633/19906560*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 6422193794080417/63727534080000
       - 136/135*T6p14ep0
       + 3652/2025*T6p13ep0
       - 2655339864253/133772083200*zeta3
       - 2285/73728*a4
       - 15209/83349000*logMZ
       + 11/7560*logMZ^2
       - 1/2835*logMZ^3
       - 666797405761/341397504000*logm
       + 303758239/26542080*logm*zeta3
       + 37/99225*logm*logMZ
       + 81523/158760*logm^2
       + 1/945*logm^2*logMZ
       - 626/2835*logm^3
       - 2285/1769472*log2^4
       - 382/25*ls3*sqrt3
       - 13927/250*ls2*sqrt3
       - 764/75*ls2*sqrt3*logm
       + 382/25*ls2*sqrt3*log3
       - 1290851/756000*pi^2
       + 1/3780*pi^2*logMZ
       + 7/6075*pi^2*logm
       - 8/405*pi^2*logm^2
       + 2285/1769472*pi^2*log2^2
       - 191/225*pi^3*sqrt3
       + 1745150297/9555148800*pi^4
       - 65018606278972483/161310320640000*s^2
       + 544/135*s^2*T6p14ep0
       - 14608/2025*s^2*T6p13ep0
       + 331647123191/4180377600*s^2*zeta3
       + 2029/20736*s^2*a4
       + 15209/62511750*s^2*logMZ
       - 11/5670*s^2*logMZ^2
       + 4/8505*s^2*logMZ^3
       + 149434353293/19203609600*s^2*logm
       - 37950823/829440*s^2*logm*zeta3
       - 148/297675*s^2*logm*logMZ
       - 3694223/1786050*s^2*logm^2
       - 4/2835*s^2*logm^2*logMZ
       + 7496/8505*s^2*logm^3
       + 2029/497664*s^2*log2^4
       + 1528/25*s^2*ls3*sqrt3
       + 27854/125*s^2*ls2*sqrt3
       + 3056/75*s^2*ls2*sqrt3*logm
       - 1528/25*s^2*ls2*sqrt3*log3
       + 3872003/567000*s^2*pi^2
       - 1/2835*s^2*pi^2*logMZ
       - 28/6075*s^2*pi^2*logm
       + 32/405*s^2*pi^2*logm^2
       - 2029/497664*s^2*pi^2*log2^2
       + 764/225*s^2*pi^3*sqrt3
       - 72670363/99532800*s^2*pi^4
       + 48957779/97200*s^4
       - 136/27*s^4*T6p14ep0
       + 3652/405*s^4*T6p13ep0
       - 360484/3645*s^4*zeta3
       - 46777/4860*s^4*logm
       + 4624/81*s^4*logm*zeta3
       + 212/81*s^4*logm^2
       - 32/27*s^4*logm^3
       - 382/5*s^4*ls3*sqrt3
       - 13927/50*s^4*ls2*sqrt3
       - 764/15*s^4*ls2*sqrt3*logm
       + 382/5*s^4*ls2*sqrt3*log3
       - 3841/450*s^4*pi^2
       + 7/1215*s^4*pi^2*logm
       - 8/81*s^4*pi^2*logm^2
       - 191/45*s^4*pi^3*sqrt3
       + 3319/3645*s^4*pi^4
       - 48957779/243000*s^6
       + 272/135*s^6*T6p14ep0
       - 7304/2025*s^6*T6p13ep0
       + 720968/18225*s^6*zeta3
       + 46777/12150*s^6*logm
       - 9248/405*s^6*logm*zeta3
       - 424/405*s^6*logm^2
       + 64/135*s^6*logm^3
       + 764/25*s^6*ls3*sqrt3
       + 13927/125*s^6*ls2*sqrt3
       + 1528/75*s^6*ls2*sqrt3*logm
       - 764/25*s^6*ls2*sqrt3*log3
       + 3841/1125*s^6*pi^2
       - 14/6075*s^6*pi^2*logm
       + 16/405*s^6*pi^2*logm^2
       + 382/225*s^6*pi^3*sqrt3
       - 6638/18225*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 682567971873793/5173217280000
       + 10667/4050*T6p9ep0
       - 4204/2025*T6p10ep0
       - 7147114687/243302400*zeta3
       - 599/486000*logMZ
       + 1/2025*logMZ^2
       - 370582327847/204838502400*logm
       + 306903967/26542080*logm*zeta3
       + 911/396900*logm*logMZ
       - 1/945*logm*logMZ^2
       + 202319/793800*logm^2
       + 2/945*logm^2*logMZ
       - 1/9*logm^3
       - 23593/450*ls3*sqrt3
       - 1996463/13500*ls2*sqrt3
       - 764/75*ls2*sqrt3*logm
       + 23593/450*ls2*sqrt3*log3
       - 2379893/145800*pi^2
       + 1/3780*pi^2*logm
       - 4/405*pi^2*logm^2
       - 23593/8100*pi^3*sqrt3
       + 69113/364500*pi^4
       - 511761607550327/969978240000*s^2
       - 21334/2025*s^2*T6p9ep0
       + 16816/2025*s^2*T6p10ep0
       + 12492576661/106444800*s^2*zeta3
       + 599/364500*s^2*logMZ
       - 4/6075*s^2*logMZ^2
       + 5123324279/711244800*s^2*logm
       - 38344039/829440*s^2*logm*zeta3
       - 911/297675*s^2*logm*logMZ
       + 4/2835*s^2*logm*logMZ^2
       - 921323/893025*s^2*logm^2
       - 8/2835*s^2*logm^2*logMZ
       + 1252/2835*s^2*logm^3
       + 47186/225*s^2*ls3*sqrt3
       + 1996463/3375*s^2*ls2*sqrt3
       + 3056/75*s^2*ls2*sqrt3*logm
       - 47186/225*s^2*ls2*sqrt3*log3
       + 2379881/36450*s^2*pi^2
       - 1/2835*s^2*pi^2*logm
       + 16/405*s^2*pi^2*logm^2
       + 23593/2025*s^2*pi^3*sqrt3
       - 69113/91125*s^2*pi^4
       + 42716381/64800*s^4
       + 10667/810*s^4*T6p9ep0
       - 4204/405*s^4*T6p10ep0
       - 237223/1620*s^4*zeta3
       - 21481/2430*s^4*logm
       + 4672/81*s^4*logm*zeta3
       + 106/81*s^4*logm^2
       - 16/27*s^4*logm^3
       - 23593/90*s^4*ls3*sqrt3
       - 1996463/2700*s^4*ls2*sqrt3
       - 764/15*s^4*ls2*sqrt3*logm
       + 23593/90*s^4*ls2*sqrt3*log3
       - 475975/5832*s^4*pi^2
       - 4/81*s^4*pi^2*logm^2
       - 23593/1620*s^4*pi^3*sqrt3
       + 69113/72900*s^4*pi^4
       - 42716381/162000*s^6
       - 10667/2025*s^6*T6p9ep0
       + 8408/2025*s^6*T6p10ep0
       + 237223/4050*s^6*zeta3
       + 21481/6075*s^6*logm
       - 9344/405*s^6*logm*zeta3
       - 212/405*s^6*logm^2
       + 32/135*s^6*logm^3
       + 23593/225*s^6*ls3*sqrt3
       + 1996463/6750*s^6*ls2*sqrt3
       + 1528/75*s^6*ls2*sqrt3*logm
       - 23593/225*s^6*ls2*sqrt3*log3
       + 95195/2916*s^6*pi^2
       + 8/405*s^6*pi^2*logm^2
       + 23593/4050*s^6*pi^3*sqrt3
       - 69113/182250*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*tf * (
       - 60081456721969/123986903040000
       + 88903071898489/148784283648000*zeta3
       + 28042369/51609600*a4
       + 54654577/373248000*logMZ
       - 390451/3317760*logMZ*zeta3
       - 77/19440*logMZ^2
       - 6471302473/41803776000*logm
       + 5647309/53084160*logm*zeta3
       + 2849/97200*logm*logMZ
       - 154/6075*logm^2
       + 28042369/1238630400*log2^4
       + 77/77760*pi^2
       - 28042369/1238630400*pi^2*log2^2
       - 282764477/63700992000*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/180
       + 1/15*T6p14ep0
       - 2/45*T6p13ep0
       - 131/810*zeta3
       + 2/5*ls2*sqrt3
       + 3/10*ls2^2
       + 31/1620*pi^2
       + 13/2700*pi^4
       - 89/45*s^2
       - 4/15*s^2*T6p14ep0
       + 8/45*s^2*T6p13ep0
       + 262/405*s^2*zeta3
       - 8/5*s^2*ls2*sqrt3
       - 6/5*s^2*ls2^2
       - 31/405*s^2*pi^2
       - 13/675*s^2*pi^4
       + 89/36*s^4
       + 1/3*s^4*T6p14ep0
       - 2/9*s^4*T6p13ep0
       - 131/162*s^4*zeta3
       + 2*s^4*ls2*sqrt3
       + 3/2*s^4*ls2^2
       + 31/324*s^4*pi^2
       + 13/540*s^4*pi^4
       - 89/90*s^6
       - 2/15*s^6*T6p14ep0
       + 4/45*s^6*T6p13ep0
       + 131/405*s^6*zeta3
       - 4/5*s^6*ls2*sqrt3
       - 3/5*s^6*ls2^2
       - 31/810*s^6*pi^2
       - 13/1350*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*tf*nl * (
       + 36520781674361/2149908480000
       + 1/15*T6p14ep1
       + 101/200*T6p14ep0
       - 2/45*T6p13ep1
       - 1171/9720*T6p13ep0
       - 1/45*T3L61ep1
       - 1663/1350*zeta5
       - 13894387137499/2006581248000*zeta3
       - 2417099/38707200*a4
       - 545390581/358318080*logm
       - 8/15*logm*T6p14ep0
       + 16/45*logm*T6p13ep0
       + 2896922023/928972800*logm*zeta3
       - 457129/226800*logm^2
       + 572/945*logm^3
       - 2417099/928972800*log2^4
       - 6187/3600*ls3*sqrt3
       - 1297267/1296000*ls2*sqrt3
       - 23467/5400*ls2*sqrt3*logm
       + 6187/3600*ls2*sqrt3*log3
       + 93/50*ls2^2
       - 9/5*ls2^2*logm
       - 913057/77760000*pi^2
       - 19/243*pi^2*zeta3
       - 408217/1458000*pi^2*logm
       + 22/405*pi^2*logm^2
       + 2417099/928972800*pi^2*log2^2
       - 6187/64800*pi^3*sqrt3
       + 706652911/8026324992*pi^4
       - 19/540*pi^4*logm
       - 208/2025*c4
       - 13844987180627/201553920000*s^2
       - 4/15*s^2*T6p14ep1
       - 101/50*s^2*T6p14ep0
       + 8/45*s^2*T6p13ep1
       + 1171/2430*s^2*T6p13ep0
       + 4/45*s^2*T3L61ep1
       + 3326/675*s^2*zeta5
       + 2013912855203/62705664000*s^2*zeta3
       + 520999/2177280*s^2*a4
       + 55207811857/5878656000*s^2*logm
       + 32/15*s^2*logm*T6p14ep0
       - 64/45*s^2*logm*T6p13ep0
       - 1329782357/87091200*s^2*logm*zeta3
       + 1031876/127575*s^2*logm^2
       - 2288/945*s^2*logm^3
       + 520999/52254720*s^2*log2^4
       + 6187/900*s^2*ls3*sqrt3
       + 1297267/324000*s^2*ls2*sqrt3
       + 23467/1350*s^2*ls2*sqrt3*logm
       - 6187/900*s^2*ls2*sqrt3*log3
       - 186/25*s^2*ls2^2
       + 36/5*s^2*ls2^2*logm
       + 913057/19440000*s^2*pi^2
       + 76/243*s^2*pi^2*zeta3
       + 408217/364500*s^2*pi^2*logm
       - 88/405*s^2*pi^2*logm^2
       - 520999/52254720*s^2*pi^2*log2^2
       + 6187/16200*s^2*pi^3*sqrt3
       - 833418109/2090188800*s^2*pi^4
       + 19/135*s^2*pi^4*logm
       + 832/2025*s^2*c4
       + 3210080173/37324800*s^4
       + 1/3*s^4*T6p14ep1
       + 101/40*s^4*T6p14ep0
       - 2/9*s^4*T6p13ep1
       - 1171/1944*s^4*T6p13ep0
       - 1/9*s^4*T3L61ep1
       - 1663/270*s^4*zeta5
       - 131746243/3499200*s^4*zeta3
       - 14839/1620*s^4*logm
       - 8/3*s^4*logm*T6p14ep0
       + 16/9*s^4*logm*T6p13ep0
       + 2357/135*s^4*logm*zeta3
       - 844/81*s^4*logm^2
       + 88/27*s^4*logm^3
       - 6187/720*s^4*ls3*sqrt3
       - 1297267/259200*s^4*ls2*sqrt3
       - 23467/1080*s^4*ls2*sqrt3*logm
       + 6187/720*s^4*ls2*sqrt3*log3
       + 93/10*s^4*ls2^2
       - 9*s^4*ls2^2*logm
       - 913057/15552000*s^4*pi^2
       - 95/243*s^4*pi^2*zeta3
       - 408217/291600*s^4*pi^2*logm
       + 22/81*s^4*pi^2*logm^2
       - 6187/12960*s^4*pi^3*sqrt3
       + 81359/174960*s^4*pi^4
       - 19/108*s^4*pi^4*logm
       - 208/405*s^4*c4
       - 3210080173/93312000*s^6
       - 2/15*s^6*T6p14ep1
       - 101/100*s^6*T6p14ep0
       + 4/45*s^6*T6p13ep1
       + 1171/4860*s^6*T6p13ep0
       + 2/45*s^6*T3L61ep1
       + 1663/675*s^6*zeta5
       + 131746243/8748000*s^6*zeta3
       + 14839/4050*s^6*logm
       + 16/15*s^6*logm*T6p14ep0
       - 32/45*s^6*logm*T6p13ep0
       - 4714/675*s^6*logm*zeta3
       + 1688/405*s^6*logm^2
       - 176/135*s^6*logm^3
       + 6187/1800*s^6*ls3*sqrt3
       + 1297267/648000*s^6*ls2*sqrt3
       + 23467/2700*s^6*ls2*sqrt3*logm
       - 6187/1800*s^6*ls2*sqrt3*log3
       - 93/25*s^6*ls2^2
       + 18/5*s^6*ls2^2*logm
       + 913057/38880000*s^6*pi^2
       + 38/243*s^6*pi^2*zeta3
       + 408217/729000*s^6*pi^2*logm
       - 44/405*s^6*pi^2*logm^2
       + 6187/32400*s^6*pi^3*sqrt3
       - 81359/437400*s^6*pi^4
       + 19/270*s^6*pi^4*logm
       + 416/2025*s^6*c4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 20100757/76800
       - 7/120*T7p8ep0
       - 7/240*T7p7ep0
       + 7/120*T7p5ep0
       - 5983/4800*T6p9ep0
       + 7/80*T6p17ep0
       - 7/120*T6p13ep0
       + 11/15*T6p12ep0
       - 11/45*T6p11ep0
       + 17699/3600*T6p10ep0
       + 7/12*zeta5
       - 13258703/259200*zeta3
       - 25619/1600*ls3*sqrt3
       - 12631/480*ls2*sqrt3
       + 25619/1600*ls2*sqrt3*log3
       + 21/16*ls2^2
       + 139603/51840*pi^2
       - 25619/28800*pi^3*sqrt3
       - 11363/108000*pi^4
       - 20100757/19200*s^2
       + 7/30*s^2*T7p8ep0
       + 7/60*s^2*T7p7ep0
       - 7/30*s^2*T7p5ep0
       + 5983/1200*s^2*T6p9ep0
       - 7/20*s^2*T6p17ep0
       + 7/30*s^2*T6p13ep0
       - 44/15*s^2*T6p12ep0
       + 44/45*s^2*T6p11ep0
       - 17699/900*s^2*T6p10ep0
       - 7/3*s^2*zeta5
       + 13258703/64800*s^2*zeta3
       + 25619/400*s^2*ls3*sqrt3
       + 12631/120*s^2*ls2*sqrt3
       - 25619/400*s^2*ls2*sqrt3*log3
       - 21/4*s^2*ls2^2
       - 139603/12960*s^2*pi^2
       + 25619/7200*s^2*pi^3*sqrt3
       + 11363/27000*s^2*pi^4
       + 20100757/15360*s^4
       - 7/24*s^4*T7p8ep0
       - 7/48*s^4*T7p7ep0
       + 7/24*s^4*T7p5ep0
       - 5983/960*s^4*T6p9ep0
       + 7/16*s^4*T6p17ep0
       - 7/24*s^4*T6p13ep0
       + 11/3*s^4*T6p12ep0
       - 11/9*s^4*T6p11ep0
       + 17699/720*s^4*T6p10ep0
       + 35/12*s^4*zeta5
       - 13258703/51840*s^4*zeta3
       - 25619/320*s^4*ls3*sqrt3
       - 12631/96*s^4*ls2*sqrt3
       + 25619/320*s^4*ls2*sqrt3*log3
       + 105/16*s^4*ls2^2
       + 139603/10368*s^4*pi^2
       - 25619/5760*s^4*pi^3*sqrt3
       - 11363/21600*s^4*pi^4
       - 20100757/38400*s^6
       + 7/60*s^6*T7p8ep0
       + 7/120*s^6*T7p7ep0
       - 7/60*s^6*T7p5ep0
       + 5983/2400*s^6*T6p9ep0
       - 7/40*s^6*T6p17ep0
       + 7/60*s^6*T6p13ep0
       - 22/15*s^6*T6p12ep0
       + 22/45*s^6*T6p11ep0
       - 17699/1800*s^6*T6p10ep0
       - 7/6*s^6*zeta5
       + 13258703/129600*s^6*zeta3
       + 25619/800*s^6*ls3*sqrt3
       + 12631/240*s^6*ls2*sqrt3
       - 25619/800*s^6*ls2*sqrt3*log3
       - 21/8*s^6*ls2^2
       - 139603/25920*s^6*pi^2
       + 25619/14400*s^6*pi^3*sqrt3
       + 11363/54000*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca*nh*tf * (
       + 1065709245089895970483/1265410332426240000
       + 7/60*T8p5ep0
       + 49/90*T7p9ep0
       - 7/120*T7p8ep1
       - 859/7200*T7p8ep0
       - 7/240*T7p7ep1
       + 307/4800*T7p7ep0
       + 7/120*T7p5ep1
       - 451/7200*T7p5ep0
       + 1/45*T7p16ep0
       + 30347/27000*T7p13ep0
       - 7/48*T7p12ep0
       - 5983/4800*T6p9ep1
       + 59771579/23328000*T6p9ep0
       + 3350033/972000*T6p18ep0
       + 7/80*T6p17ep1
       - 240883/388800*T6p17ep0
       - 3559/6480*T6p16ep1
       - 1067/360*T6p14ep0
       - 7/120*T6p13ep1
       + 1177337/194400*T6p13ep0
       + 11/15*T6p12ep1
       - 749514611/149688000*T6p12ep0
       - 11/45*T6p11ep1
       + 60227/64800*T6p11ep0
       + 17699/3600*T6p10ep1
       + 4731499/1458000*T6p10ep0
       + 5449/12960*T5p8ep1
       + 6056651/1944000*T5p11ep0
       - 1/45*T3L61ep1
       + 31382557/756000*zeta5
       - 11278775122578275717/56240459218944000*zeta3
       - 26587799123/16257024000*a4
       + 61445851/4000752000*logMZ
       - 271/13824*logMZ*zeta3
       + 175597/38102400*logMZ^2
       - 43/45360*logMZ^3
       - 3663961469833327/1755758592000*logm
       + 7/15*logm*T7p8ep0
       + 7/30*logm*T7p7ep0
       - 7/15*logm*T7p5ep0
       + 5983/600*logm*T6p9ep0
       - 7/10*logm*T6p17ep0
       + 7/15*logm*T6p13ep0
       - 88/15*logm*T6p12ep0
       + 88/45*logm*T6p11ep0
       - 17699/450*logm*T6p10ep0
       - 14/3*logm*zeta5
       + 1408097809021/3715891200*logm*zeta3
       - 347593/19051200*logm*logMZ
       + 29/5040*logm*logMZ^2
       - 10896869/5443200*logm^2
       - 131/15120*logm^2*logMZ
       + 27631/45360*logm^3
       - 26587799123/390168576000*log2^4
       + 25619/2700*ls4pithird*sqrt3
       - 23762836583/199584000*ls3*sqrt3
       + 25619/200*ls3*sqrt3*logm
       + 76857/1600*ls3*sqrt3*log3
       - 69245469169/213840000*ls2*sqrt3
       + 51275/216*ls2*sqrt3*logm
       + 23762836583/199584000*ls2*sqrt3*log3
       - 25619/200*ls2*sqrt3*log3*logm
       - 76857/3200*ls2*sqrt3*log3^2
       + 417583/14400*ls2^2
       - 99/10*ls2^2*logm
       + 589237/21600*pi*sqrt3*zeta3
       - 3568954364413/452656512000*pi^2
       - 14381/48600*pi^2*zeta3
       + 43/60480*pi^2*logMZ
       - 884608741/40824000*pi^2*logm
       + 22/405*pi^2*logm^2
       + 26587799123/390168576000*pi^2*log2^2
       - 25619/14400*pi^2*ls2*sqrt3
       - 23762836583/3592512000*pi^3*sqrt3
       + 25619/3600*pi^3*sqrt3*logm
       + 25619/9600*pi^3*sqrt3*log3
       + 2124987585056533/4635202682880000*pi^4
       + 2852/3375*pi^4*logm
       + 7091/12150*c4
       - 199883450488800881807/59316109332480000*s^2
       - 7/15*s^2*T8p5ep0
       - 98/45*s^2*T7p9ep0
       + 7/30*s^2*T7p8ep1
       + 859/1800*s^2*T7p8ep0
       + 7/60*s^2*T7p7ep1
       - 307/1200*s^2*T7p7ep0
       - 7/30*s^2*T7p5ep1
       + 451/1800*s^2*T7p5ep0
       - 4/45*s^2*T7p16ep0
       - 30347/6750*s^2*T7p13ep0
       + 7/12*s^2*T7p12ep0
       + 5983/1200*s^2*T6p9ep1
       - 59771579/5832000*s^2*T6p9ep0
       - 3350033/243000*s^2*T6p18ep0
       - 7/20*s^2*T6p17ep1
       + 240883/97200*s^2*T6p17ep0
       + 3559/1620*s^2*T6p16ep1
       + 1067/90*s^2*T6p14ep0
       + 7/30*s^2*T6p13ep1
       - 1177337/48600*s^2*T6p13ep0
       - 44/15*s^2*T6p12ep1
       + 749514611/37422000*s^2*T6p12ep0
       + 44/45*s^2*T6p11ep1
       - 60227/16200*s^2*T6p11ep0
       - 17699/900*s^2*T6p10ep1
       - 4731499/364500*s^2*T6p10ep0
       - 5449/3240*s^2*T5p8ep1
       - 6056651/486000*s^2*T5p11ep0
       + 4/45*s^2*T3L61ep1
       - 10501819/63000*s^2*zeta5
       + 100702501091582771/125536739328000*s^2*zeta3
       + 31564489/5806080*s^2*a4
       - 61445851/3000564000*s^2*logMZ
       + 271/10368*s^2*logMZ*zeta3
       - 175597/28576800*s^2*logMZ^2
       + 43/34020*s^2*logMZ^3
       + 1374541308229381/164602368000*s^2*logm
       - 28/15*s^2*logm*T7p8ep0
       - 14/15*s^2*logm*T7p7ep0
       + 28/15*s^2*logm*T7p5ep0
       - 5983/150*s^2*logm*T6p9ep0
       + 14/5*s^2*logm*T6p17ep0
       - 28/15*s^2*logm*T6p13ep0
       + 352/15*s^2*logm*T6p12ep0
       - 352/45*s^2*logm*T6p11ep0
       + 35398/225*s^2*logm*T6p10ep0
       + 56/3*s^2*logm*zeta5
       - 529014108767/348364800*s^2*logm*zeta3
       + 347593/14288400*s^2*logm*logMZ
       - 29/3780*s^2*logm*logMZ^2
       + 244043/30240*s^2*logm^2
       + 131/11340*s^2*logm^2*logMZ
       - 82543/34020*s^2*logm^3
       + 31564489/139345920*s^2*log2^4
       - 25619/675*s^2*ls4pithird*sqrt3
       + 23762836583/49896000*s^2*ls3*sqrt3
       - 25619/50*s^2*ls3*sqrt3*logm
       - 76857/400*s^2*ls3*sqrt3*log3
       + 69245469169/53460000*s^2*ls2*sqrt3
       - 51275/54*s^2*ls2*sqrt3*logm
       - 23762836583/49896000*s^2*ls2*sqrt3*log3
       + 25619/50*s^2*ls2*sqrt3*log3*logm
       + 76857/800*s^2*ls2*sqrt3*log3^2
       - 417583/3600*s^2*ls2^2
       + 198/5*s^2*ls2^2*logm
       - 589237/5400*s^2*pi*sqrt3*zeta3
       + 3568606682353/113164128000*s^2*pi^2
       + 14381/12150*s^2*pi^2*zeta3
       - 43/45360*s^2*pi^2*logMZ
       + 884569591/10206000*s^2*pi^2*logm
       - 88/405*s^2*pi^2*logm^2
       - 31564489/139345920*s^2*pi^2*log2^2
       + 25619/3600*s^2*pi^2*ls2*sqrt3
       + 23762836583/898128000*s^2*pi^3*sqrt3
       - 25619/900*s^2*pi^3*sqrt3*logm
       - 25619/2400*s^2*pi^3*sqrt3*log3
       - 74992826243971/41385738240000*s^2*pi^4
       - 11408/3375*s^2*pi^4*logm
       - 14182/6075*s^2*c4
       + 17026187108419/4041576000*s^4
       + 7/12*s^4*T8p5ep0
       + 49/18*s^4*T7p9ep0
       - 7/24*s^4*T7p8ep1
       - 859/1440*s^4*T7p8ep0
       - 7/48*s^4*T7p7ep1
       + 307/960*s^4*T7p7ep0
       + 7/24*s^4*T7p5ep1
       - 451/1440*s^4*T7p5ep0
       + 1/9*s^4*T7p16ep0
       + 30347/5400*s^4*T7p13ep0
       - 35/48*s^4*T7p12ep0
       - 5983/960*s^4*T6p9ep1
       + 59771579/4665600*s^4*T6p9ep0
       + 3350033/194400*s^4*T6p18ep0
       + 7/16*s^4*T6p17ep1
       - 240883/77760*s^4*T6p17ep0
       - 3559/1296*s^4*T6p16ep1
       - 1067/72*s^4*T6p14ep0
       - 7/24*s^4*T6p13ep1
       + 1177337/38880*s^4*T6p13ep0
       + 11/3*s^4*T6p12ep1
       - 749514611/29937600*s^4*T6p12ep0
       - 11/9*s^4*T6p11ep1
       + 60227/12960*s^4*T6p11ep0
       + 17699/720*s^4*T6p10ep1
       + 4731499/291600*s^4*T6p10ep0
       + 5449/2592*s^4*T5p8ep1
       + 6056651/388800*s^4*T5p11ep0
       - 1/9*s^4*T3L61ep1
       + 4487851/21600*s^4*zeta5
       - 2151874302673/2155507200*s^4*zeta3
       - 36068113/3456*s^4*logm
       + 7/3*s^4*logm*T7p8ep0
       + 7/6*s^4*logm*T7p7ep0
       - 7/3*s^4*logm*T7p5ep0
       + 5983/120*s^4*logm*T6p9ep0
       - 7/2*s^4*logm*T6p17ep0
       + 7/3*s^4*logm*T6p13ep0
       - 88/3*s^4*logm*T6p12ep0
       + 88/9*s^4*logm*T6p11ep0
       - 17699/90*s^4*logm*T6p10ep0
       - 70/3*s^4*logm*zeta5
       + 4097173/2160*s^4*logm*zeta3
       - 844/81*s^4*logm^2
       + 88/27*s^4*logm^3
       + 25619/540*s^4*ls4pithird*sqrt3
       - 23762836583/39916800*s^4*ls3*sqrt3
       + 25619/40*s^4*ls3*sqrt3*logm
       + 76857/320*s^4*ls3*sqrt3*log3
       - 69245469169/42768000*s^4*ls2*sqrt3
       + 256375/216*s^4*ls2*sqrt3*logm
       + 23762836583/39916800*s^4*ls2*sqrt3*log3
       - 25619/40*s^4*ls2*sqrt3*log3*logm
       - 76857/640*s^4*ls2*sqrt3*log3^2
       + 417583/2880*s^4*ls2^2
       - 99/2*s^4*ls2^2*logm
       + 589237/4320*s^4*pi*sqrt3*zeta3
       - 72825160027/1847577600*s^4*pi^2
       - 14381/9720*s^4*pi^2*zeta3
       - 1974442/18225*s^4*pi^2*logm
       + 22/81*s^4*pi^2*logm^2
       - 25619/2880*s^4*pi^2*ls2*sqrt3
       - 23762836583/718502400*s^4*pi^3*sqrt3
       + 25619/720*s^4*pi^3*sqrt3*logm
       + 25619/1920*s^4*pi^3*sqrt3*log3
       + 35427881477/16166304000*s^4*pi^4
       + 2852/675*s^4*pi^4*logm
       + 7091/2430*s^4*c4
       - 17026187108419/10103940000*s^6
       - 7/30*s^6*T8p5ep0
       - 49/45*s^6*T7p9ep0
       + 7/60*s^6*T7p8ep1
       + 859/3600*s^6*T7p8ep0
       + 7/120*s^6*T7p7ep1
       - 307/2400*s^6*T7p7ep0
       - 7/60*s^6*T7p5ep1
       + 451/3600*s^6*T7p5ep0
       - 2/45*s^6*T7p16ep0
       - 30347/13500*s^6*T7p13ep0
       + 7/24*s^6*T7p12ep0
       + 5983/2400*s^6*T6p9ep1
       - 59771579/11664000*s^6*T6p9ep0
       - 3350033/486000*s^6*T6p18ep0
       - 7/40*s^6*T6p17ep1
       + 240883/194400*s^6*T6p17ep0
       + 3559/3240*s^6*T6p16ep1
       + 1067/180*s^6*T6p14ep0
       + 7/60*s^6*T6p13ep1
       - 1177337/97200*s^6*T6p13ep0
       - 22/15*s^6*T6p12ep1
       + 749514611/74844000*s^6*T6p12ep0
       + 22/45*s^6*T6p11ep1
       - 60227/32400*s^6*T6p11ep0
       - 17699/1800*s^6*T6p10ep1
       - 4731499/729000*s^6*T6p10ep0
       - 5449/6480*s^6*T5p8ep1
       - 6056651/972000*s^6*T5p11ep0
       + 2/45*s^6*T3L61ep1
       - 4487851/54000*s^6*zeta5
       + 2151874302673/5388768000*s^6*zeta3
       + 36068113/8640*s^6*logm
       - 14/15*s^6*logm*T7p8ep0
       - 7/15*s^6*logm*T7p7ep0
       + 14/15*s^6*logm*T7p5ep0
       - 5983/300*s^6*logm*T6p9ep0
       + 7/5*s^6*logm*T6p17ep0
       - 14/15*s^6*logm*T6p13ep0
       + 176/15*s^6*logm*T6p12ep0
       - 176/45*s^6*logm*T6p11ep0
       + 17699/225*s^6*logm*T6p10ep0
       + 28/3*s^6*logm*zeta5
       - 4097173/5400*s^6*logm*zeta3
       + 1688/405*s^6*logm^2
       - 176/135*s^6*logm^3
       - 25619/1350*s^6*ls4pithird*sqrt3
       + 23762836583/99792000*s^6*ls3*sqrt3
       - 25619/100*s^6*ls3*sqrt3*logm
       - 76857/800*s^6*ls3*sqrt3*log3
       + 69245469169/106920000*s^6*ls2*sqrt3
       - 51275/108*s^6*ls2*sqrt3*logm
       - 23762836583/99792000*s^6*ls2*sqrt3*log3
       + 25619/100*s^6*ls2*sqrt3*log3*logm
       + 76857/1600*s^6*ls2*sqrt3*log3^2
       - 417583/7200*s^6*ls2^2
       + 99/5*s^6*ls2^2*logm
       - 589237/10800*s^6*pi*sqrt3*zeta3
       + 72825160027/4618944000*s^6*pi^2
       + 14381/24300*s^6*pi^2*zeta3
       + 3948884/91125*s^6*pi^2*logm
       - 44/405*s^6*pi^2*logm^2
       + 25619/7200*s^6*pi^2*ls2*sqrt3
       + 23762836583/1796256000*s^6*pi^3*sqrt3
       - 25619/1800*s^6*pi^3*sqrt3*logm
       - 25619/4800*s^6*pi^3*sqrt3*log3
       - 35427881477/40415760000*s^6*pi^4
       - 5704/3375*s^6*pi^4*logm
       - 7091/6075*s^6*c4
       - 25619/800*ls4*sqrt3
       + 25619/200*ls4*s^2*sqrt3
       - 25619/160*ls4*s^4*sqrt3
       + 25619/400*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/480
       + 1/40*T7p11ep0
       - 1/40*T7p10ep0
       - 3/40*T6p14ep0
       + 1/20*T6p13ep0
       - 1/40*T6p12ep0
       + 1/120*T6p11ep0
       - 127/135*zeta3
       + 9/40*ls3*sqrt3
       + 1/5*ls2*sqrt3
       - 9/40*ls2*sqrt3*log3
       - 3/10*ls2^2
       + 43/480*pi^2
       + 1/80*pi^3*sqrt3
       + 37/4320*pi^4
       - 943/120*s^2
       - 1/10*s^2*T7p11ep0
       + 1/10*s^2*T7p10ep0
       + 3/10*s^2*T6p14ep0
       - 1/5*s^2*T6p13ep0
       + 1/10*s^2*T6p12ep0
       - 1/30*s^2*T6p11ep0
       + 508/135*s^2*zeta3
       - 9/10*s^2*ls3*sqrt3
       - 4/5*s^2*ls2*sqrt3
       + 9/10*s^2*ls2*sqrt3*log3
       + 6/5*s^2*ls2^2
       - 43/120*s^2*pi^2
       - 1/20*s^2*pi^3*sqrt3
       - 37/1080*s^2*pi^4
       + 943/96*s^4
       + 1/8*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep0
       - 3/8*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep0
       - 127/27*s^4*zeta3
       + 9/8*s^4*ls3*sqrt3
       + s^4*ls2*sqrt3
       - 9/8*s^4*ls2*sqrt3*log3
       - 3/2*s^4*ls2^2
       + 43/96*s^4*pi^2
       + 1/16*s^4*pi^3*sqrt3
       + 37/864*s^4*pi^4
       - 943/240*s^6
       - 1/20*s^6*T7p11ep0
       + 1/20*s^6*T7p10ep0
       + 3/20*s^6*T6p14ep0
       - 1/10*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep0
       + 254/135*s^6*zeta3
       - 9/20*s^6*ls3*sqrt3
       - 2/5*s^6*ls2*sqrt3
       + 9/20*s^6*ls2*sqrt3*log3
       + 3/5*s^6*ls2^2
       - 43/240*s^6*pi^2
       - 1/40*s^6*pi^3*sqrt3
       - 37/2160*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 290766611/8294400
       + 1/60*T8p10ep0
       + 1/60*T7p9ep0
       - 1/40*T7p8ep0
       - 1/60*T7p7ep0
       + 7/120*T7p5ep0
       + 1/48*T7p14ep1
       + 1/40*T7p11ep1
       + 15769/172800*T7p11ep0
       - 1/40*T7p10ep1
       - 15769/172800*T7p10ep0
       - 485471/1555200*T6p9ep0
       - 1/45*T6p18ep0
       + 3/40*T6p17ep0
       - 3/40*T6p14ep1
       - 12391/19200*T6p14ep0
       + 1/20*T6p13ep1
       + 8711/28800*T6p13ep0
       - 1/40*T6p12ep1
       - 853/2400*T6p12ep0
       + 1/120*T6p11ep1
       + 2519/21600*T6p11ep0
       + 460361/388800*T6p10ep0
       - 29/480*T5p8ep1
       + 263/2880*T5p11ep0
       - 5387/2400*zeta5
       - 67929767/4665600*zeta3
       - 943/60*logm
       - 1/5*logm*T7p11ep0
       + 1/5*logm*T7p10ep0
       + 3/5*logm*T6p14ep0
       - 2/5*logm*T6p13ep0
       + 1/5*logm*T6p12ep0
       - 1/15*logm*T6p11ep0
       + 1016/135*logm*zeta3
       - 2/15*ls4pithird*sqrt3
       + 727153/172800*ls3*sqrt3
       - 9/5*ls3*sqrt3*logm
       - 27/40*ls3*sqrt3*log3
       + 21667/2592*ls2*sqrt3
       - 8/5*ls2*sqrt3*logm
       - 727153/172800*ls2*sqrt3*log3
       + 9/5*ls2*sqrt3*log3*logm
       + 27/80*ls2*sqrt3*log3^2
       - 99167/19200*ls2^2
       + 12/5*ls2^2*logm
       - 23/60*pi*sqrt3*zeta3
       + 10957603/27993600*pi^2
       + 83/1080*pi^2*zeta3
       - 43/60*pi^2*logm
       + 1/40*pi^2*ls2*sqrt3
       + 727153/3110400*pi^3*sqrt3
       - 1/10*pi^3*sqrt3*logm
       - 3/80*pi^3*sqrt3*log3
       + 11624989/559872000*pi^4
       - 37/540*pi^4*logm
       - 290766611/2073600*s^2
       - 1/15*s^2*T8p10ep0
       - 1/15*s^2*T7p9ep0
       + 1/10*s^2*T7p8ep0
       + 1/15*s^2*T7p7ep0
       - 7/30*s^2*T7p5ep0
       - 1/12*s^2*T7p14ep1
       - 1/10*s^2*T7p11ep1
       - 15769/43200*s^2*T7p11ep0
       + 1/10*s^2*T7p10ep1
       + 15769/43200*s^2*T7p10ep0
       + 485471/388800*s^2*T6p9ep0
       + 4/45*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep0
       + 3/10*s^2*T6p14ep1
       + 12391/4800*s^2*T6p14ep0
       - 1/5*s^2*T6p13ep1
       - 8711/7200*s^2*T6p13ep0
       + 1/10*s^2*T6p12ep1
       + 853/600*s^2*T6p12ep0
       - 1/30*s^2*T6p11ep1
       - 2519/5400*s^2*T6p11ep0
       - 460361/97200*s^2*T6p10ep0
       + 29/120*s^2*T5p8ep1
       - 263/720*s^2*T5p11ep0
       + 5387/600*s^2*zeta5
       + 67929767/1166400*s^2*zeta3
       + 943/15*s^2*logm
       + 4/5*s^2*logm*T7p11ep0
       - 4/5*s^2*logm*T7p10ep0
       - 12/5*s^2*logm*T6p14ep0
       + 8/5*s^2*logm*T6p13ep0
       - 4/5*s^2*logm*T6p12ep0
       + 4/15*s^2*logm*T6p11ep0
       - 4064/135*s^2*logm*zeta3
       + 8/15*s^2*ls4pithird*sqrt3
       - 727153/43200*s^2*ls3*sqrt3
       + 36/5*s^2*ls3*sqrt3*logm
       + 27/10*s^2*ls3*sqrt3*log3
       - 21667/648*s^2*ls2*sqrt3
       + 32/5*s^2*ls2*sqrt3*logm
       + 727153/43200*s^2*ls2*sqrt3*log3
       - 36/5*s^2*ls2*sqrt3*log3*logm
       - 27/20*s^2*ls2*sqrt3*log3^2
       + 99167/4800*s^2*ls2^2
       - 48/5*s^2*ls2^2*logm
       + 23/15*s^2*pi*sqrt3*zeta3
       - 10957603/6998400*s^2*pi^2
       - 83/270*s^2*pi^2*zeta3
       + 43/15*s^2*pi^2*logm
       - 1/10*s^2*pi^2*ls2*sqrt3
       - 727153/777600*s^2*pi^3*sqrt3
       + 2/5*s^2*pi^3*sqrt3*logm
       + 3/20*s^2*pi^3*sqrt3*log3
       - 11624989/139968000*s^2*pi^4
       + 37/135*s^2*pi^4*logm
       + 290766611/1658880*s^4
       + 1/12*s^4*T8p10ep0
       + 1/12*s^4*T7p9ep0
       - 1/8*s^4*T7p8ep0
       - 1/12*s^4*T7p7ep0
       + 7/24*s^4*T7p5ep0
       + 5/48*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep1
       + 15769/34560*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep1
       - 15769/34560*s^4*T7p10ep0
       - 485471/311040*s^4*T6p9ep0
       - 1/9*s^4*T6p18ep0
       + 3/8*s^4*T6p17ep0
       - 3/8*s^4*T6p14ep1
       - 12391/3840*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep1
       + 8711/5760*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep1
       - 853/480*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep1
       + 2519/4320*s^4*T6p11ep0
       + 460361/77760*s^4*T6p10ep0
       - 29/96*s^4*T5p8ep1
       + 263/576*s^4*T5p11ep0
       - 5387/480*s^4*zeta5
       - 67929767/933120*s^4*zeta3
       - 943/12*s^4*logm
       - s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep0
       + 3*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep0
       + s^4*logm*T6p12ep0
       - 1/3*s^4*logm*T6p11ep0
       + 1016/27*s^4*logm*zeta3
       - 2/3*s^4*ls4pithird*sqrt3
       + 727153/34560*s^4*ls3*sqrt3
       - 9*s^4*ls3*sqrt3*logm
       - 27/8*s^4*ls3*sqrt3*log3
       + 108335/2592*s^4*ls2*sqrt3
       - 8*s^4*ls2*sqrt3*logm
       - 727153/34560*s^4*ls2*sqrt3*log3
       + 9*s^4*ls2*sqrt3*log3*logm
       + 27/16*s^4*ls2*sqrt3*log3^2
       - 99167/3840*s^4*ls2^2
       + 12*s^4*ls2^2*logm
       - 23/12*s^4*pi*sqrt3*zeta3
       + 10957603/5598720*s^4*pi^2
       + 83/216*s^4*pi^2*zeta3
       - 43/12*s^4*pi^2*logm
       + 1/8*s^4*pi^2*ls2*sqrt3
       + 727153/622080*s^4*pi^3*sqrt3
       - 1/2*s^4*pi^3*sqrt3*logm
       - 3/16*s^4*pi^3*sqrt3*log3
       + 11624989/111974400*s^4*pi^4
       - 37/108*s^4*pi^4*logm
       - 290766611/4147200*s^6
       - 1/30*s^6*T8p10ep0
       - 1/30*s^6*T7p9ep0
       + 1/20*s^6*T7p8ep0
       + 1/30*s^6*T7p7ep0
       - 7/60*s^6*T7p5ep0
       - 1/24*s^6*T7p14ep1
       - 1/20*s^6*T7p11ep1
       - 15769/86400*s^6*T7p11ep0
       + 1/20*s^6*T7p10ep1
       + 15769/86400*s^6*T7p10ep0
       + 485471/777600*s^6*T6p9ep0
       + 2/45*s^6*T6p18ep0
       - 3/20*s^6*T6p17ep0
       + 3/20*s^6*T6p14ep1
       + 12391/9600*s^6*T6p14ep0
       - 1/10*s^6*T6p13ep1
       - 8711/14400*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep1
       + 853/1200*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep1
       - 2519/10800*s^6*T6p11ep0
       - 460361/194400*s^6*T6p10ep0
       + 29/240*s^6*T5p8ep1
       - 263/1440*s^6*T5p11ep0
       + 5387/1200*s^6*zeta5
       + 67929767/2332800*s^6*zeta3
       + 943/30*s^6*logm
       + 2/5*s^6*logm*T7p11ep0
       - 2/5*s^6*logm*T7p10ep0
       - 6/5*s^6*logm*T6p14ep0
       + 4/5*s^6*logm*T6p13ep0
       - 2/5*s^6*logm*T6p12ep0
       + 2/15*s^6*logm*T6p11ep0
       - 2032/135*s^6*logm*zeta3
       + 4/15*s^6*ls4pithird*sqrt3
       - 727153/86400*s^6*ls3*sqrt3
       + 18/5*s^6*ls3*sqrt3*logm
       + 27/20*s^6*ls3*sqrt3*log3
       - 21667/1296*s^6*ls2*sqrt3
       + 16/5*s^6*ls2*sqrt3*logm
       + 727153/86400*s^6*ls2*sqrt3*log3
       - 18/5*s^6*ls2*sqrt3*log3*logm
       - 27/40*s^6*ls2*sqrt3*log3^2
       + 99167/9600*s^6*ls2^2
       - 24/5*s^6*ls2^2*logm
       + 23/30*s^6*pi*sqrt3*zeta3
       - 10957603/13996800*s^6*pi^2
       - 83/540*s^6*pi^2*zeta3
       + 43/30*s^6*pi^2*logm
       - 1/20*s^6*pi^2*ls2*sqrt3
       - 727153/1555200*s^6*pi^3*sqrt3
       + 1/5*s^6*pi^3*sqrt3*logm
       + 3/40*s^6*pi^3*sqrt3*log3
       - 11624989/279936000*s^6*pi^4
       + 37/270*s^6*pi^4*logm
       + 9/20*ls4*sqrt3
       - 9/5*ls4*s^2*sqrt3
       + 9/4*ls4*s^4*sqrt3
       - 9/10*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf*ca^2 * (
       + 272120804759173919023/6327051662131200000
       - 7/240*T9p7ep0
       - 1/120*T9p6ep0
       + 1/60*T9p5ep0
       + 2431/28800*T9p4ep0
       + 63799/777600*T9p3ep0
       - 1/120*T8p9ep0
       - 59/720*T8p7ep0
       + 1/72*T8p4ep0
       + 109/720*T8p2ep0
       + 1/60*T8p10ep1
       + 5221/43200*T8p10ep0
       + 1/60*T7p9ep1
       + 1909/14400*T7p9ep0
       - 1/40*T7p8ep1
       + 63/200*T7p8ep0
       - 1/60*T7p7ep1
       + 12379/69120*T7p7ep0
       - 7/720*T7p6ep1
       + 7/120*T7p5ep1
       + 5627/28800*T7p5ep0
       - 2587/43200*T7p16ep0
       + 7/360*T7p15ep1
       + 1/48*T7p14ep2
       + 30587/172800*T7p14ep1
       + 1/40*T7p11ep2
       + 15769/172800*T7p11ep1
       - 19857091/31104000*T7p11ep0
       - 1/40*T7p10ep2
       - 15769/172800*T7p10ep1
       + 15142531/31104000*T7p10ep0
       - 485471/1555200*T6p9ep1
       + 275879/1620000*T6p9ep0
       + 1/40*T6p19ep2
       - 1/45*T6p18ep1
       + 69706091/77760000*T6p18ep0
       + 3/40*T6p17ep1
       + 87853/5184000*T6p17ep0
       - 4048051/31104000*T6p16ep1
       + 1/40*T6p15ep2
       - 3/40*T6p14ep2
       - 12391/19200*T6p14ep1
       - 5234833/2073600*T6p14ep0
       + 1/20*T6p13ep2
       + 8711/28800*T6p13ep1
       + 61085719/38880000*T6p13ep0
       - 1/40*T6p12ep2
       - 853/2400*T6p12ep1
       - 469705621/155520000*T6p12ep0
       + 1/120*T6p11ep2
       + 2519/21600*T6p11ep1
       + 46937/96000*T6p11ep0
       + 460361/388800*T6p10ep1
       + 118356331/38880000*T6p10ep0
       - 29/480*T5p8ep2
       - 44764529/62208000*T5p8ep1
       + 263/2880*T5p11ep1
       + 261139079/124416000*T5p11ep0
       - 53/720*T4LVB7ep1
       + 71/1440*T4LVB6ep1
       - 7/540*T4LT4ep2
       + 7/720*T4LT2ep2
       + 11/180*T3L61ep1
       - 1236042785203/934053120000*zeta5
       - 39300344729123274353/281202296094720000*zeta3
       - 5201/38880*zeta3^2
       - 11750621/450450*a5
       + 12885440391833/581188608000*a4
       - 71728492562359/250822656000*logm
       - 2/15*logm*T8p10ep0
       - 2/15*logm*T7p9ep0
       + 1/5*logm*T7p8ep0
       + 2/15*logm*T7p7ep0
       - 7/15*logm*T7p5ep0
       - 1/6*logm*T7p14ep1
       - 1/5*logm*T7p11ep1
       - 15769/21600*logm*T7p11ep0
       + 1/5*logm*T7p10ep1
       + 15769/21600*logm*T7p10ep0
       + 485471/194400*logm*T6p9ep0
       + 8/45*logm*T6p18ep0
       - 3/5*logm*T6p17ep0
       + 3/5*logm*T6p14ep1
       + 12391/2400*logm*T6p14ep0
       - 2/5*logm*T6p13ep1
       - 8711/3600*logm*T6p13ep0
       + 1/5*logm*T6p12ep1
       + 853/300*logm*T6p12ep0
       - 1/15*logm*T6p11ep1
       - 2519/2700*logm*T6p11ep0
       - 460361/48600*logm*T6p10ep0
       + 29/60*logm*T5p8ep1
       - 263/360*logm*T5p11ep0
       + 5387/300*logm*zeta5
       + 3825854541931/33443020800*logm*zeta3
       + 119996939/1814400*logm^2
       + 4/5*logm^2*T7p11ep0
       - 4/5*logm^2*T7p10ep0
       - 12/5*logm^2*T6p14ep0
       + 8/5*logm^2*T6p13ep0
       - 4/5*logm^2*T6p12ep0
       + 4/15*logm^2*T6p11ep0
       - 4064/135*logm^2*zeta3
       - 1573/1890*logm^3
       - 22591/2250*log2*a4
       + 12885440391833/13948526592000*log2^4
       - 362099/1801800*log2^5
       - 49/60*ls5pithird*sqrt3
       - 727153/291600*ls4pithird*sqrt3
       + 16/15*ls4pithird*sqrt3*logm
       + 2/5*ls4pithird*sqrt3*log3
       + 81/80*ls5p*sqrt3
       + 267063623/5760000*ls3*sqrt3
       - 727153/21600*ls3*sqrt3*logm
       + 36/5*ls3*sqrt3*logm^2
       - 727153/57600*ls3*sqrt3*log3
       + 27/5*ls3*sqrt3*log3*logm
       + 81/80*ls3*sqrt3*log3^2
       + 516601764727/12441600000*ls2*sqrt3
       - 1/10*ls2*sqrt3*zeta3
       - 4129229/64800*ls2*sqrt3*logm
       + 32/5*ls2*sqrt3*logm^2
       - 267063623/5760000*ls2*sqrt3*log3
       + 727153/21600*ls2*sqrt3*log3*logm
       - 36/5*ls2*sqrt3*log3*logm^2
       + 727153/115200*ls2*sqrt3*log3^2
       - 27/10*ls2*sqrt3*log3^2*logm
       - 27/80*ls2*sqrt3*log3^3
       - 49742273/2592000*ls2^2
       + 95207/2400*ls2^2*logm
       - 48/5*ls2^2*logm^2
       - 16724519/2332800*pi*sqrt3*zeta3
       + 46/15*pi*sqrt3*logm*zeta3
       + 23/20*pi*sqrt3*log3*zeta3
       - 27/20*pi*ls4p*sqrt3
       - 83490261523/10497600000*pi^2
       - 14217811/33592320*pi^2*zeta3
       - 24587557/8748000*pi^2*logm
       - 83/135*pi^2*logm*zeta3
       + 4523/1620*pi^2*logm^2
       - 12885440391833/13948526592000*pi^2*log2^2
       + 2271917/40540500*pi^2*log2^3
       + 21/40*pi^2*ls3*sqrt3
       + 727153/1555200*pi^2*ls2*sqrt3
       - 1/5*pi^2*ls2*sqrt3*logm
       - 3/40*pi^2*ls2*sqrt3*log3
       + 267063623/103680000*pi^3*sqrt3
       - 727153/388800*pi^3*sqrt3*logm
       + 2/5*pi^3*sqrt3*logm^2
       - 727153/1036800*pi^3*sqrt3*log3
       + 3/10*pi^3*sqrt3*log3*logm
       + 9/160*pi^3*sqrt3*log3^2
       + 19256164218147211/25107347865600000*pi^4
       - 12266509/69984000*pi^4*logm
       + 37/135*pi^4*logm^2
       - 977076853/2594592000*pi^4*log2
       + 2/135*pi^5*sqrt3
       + 54797/4082400*pi^6
       - 21744863/5832000*c4
       + 22591/54000*c4*log2
       - 357300344023871761/2172751257600000*s^2
       + 7/60*s^2*T9p7ep0
       + 1/30*s^2*T9p6ep0
       - 1/15*s^2*T9p5ep0
       - 2431/7200*s^2*T9p4ep0
       - 63799/194400*s^2*T9p3ep0
       + 1/30*s^2*T8p9ep0
       + 59/180*s^2*T8p7ep0
       - 1/18*s^2*T8p4ep0
       - 109/180*s^2*T8p2ep0
       - 1/15*s^2*T8p10ep1
       - 5221/10800*s^2*T8p10ep0
       - 1/15*s^2*T7p9ep1
       - 1909/3600*s^2*T7p9ep0
       + 1/10*s^2*T7p8ep1
       - 63/50*s^2*T7p8ep0
       + 1/15*s^2*T7p7ep1
       - 12379/17280*s^2*T7p7ep0
       + 7/180*s^2*T7p6ep1
       - 7/30*s^2*T7p5ep1
       - 5627/7200*s^2*T7p5ep0
       + 2587/10800*s^2*T7p16ep0
       - 7/90*s^2*T7p15ep1
       - 1/12*s^2*T7p14ep2
       - 30587/43200*s^2*T7p14ep1
       - 1/10*s^2*T7p11ep2
       - 15769/43200*s^2*T7p11ep1
       + 19857091/7776000*s^2*T7p11ep0
       + 1/10*s^2*T7p10ep2
       + 15769/43200*s^2*T7p10ep1
       - 15142531/7776000*s^2*T7p10ep0
       + 485471/388800*s^2*T6p9ep1
       - 275879/405000*s^2*T6p9ep0
       - 1/10*s^2*T6p19ep2
       + 4/45*s^2*T6p18ep1
       - 69706091/19440000*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep1
       - 87853/1296000*s^2*T6p17ep0
       + 4048051/7776000*s^2*T6p16ep1
       - 1/10*s^2*T6p15ep2
       + 3/10*s^2*T6p14ep2
       + 12391/4800*s^2*T6p14ep1
       + 5234833/518400*s^2*T6p14ep0
       - 1/5*s^2*T6p13ep2
       - 8711/7200*s^2*T6p13ep1
       - 61085719/9720000*s^2*T6p13ep0
       + 1/10*s^2*T6p12ep2
       + 853/600*s^2*T6p12ep1
       + 469705621/38880000*s^2*T6p12ep0
       - 1/30*s^2*T6p11ep2
       - 2519/5400*s^2*T6p11ep1
       - 46937/24000*s^2*T6p11ep0
       - 460361/97200*s^2*T6p10ep1
       - 118356331/9720000*s^2*T6p10ep0
       + 29/120*s^2*T5p8ep2
       + 44764529/15552000*s^2*T5p8ep1
       - 263/720*s^2*T5p11ep1
       - 261139079/31104000*s^2*T5p11ep0
       + 53/180*s^2*T4LVB7ep1
       - 71/360*s^2*T4LVB6ep1
       + 7/135*s^2*T4LT4ep2
       - 7/180*s^2*T4LT2ep2
       - 11/45*s^2*T3L61ep1
       - 57108010785797/233513280000*s^2*zeta5
       + 73654576929984731/114124308480000*s^2*zeta3
       + 5201/9720*s^2*zeta3^2
       + 227311226/675675*s^2*a5
       + 1715021939/13899600*s^2*a4
       + 26683481257189/23514624000*s^2*logm
       + 8/15*s^2*logm*T8p10ep0
       + 8/15*s^2*logm*T7p9ep0
       - 4/5*s^2*logm*T7p8ep0
       - 8/15*s^2*logm*T7p7ep0
       + 28/15*s^2*logm*T7p5ep0
       + 2/3*s^2*logm*T7p14ep1
       + 4/5*s^2*logm*T7p11ep1
       + 15769/5400*s^2*logm*T7p11ep0
       - 4/5*s^2*logm*T7p10ep1
       - 15769/5400*s^2*logm*T7p10ep0
       - 485471/48600*s^2*logm*T6p9ep0
       - 32/45*s^2*logm*T6p18ep0
       + 12/5*s^2*logm*T6p17ep0
       - 12/5*s^2*logm*T6p14ep1
       - 12391/600*s^2*logm*T6p14ep0
       + 8/5*s^2*logm*T6p13ep1
       + 8711/900*s^2*logm*T6p13ep0
       - 4/5*s^2*logm*T6p12ep1
       - 853/75*s^2*logm*T6p12ep0
       + 4/15*s^2*logm*T6p11ep1
       + 2519/675*s^2*logm*T6p11ep0
       + 460361/12150*s^2*logm*T6p10ep0
       - 29/15*s^2*logm*T5p8ep1
       + 263/90*s^2*logm*T5p11ep0
       - 5387/75*s^2*logm*zeta5
       - 94039681999/209018880*s^2*logm*zeta3
       - 135014903/510300*s^2*logm^2
       - 16/5*s^2*logm^2*T7p11ep0
       + 16/5*s^2*logm^2*T7p10ep0
       + 48/5*s^2*logm^2*T6p14ep0
       - 32/5*s^2*logm^2*T6p13ep0
       + 16/5*s^2*logm^2*T6p12ep0
       - 16/15*s^2*logm^2*T6p11ep0
       + 16256/135*s^2*logm^2*zeta3
       + 3146/945*s^2*logm^3
       + 45182/1125*s^2*log2*a4
       + 1715021939/333590400*s^2*log2^4
       - 2290742/2027025*s^2*log2^5
       + 49/15*s^2*ls5pithird*sqrt3
       + 727153/72900*s^2*ls4pithird*sqrt3
       - 64/15*s^2*ls4pithird*sqrt3*logm
       - 8/5*s^2*ls4pithird*sqrt3*log3
       - 81/20*s^2*ls5p*sqrt3
       - 267063623/1440000*s^2*ls3*sqrt3
       + 727153/5400*s^2*ls3*sqrt3*logm
       - 144/5*s^2*ls3*sqrt3*logm^2
       + 727153/14400*s^2*ls3*sqrt3*log3
       - 108/5*s^2*ls3*sqrt3*log3*logm
       - 81/20*s^2*ls3*sqrt3*log3^2
       - 516601764727/3110400000*s^2*ls2*sqrt3
       + 2/5*s^2*ls2*sqrt3*zeta3
       + 4129229/16200*s^2*ls2*sqrt3*logm
       - 128/5*s^2*ls2*sqrt3*logm^2
       + 267063623/1440000*s^2*ls2*sqrt3*log3
       - 727153/5400*s^2*ls2*sqrt3*log3*logm
       + 144/5*s^2*ls2*sqrt3*log3*logm^2
       - 727153/28800*s^2*ls2*sqrt3*log3^2
       + 54/5*s^2*ls2*sqrt3*log3^2*logm
       + 27/20*s^2*ls2*sqrt3*log3^3
       + 49742273/648000*s^2*ls2^2
       - 95207/600*s^2*ls2^2*logm
       + 192/5*s^2*ls2^2*logm^2
       + 16724519/583200*s^2*pi*sqrt3*zeta3
       - 184/15*s^2*pi*sqrt3*logm*zeta3
       - 23/5*s^2*pi*sqrt3*log3*zeta3
       + 27/5*s^2*pi*ls4p*sqrt3
       + 83490261523/2624400000*s^2*pi^2
       + 14217811/8398080*s^2*pi^2*zeta3
       + 24587557/2187000*s^2*pi^2*logm
       + 332/135*s^2*pi^2*logm*zeta3
       - 4523/405*s^2*pi^2*logm^2
       - 1715021939/333590400*s^2*pi^2*log2^2
       + 182377873/60810750*s^2*pi^2*log2^3
       - 21/10*s^2*pi^2*ls3*sqrt3
       - 727153/388800*s^2*pi^2*ls2*sqrt3
       + 4/5*s^2*pi^2*ls2*sqrt3*logm
       + 3/10*s^2*pi^2*ls2*sqrt3*log3
       - 267063623/25920000*s^2*pi^3*sqrt3
       + 727153/97200*s^2*pi^3*sqrt3*logm
       - 8/5*s^2*pi^3*sqrt3*logm^2
       + 727153/259200*s^2*pi^3*sqrt3*log3
       - 6/5*s^2*pi^3*sqrt3*log3*logm
       - 9/40*s^2*pi^3*sqrt3*log3^2
       - 139580589928279/28021593600000*s^2*pi^4
       + 12266509/17496000*s^2*pi^4*logm
       - 148/135*s^2*pi^4*logm^2
       + 6847212989/1945944000*s^2*pi^4*log2
       - 8/135*s^2*pi^5*sqrt3
       - 54797/1020600*s^2*pi^6
       + 21744863/1458000*s^2*c4
       - 22591/13500*s^2*c4*log2
       + 332549027698277/1612431360000*s^4
       - 7/48*s^4*T9p7ep0
       - 1/24*s^4*T9p6ep0
       + 1/12*s^4*T9p5ep0
       + 2431/5760*s^4*T9p4ep0
       + 63799/155520*s^4*T9p3ep0
       - 1/24*s^4*T8p9ep0
       - 59/144*s^4*T8p7ep0
       + 5/72*s^4*T8p4ep0
       + 109/144*s^4*T8p2ep0
       + 1/12*s^4*T8p10ep1
       + 5221/8640*s^4*T8p10ep0
       + 1/12*s^4*T7p9ep1
       + 1909/2880*s^4*T7p9ep0
       - 1/8*s^4*T7p8ep1
       + 63/40*s^4*T7p8ep0
       - 1/12*s^4*T7p7ep1
       + 12379/13824*s^4*T7p7ep0
       - 7/144*s^4*T7p6ep1
       + 7/24*s^4*T7p5ep1
       + 5627/5760*s^4*T7p5ep0
       - 2587/8640*s^4*T7p16ep0
       + 7/72*s^4*T7p15ep1
       + 5/48*s^4*T7p14ep2
       + 30587/34560*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep2
       + 15769/34560*s^4*T7p11ep1
       - 19857091/6220800*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep2
       - 15769/34560*s^4*T7p10ep1
       + 15142531/6220800*s^4*T7p10ep0
       - 485471/311040*s^4*T6p9ep1
       + 275879/324000*s^4*T6p9ep0
       + 1/8*s^4*T6p19ep2
       - 1/9*s^4*T6p18ep1
       + 69706091/15552000*s^4*T6p18ep0
       + 3/8*s^4*T6p17ep1
       + 87853/1036800*s^4*T6p17ep0
       - 4048051/6220800*s^4*T6p16ep1
       + 1/8*s^4*T6p15ep2
       - 3/8*s^4*T6p14ep2
       - 12391/3840*s^4*T6p14ep1
       - 5234833/414720*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep2
       + 8711/5760*s^4*T6p13ep1
       + 61085719/7776000*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep2
       - 853/480*s^4*T6p12ep1
       - 469705621/31104000*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep2
       + 2519/4320*s^4*T6p11ep1
       + 46937/19200*s^4*T6p11ep0
       + 460361/77760*s^4*T6p10ep1
       + 118356331/7776000*s^4*T6p10ep0
       - 29/96*s^4*T5p8ep2
       - 44764529/12441600*s^4*T5p8ep1
       + 263/576*s^4*T5p11ep1
       + 261139079/24883200*s^4*T5p11ep0
       - 53/144*s^4*T4LVB7ep1
       + 71/288*s^4*T4LVB6ep1
       - 7/108*s^4*T4LT4ep2
       + 7/144*s^4*T4LT2ep2
       + 11/36*s^4*T3L61ep1
       + 22015490797/186624000*s^4*zeta5
       - 827018297641/1119744000*s^4*zeta3
       - 5201/7776*s^4*zeta3^2
       - 22591/90*s^4*a5
       - 886585409/622080*s^4*logm
       - 2/3*s^4*logm*T8p10ep0
       - 2/3*s^4*logm*T7p9ep0
       + s^4*logm*T7p8ep0
       + 2/3*s^4*logm*T7p7ep0
       - 7/3*s^4*logm*T7p5ep0
       - 5/6*s^4*logm*T7p14ep1
       - s^4*logm*T7p11ep1
       - 15769/4320*s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep1
       + 15769/4320*s^4*logm*T7p10ep0
       + 485471/38880*s^4*logm*T6p9ep0
       + 8/9*s^4*logm*T6p18ep0
       - 3*s^4*logm*T6p17ep0
       + 3*s^4*logm*T6p14ep1
       + 12391/480*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep1
       - 8711/720*s^4*logm*T6p13ep0
       + s^4*logm*T6p12ep1
       + 853/60*s^4*logm*T6p12ep0
       - 1/3*s^4*logm*T6p11ep1
       - 2519/540*s^4*logm*T6p11ep0
       - 460361/9720*s^4*logm*T6p10ep0
       + 29/12*s^4*logm*T5p8ep1
       - 263/72*s^4*logm*T5p11ep0
       + 5387/60*s^4*logm*zeta5
       + 13242067/23328*s^4*logm*zeta3
       + 214709/648*s^4*logm^2
       + 4*s^4*logm^2*T7p11ep0
       - 4*s^4*logm^2*T7p10ep0
       - 12*s^4*logm^2*T6p14ep0
       + 8*s^4*logm^2*T6p13ep0
       - 4*s^4*logm^2*T6p12ep0
       + 4/3*s^4*logm^2*T6p11ep0
       - 4064/27*s^4*logm^2*zeta3
       - 121/27*s^4*logm^3
       - 22591/450*s^4*log2*a4
       - 49/12*s^4*ls5pithird*sqrt3
       - 727153/58320*s^4*ls4pithird*sqrt3
       + 16/3*s^4*ls4pithird*sqrt3*logm
       + 2*s^4*ls4pithird*sqrt3*log3
       + 81/16*s^4*ls5p*sqrt3
       + 267063623/1152000*s^4*ls3*sqrt3
       - 727153/4320*s^4*ls3*sqrt3*logm
       + 36*s^4*ls3*sqrt3*logm^2
       - 727153/11520*s^4*ls3*sqrt3*log3
       + 27*s^4*ls3*sqrt3*log3*logm
       + 81/16*s^4*ls3*sqrt3*log3^2
       + 516601764727/2488320000*s^4*ls2*sqrt3
       - 1/2*s^4*ls2*sqrt3*zeta3
       - 4129229/12960*s^4*ls2*sqrt3*logm
       + 32*s^4*ls2*sqrt3*logm^2
       - 267063623/1152000*s^4*ls2*sqrt3*log3
       + 727153/4320*s^4*ls2*sqrt3*log3*logm
       - 36*s^4*ls2*sqrt3*log3*logm^2
       + 727153/23040*s^4*ls2*sqrt3*log3^2
       - 27/2*s^4*ls2*sqrt3*log3^2*logm
       - 27/16*s^4*ls2*sqrt3*log3^3
       - 49742273/518400*s^4*ls2^2
       + 95207/480*s^4*ls2^2*logm
       - 48*s^4*ls2^2*logm^2
       - 16724519/466560*s^4*pi*sqrt3*zeta3
       + 46/3*s^4*pi*sqrt3*logm*zeta3
       + 23/4*s^4*pi*sqrt3*log3*zeta3
       - 27/4*s^4*pi*ls4p*sqrt3
       - 83490261523/2099520000*s^4*pi^2
       - 14217811/6718464*s^4*pi^2*zeta3
       - 24587557/1749600*s^4*pi^2*logm
       - 83/27*s^4*pi^2*logm*zeta3
       + 4523/324*s^4*pi^2*logm^2
       - 22591/16200*s^4*pi^2*log2^3
       + 21/8*s^4*pi^2*ls3*sqrt3
       + 727153/311040*s^4*pi^2*ls2*sqrt3
       - s^4*pi^2*ls2*sqrt3*logm
       - 3/8*s^4*pi^2*ls2*sqrt3*log3
       + 267063623/20736000*s^4*pi^3*sqrt3
       - 727153/77760*s^4*pi^3*sqrt3*logm
       + 2*s^4*pi^3*sqrt3*logm^2
       - 727153/207360*s^4*pi^3*sqrt3*log3
       + 3/2*s^4*pi^3*sqrt3*log3*logm
       + 9/32*s^4*pi^3*sqrt3*log3^2
       + 108623595379/22394880000*s^4*pi^4
       - 12266509/13996800*s^4*pi^4*logm
       + 37/27*s^4*pi^4*logm^2
       - 1499723/518400*s^4*pi^4*log2
       + 2/27*s^4*pi^5*sqrt3
       + 54797/816480*s^4*pi^6
       - 21744863/1166400*s^4*c4
       + 22591/10800*s^4*c4*log2
       - 332549027698277/4031078400000*s^6
       + 7/120*s^6*T9p7ep0
       + 1/60*s^6*T9p6ep0
       - 1/30*s^6*T9p5ep0
       - 2431/14400*s^6*T9p4ep0
       - 63799/388800*s^6*T9p3ep0
       + 1/60*s^6*T8p9ep0
       + 59/360*s^6*T8p7ep0
       - 1/36*s^6*T8p4ep0
       - 109/360*s^6*T8p2ep0
       - 1/30*s^6*T8p10ep1
       - 5221/21600*s^6*T8p10ep0
       - 1/30*s^6*T7p9ep1
       - 1909/7200*s^6*T7p9ep0
       + 1/20*s^6*T7p8ep1
       - 63/100*s^6*T7p8ep0
       + 1/30*s^6*T7p7ep1
       - 12379/34560*s^6*T7p7ep0
       + 7/360*s^6*T7p6ep1
       - 7/60*s^6*T7p5ep1
       - 5627/14400*s^6*T7p5ep0
       + 2587/21600*s^6*T7p16ep0
       - 7/180*s^6*T7p15ep1
       - 1/24*s^6*T7p14ep2
       - 30587/86400*s^6*T7p14ep1
       - 1/20*s^6*T7p11ep2
       - 15769/86400*s^6*T7p11ep1
       + 19857091/15552000*s^6*T7p11ep0
       + 1/20*s^6*T7p10ep2
       + 15769/86400*s^6*T7p10ep1
       - 15142531/15552000*s^6*T7p10ep0
       + 485471/777600*s^6*T6p9ep1
       - 275879/810000*s^6*T6p9ep0
       - 1/20*s^6*T6p19ep2
       + 2/45*s^6*T6p18ep1
       - 69706091/38880000*s^6*T6p18ep0
       - 3/20*s^6*T6p17ep1
       - 87853/2592000*s^6*T6p17ep0
       + 4048051/15552000*s^6*T6p16ep1
       - 1/20*s^6*T6p15ep2
       + 3/20*s^6*T6p14ep2
       + 12391/9600*s^6*T6p14ep1
       + 5234833/1036800*s^6*T6p14ep0
       - 1/10*s^6*T6p13ep2
       - 8711/14400*s^6*T6p13ep1
       - 61085719/19440000*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep2
       + 853/1200*s^6*T6p12ep1
       + 469705621/77760000*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep2
       - 2519/10800*s^6*T6p11ep1
       - 46937/48000*s^6*T6p11ep0
       - 460361/194400*s^6*T6p10ep1
       - 118356331/19440000*s^6*T6p10ep0
       + 29/240*s^6*T5p8ep2
       + 44764529/31104000*s^6*T5p8ep1
       - 263/1440*s^6*T5p11ep1
       - 261139079/62208000*s^6*T5p11ep0
       + 53/360*s^6*T4LVB7ep1
       - 71/720*s^6*T4LVB6ep1
       + 7/270*s^6*T4LT4ep2
       - 7/360*s^6*T4LT2ep2
       - 11/90*s^6*T3L61ep1
       - 22015490797/466560000*s^6*zeta5
       + 827018297641/2799360000*s^6*zeta3
       + 5201/19440*s^6*zeta3^2
       + 22591/225*s^6*a5
       + 886585409/1555200*s^6*logm
       + 4/15*s^6*logm*T8p10ep0
       + 4/15*s^6*logm*T7p9ep0
       - 2/5*s^6*logm*T7p8ep0
       - 4/15*s^6*logm*T7p7ep0
       + 14/15*s^6*logm*T7p5ep0
       + 1/3*s^6*logm*T7p14ep1
       + 2/5*s^6*logm*T7p11ep1
       + 15769/10800*s^6*logm*T7p11ep0
       - 2/5*s^6*logm*T7p10ep1
       - 15769/10800*s^6*logm*T7p10ep0
       - 485471/97200*s^6*logm*T6p9ep0
       - 16/45*s^6*logm*T6p18ep0
       + 6/5*s^6*logm*T6p17ep0
       - 6/5*s^6*logm*T6p14ep1
       - 12391/1200*s^6*logm*T6p14ep0
       + 4/5*s^6*logm*T6p13ep1
       + 8711/1800*s^6*logm*T6p13ep0
       - 2/5*s^6*logm*T6p12ep1
       - 853/150*s^6*logm*T6p12ep0
       + 2/15*s^6*logm*T6p11ep1
       + 2519/1350*s^6*logm*T6p11ep0
       + 460361/24300*s^6*logm*T6p10ep0
       - 29/30*s^6*logm*T5p8ep1
       + 263/180*s^6*logm*T5p11ep0
       - 5387/150*s^6*logm*zeta5
       - 13242067/58320*s^6*logm*zeta3
       - 214709/1620*s^6*logm^2
       - 8/5*s^6*logm^2*T7p11ep0
       + 8/5*s^6*logm^2*T7p10ep0
       + 24/5*s^6*logm^2*T6p14ep0
       - 16/5*s^6*logm^2*T6p13ep0
       + 8/5*s^6*logm^2*T6p12ep0
       - 8/15*s^6*logm^2*T6p11ep0
       + 8128/135*s^6*logm^2*zeta3
       + 242/135*s^6*logm^3
       + 22591/1125*s^6*log2*a4
       + 49/30*s^6*ls5pithird*sqrt3
       + 727153/145800*s^6*ls4pithird*sqrt3
       - 32/15*s^6*ls4pithird*sqrt3*logm
       - 4/5*s^6*ls4pithird*sqrt3*log3
       - 81/40*s^6*ls5p*sqrt3
       - 267063623/2880000*s^6*ls3*sqrt3
       + 727153/10800*s^6*ls3*sqrt3*logm
       - 72/5*s^6*ls3*sqrt3*logm^2
       + 727153/28800*s^6*ls3*sqrt3*log3
       - 54/5*s^6*ls3*sqrt3*log3*logm
       - 81/40*s^6*ls3*sqrt3*log3^2
       - 516601764727/6220800000*s^6*ls2*sqrt3
       + 1/5*s^6*ls2*sqrt3*zeta3
       + 4129229/32400*s^6*ls2*sqrt3*logm
       - 64/5*s^6*ls2*sqrt3*logm^2
       + 267063623/2880000*s^6*ls2*sqrt3*log3
       - 727153/10800*s^6*ls2*sqrt3*log3*logm
       + 72/5*s^6*ls2*sqrt3*log3*logm^2
       - 727153/57600*s^6*ls2*sqrt3*log3^2
       + 27/5*s^6*ls2*sqrt3*log3^2*logm
       + 27/40*s^6*ls2*sqrt3*log3^3
       + 49742273/1296000*s^6*ls2^2
       - 95207/1200*s^6*ls2^2*logm
       + 96/5*s^6*ls2^2*logm^2
       + 16724519/1166400*s^6*pi*sqrt3*zeta3
       - 92/15*s^6*pi*sqrt3*logm*zeta3
       - 23/10*s^6*pi*sqrt3*log3*zeta3
       + 27/10*s^6*pi*ls4p*sqrt3
       + 83490261523/5248800000*s^6*pi^2
       + 14217811/16796160*s^6*pi^2*zeta3
       + 24587557/4374000*s^6*pi^2*logm
       + 166/135*s^6*pi^2*logm*zeta3
       - 4523/810*s^6*pi^2*logm^2
       + 22591/40500*s^6*pi^2*log2^3
       - 21/20*s^6*pi^2*ls3*sqrt3
       - 727153/777600*s^6*pi^2*ls2*sqrt3
       + 2/5*s^6*pi^2*ls2*sqrt3*logm
       + 3/20*s^6*pi^2*ls2*sqrt3*log3
       - 267063623/51840000*s^6*pi^3*sqrt3
       + 727153/194400*s^6*pi^3*sqrt3*logm
       - 4/5*s^6*pi^3*sqrt3*logm^2
       + 727153/518400*s^6*pi^3*sqrt3*log3
       - 3/5*s^6*pi^3*sqrt3*log3*logm
       - 9/80*s^6*pi^3*sqrt3*log3^2
       - 108623595379/55987200000*s^6*pi^4
       + 12266509/34992000*s^6*pi^4*logm
       - 74/135*s^6*pi^4*logm^2
       + 1499723/1296000*s^6*pi^4*log2
       - 4/135*s^6*pi^5*sqrt3
       - 54797/2041200*s^6*pi^6
       + 21744863/2916000*s^6*c4
       - 22591/27000*s^6*c4*log2
       + 727153/86400*ls4*sqrt3
       - 18/5*ls4*sqrt3*logm
       - 27/20*ls4*sqrt3*log3
       - 727153/21600*ls4*s^2*sqrt3
       + 72/5*ls4*s^2*sqrt3*logm
       + 27/5*ls4*s^2*sqrt3*log3
       + 727153/17280*ls4*s^4*sqrt3
       - 18*ls4*s^4*sqrt3*logm
       - 27/4*ls4*s^4*sqrt3*log3
       - 727153/43200*ls4*s^6*sqrt3
       + 36/5*ls4*s^6*sqrt3*logm
       + 27/10*ls4*s^6*sqrt3*log3
       + 27/40*ls5*sqrt3
       - 27/10*ls5*s^2*sqrt3
       + 27/8*ls5*s^4*sqrt3
       - 27/20*ls5*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*tf * (
       - 264605896253981/251073478656000
       + 526870445437163/55794106368000*zeta3
       + 826282517/58060800*a4
       + 12499297/12441600*logMZ
       - 463087/552960*logMZ*zeta3
       - 6965118383/6967296000*logm
       + 7573003/8847360*logm*zeta3
       - 7/200*logm*logMZ
       + 7/200*logm^2
       + 826282517/1393459200*log2^4
       - 826282517/1393459200*pi^2*log2^2
       - 12870948649/83607552000*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/90
       - 2/15*T6p14ep0
       + 4/45*T6p13ep0
       + 131/405*zeta3
       - 4/5*ls2*sqrt3
       - 3/5*ls2^2
       - 31/810*pi^2
       - 13/1350*pi^4
       + 178/45*s^2
       + 8/15*s^2*T6p14ep0
       - 16/45*s^2*T6p13ep0
       - 524/405*s^2*zeta3
       + 16/5*s^2*ls2*sqrt3
       + 12/5*s^2*ls2^2
       + 62/405*s^2*pi^2
       + 26/675*s^2*pi^4
       - 89/18*s^4
       - 2/3*s^4*T6p14ep0
       + 4/9*s^4*T6p13ep0
       + 131/81*s^4*zeta3
       - 4*s^4*ls2*sqrt3
       - 3*s^4*ls2^2
       - 31/162*s^4*pi^2
       - 13/270*s^4*pi^4
       + 89/45*s^6
       + 4/15*s^6*T6p14ep0
       - 8/45*s^6*T6p13ep0
       - 262/405*s^6*zeta3
       + 8/5*s^6*ls2*sqrt3
       + 6/5*s^6*ls2^2
       + 31/405*s^6*pi^2
       + 13/675*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*tf*nl * (
       - 56822377553987/1504935936000
       - 2/15*T6p14ep1
       - 101/100*T6p14ep0
       + 4/45*T6p13ep1
       + 1171/4860*T6p13ep0
       + 2/45*T3L61ep1
       + 2338/675*zeta5
       + 18537372253147/1003290624000*zeta3
       + 2417099/19353600*a4
       + 276835156091/31352832000*logm
       + 16/15*logm*T6p14ep0
       - 32/45*logm*T6p13ep0
       - 553018721/66355200*logm*zeta3
       + 10433/2800*logm^2
       - 52/35*logm^3
       + 2417099/464486400*log2^4
       + 6187/1800*ls3*sqrt3
       + 1297267/648000*ls2*sqrt3
       + 23467/2700*ls2*sqrt3*logm
       - 6187/1800*ls2*sqrt3*log3
       - 93/25*ls2^2
       + 18/5*ls2^2*logm
       + 2444477/19440000*pi^2
       + 163/1215*pi^2*zeta3
       + 73531/182250*pi^2*logm
       - 2/15*pi^2*logm^2
       - 2417099/464486400*pi^2*log2^2
       + 6187/32400*pi^3*sqrt3
       - 16206901493/71663616000*pi^4
       + 317/4050*pi^4*logm
       + 416/2025*c4
       + 19398214014497/141087744000*s^2
       + 8/15*s^2*T6p14ep1
       + 101/25*s^2*T6p14ep0
       - 16/45*s^2*T6p13ep1
       - 1171/1215*s^2*T6p13ep0
       - 8/45*s^2*T3L61ep1
       - 9352/675*s^2*zeta5
       - 983793097379/31352832000*s^2*zeta3
       - 520999/1088640*s^2*a4
       - 21803778449/2939328000*s^2*logm
       - 64/15*s^2*logm*T6p14ep0
       + 128/45*s^2*logm*T6p13ep0
       + 147739847/14515200*s^2*logm*zeta3
       - 70726/4725*s^2*logm^2
       + 208/35*s^2*logm^3
       - 520999/26127360*s^2*log2^4
       - 6187/450*s^2*ls3*sqrt3
       - 1297267/162000*s^2*ls2*sqrt3
       - 23467/675*s^2*ls2*sqrt3*logm
       + 6187/450*s^2*ls2*sqrt3*log3
       + 372/25*s^2*ls2^2
       - 72/5*s^2*ls2^2*logm
       - 2444477/4860000*s^2*pi^2
       - 652/1215*s^2*pi^2*zeta3
       - 147062/91125*s^2*pi^2*logm
       + 8/15*s^2*pi^2*logm^2
       + 520999/26127360*s^2*pi^2*log2^2
       - 6187/8100*s^2*pi^3*sqrt3
       + 2709837169/5225472000*s^2*pi^4
       - 634/2025*s^2*pi^4*logm
       - 1664/2025*s^2*c4
       - 408311777/2332800*s^4
       - 2/3*s^4*T6p14ep1
       - 101/20*s^4*T6p14ep0
       + 4/9*s^4*T6p13ep1
       + 1171/972*s^4*T6p13ep0
       + 2/9*s^4*T3L61ep1
       + 2338/135*s^4*zeta5
       + 26807311/437400*s^4*zeta3
       + 205271/7776*s^4*logm
       + 16/3*s^4*logm*T6p14ep0
       - 32/9*s^4*logm*T6p13ep0
       - 3707/135*s^4*logm*zeta3
       + 19*s^4*logm^2
       - 8*s^4*logm^3
       + 6187/360*s^4*ls3*sqrt3
       + 1297267/129600*s^4*ls2*sqrt3
       + 23467/540*s^4*ls2*sqrt3*logm
       - 6187/360*s^4*ls2*sqrt3*log3
       - 93/5*s^4*ls2^2
       + 18*s^4*ls2^2*logm
       + 2444477/3888000*s^4*pi^2
       + 163/243*s^4*pi^2*zeta3
       + 73531/36450*s^4*pi^2*logm
       - 2/3*s^4*pi^2*logm^2
       + 6187/6480*s^4*pi^3*sqrt3
       - 1551589/1749600*s^4*pi^4
       + 317/810*s^4*pi^4*logm
       + 416/405*s^4*c4
       + 408311777/5832000*s^6
       + 4/15*s^6*T6p14ep1
       + 101/50*s^6*T6p14ep0
       - 8/45*s^6*T6p13ep1
       - 1171/2430*s^6*T6p13ep0
       - 4/45*s^6*T3L61ep1
       - 4676/675*s^6*zeta5
       - 26807311/1093500*s^6*zeta3
       - 205271/19440*s^6*logm
       - 32/15*s^6*logm*T6p14ep0
       + 64/45*s^6*logm*T6p13ep0
       + 7414/675*s^6*logm*zeta3
       - 38/5*s^6*logm^2
       + 16/5*s^6*logm^3
       - 6187/900*s^6*ls3*sqrt3
       - 1297267/324000*s^6*ls2*sqrt3
       - 23467/1350*s^6*ls2*sqrt3*logm
       + 6187/900*s^6*ls2*sqrt3*log3
       + 186/25*s^6*ls2^2
       - 36/5*s^6*ls2^2*logm
       - 2444477/9720000*s^6*pi^2
       - 326/1215*s^6*pi^2*zeta3
       - 73531/91125*s^6*pi^2*logm
       + 4/15*s^6*pi^2*logm^2
       - 6187/16200*s^6*pi^3*sqrt3
       + 1551589/4374000*s^6*pi^4
       - 317/2025*s^6*pi^4*logm
       - 832/2025*s^6*c4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 798197/32400
       + 2551/8100*T6p9ep0
       + 7/75*T6p12ep0
       + 34/135*T6p11ep0
       - 1156/2025*T6p10ep0
       + 191/225*T5p11ep0
       + 337/200*zeta3
       - 347/900*ls3*sqrt3
       - 22873/2700*ls2*sqrt3
       + 347/900*ls2*sqrt3*log3
       + 868/75*ls2^2
       - 559303/291600*pi^2
       - 347/16200*pi^3*sqrt3
       + 93667/729000*pi^4
       + 798197/8100*s^2
       - 2551/2025*s^2*T6p9ep0
       - 28/75*s^2*T6p12ep0
       - 136/135*s^2*T6p11ep0
       + 4624/2025*s^2*T6p10ep0
       - 764/225*s^2*T5p11ep0
       - 337/50*s^2*zeta3
       + 347/225*s^2*ls3*sqrt3
       + 22873/675*s^2*ls2*sqrt3
       - 347/225*s^2*ls2*sqrt3*log3
       - 3472/75*s^2*ls2^2
       + 559303/72900*s^2*pi^2
       + 347/4050*s^2*pi^3*sqrt3
       - 93667/182250*s^2*pi^4
       - 798197/6480*s^4
       + 2551/1620*s^4*T6p9ep0
       + 7/15*s^4*T6p12ep0
       + 34/27*s^4*T6p11ep0
       - 1156/405*s^4*T6p10ep0
       + 191/45*s^4*T5p11ep0
       + 337/40*s^4*zeta3
       - 347/180*s^4*ls3*sqrt3
       - 22873/540*s^4*ls2*sqrt3
       + 347/180*s^4*ls2*sqrt3*log3
       + 868/15*s^4*ls2^2
       - 559303/58320*s^4*pi^2
       - 347/3240*s^4*pi^3*sqrt3
       + 93667/145800*s^4*pi^4
       + 798197/16200*s^6
       - 2551/4050*s^6*T6p9ep0
       - 14/75*s^6*T6p12ep0
       - 68/135*s^6*T6p11ep0
       + 2312/2025*s^6*T6p10ep0
       - 382/225*s^6*T5p11ep0
       - 337/100*s^6*zeta3
       + 347/450*s^6*ls3*sqrt3
       + 22873/1350*s^6*ls2*sqrt3
       - 347/450*s^6*ls2*sqrt3*log3
       - 1736/75*s^6*ls2^2
       + 559303/145800*s^6*pi^2
       + 347/8100*s^6*pi^3*sqrt3
       - 93667/364500*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*nh*tf * (
       - 185872327507777127249/553617020436480000
       + 1/5*T7p5ep0
       - 2/45*T7p16ep0
       + 2551/8100*T6p9ep1
       - 1970161/583200*T6p9ep0
       + 80141/30375*T6p18ep0
       - 11873/14580*T6p17ep0
       - 167/810*T6p16ep1
       - 128/135*T6p14ep0
       - 9737/4860*T6p13ep0
       + 7/75*T6p12ep1
       - 207983/2138400*T6p12ep0
       + 34/135*T6p11ep1
       + 6467/8100*T6p11ep0
       - 1156/2025*T6p10ep1
       + 155777/29160*T6p10ep0
       + 11251/8100*T5p8ep1
       + 191/225*T5p11ep1
       + 17246/30375*T5p11ep0
       + 2/45*T3L61ep1
       - 6530489/121500*zeta5
       + 5747375772266809/33476463820800*zeta3
       + 3593864899/29030400*a4
       + 211867/5334336*logMZ
       - 2291/241920*logMZ*zeta3
       - 126523/9525600*logMZ^2
       + 43/22680*logMZ^3
       + 1170435612835739/6145155072000*logm
       - 5102/2025*logm*T6p9ep0
       - 56/75*logm*T6p12ep0
       - 272/135*logm*T6p11ep0
       + 9248/2025*logm*T6p10ep0
       - 1528/225*logm*T5p11ep0
       + 61961338889/1857945600*logm*zeta3
       + 37109/952560*logm*logMZ
       - 79/7560*logm*logMZ^2
       + 35248499/9525600*logm^2
       + 23/1512*logm^2*logMZ
       - 33847/22680*logm^3
       + 3593864899/696729600*log2^4
       + 1388/6075*ls4pithird*sqrt3
       + 9151829/142560*ls3*sqrt3
       + 694/225*ls3*sqrt3*logm
       + 347/300*ls3*sqrt3*log3
       + 22484283643/106920000*ls2*sqrt3
       + 7267/300*ls2*sqrt3*logm
       - 9151829/142560*ls2*sqrt3*log3
       - 694/225*ls2*sqrt3*log3*logm
       - 347/600*ls2*sqrt3*log3^2
       + 49471/9000*ls2^2
       - 7034/75*ls2^2*logm
       + 7981/12150*pi*sqrt3*zeta3
       + 26444989873/4715172000*pi^2
       - 8606/54675*pi^2*zeta3
       - 43/30240*pi^2*logMZ
       + 35015893/2268000*pi^2*logm
       - 2/15*pi^2*logm^2
       - 3593864899/696729600*pi^2*log2^2
       - 347/8100*pi^2*ls2*sqrt3
       + 9151829/2566080*pi^3*sqrt3
       + 347/2025*pi^3*sqrt3*logm
       + 347/5400*pi^3*sqrt3*log3
       - 11129467512857/4138573824000*pi^4
       - 187109/182250*pi^4*logm
       + 4832/2025*c4
       + 5585359480018685909/3992430435840000*s^2
       - 4/5*s^2*T7p5ep0
       + 8/45*s^2*T7p16ep0
       - 2551/2025*s^2*T6p9ep1
       + 1970161/145800*s^2*T6p9ep0
       - 320564/30375*s^2*T6p18ep0
       + 11873/3645*s^2*T6p17ep0
       + 334/405*s^2*T6p16ep1
       + 512/135*s^2*T6p14ep0
       + 9737/1215*s^2*T6p13ep0
       - 28/75*s^2*T6p12ep1
       + 207983/534600*s^2*T6p12ep0
       - 136/135*s^2*T6p11ep1
       - 6467/2025*s^2*T6p11ep0
       + 4624/2025*s^2*T6p10ep1
       - 155777/7290*s^2*T6p10ep0
       - 11251/2025*s^2*T5p8ep1
       - 764/225*s^2*T5p11ep1
       - 68984/30375*s^2*T5p11ep0
       - 8/45*s^2*T3L61ep1
       + 6530489/30375*s^2*zeta5
       - 1639372655227/5225472000*s^2*zeta3
       + 130399303/1088640*s^2*a4
       - 211867/4000752*s^2*logMZ
       + 2291/181440*s^2*logMZ*zeta3
       + 126523/7144200*s^2*logMZ^2
       - 43/17010*s^2*logMZ^3
       - 423002728246313/576108288000*s^2*logm
       + 20408/2025*s^2*logm*T6p9ep0
       + 224/75*s^2*logm*T6p12ep0
       + 1088/135*s^2*logm*T6p11ep0
       - 36992/2025*s^2*logm*T6p10ep0
       + 6112/225*s^2*logm*T5p11ep0
       - 9082335841/58060800*s^2*logm*zeta3
       - 37109/714420*s^2*logm*logMZ
       + 79/5670*s^2*logm*logMZ^2
       - 21338629/1428840*s^2*logm^2
       - 23/1134*s^2*logm^2*logMZ
       + 101239/17010*s^2*logm^3
       + 130399303/26127360*s^2*log2^4
       - 5552/6075*s^2*ls4pithird*sqrt3
       - 9151829/35640*s^2*ls3*sqrt3
       - 2776/225*s^2*ls3*sqrt3*logm
       - 347/75*s^2*ls3*sqrt3*log3
       - 22484283643/26730000*s^2*ls2*sqrt3
       - 7267/75*s^2*ls2*sqrt3*logm
       + 9151829/35640*s^2*ls2*sqrt3*log3
       + 2776/225*s^2*ls2*sqrt3*log3*logm
       + 347/150*s^2*ls2*sqrt3*log3^2
       - 49471/2250*s^2*ls2^2
       + 28136/75*s^2*ls2^2*logm
       - 15962/6075*s^2*pi*sqrt3*zeta3
       - 52869103451/2357586000*s^2*pi^2
       + 34424/54675*s^2*pi^2*zeta3
       + 43/22680*s^2*pi^2*logMZ
       - 35011943/567000*s^2*pi^2*logm
       + 8/15*s^2*pi^2*logm^2
       - 130399303/26127360*s^2*pi^2*log2^2
       + 347/2025*s^2*pi^2*ls2*sqrt3
       - 9151829/641520*s^2*pi^3*sqrt3
       - 1388/2025*s^2*pi^3*sqrt3*logm
       - 347/1350*s^2*pi^3*sqrt3*log3
       + 180956199649/51732172800*s^2*pi^4
       + 374218/91125*s^2*pi^4*logm
       - 19328/2025*s^2*c4
       - 8010866067679/4618944000*s^4
       + s^4*T7p5ep0
       - 2/9*s^4*T7p16ep0
       + 2551/1620*s^4*T6p9ep1
       - 1970161/116640*s^4*T6p9ep0
       + 80141/6075*s^4*T6p18ep0
       - 11873/2916*s^4*T6p17ep0
       - 167/162*s^4*T6p16ep1
       - 128/27*s^4*T6p14ep0
       - 9737/972*s^4*T6p13ep0
       + 7/15*s^4*T6p12ep1
       - 207983/427680*s^4*T6p12ep0
       + 34/27*s^4*T6p11ep1
       + 6467/1620*s^4*T6p11ep0
       - 1156/405*s^4*T6p10ep1
       + 155777/5832*s^4*T6p10ep0
       + 11251/1620*s^4*T5p8ep1
       + 191/45*s^4*T5p11ep1
       + 17246/6075*s^4*T5p11ep0
       + 2/9*s^4*T3L61ep1
       - 6530489/24300*s^4*zeta5
       + 6189507083/12830400*s^4*zeta3
       + 36392599/38880*s^4*logm
       - 5102/405*s^4*logm*T6p9ep0
       - 56/15*s^4*logm*T6p12ep0
       - 272/27*s^4*logm*T6p11ep0
       + 9248/405*s^4*logm*T6p10ep0
       - 1528/45*s^4*logm*T5p11ep0
       + 73022/405*s^4*logm*zeta3
       + 19*s^4*logm^2
       - 8*s^4*logm^3
       + 1388/1215*s^4*ls4pithird*sqrt3
       + 9151829/28512*s^4*ls3*sqrt3
       + 694/45*s^4*ls3*sqrt3*logm
       + 347/60*s^4*ls3*sqrt3*log3
       + 22484283643/21384000*s^4*ls2*sqrt3
       + 7267/60*s^4*ls2*sqrt3*logm
       - 9151829/28512*s^4*ls2*sqrt3*log3
       - 694/45*s^4*ls2*sqrt3*log3*logm
       - 347/120*s^4*ls2*sqrt3*log3^2
       + 49471/1800*s^4*ls2^2
       - 7034/15*s^4*ls2^2*logm
       + 7981/2430*s^4*pi*sqrt3*zeta3
       + 2157496543/76982400*s^4*pi^2
       - 8606/10935*s^4*pi^2*zeta3
       + 312589/4050*s^4*pi^2*logm
       - 2/3*s^4*pi^2*logm^2
       - 347/1620*s^4*pi^2*ls2*sqrt3
       + 9151829/513216*s^4*pi^3*sqrt3
       + 347/405*s^4*pi^3*sqrt3*logm
       + 347/1080*s^4*pi^3*sqrt3*log3
       - 35461741/5773680*s^4*pi^4
       - 187109/36450*s^4*pi^4*logm
       + 4832/405*s^4*c4
       + 8010866067679/11547360000*s^6
       - 2/5*s^6*T7p5ep0
       + 4/45*s^6*T7p16ep0
       - 2551/4050*s^6*T6p9ep1
       + 1970161/291600*s^6*T6p9ep0
       - 160282/30375*s^6*T6p18ep0
       + 11873/7290*s^6*T6p17ep0
       + 167/405*s^6*T6p16ep1
       + 256/135*s^6*T6p14ep0
       + 9737/2430*s^6*T6p13ep0
       - 14/75*s^6*T6p12ep1
       + 207983/1069200*s^6*T6p12ep0
       - 68/135*s^6*T6p11ep1
       - 6467/4050*s^6*T6p11ep0
       + 2312/2025*s^6*T6p10ep1
       - 155777/14580*s^6*T6p10ep0
       - 11251/4050*s^6*T5p8ep1
       - 382/225*s^6*T5p11ep1
       - 34492/30375*s^6*T5p11ep0
       - 4/45*s^6*T3L61ep1
       + 6530489/60750*s^6*zeta5
       - 6189507083/32076000*s^6*zeta3
       - 36392599/97200*s^6*logm
       + 10204/2025*s^6*logm*T6p9ep0
       + 112/75*s^6*logm*T6p12ep0
       + 544/135*s^6*logm*T6p11ep0
       - 18496/2025*s^6*logm*T6p10ep0
       + 3056/225*s^6*logm*T5p11ep0
       - 146044/2025*s^6*logm*zeta3
       - 38/5*s^6*logm^2
       + 16/5*s^6*logm^3
       - 2776/6075*s^6*ls4pithird*sqrt3
       - 9151829/71280*s^6*ls3*sqrt3
       - 1388/225*s^6*ls3*sqrt3*logm
       - 347/150*s^6*ls3*sqrt3*log3
       - 22484283643/53460000*s^6*ls2*sqrt3
       - 7267/150*s^6*ls2*sqrt3*logm
       + 9151829/71280*s^6*ls2*sqrt3*log3
       + 1388/225*s^6*ls2*sqrt3*log3*logm
       + 347/300*s^6*ls2*sqrt3*log3^2
       - 49471/4500*s^6*ls2^2
       + 14068/75*s^6*ls2^2*logm
       - 7981/6075*s^6*pi*sqrt3*zeta3
       - 2157496543/192456000*s^6*pi^2
       + 17212/54675*s^6*pi^2*zeta3
       - 312589/10125*s^6*pi^2*logm
       + 4/15*s^6*pi^2*logm^2
       + 347/4050*s^6*pi^2*ls2*sqrt3
       - 9151829/1283040*s^6*pi^3*sqrt3
       - 694/2025*s^6*pi^3*sqrt3*logm
       - 347/2700*s^6*pi^3*sqrt3*log3
       + 35461741/14434200*s^6*pi^4
       + 187109/91125*s^6*pi^4*logm
       - 9664/2025*s^6*c4
       - 347/450*ls4*sqrt3
       + 694/225*ls4*s^2*sqrt3
       - 347/90*ls4*s^4*sqrt3
       + 347/225*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/480
       - 7/120*T7p11ep0
       + 7/120*T7p10ep0
       + 7/40*T6p14ep0
       - 7/60*T6p13ep0
       + 3/40*T6p12ep0
       - 1/40*T6p11ep0
       + 89/40*zeta3
       - 27/40*ls3*sqrt3
       - 4/5*ls2*sqrt3
       + 27/40*ls2*sqrt3*log3
       + 3/4*ls2^2
       - 173/864*pi^2
       - 3/80*pi^3*sqrt3
       - 223/10800*pi^4
       + 1873/120*s^2
       + 7/30*s^2*T7p11ep0
       - 7/30*s^2*T7p10ep0
       - 7/10*s^2*T6p14ep0
       + 7/15*s^2*T6p13ep0
       - 3/10*s^2*T6p12ep0
       + 1/10*s^2*T6p11ep0
       - 89/10*s^2*zeta3
       + 27/10*s^2*ls3*sqrt3
       + 16/5*s^2*ls2*sqrt3
       - 27/10*s^2*ls2*sqrt3*log3
       - 3*s^2*ls2^2
       + 173/216*s^2*pi^2
       + 3/20*s^2*pi^3*sqrt3
       + 223/2700*s^2*pi^4
       - 1873/96*s^4
       - 7/24*s^4*T7p11ep0
       + 7/24*s^4*T7p10ep0
       + 7/8*s^4*T6p14ep0
       - 7/12*s^4*T6p13ep0
       + 3/8*s^4*T6p12ep0
       - 1/8*s^4*T6p11ep0
       + 89/8*s^4*zeta3
       - 27/8*s^4*ls3*sqrt3
       - 4*s^4*ls2*sqrt3
       + 27/8*s^4*ls2*sqrt3*log3
       + 15/4*s^4*ls2^2
       - 865/864*s^4*pi^2
       - 3/16*s^4*pi^3*sqrt3
       - 223/2160*s^4*pi^4
       + 1873/240*s^6
       + 7/60*s^6*T7p11ep0
       - 7/60*s^6*T7p10ep0
       - 7/20*s^6*T6p14ep0
       + 7/30*s^6*T6p13ep0
       - 3/20*s^6*T6p12ep0
       + 1/20*s^6*T6p11ep0
       - 89/20*s^6*zeta3
       + 27/20*s^6*ls3*sqrt3
       + 8/5*s^6*ls2*sqrt3
       - 27/20*s^6*ls2*sqrt3*log3
       - 3/2*s^6*ls2^2
       + 173/432*s^6*pi^2
       + 3/40*s^6*pi^3*sqrt3
       + 223/5400*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 30648019/307200
       - 1/30*T8p10ep0
       - 1/15*T7p9ep0
       + 31/360*T7p8ep0
       + 13/180*T7p7ep0
       - 7/36*T7p5ep0
       + 1/60*T7p16ep0
       - 1/48*T7p14ep1
       - 7/120*T7p11ep1
       - 9817/57600*T7p11ep0
       + 7/120*T7p10ep1
       + 9817/57600*T7p10ep0
       + 118531/129600*T6p9ep0
       + 4/45*T6p18ep0
       - 4/15*T6p17ep0
       + 1/240*T6p16ep1
       + 7/40*T6p14ep1
       + 29501/19200*T6p14ep0
       - 7/60*T6p13ep1
       - 19741/28800*T6p13ep0
       + 3/40*T6p12ep1
       + 661/648*T6p12ep0
       - 1/40*T6p11ep1
       - 251/800*T6p11ep0
       - 111961/32400*T6p10ep0
       + 13/120*T5p8ep1
       - 889/32400*T5p11ep0
       + 22439/3600*zeta5
       + 371806549/9331200*zeta3
       + 1873/60*logm
       + 7/15*logm*T7p11ep0
       - 7/15*logm*T7p10ep0
       - 7/5*logm*T6p14ep0
       + 14/15*logm*T6p13ep0
       - 3/5*logm*T6p12ep0
       + 1/5*logm*T6p11ep0
       - 89/5*logm*zeta3
       + 2/5*ls4pithird*sqrt3
       - 30647/2400*ls3*sqrt3
       + 27/5*ls3*sqrt3*logm
       + 81/40*ls3*sqrt3*log3
       - 521887/17280*ls2*sqrt3
       + 32/5*ls2*sqrt3*logm
       + 30647/2400*ls2*sqrt3*log3
       - 27/5*ls2*sqrt3*log3*logm
       - 81/80*ls2*sqrt3*log3^2
       + 745691/57600*ls2^2
       - 6*ls2^2*logm
       + 23/20*pi*sqrt3*zeta3
       - 1012627/1244160*pi^2
       - 67/720*pi^2*zeta3
       + 173/108*pi^2*logm
       - 3/40*pi^2*ls2*sqrt3
       - 30647/43200*pi^3*sqrt3
       + 3/10*pi^3*sqrt3*logm
       + 9/80*pi^3*sqrt3*log3
       - 2123519/62208000*pi^4
       + 223/1350*pi^4*logm
       - 2/45*c4
       + 30648019/76800*s^2
       + 2/15*s^2*T8p10ep0
       + 4/15*s^2*T7p9ep0
       - 31/90*s^2*T7p8ep0
       - 13/45*s^2*T7p7ep0
       + 7/9*s^2*T7p5ep0
       - 1/15*s^2*T7p16ep0
       + 1/12*s^2*T7p14ep1
       + 7/30*s^2*T7p11ep1
       + 9817/14400*s^2*T7p11ep0
       - 7/30*s^2*T7p10ep1
       - 9817/14400*s^2*T7p10ep0
       - 118531/32400*s^2*T6p9ep0
       - 16/45*s^2*T6p18ep0
       + 16/15*s^2*T6p17ep0
       - 1/60*s^2*T6p16ep1
       - 7/10*s^2*T6p14ep1
       - 29501/4800*s^2*T6p14ep0
       + 7/15*s^2*T6p13ep1
       + 19741/7200*s^2*T6p13ep0
       - 3/10*s^2*T6p12ep1
       - 661/162*s^2*T6p12ep0
       + 1/10*s^2*T6p11ep1
       + 251/200*s^2*T6p11ep0
       + 111961/8100*s^2*T6p10ep0
       - 13/30*s^2*T5p8ep1
       + 889/8100*s^2*T5p11ep0
       - 22439/900*s^2*zeta5
       - 371806549/2332800*s^2*zeta3
       - 1873/15*s^2*logm
       - 28/15*s^2*logm*T7p11ep0
       + 28/15*s^2*logm*T7p10ep0
       + 28/5*s^2*logm*T6p14ep0
       - 56/15*s^2*logm*T6p13ep0
       + 12/5*s^2*logm*T6p12ep0
       - 4/5*s^2*logm*T6p11ep0
       + 356/5*s^2*logm*zeta3
       - 8/5*s^2*ls4pithird*sqrt3
       + 30647/600*s^2*ls3*sqrt3
       - 108/5*s^2*ls3*sqrt3*logm
       - 81/10*s^2*ls3*sqrt3*log3
       + 521887/4320*s^2*ls2*sqrt3
       - 128/5*s^2*ls2*sqrt3*logm
       - 30647/600*s^2*ls2*sqrt3*log3
       + 108/5*s^2*ls2*sqrt3*log3*logm
       + 81/20*s^2*ls2*sqrt3*log3^2
       - 745691/14400*s^2*ls2^2
       + 24*s^2*ls2^2*logm
       - 23/5*s^2*pi*sqrt3*zeta3
       + 1012627/311040*s^2*pi^2
       + 67/180*s^2*pi^2*zeta3
       - 173/27*s^2*pi^2*logm
       + 3/10*s^2*pi^2*ls2*sqrt3
       + 30647/10800*s^2*pi^3*sqrt3
       - 6/5*s^2*pi^3*sqrt3*logm
       - 9/20*s^2*pi^3*sqrt3*log3
       + 2123519/15552000*s^2*pi^4
       - 446/675*s^2*pi^4*logm
       + 8/45*s^2*c4
       - 30648019/61440*s^4
       - 1/6*s^4*T8p10ep0
       - 1/3*s^4*T7p9ep0
       + 31/72*s^4*T7p8ep0
       + 13/36*s^4*T7p7ep0
       - 35/36*s^4*T7p5ep0
       + 1/12*s^4*T7p16ep0
       - 5/48*s^4*T7p14ep1
       - 7/24*s^4*T7p11ep1
       - 9817/11520*s^4*T7p11ep0
       + 7/24*s^4*T7p10ep1
       + 9817/11520*s^4*T7p10ep0
       + 118531/25920*s^4*T6p9ep0
       + 4/9*s^4*T6p18ep0
       - 4/3*s^4*T6p17ep0
       + 1/48*s^4*T6p16ep1
       + 7/8*s^4*T6p14ep1
       + 29501/3840*s^4*T6p14ep0
       - 7/12*s^4*T6p13ep1
       - 19741/5760*s^4*T6p13ep0
       + 3/8*s^4*T6p12ep1
       + 3305/648*s^4*T6p12ep0
       - 1/8*s^4*T6p11ep1
       - 251/160*s^4*T6p11ep0
       - 111961/6480*s^4*T6p10ep0
       + 13/24*s^4*T5p8ep1
       - 889/6480*s^4*T5p11ep0
       + 22439/720*s^4*zeta5
       + 371806549/1866240*s^4*zeta3
       + 1873/12*s^4*logm
       + 7/3*s^4*logm*T7p11ep0
       - 7/3*s^4*logm*T7p10ep0
       - 7*s^4*logm*T6p14ep0
       + 14/3*s^4*logm*T6p13ep0
       - 3*s^4*logm*T6p12ep0
       + s^4*logm*T6p11ep0
       - 89*s^4*logm*zeta3
       + 2*s^4*ls4pithird*sqrt3
       - 30647/480*s^4*ls3*sqrt3
       + 27*s^4*ls3*sqrt3*logm
       + 81/8*s^4*ls3*sqrt3*log3
       - 521887/3456*s^4*ls2*sqrt3
       + 32*s^4*ls2*sqrt3*logm
       + 30647/480*s^4*ls2*sqrt3*log3
       - 27*s^4*ls2*sqrt3*log3*logm
       - 81/16*s^4*ls2*sqrt3*log3^2
       + 745691/11520*s^4*ls2^2
       - 30*s^4*ls2^2*logm
       + 23/4*s^4*pi*sqrt3*zeta3
       - 1012627/248832*s^4*pi^2
       - 67/144*s^4*pi^2*zeta3
       + 865/108*s^4*pi^2*logm
       - 3/8*s^4*pi^2*ls2*sqrt3
       - 30647/8640*s^4*pi^3*sqrt3
       + 3/2*s^4*pi^3*sqrt3*logm
       + 9/16*s^4*pi^3*sqrt3*log3
       - 2123519/12441600*s^4*pi^4
       + 223/270*s^4*pi^4*logm
       - 2/9*s^4*c4
       + 30648019/153600*s^6
       + 1/15*s^6*T8p10ep0
       + 2/15*s^6*T7p9ep0
       - 31/180*s^6*T7p8ep0
       - 13/90*s^6*T7p7ep0
       + 7/18*s^6*T7p5ep0
       - 1/30*s^6*T7p16ep0
       + 1/24*s^6*T7p14ep1
       + 7/60*s^6*T7p11ep1
       + 9817/28800*s^6*T7p11ep0
       - 7/60*s^6*T7p10ep1
       - 9817/28800*s^6*T7p10ep0
       - 118531/64800*s^6*T6p9ep0
       - 8/45*s^6*T6p18ep0
       + 8/15*s^6*T6p17ep0
       - 1/120*s^6*T6p16ep1
       - 7/20*s^6*T6p14ep1
       - 29501/9600*s^6*T6p14ep0
       + 7/30*s^6*T6p13ep1
       + 19741/14400*s^6*T6p13ep0
       - 3/20*s^6*T6p12ep1
       - 661/324*s^6*T6p12ep0
       + 1/20*s^6*T6p11ep1
       + 251/400*s^6*T6p11ep0
       + 111961/16200*s^6*T6p10ep0
       - 13/60*s^6*T5p8ep1
       + 889/16200*s^6*T5p11ep0
       - 22439/1800*s^6*zeta5
       - 371806549/4665600*s^6*zeta3
       - 1873/30*s^6*logm
       - 14/15*s^6*logm*T7p11ep0
       + 14/15*s^6*logm*T7p10ep0
       + 14/5*s^6*logm*T6p14ep0
       - 28/15*s^6*logm*T6p13ep0
       + 6/5*s^6*logm*T6p12ep0
       - 2/5*s^6*logm*T6p11ep0
       + 178/5*s^6*logm*zeta3
       - 4/5*s^6*ls4pithird*sqrt3
       + 30647/1200*s^6*ls3*sqrt3
       - 54/5*s^6*ls3*sqrt3*logm
       - 81/20*s^6*ls3*sqrt3*log3
       + 521887/8640*s^6*ls2*sqrt3
       - 64/5*s^6*ls2*sqrt3*logm
       - 30647/1200*s^6*ls2*sqrt3*log3
       + 54/5*s^6*ls2*sqrt3*log3*logm
       + 81/40*s^6*ls2*sqrt3*log3^2
       - 745691/28800*s^6*ls2^2
       + 12*s^6*ls2^2*logm
       - 23/10*s^6*pi*sqrt3*zeta3
       + 1012627/622080*s^6*pi^2
       + 67/360*s^6*pi^2*zeta3
       - 173/54*s^6*pi^2*logm
       + 3/20*s^6*pi^2*ls2*sqrt3
       + 30647/21600*s^6*pi^3*sqrt3
       - 3/5*s^6*pi^3*sqrt3*logm
       - 9/40*s^6*pi^3*sqrt3*log3
       + 2123519/31104000*s^6*pi^4
       - 223/675*s^6*pi^4*logm
       + 4/45*s^6*c4
       - 27/20*ls4*sqrt3
       + 27/5*ls4*s^2*sqrt3
       - 27/4*ls4*s^4*sqrt3
       + 27/10*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^2*ca * (
       - 5498372756008657309/17575143505920000
       + 7/60*T9p7ep0
       + 1/40*T9p6ep0
       - 1/20*T9p5ep0
       - 2431/9600*T9p4ep0
       - 63799/259200*T9p3ep0
       + 1/60*T8p9ep0
       + 1/60*T8p8ep0
       - 59/720*T8p7ep0
       + 1/60*T8p6ep0
       - 1/24*T8p4ep0
       + 83/360*T8p2ep0
       - 1/30*T8p10ep1
       - 991/4320*T8p10ep0
       - 1/15*T7p9ep1
       - 391/720*T7p9ep0
       + 31/360*T7p8ep1
       - 15293/14400*T7p8ep0
       + 13/180*T7p7ep1
       - 199261/345600*T7p7ep0
       + 7/180*T7p6ep1
       - 7/36*T7p5ep1
       - 5519/9600*T7p5ep0
       + 1/60*T7p16ep1
       + 10403/21600*T7p16ep0
       - 1/36*T7p15ep1
       - 1/48*T7p14ep2
       - 38897/172800*T7p14ep1
       - 7/120*T7p11ep2
       - 9817/57600*T7p11ep1
       + 19822003/10368000*T7p11ep0
       + 7/120*T7p10ep2
       + 9817/57600*T7p10ep1
       - 14876563/10368000*T7p10ep0
       + 118531/129600*T6p9ep1
       - 8227601/7290000*T6p9ep0
       - 1/24*T6p19ep2
       + 4/45*T6p18ep1
       - 98465263/38880000*T6p18ep0
       - 4/15*T6p17ep1
       - 2420171/15552000*T6p17ep0
       + 1/240*T6p16ep2
       + 1057489/3456000*T6p16ep1
       - 7/120*T6p15ep2
       + 7/40*T6p14ep2
       + 29501/19200*T6p14ep1
       - 2355391/3456000*T6p14ep0
       - 7/60*T6p13ep2
       - 19741/28800*T6p13ep1
       - 165614087/77760000*T6p13ep0
       + 3/40*T6p12ep2
       + 661/648*T6p12ep1
       + 1759764151/181440000*T6p12ep0
       - 1/40*T6p11ep2
       - 251/800*T6p11ep1
       - 5434403/3888000*T6p11ep0
       - 111961/32400*T6p10ep1
       - 200651209/29160000*T6p10ep0
       + 13/120*T5p8ep2
       + 37298993/20736000*T5p8ep1
       - 889/32400*T5p11ep1
       - 50101613/13824000*T5p11ep0
       - 7/36*T4LVB7ep1
       + 1/30*T4LVB6ep1
       + 1/30*T4LT4ep2
       - 7/216*T4LT2ep2
       - 2/9*T3L61ep1
       + 8627846487097/103783680000*zeta5
       + 3314511530348296381/5858381168640000*zeta3
       - 4067/6480*zeta3^2
       + 98227/38610*a5
       - 141962008008643/2324754432000*a4
       + 25196789427449/31352832000*logm
       + 4/15*logm*T8p10ep0
       + 8/15*logm*T7p9ep0
       - 31/45*logm*T7p8ep0
       - 26/45*logm*T7p7ep0
       + 14/9*logm*T7p5ep0
       - 2/15*logm*T7p16ep0
       + 1/6*logm*T7p14ep1
       + 7/15*logm*T7p11ep1
       + 9817/7200*logm*T7p11ep0
       - 7/15*logm*T7p10ep1
       - 9817/7200*logm*T7p10ep0
       - 118531/16200*logm*T6p9ep0
       - 32/45*logm*T6p18ep0
       + 32/15*logm*T6p17ep0
       - 1/30*logm*T6p16ep1
       - 7/5*logm*T6p14ep1
       - 29501/2400*logm*T6p14ep0
       + 14/15*logm*T6p13ep1
       + 19741/3600*logm*T6p13ep0
       - 3/5*logm*T6p12ep1
       - 661/81*logm*T6p12ep0
       + 1/5*logm*T6p11ep1
       + 251/100*logm*T6p11ep0
       + 111961/4050*logm*T6p10ep0
       - 13/15*logm*T5p8ep1
       + 889/4050*logm*T5p11ep0
       - 22439/450*logm*zeta5
       - 1266945128357/4180377600*logm*zeta3
       - 4644329/33600*logm^2
       - 28/15*logm^2*T7p11ep0
       + 28/15*logm^2*T7p10ep0
       + 28/5*logm^2*T6p14ep0
       - 56/15*logm^2*T6p13ep0
       + 12/5*logm^2*T6p12ep0
       - 4/5*logm^2*T6p11ep0
       + 356/5*logm^2*zeta3
       + 143/35*logm^3
       + 7957/250*log2*a4
       - 141962008008643/55794106368000*log2^4
       + 15115421/11583000*log2^5
       + 49/20*ls5pithird*sqrt3
       + 30647/4050*ls4pithird*sqrt3
       - 16/5*ls4pithird*sqrt3*logm
       - 6/5*ls4pithird*sqrt3*log3
       - 243/80*ls5p*sqrt3
       - 7931741161/72576000*ls3*sqrt3
       + 30647/300*ls3*sqrt3*logm
       - 108/5*ls3*sqrt3*logm^2
       + 30647/800*ls3*sqrt3*log3
       - 81/5*ls3*sqrt3*log3*logm
       - 243/80*ls3*sqrt3*log3^2
       - 187206196549/2488320000*ls2*sqrt3
       + 3/10*ls2*sqrt3*zeta3
       + 165713/720*ls2*sqrt3*logm
       - 128/5*ls2*sqrt3*logm^2
       + 7931741161/72576000*ls2*sqrt3*log3
       - 30647/300*ls2*sqrt3*log3*logm
       + 108/5*ls2*sqrt3*log3*logm^2
       - 30647/1600*ls2*sqrt3*log3^2
       + 81/10*ls2*sqrt3*log3^2*logm
       + 81/80*ls2*sqrt3*log3^3
       + 11185217/576000*ls2^2
       - 702491/7200*ls2^2*logm
       + 24*ls2^2*logm^2
       + 704881/32400*pi*sqrt3*zeta3
       - 46/5*pi*sqrt3*logm*zeta3
       - 69/20*pi*sqrt3*log3*zeta3
       + 81/20*pi*ls4p*sqrt3
       + 10018743589963/335923200000*pi^2
       + 42591997/18662400*pi^2*zeta3
       + 66206797/11664000*pi^2*logm
       + 67/90*pi^2*logm*zeta3
       - 1631/270*pi^2*logm^2
       + 141962008008643/55794106368000*pi^2*log2^2
       - 5606891/4343625*pi^2*log2^3
       - 63/40*pi^2*ls3*sqrt3
       - 30647/21600*pi^2*ls2*sqrt3
       + 3/5*pi^2*ls2*sqrt3*logm
       + 9/40*pi^2*ls2*sqrt3*log3
       - 7931741161/1306368000*pi^3*sqrt3
       + 30647/5400*pi^3*sqrt3*logm
       - 6/5*pi^3*sqrt3*logm^2
       + 30647/14400*pi^3*sqrt3*log3
       - 9/10*pi^3*sqrt3*log3*logm
       - 27/160*pi^3*sqrt3*log3^2
       - 1512982761813695797/301288174387200000*pi^4
       + 2213759/7776000*pi^4*logm
       - 446/675*pi^4*logm^2
       + 50387453/222393600*pi^4*log2
       - 2/45*pi^5*sqrt3
       - 87637/2721600*pi^6
       + 11473997/648000*c4
       + 16/45*c4*logm
       - 7957/6000*c4*log2
       + 3817084717428674603/2824576634880000*s^2
       - 7/15*s^2*T9p7ep0
       - 1/10*s^2*T9p6ep0
       + 1/5*s^2*T9p5ep0
       + 2431/2400*s^2*T9p4ep0
       + 63799/64800*s^2*T9p3ep0
       - 1/15*s^2*T8p9ep0
       - 1/15*s^2*T8p8ep0
       + 59/180*s^2*T8p7ep0
       - 1/15*s^2*T8p6ep0
       + 1/6*s^2*T8p4ep0
       - 83/90*s^2*T8p2ep0
       + 2/15*s^2*T8p10ep1
       + 991/1080*s^2*T8p10ep0
       + 4/15*s^2*T7p9ep1
       + 391/180*s^2*T7p9ep0
       - 31/90*s^2*T7p8ep1
       + 15293/3600*s^2*T7p8ep0
       - 13/45*s^2*T7p7ep1
       + 199261/86400*s^2*T7p7ep0
       - 7/45*s^2*T7p6ep1
       + 7/9*s^2*T7p5ep1
       + 5519/2400*s^2*T7p5ep0
       - 1/15*s^2*T7p16ep1
       - 10403/5400*s^2*T7p16ep0
       + 1/9*s^2*T7p15ep1
       + 1/12*s^2*T7p14ep2
       + 38897/43200*s^2*T7p14ep1
       + 7/30*s^2*T7p11ep2
       + 9817/14400*s^2*T7p11ep1
       - 19822003/2592000*s^2*T7p11ep0
       - 7/30*s^2*T7p10ep2
       - 9817/14400*s^2*T7p10ep1
       + 14876563/2592000*s^2*T7p10ep0
       - 118531/32400*s^2*T6p9ep1
       + 8227601/1822500*s^2*T6p9ep0
       + 1/6*s^2*T6p19ep2
       - 16/45*s^2*T6p18ep1
       + 98465263/9720000*s^2*T6p18ep0
       + 16/15*s^2*T6p17ep1
       + 2420171/3888000*s^2*T6p17ep0
       - 1/60*s^2*T6p16ep2
       - 1057489/864000*s^2*T6p16ep1
       + 7/30*s^2*T6p15ep2
       - 7/10*s^2*T6p14ep2
       - 29501/4800*s^2*T6p14ep1
       + 2355391/864000*s^2*T6p14ep0
       + 7/15*s^2*T6p13ep2
       + 19741/7200*s^2*T6p13ep1
       + 165614087/19440000*s^2*T6p13ep0
       - 3/10*s^2*T6p12ep2
       - 661/162*s^2*T6p12ep1
       - 1759764151/45360000*s^2*T6p12ep0
       + 1/10*s^2*T6p11ep2
       + 251/200*s^2*T6p11ep1
       + 5434403/972000*s^2*T6p11ep0
       + 111961/8100*s^2*T6p10ep1
       + 200651209/7290000*s^2*T6p10ep0
       - 13/30*s^2*T5p8ep2
       - 37298993/5184000*s^2*T5p8ep1
       + 889/8100*s^2*T5p11ep1
       + 50101613/3456000*s^2*T5p11ep0
       + 7/9*s^2*T4LVB7ep1
       - 2/15*s^2*T4LVB6ep1
       - 2/15*s^2*T4LT4ep2
       + 7/54*s^2*T4LT2ep2
       + 8/9*s^2*T3L61ep1
       + 25508430298103/25945920000*s^2*zeta5
       - 2103234807484597/804722688000*s^2*zeta3
       + 4067/1620*s^2*zeta3^2
       - 2231975594/2027025*s^2*a5
       - 1602883065143/6227020800*s^2*a4
       - 9630301323479/2939328000*s^2*logm
       - 16/15*s^2*logm*T8p10ep0
       - 32/15*s^2*logm*T7p9ep0
       + 124/45*s^2*logm*T7p8ep0
       + 104/45*s^2*logm*T7p7ep0
       - 56/9*s^2*logm*T7p5ep0
       + 8/15*s^2*logm*T7p16ep0
       - 2/3*s^2*logm*T7p14ep1
       - 28/15*s^2*logm*T7p11ep1
       - 9817/1800*s^2*logm*T7p11ep0
       + 28/15*s^2*logm*T7p10ep1
       + 9817/1800*s^2*logm*T7p10ep0
       + 118531/4050*s^2*logm*T6p9ep0
       + 128/45*s^2*logm*T6p18ep0
       - 128/15*s^2*logm*T6p17ep0
       + 2/15*s^2*logm*T6p16ep1
       + 28/5*s^2*logm*T6p14ep1
       + 29501/600*s^2*logm*T6p14ep0
       - 56/15*s^2*logm*T6p13ep1
       - 19741/900*s^2*logm*T6p13ep0
       + 12/5*s^2*logm*T6p12ep1
       + 2644/81*s^2*logm*T6p12ep0
       - 4/5*s^2*logm*T6p11ep1
       - 251/25*s^2*logm*T6p11ep0
       - 223922/2025*s^2*logm*T6p10ep0
       + 52/15*s^2*logm*T5p8ep1
       - 1778/2025*s^2*logm*T5p11ep0
       + 44878/225*s^2*logm*zeta5
       + 165044694469/130636800*s^2*logm*zeta3
       + 2613269/4725*s^2*logm^2
       + 112/15*s^2*logm^2*T7p11ep0
       - 112/15*s^2*logm^2*T7p10ep0
       - 112/5*s^2*logm^2*T6p14ep0
       + 224/15*s^2*logm^2*T6p13ep0
       - 48/5*s^2*logm^2*T6p12ep0
       + 16/5*s^2*logm^2*T6p11ep0
       - 1424/5*s^2*logm^2*zeta3
       - 572/35*s^2*logm^3
       - 15914/125*s^2*log2*a4
       - 1602883065143/149448499200*s^2*log2^4
       + 23541314/6081075*s^2*log2^5
       - 49/5*s^2*ls5pithird*sqrt3
       - 61294/2025*s^2*ls4pithird*sqrt3
       + 64/5*s^2*ls4pithird*sqrt3*logm
       + 24/5*s^2*ls4pithird*sqrt3*log3
       + 243/20*s^2*ls5p*sqrt3
       + 7931741161/18144000*s^2*ls3*sqrt3
       - 30647/75*s^2*ls3*sqrt3*logm
       + 432/5*s^2*ls3*sqrt3*logm^2
       - 30647/200*s^2*ls3*sqrt3*log3
       + 324/5*s^2*ls3*sqrt3*log3*logm
       + 243/20*s^2*ls3*sqrt3*log3^2
       + 187206196549/622080000*s^2*ls2*sqrt3
       - 6/5*s^2*ls2*sqrt3*zeta3
       - 165713/180*s^2*ls2*sqrt3*logm
       + 512/5*s^2*ls2*sqrt3*logm^2
       - 7931741161/18144000*s^2*ls2*sqrt3*log3
       + 30647/75*s^2*ls2*sqrt3*log3*logm
       - 432/5*s^2*ls2*sqrt3*log3*logm^2
       + 30647/400*s^2*ls2*sqrt3*log3^2
       - 162/5*s^2*ls2*sqrt3*log3^2*logm
       - 81/20*s^2*ls2*sqrt3*log3^3
       - 11185217/144000*s^2*ls2^2
       + 702491/1800*s^2*ls2^2*logm
       - 96*s^2*ls2^2*logm^2
       - 704881/8100*s^2*pi*sqrt3*zeta3
       + 184/5*s^2*pi*sqrt3*logm*zeta3
       + 69/5*s^2*pi*sqrt3*log3*zeta3
       - 81/5*s^2*pi*ls4p*sqrt3
       - 10018743589963/83980800000*s^2*pi^2
       - 42591997/4665600*s^2*pi^2*zeta3
       - 66206797/2916000*s^2*pi^2*logm
       - 134/45*s^2*pi^2*logm*zeta3
       + 3262/135*s^2*pi^2*logm^2
       + 1602883065143/149448499200*s^2*pi^2*log2^2
       - 1822227217/182432250*s^2*pi^2*log2^3
       + 63/10*s^2*pi^2*ls3*sqrt3
       + 30647/5400*s^2*pi^2*ls2*sqrt3
       - 12/5*s^2*pi^2*ls2*sqrt3*logm
       - 9/10*s^2*pi^2*ls2*sqrt3*log3
       + 7931741161/326592000*s^2*pi^3*sqrt3
       - 30647/1350*s^2*pi^3*sqrt3*logm
       + 24/5*s^2*pi^3*sqrt3*logm^2
       - 30647/3600*s^2*pi^3*sqrt3*log3
       + 18/5*s^2*pi^3*sqrt3*log3*logm
       + 27/40*s^2*pi^3*sqrt3*log3^2
       + 33329591280016817/1345036492800000*s^2*pi^4
       - 2213759/1944000*s^2*pi^4*logm
       + 1784/675*s^2*pi^4*logm^2
       - 68553264041/5837832000*s^2*pi^4*log2
       + 8/45*s^2*pi^5*sqrt3
       + 87637/680400*s^2*pi^6
       - 11473997/162000*s^2*c4
       - 64/45*s^2*c4*logm
       + 7957/1500*s^2*c4*log2
       - 1254160716953401/752467968000*s^4
       + 7/12*s^4*T9p7ep0
       + 1/8*s^4*T9p6ep0
       - 1/4*s^4*T9p5ep0
       - 2431/1920*s^4*T9p4ep0
       - 63799/51840*s^4*T9p3ep0
       + 1/12*s^4*T8p9ep0
       + 1/12*s^4*T8p8ep0
       - 59/144*s^4*T8p7ep0
       + 1/12*s^4*T8p6ep0
       - 5/24*s^4*T8p4ep0
       + 83/72*s^4*T8p2ep0
       - 1/6*s^4*T8p10ep1
       - 991/864*s^4*T8p10ep0
       - 1/3*s^4*T7p9ep1
       - 391/144*s^4*T7p9ep0
       + 31/72*s^4*T7p8ep1
       - 15293/2880*s^4*T7p8ep0
       + 13/36*s^4*T7p7ep1
       - 199261/69120*s^4*T7p7ep0
       + 7/36*s^4*T7p6ep1
       - 35/36*s^4*T7p5ep1
       - 5519/1920*s^4*T7p5ep0
       + 1/12*s^4*T7p16ep1
       + 10403/4320*s^4*T7p16ep0
       - 5/36*s^4*T7p15ep1
       - 5/48*s^4*T7p14ep2
       - 38897/34560*s^4*T7p14ep1
       - 7/24*s^4*T7p11ep2
       - 9817/11520*s^4*T7p11ep1
       + 19822003/2073600*s^4*T7p11ep0
       + 7/24*s^4*T7p10ep2
       + 9817/11520*s^4*T7p10ep1
       - 14876563/2073600*s^4*T7p10ep0
       + 118531/25920*s^4*T6p9ep1
       - 8227601/1458000*s^4*T6p9ep0
       - 5/24*s^4*T6p19ep2
       + 4/9*s^4*T6p18ep1
       - 98465263/7776000*s^4*T6p18ep0
       - 4/3*s^4*T6p17ep1
       - 2420171/3110400*s^4*T6p17ep0
       + 1/48*s^4*T6p16ep2
       + 1057489/691200*s^4*T6p16ep1
       - 7/24*s^4*T6p15ep2
       + 7/8*s^4*T6p14ep2
       + 29501/3840*s^4*T6p14ep1
       - 2355391/691200*s^4*T6p14ep0
       - 7/12*s^4*T6p13ep2
       - 19741/5760*s^4*T6p13ep1
       - 165614087/15552000*s^4*T6p13ep0
       + 3/8*s^4*T6p12ep2
       + 3305/648*s^4*T6p12ep1
       + 1759764151/36288000*s^4*T6p12ep0
       - 1/8*s^4*T6p11ep2
       - 251/160*s^4*T6p11ep1
       - 5434403/777600*s^4*T6p11ep0
       - 111961/6480*s^4*T6p10ep1
       - 200651209/5832000*s^4*T6p10ep0
       + 13/24*s^4*T5p8ep2
       + 37298993/4147200*s^4*T5p8ep1
       - 889/6480*s^4*T5p11ep1
       - 50101613/2764800*s^4*T5p11ep0
       - 35/36*s^4*T4LVB7ep1
       + 1/6*s^4*T4LVB6ep1
       + 1/6*s^4*T4LT4ep2
       - 35/216*s^4*T4LT2ep2
       - 10/9*s^4*T3L61ep1
       - 10984047103/20736000*s^4*zeta5
       + 318116079227/104509440*s^4*zeta3
       - 4067/1296*s^4*zeta3^2
       + 7957/10*s^4*a5
       + 2524657567/622080*s^4*logm
       + 4/3*s^4*logm*T8p10ep0
       + 8/3*s^4*logm*T7p9ep0
       - 31/9*s^4*logm*T7p8ep0
       - 26/9*s^4*logm*T7p7ep0
       + 70/9*s^4*logm*T7p5ep0
       - 2/3*s^4*logm*T7p16ep0
       + 5/6*s^4*logm*T7p14ep1
       + 7/3*s^4*logm*T7p11ep1
       + 9817/1440*s^4*logm*T7p11ep0
       - 7/3*s^4*logm*T7p10ep1
       - 9817/1440*s^4*logm*T7p10ep0
       - 118531/3240*s^4*logm*T6p9ep0
       - 32/9*s^4*logm*T6p18ep0
       + 32/3*s^4*logm*T6p17ep0
       - 1/6*s^4*logm*T6p16ep1
       - 7*s^4*logm*T6p14ep1
       - 29501/480*s^4*logm*T6p14ep0
       + 14/3*s^4*logm*T6p13ep1
       + 19741/720*s^4*logm*T6p13ep0
       - 3*s^4*logm*T6p12ep1
       - 3305/81*s^4*logm*T6p12ep0
       + s^4*logm*T6p11ep1
       + 251/20*s^4*logm*T6p11ep0
       + 111961/810*s^4*logm*T6p10ep0
       - 13/3*s^4*logm*T5p8ep1
       + 889/810*s^4*logm*T5p11ep0
       - 22439/90*s^4*logm*zeta5
       - 361140613/233280*s^4*logm*zeta3
       - 2080/3*s^4*logm^2
       - 28/3*s^4*logm^2*T7p11ep0
       + 28/3*s^4*logm^2*T7p10ep0
       + 28*s^4*logm^2*T6p14ep0
       - 56/3*s^4*logm^2*T6p13ep0
       + 12*s^4*logm^2*T6p12ep0
       - 4*s^4*logm^2*T6p11ep0
       + 356*s^4*logm^2*zeta3
       + 22*s^4*logm^3
       + 7957/50*s^4*log2*a4
       + 49/4*s^4*ls5pithird*sqrt3
       + 30647/810*s^4*ls4pithird*sqrt3
       - 16*s^4*ls4pithird*sqrt3*logm
       - 6*s^4*ls4pithird*sqrt3*log3
       - 243/16*s^4*ls5p*sqrt3
       - 7931741161/14515200*s^4*ls3*sqrt3
       + 30647/60*s^4*ls3*sqrt3*logm
       - 108*s^4*ls3*sqrt3*logm^2
       + 30647/160*s^4*ls3*sqrt3*log3
       - 81*s^4*ls3*sqrt3*log3*logm
       - 243/16*s^4*ls3*sqrt3*log3^2
       - 187206196549/497664000*s^4*ls2*sqrt3
       + 3/2*s^4*ls2*sqrt3*zeta3
       + 165713/144*s^4*ls2*sqrt3*logm
       - 128*s^4*ls2*sqrt3*logm^2
       + 7931741161/14515200*s^4*ls2*sqrt3*log3
       - 30647/60*s^4*ls2*sqrt3*log3*logm
       + 108*s^4*ls2*sqrt3*log3*logm^2
       - 30647/320*s^4*ls2*sqrt3*log3^2
       + 81/2*s^4*ls2*sqrt3*log3^2*logm
       + 81/16*s^4*ls2*sqrt3*log3^3
       + 11185217/115200*s^4*ls2^2
       - 702491/1440*s^4*ls2^2*logm
       + 120*s^4*ls2^2*logm^2
       + 704881/6480*s^4*pi*sqrt3*zeta3
       - 46*s^4*pi*sqrt3*logm*zeta3
       - 69/4*s^4*pi*sqrt3*log3*zeta3
       + 81/4*s^4*pi*ls4p*sqrt3
       + 10018743589963/67184640000*s^4*pi^2
       + 42591997/3732480*s^4*pi^2*zeta3
       + 66206797/2332800*s^4*pi^2*logm
       + 67/18*s^4*pi^2*logm*zeta3
       - 1631/54*s^4*pi^2*logm^2
       + 7957/1800*s^4*pi^2*log2^3
       - 63/8*s^4*pi^2*ls3*sqrt3
       - 30647/4320*s^4*pi^2*ls2*sqrt3
       + 3*s^4*pi^2*ls2*sqrt3*logm
       + 9/8*s^4*pi^2*ls2*sqrt3*log3
       - 7931741161/261273600*s^4*pi^3*sqrt3
       + 30647/1080*s^4*pi^3*sqrt3*logm
       - 6*s^4*pi^3*sqrt3*logm^2
       + 30647/2880*s^4*pi^3*sqrt3*log3
       - 9/2*s^4*pi^3*sqrt3*log3*logm
       - 27/32*s^4*pi^3*sqrt3*log3^2
       - 13028115351109/470292480000*s^4*pi^4
       + 2213759/1555200*s^4*pi^4*logm
       - 446/135*s^4*pi^4*logm^2
       + 58769/6400*s^4*pi^4*log2
       - 2/9*s^4*pi^5*sqrt3
       - 87637/544320*s^4*pi^6
       + 11473997/129600*s^4*c4
       + 16/9*s^4*c4*logm
       - 7957/1200*s^4*c4*log2
       + 1254160716953401/1881169920000*s^6
       - 7/30*s^6*T9p7ep0
       - 1/20*s^6*T9p6ep0
       + 1/10*s^6*T9p5ep0
       + 2431/4800*s^6*T9p4ep0
       + 63799/129600*s^6*T9p3ep0
       - 1/30*s^6*T8p9ep0
       - 1/30*s^6*T8p8ep0
       + 59/360*s^6*T8p7ep0
       - 1/30*s^6*T8p6ep0
       + 1/12*s^6*T8p4ep0
       - 83/180*s^6*T8p2ep0
       + 1/15*s^6*T8p10ep1
       + 991/2160*s^6*T8p10ep0
       + 2/15*s^6*T7p9ep1
       + 391/360*s^6*T7p9ep0
       - 31/180*s^6*T7p8ep1
       + 15293/7200*s^6*T7p8ep0
       - 13/90*s^6*T7p7ep1
       + 199261/172800*s^6*T7p7ep0
       - 7/90*s^6*T7p6ep1
       + 7/18*s^6*T7p5ep1
       + 5519/4800*s^6*T7p5ep0
       - 1/30*s^6*T7p16ep1
       - 10403/10800*s^6*T7p16ep0
       + 1/18*s^6*T7p15ep1
       + 1/24*s^6*T7p14ep2
       + 38897/86400*s^6*T7p14ep1
       + 7/60*s^6*T7p11ep2
       + 9817/28800*s^6*T7p11ep1
       - 19822003/5184000*s^6*T7p11ep0
       - 7/60*s^6*T7p10ep2
       - 9817/28800*s^6*T7p10ep1
       + 14876563/5184000*s^6*T7p10ep0
       - 118531/64800*s^6*T6p9ep1
       + 8227601/3645000*s^6*T6p9ep0
       + 1/12*s^6*T6p19ep2
       - 8/45*s^6*T6p18ep1
       + 98465263/19440000*s^6*T6p18ep0
       + 8/15*s^6*T6p17ep1
       + 2420171/7776000*s^6*T6p17ep0
       - 1/120*s^6*T6p16ep2
       - 1057489/1728000*s^6*T6p16ep1
       + 7/60*s^6*T6p15ep2
       - 7/20*s^6*T6p14ep2
       - 29501/9600*s^6*T6p14ep1
       + 2355391/1728000*s^6*T6p14ep0
       + 7/30*s^6*T6p13ep2
       + 19741/14400*s^6*T6p13ep1
       + 165614087/38880000*s^6*T6p13ep0
       - 3/20*s^6*T6p12ep2
       - 661/324*s^6*T6p12ep1
       - 1759764151/90720000*s^6*T6p12ep0
       + 1/20*s^6*T6p11ep2
       + 251/400*s^6*T6p11ep1
       + 5434403/1944000*s^6*T6p11ep0
       + 111961/16200*s^6*T6p10ep1
       + 200651209/14580000*s^6*T6p10ep0
       - 13/60*s^6*T5p8ep2
       - 37298993/10368000*s^6*T5p8ep1
       + 889/16200*s^6*T5p11ep1
       + 50101613/6912000*s^6*T5p11ep0
       + 7/18*s^6*T4LVB7ep1
       - 1/15*s^6*T4LVB6ep1
       - 1/15*s^6*T4LT4ep2
       + 7/108*s^6*T4LT2ep2
       + 4/9*s^6*T3L61ep1
       + 10984047103/51840000*s^6*zeta5
       - 318116079227/261273600*s^6*zeta3
       + 4067/3240*s^6*zeta3^2
       - 7957/25*s^6*a5
       - 2524657567/1555200*s^6*logm
       - 8/15*s^6*logm*T8p10ep0
       - 16/15*s^6*logm*T7p9ep0
       + 62/45*s^6*logm*T7p8ep0
       + 52/45*s^6*logm*T7p7ep0
       - 28/9*s^6*logm*T7p5ep0
       + 4/15*s^6*logm*T7p16ep0
       - 1/3*s^6*logm*T7p14ep1
       - 14/15*s^6*logm*T7p11ep1
       - 9817/3600*s^6*logm*T7p11ep0
       + 14/15*s^6*logm*T7p10ep1
       + 9817/3600*s^6*logm*T7p10ep0
       + 118531/8100*s^6*logm*T6p9ep0
       + 64/45*s^6*logm*T6p18ep0
       - 64/15*s^6*logm*T6p17ep0
       + 1/15*s^6*logm*T6p16ep1
       + 14/5*s^6*logm*T6p14ep1
       + 29501/1200*s^6*logm*T6p14ep0
       - 28/15*s^6*logm*T6p13ep1
       - 19741/1800*s^6*logm*T6p13ep0
       + 6/5*s^6*logm*T6p12ep1
       + 1322/81*s^6*logm*T6p12ep0
       - 2/5*s^6*logm*T6p11ep1
       - 251/50*s^6*logm*T6p11ep0
       - 111961/2025*s^6*logm*T6p10ep0
       + 26/15*s^6*logm*T5p8ep1
       - 889/2025*s^6*logm*T5p11ep0
       + 22439/225*s^6*logm*zeta5
       + 361140613/583200*s^6*logm*zeta3
       + 832/3*s^6*logm^2
       + 56/15*s^6*logm^2*T7p11ep0
       - 56/15*s^6*logm^2*T7p10ep0
       - 56/5*s^6*logm^2*T6p14ep0
       + 112/15*s^6*logm^2*T6p13ep0
       - 24/5*s^6*logm^2*T6p12ep0
       + 8/5*s^6*logm^2*T6p11ep0
       - 712/5*s^6*logm^2*zeta3
       - 44/5*s^6*logm^3
       - 7957/125*s^6*log2*a4
       - 49/10*s^6*ls5pithird*sqrt3
       - 30647/2025*s^6*ls4pithird*sqrt3
       + 32/5*s^6*ls4pithird*sqrt3*logm
       + 12/5*s^6*ls4pithird*sqrt3*log3
       + 243/40*s^6*ls5p*sqrt3
       + 7931741161/36288000*s^6*ls3*sqrt3
       - 30647/150*s^6*ls3*sqrt3*logm
       + 216/5*s^6*ls3*sqrt3*logm^2
       - 30647/400*s^6*ls3*sqrt3*log3
       + 162/5*s^6*ls3*sqrt3*log3*logm
       + 243/40*s^6*ls3*sqrt3*log3^2
       + 187206196549/1244160000*s^6*ls2*sqrt3
       - 3/5*s^6*ls2*sqrt3*zeta3
       - 165713/360*s^6*ls2*sqrt3*logm
       + 256/5*s^6*ls2*sqrt3*logm^2
       - 7931741161/36288000*s^6*ls2*sqrt3*log3
       + 30647/150*s^6*ls2*sqrt3*log3*logm
       - 216/5*s^6*ls2*sqrt3*log3*logm^2
       + 30647/800*s^6*ls2*sqrt3*log3^2
       - 81/5*s^6*ls2*sqrt3*log3^2*logm
       - 81/40*s^6*ls2*sqrt3*log3^3
       - 11185217/288000*s^6*ls2^2
       + 702491/3600*s^6*ls2^2*logm
       - 48*s^6*ls2^2*logm^2
       - 704881/16200*s^6*pi*sqrt3*zeta3
       + 92/5*s^6*pi*sqrt3*logm*zeta3
       + 69/10*s^6*pi*sqrt3*log3*zeta3
       - 81/10*s^6*pi*ls4p*sqrt3
       - 10018743589963/167961600000*s^6*pi^2
       - 42591997/9331200*s^6*pi^2*zeta3
       - 66206797/5832000*s^6*pi^2*logm
       - 67/45*s^6*pi^2*logm*zeta3
       + 1631/135*s^6*pi^2*logm^2
       - 7957/4500*s^6*pi^2*log2^3
       + 63/20*s^6*pi^2*ls3*sqrt3
       + 30647/10800*s^6*pi^2*ls2*sqrt3
       - 6/5*s^6*pi^2*ls2*sqrt3*logm
       - 9/20*s^6*pi^2*ls2*sqrt3*log3
       + 7931741161/653184000*s^6*pi^3*sqrt3
       - 30647/2700*s^6*pi^3*sqrt3*logm
       + 12/5*s^6*pi^3*sqrt3*logm^2
       - 30647/7200*s^6*pi^3*sqrt3*log3
       + 9/5*s^6*pi^3*sqrt3*log3*logm
       + 27/80*s^6*pi^3*sqrt3*log3^2
       + 13028115351109/1175731200000*s^6*pi^4
       - 2213759/3888000*s^6*pi^4*logm
       + 892/675*s^6*pi^4*logm^2
       - 58769/16000*s^6*pi^4*log2
       + 4/45*s^6*pi^5*sqrt3
       + 87637/1360800*s^6*pi^6
       - 11473997/324000*s^6*c4
       - 32/45*s^6*c4*logm
       + 7957/3000*s^6*c4*log2
       - 30647/1200*ls4*sqrt3
       + 54/5*ls4*sqrt3*logm
       + 81/20*ls4*sqrt3*log3
       + 30647/300*ls4*s^2*sqrt3
       - 216/5*ls4*s^2*sqrt3*logm
       - 81/5*ls4*s^2*sqrt3*log3
       - 30647/240*ls4*s^4*sqrt3
       + 54*ls4*s^4*sqrt3*logm
       + 81/4*ls4*s^4*sqrt3*log3
       + 30647/600*ls4*s^6*sqrt3
       - 108/5*ls4*s^6*sqrt3*logm
       - 81/10*ls4*s^6*sqrt3*log3
       - 81/40*ls5*sqrt3
       + 81/10*ls5*s^2*sqrt3
       - 81/8*ls5*s^4*sqrt3
       + 81/20*ls5*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/240
       + 1/60*T7p11ep0
       - 1/60*T7p10ep0
       - 1/20*T6p14ep0
       + 1/30*T6p13ep0
       - 1/20*T6p12ep0
       + 1/60*T6p11ep0
       - 371/540*zeta3
       + 9/20*ls3*sqrt3
       + 4/5*ls2*sqrt3
       - 9/20*ls2*sqrt3*log3
       - 3/10*ls2^2
       + 91/2160*pi^2
       + 1/40*pi^3*sqrt3
       + 19/2700*pi^4
       + 13/60*s^2
       - 1/15*s^2*T7p11ep0
       + 1/15*s^2*T7p10ep0
       + 1/5*s^2*T6p14ep0
       - 2/15*s^2*T6p13ep0
       + 1/5*s^2*T6p12ep0
       - 1/15*s^2*T6p11ep0
       + 371/135*s^2*zeta3
       - 9/5*s^2*ls3*sqrt3
       - 16/5*s^2*ls2*sqrt3
       + 9/5*s^2*ls2*sqrt3*log3
       + 6/5*s^2*ls2^2
       - 91/540*s^2*pi^2
       - 1/10*s^2*pi^3*sqrt3
       - 19/675*s^2*pi^4
       - 13/48*s^4
       + 1/12*s^4*T7p11ep0
       - 1/12*s^4*T7p10ep0
       - 1/4*s^4*T6p14ep0
       + 1/6*s^4*T6p13ep0
       - 1/4*s^4*T6p12ep0
       + 1/12*s^4*T6p11ep0
       - 371/108*s^4*zeta3
       + 9/4*s^4*ls3*sqrt3
       + 4*s^4*ls2*sqrt3
       - 9/4*s^4*ls2*sqrt3*log3
       - 3/2*s^4*ls2^2
       + 91/432*s^4*pi^2
       + 1/8*s^4*pi^3*sqrt3
       + 19/540*s^4*pi^4
       + 13/120*s^6
       - 1/30*s^6*T7p11ep0
       + 1/30*s^6*T7p10ep0
       + 1/10*s^6*T6p14ep0
       - 1/15*s^6*T6p13ep0
       + 1/10*s^6*T6p12ep0
       - 1/30*s^6*T6p11ep0
       + 371/270*s^6*zeta3
       - 9/10*s^6*ls3*sqrt3
       - 8/5*s^6*ls2*sqrt3
       + 9/10*s^6*ls2*sqrt3*log3
       + 3/5*s^6*ls2^2
       - 91/1080*s^6*pi^2
       - 1/20*s^6*pi^3*sqrt3
       - 19/1350*s^6*pi^4
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^3*ep^-1 * (
       + 245963291/4147200
       + 1/15*T7p9ep0
       - 13/180*T7p8ep0
       - 7/90*T7p7ep0
       + 7/45*T7p5ep0
       - 1/30*T7p16ep0
       - 1/24*T7p14ep1
       + 1/60*T7p11ep1
       - 2087/86400*T7p11ep0
       - 1/60*T7p10ep1
       + 2087/86400*T7p10ep0
       - 45143/77760*T6p9ep0
       - 4/45*T6p18ep0
       + 7/30*T6p17ep0
       - 1/120*T6p16ep1
       - 1/20*T6p14ep1
       - 1573/3200*T6p14ep0
       + 1/30*T6p13ep1
       + 773/4800*T6p13ep0
       - 1/20*T6p12ep1
       - 10019/16200*T6p12ep0
       + 1/60*T6p11ep1
       + 1739/10800*T6p11ep0
       + 42281/19440*T6p10ep0
       + 1/40*T5p8ep1
       - 10057/32400*T5p11ep0
       - 3139/900*zeta5
       - 100087481/4665600*zeta3
       + 13/30*logm
       - 2/15*logm*T7p11ep0
       + 2/15*logm*T7p10ep0
       + 2/5*logm*T6p14ep0
       - 4/15*logm*T6p13ep0
       + 2/5*logm*T6p12ep0
       - 2/15*logm*T6p11ep0
       + 742/135*logm*zeta3
       - 4/15*ls4pithird*sqrt3
       + 376139/43200*ls3*sqrt3
       - 18/5*ls3*sqrt3*logm
       - 27/20*ls3*sqrt3*log3
       + 698981/25920*ls2*sqrt3
       - 32/5*ls2*sqrt3*logm
       - 376139/43200*ls2*sqrt3*log3
       + 18/5*ls2*sqrt3*log3*logm
       + 27/40*ls2*sqrt3*log3^2
       - 150689/28800*ls2^2
       + 12/5*ls2^2*logm
       - 23/30*pi*sqrt3*zeta3
       + 1737803/27993600*pi^2
       - 131/1080*pi^2*zeta3
       - 91/270*pi^2*logm
       + 1/20*pi^2*ls2*sqrt3
       + 376139/777600*pi^3*sqrt3
       - 1/5*pi^3*sqrt3*logm
       - 3/40*pi^3*sqrt3*log3
       - 4138307/279936000*pi^4
       - 38/675*pi^4*logm
       + 4/45*c4
       - 245963291/1036800*s^2
       - 4/15*s^2*T7p9ep0
       + 13/45*s^2*T7p8ep0
       + 14/45*s^2*T7p7ep0
       - 28/45*s^2*T7p5ep0
       + 2/15*s^2*T7p16ep0
       + 1/6*s^2*T7p14ep1
       - 1/15*s^2*T7p11ep1
       + 2087/21600*s^2*T7p11ep0
       + 1/15*s^2*T7p10ep1
       - 2087/21600*s^2*T7p10ep0
       + 45143/19440*s^2*T6p9ep0
       + 16/45*s^2*T6p18ep0
       - 14/15*s^2*T6p17ep0
       + 1/30*s^2*T6p16ep1
       + 1/5*s^2*T6p14ep1
       + 1573/800*s^2*T6p14ep0
       - 2/15*s^2*T6p13ep1
       - 773/1200*s^2*T6p13ep0
       + 1/5*s^2*T6p12ep1
       + 10019/4050*s^2*T6p12ep0
       - 1/15*s^2*T6p11ep1
       - 1739/2700*s^2*T6p11ep0
       - 42281/4860*s^2*T6p10ep0
       - 1/10*s^2*T5p8ep1
       + 10057/8100*s^2*T5p11ep0
       + 3139/225*s^2*zeta5
       + 100087481/1166400*s^2*zeta3
       - 26/15*s^2*logm
       + 8/15*s^2*logm*T7p11ep0
       - 8/15*s^2*logm*T7p10ep0
       - 8/5*s^2*logm*T6p14ep0
       + 16/15*s^2*logm*T6p13ep0
       - 8/5*s^2*logm*T6p12ep0
       + 8/15*s^2*logm*T6p11ep0
       - 2968/135*s^2*logm*zeta3
       + 16/15*s^2*ls4pithird*sqrt3
       - 376139/10800*s^2*ls3*sqrt3
       + 72/5*s^2*ls3*sqrt3*logm
       + 27/5*s^2*ls3*sqrt3*log3
       - 698981/6480*s^2*ls2*sqrt3
       + 128/5*s^2*ls2*sqrt3*logm
       + 376139/10800*s^2*ls2*sqrt3*log3
       - 72/5*s^2*ls2*sqrt3*log3*logm
       - 27/10*s^2*ls2*sqrt3*log3^2
       + 150689/7200*s^2*ls2^2
       - 48/5*s^2*ls2^2*logm
       + 46/15*s^2*pi*sqrt3*zeta3
       - 1737803/6998400*s^2*pi^2
       + 131/270*s^2*pi^2*zeta3
       + 182/135*s^2*pi^2*logm
       - 1/5*s^2*pi^2*ls2*sqrt3
       - 376139/194400*s^2*pi^3*sqrt3
       + 4/5*s^2*pi^3*sqrt3*logm
       + 3/10*s^2*pi^3*sqrt3*log3
       + 4138307/69984000*s^2*pi^4
       + 152/675*s^2*pi^4*logm
       - 16/45*s^2*c4
       + 245963291/829440*s^4
       + 1/3*s^4*T7p9ep0
       - 13/36*s^4*T7p8ep0
       - 7/18*s^4*T7p7ep0
       + 7/9*s^4*T7p5ep0
       - 1/6*s^4*T7p16ep0
       - 5/24*s^4*T7p14ep1
       + 1/12*s^4*T7p11ep1
       - 2087/17280*s^4*T7p11ep0
       - 1/12*s^4*T7p10ep1
       + 2087/17280*s^4*T7p10ep0
       - 45143/15552*s^4*T6p9ep0
       - 4/9*s^4*T6p18ep0
       + 7/6*s^4*T6p17ep0
       - 1/24*s^4*T6p16ep1
       - 1/4*s^4*T6p14ep1
       - 1573/640*s^4*T6p14ep0
       + 1/6*s^4*T6p13ep1
       + 773/960*s^4*T6p13ep0
       - 1/4*s^4*T6p12ep1
       - 10019/3240*s^4*T6p12ep0
       + 1/12*s^4*T6p11ep1
       + 1739/2160*s^4*T6p11ep0
       + 42281/3888*s^4*T6p10ep0
       + 1/8*s^4*T5p8ep1
       - 10057/6480*s^4*T5p11ep0
       - 3139/180*s^4*zeta5
       - 100087481/933120*s^4*zeta3
       + 13/6*s^4*logm
       - 2/3*s^4*logm*T7p11ep0
       + 2/3*s^4*logm*T7p10ep0
       + 2*s^4*logm*T6p14ep0
       - 4/3*s^4*logm*T6p13ep0
       + 2*s^4*logm*T6p12ep0
       - 2/3*s^4*logm*T6p11ep0
       + 742/27*s^4*logm*zeta3
       - 4/3*s^4*ls4pithird*sqrt3
       + 376139/8640*s^4*ls3*sqrt3
       - 18*s^4*ls3*sqrt3*logm
       - 27/4*s^4*ls3*sqrt3*log3
       + 698981/5184*s^4*ls2*sqrt3
       - 32*s^4*ls2*sqrt3*logm
       - 376139/8640*s^4*ls2*sqrt3*log3
       + 18*s^4*ls2*sqrt3*log3*logm
       + 27/8*s^4*ls2*sqrt3*log3^2
       - 150689/5760*s^4*ls2^2
       + 12*s^4*ls2^2*logm
       - 23/6*s^4*pi*sqrt3*zeta3
       + 1737803/5598720*s^4*pi^2
       - 131/216*s^4*pi^2*zeta3
       - 91/54*s^4*pi^2*logm
       + 1/4*s^4*pi^2*ls2*sqrt3
       + 376139/155520*s^4*pi^3*sqrt3
       - s^4*pi^3*sqrt3*logm
       - 3/8*s^4*pi^3*sqrt3*log3
       - 4138307/55987200*s^4*pi^4
       - 38/135*s^4*pi^4*logm
       + 4/9*s^4*c4
       - 245963291/2073600*s^6
       - 2/15*s^6*T7p9ep0
       + 13/90*s^6*T7p8ep0
       + 7/45*s^6*T7p7ep0
       - 14/45*s^6*T7p5ep0
       + 1/15*s^6*T7p16ep0
       + 1/12*s^6*T7p14ep1
       - 1/30*s^6*T7p11ep1
       + 2087/43200*s^6*T7p11ep0
       + 1/30*s^6*T7p10ep1
       - 2087/43200*s^6*T7p10ep0
       + 45143/38880*s^6*T6p9ep0
       + 8/45*s^6*T6p18ep0
       - 7/15*s^6*T6p17ep0
       + 1/60*s^6*T6p16ep1
       + 1/10*s^6*T6p14ep1
       + 1573/1600*s^6*T6p14ep0
       - 1/15*s^6*T6p13ep1
       - 773/2400*s^6*T6p13ep0
       + 1/10*s^6*T6p12ep1
       + 10019/8100*s^6*T6p12ep0
       - 1/30*s^6*T6p11ep1
       - 1739/5400*s^6*T6p11ep0
       - 42281/9720*s^6*T6p10ep0
       - 1/20*s^6*T5p8ep1
       + 10057/16200*s^6*T5p11ep0
       + 3139/450*s^6*zeta5
       + 100087481/2332800*s^6*zeta3
       - 13/15*s^6*logm
       + 4/15*s^6*logm*T7p11ep0
       - 4/15*s^6*logm*T7p10ep0
       - 4/5*s^6*logm*T6p14ep0
       + 8/15*s^6*logm*T6p13ep0
       - 4/5*s^6*logm*T6p12ep0
       + 4/15*s^6*logm*T6p11ep0
       - 1484/135*s^6*logm*zeta3
       + 8/15*s^6*ls4pithird*sqrt3
       - 376139/21600*s^6*ls3*sqrt3
       + 36/5*s^6*ls3*sqrt3*logm
       + 27/10*s^6*ls3*sqrt3*log3
       - 698981/12960*s^6*ls2*sqrt3
       + 64/5*s^6*ls2*sqrt3*logm
       + 376139/21600*s^6*ls2*sqrt3*log3
       - 36/5*s^6*ls2*sqrt3*log3*logm
       - 27/20*s^6*ls2*sqrt3*log3^2
       + 150689/14400*s^6*ls2^2
       - 24/5*s^6*ls2^2*logm
       + 23/15*s^6*pi*sqrt3*zeta3
       - 1737803/13996800*s^6*pi^2
       + 131/540*s^6*pi^2*zeta3
       + 91/135*s^6*pi^2*logm
       - 1/10*s^6*pi^2*ls2*sqrt3
       - 376139/388800*s^6*pi^3*sqrt3
       + 2/5*s^6*pi^3*sqrt3*logm
       + 3/20*s^6*pi^3*sqrt3*log3
       + 4138307/139968000*s^6*pi^4
       + 76/675*s^6*pi^4*logm
       - 8/45*s^6*c4
       + 9/10*ls4*sqrt3
       - 18/5*ls4*s^2*sqrt3
       + 9/2*ls4*s^4*sqrt3
       - 9/5*ls4*s^6*sqrt3
   )

    + (MZ/mt)^6*(alphas/pi)^3*cf^3 * (
       + 771329044608453283637/1581762915532800000
       - 7/60*T9p7ep0
       - 1/60*T9p6ep0
       + 1/30*T9p5ep0
       + 2431/14400*T9p4ep0
       + 63799/388800*T9p3ep0
       + 19/40*T8p7ep0
       - 1/30*T8p6ep0
       + 1/36*T8p4ep0
       - 16/15*T8p2ep0
       - 133/5400*T8p10ep0
       + 1/15*T7p9ep1
       + 667/1200*T7p9ep0
       - 13/180*T7p8ep1
       + 6221/7200*T7p8ep0
       - 7/90*T7p7ep1
       + 25157/57600*T7p7ep0
       - 7/180*T7p6ep1
       + 7/45*T7p5ep1
       + 5303/14400*T7p5ep0
       - 1/30*T7p16ep1
       - 977/1350*T7p16ep0
       - 1/45*T7p15ep1
       - 1/24*T7p14ep2
       - 22277/86400*T7p14ep1
       + 1/60*T7p11ep2
       - 2087/86400*T7p11ep1
       - 19751827/15552000*T7p11ep0
       - 1/60*T7p10ep2
       + 2087/86400*T7p10ep1
       + 14344627/15552000*T7p10ep0
       - 45143/77760*T6p9ep1
       + 574469/364500*T6p9ep0
       - 4/45*T6p18ep1
       + 7189793/4860000*T6p18ep0
       + 7/30*T6p17ep1
       + 1893053/7776000*T6p17ep0
       - 1/120*T6p16ep2
       - 1421299/15552000*T6p16ep1
       - 1/60*T6p15ep2
       - 1/20*T6p14ep2
       - 1573/3200*T6p14ep1
       + 59414503/5184000*T6p14ep0
       + 1/30*T6p13ep2
       + 773/4800*T6p13ep1
       - 78728789/38880000*T6p13ep0
       - 1/20*T6p12ep2
       - 10019/16200*T6p12ep1
       - 995676553/136080000*T6p12ep0
       + 1/60*T6p11ep2
       + 1739/10800*T6p11ep1
       + 816253/972000*T6p11ep0
       + 42281/19440*T6p10ep1
       + 1849337/1166400*T6p10ep0
       + 1/40*T5p8ep2
       - 22367921/31104000*T5p8ep1
       - 10057/32400*T5p11ep1
       - 71363641/62208000*T5p11ep0
       + 41/60*T4LVB7ep1
       - 19/72*T4LVB6ep1
       - 1/270*T4LT4ep2
       + 7/270*T4LT2ep2
       + 1/5*T3L61ep1
       - 76395331596667/467026560000*zeta5
       - 40094196241787605831/70300574023680000*zeta3
       - 173/1215*zeta3^2
       + 67065781/675675*a5
       + 12959494957993/387459072000*a4
       - 130488156109/278691840*logm
       - 8/15*logm*T7p9ep0
       + 26/45*logm*T7p8ep0
       + 28/45*logm*T7p7ep0
       - 56/45*logm*T7p5ep0
       + 4/15*logm*T7p16ep0
       + 1/3*logm*T7p14ep1
       - 2/15*logm*T7p11ep1
       + 2087/10800*logm*T7p11ep0
       + 2/15*logm*T7p10ep1
       - 2087/10800*logm*T7p10ep0
       + 45143/9720*logm*T6p9ep0
       + 32/45*logm*T6p18ep0
       - 28/15*logm*T6p17ep0
       + 1/15*logm*T6p16ep1
       + 2/5*logm*T6p14ep1
       + 1573/400*logm*T6p14ep0
       - 4/15*logm*T6p13ep1
       - 773/600*logm*T6p13ep0
       + 2/5*logm*T6p12ep1
       + 10019/2025*logm*T6p12ep0
       - 2/15*logm*T6p11ep1
       - 1739/1350*logm*T6p11ep0
       - 42281/2430*logm*T6p10ep0
       - 1/5*logm*T5p8ep1
       + 10057/4050*logm*T5p11ep0
       + 6278/225*logm*zeta5
       + 1266663484969/8360755200*logm*zeta3
       + 11111/1200*logm^2
       + 8/15*logm^2*T7p11ep0
       - 8/15*logm^2*T7p10ep0
       - 8/5*logm^2*T6p14ep0
       + 16/15*logm^2*T6p13ep0
       - 8/5*logm^2*T6p12ep0
       + 8/15*logm^2*T6p11ep0
       - 2968/135*logm^2*zeta3
       - 156/35*logm^3
       - 26431/1125*log2*a4
       + 12959494957993/9299017728000*log2^4
       - 73219037/40540500*log2^5
       - 49/30*ls5pithird*sqrt3
       - 376139/72900*ls4pithird*sqrt3
       + 32/15*ls4pithird*sqrt3*logm
       + 4/5*ls4pithird*sqrt3*log3
       + 81/40*ls5p*sqrt3
       + 6008689307/181440000*ls3*sqrt3
       - 376139/5400*ls3*sqrt3*logm
       + 72/5*ls3*sqrt3*logm^2
       - 376139/14400*ls3*sqrt3*log3
       + 54/5*ls3*sqrt3*log3*logm
       + 81/40*ls3*sqrt3*log3^2
       - 32390848903/2073600000*ls2*sqrt3
       - 1/5*ls2*sqrt3*zeta3
       - 415982/2025*ls2*sqrt3*logm
       + 128/5*ls2*sqrt3*logm^2
       - 6008689307/181440000*ls2*sqrt3*log3
       + 376139/5400*ls2*sqrt3*log3*logm
       - 72/5*ls2*sqrt3*log3*logm^2
       + 376139/28800*ls2*sqrt3*log3^2
       - 27/5*ls2*sqrt3*log3^2*logm
       - 27/40*ls2*sqrt3*log3^3
       + 98302139/2592000*ls2^2
       + 131249/3600*ls2^2*logm
       - 48/5*ls2^2*logm^2
       - 8651197/583200*pi*sqrt3*zeta3
       + 92/15*pi*sqrt3*logm*zeta3
       + 23/10*pi*sqrt3*log3*zeta3
       - 27/10*pi*ls4p*sqrt3
       - 1761999415369/55987200000*pi^2
       - 178553063/83980800*pi^2*zeta3
       - 2020663/17496000*pi^2*logm
       + 131/135*pi^2*logm*zeta3
       + 128/135*pi^2*logm^2
       - 12959494957993/9299017728000*pi^2*log2^2
       + 71680723/30405375*pi^2*log2^3
       + 21/20*pi^2*ls3*sqrt3
       + 376139/388800*pi^2*ls2*sqrt3
       - 2/5*pi^2*ls2*sqrt3*logm
       - 3/20*pi^2*ls2*sqrt3*log3
       + 6008689307/3265920000*pi^3*sqrt3
       - 376139/97200*pi^3*sqrt3*logm
       + 4/5*pi^3*sqrt3*logm^2
       - 376139/259200*pi^3*sqrt3*log3
       + 3/5*pi^3*sqrt3*log3*logm
       + 9/80*pi^3*sqrt3*log3^2
       + 985177284851980333/150644087193600000*pi^4
       + 4332707/34992000*pi^4*logm
       + 152/675*pi^4*logm^2
       + 4098900263/3891888000*pi^4*log2
       + 4/135*pi^5*sqrt3
       + 101947/4082400*pi^6
       - 59776247/2916000*c4
       - 32/45*c4*logm
       + 26431/27000*c4*log2
       - 7146256391417277581/3530720793600000*s^2
       + 7/15*s^2*T9p7ep0
       + 1/15*s^2*T9p6ep0
       - 2/15*s^2*T9p5ep0
       - 2431/3600*s^2*T9p4ep0
       - 63799/97200*s^2*T9p3ep0
       - 19/10*s^2*T8p7ep0
       + 2/15*s^2*T8p6ep0
       - 1/9*s^2*T8p4ep0
       + 64/15*s^2*T8p2ep0
       + 133/1350*s^2*T8p10ep0
       - 4/15*s^2*T7p9ep1
       - 667/300*s^2*T7p9ep0
       + 13/45*s^2*T7p8ep1
       - 6221/1800*s^2*T7p8ep0
       + 14/45*s^2*T7p7ep1
       - 25157/14400*s^2*T7p7ep0
       + 7/45*s^2*T7p6ep1
       - 28/45*s^2*T7p5ep1
       - 5303/3600*s^2*T7p5ep0
       + 2/15*s^2*T7p16ep1
       + 1954/675*s^2*T7p16ep0
       + 4/45*s^2*T7p15ep1
       + 1/6*s^2*T7p14ep2
       + 22277/21600*s^2*T7p14ep1
       - 1/15*s^2*T7p11ep2
       + 2087/21600*s^2*T7p11ep1
       + 19751827/3888000*s^2*T7p11ep0
       + 1/15*s^2*T7p10ep2
       - 2087/21600*s^2*T7p10ep1
       - 14344627/3888000*s^2*T7p10ep0
       + 45143/19440*s^2*T6p9ep1
       - 574469/91125*s^2*T6p9ep0
       + 16/45*s^2*T6p18ep1
       - 7189793/1215000*s^2*T6p18ep0
       - 14/15*s^2*T6p17ep1
       - 1893053/1944000*s^2*T6p17ep0
       + 1/30*s^2*T6p16ep2
       + 1421299/3888000*s^2*T6p16ep1
       + 1/15*s^2*T6p15ep2
       + 1/5*s^2*T6p14ep2
       + 1573/800*s^2*T6p14ep1
       - 59414503/1296000*s^2*T6p14ep0
       - 2/15*s^2*T6p13ep2
       - 773/1200*s^2*T6p13ep1
       + 78728789/9720000*s^2*T6p13ep0
       + 1/5*s^2*T6p12ep2
       + 10019/4050*s^2*T6p12ep1
       + 995676553/34020000*s^2*T6p12ep0
       - 1/15*s^2*T6p11ep2
       - 1739/2700*s^2*T6p11ep1
       - 816253/243000*s^2*T6p11ep0
       - 42281/4860*s^2*T6p10ep1
       - 1849337/291600*s^2*T6p10ep0
       - 1/10*s^2*T5p8ep2
       + 22367921/7776000*s^2*T5p8ep1
       + 10057/8100*s^2*T5p11ep1
       + 71363641/15552000*s^2*T5p11ep0
       - 41/15*s^2*T4LVB7ep1
       + 19/18*s^2*T4LVB6ep1
       + 2/135*s^2*T4LT4ep2
       - 14/135*s^2*T4LT2ep2
       - 4/5*s^2*T3L61ep1
       - 104648405452133/116756640000*s^2*zeta5
       + 770759029422077459/313841848320000*s^2*zeta3
       + 692/1215*s^2*zeta3^2
       + 1736216476/2027025*s^2*a5
       + 66223407799/3113510400*s^2*a4
       + 261051670451/130636800*s^2*logm
       + 32/15*s^2*logm*T7p9ep0
       - 104/45*s^2*logm*T7p8ep0
       - 112/45*s^2*logm*T7p7ep0
       + 224/45*s^2*logm*T7p5ep0
       - 16/15*s^2*logm*T7p16ep0
       - 4/3*s^2*logm*T7p14ep1
       + 8/15*s^2*logm*T7p11ep1
       - 2087/2700*s^2*logm*T7p11ep0
       - 8/15*s^2*logm*T7p10ep1
       + 2087/2700*s^2*logm*T7p10ep0
       - 45143/2430*s^2*logm*T6p9ep0
       - 128/45*s^2*logm*T6p18ep0
       + 112/15*s^2*logm*T6p17ep0
       - 4/15*s^2*logm*T6p16ep1
       - 8/5*s^2*logm*T6p14ep1
       - 1573/100*s^2*logm*T6p14ep0
       + 16/15*s^2*logm*T6p13ep1
       + 773/150*s^2*logm*T6p13ep0
       - 8/5*s^2*logm*T6p12ep1
       - 40076/2025*s^2*logm*T6p12ep0
       + 8/15*s^2*logm*T6p11ep1
       + 3478/675*s^2*logm*T6p11ep0
       + 84562/1215*s^2*logm*T6p10ep0
       + 4/5*s^2*logm*T5p8ep1
       - 20114/2025*s^2*logm*T5p11ep0
       - 25112/225*s^2*logm*zeta5
       - 37112241973/52254720*s^2*logm*zeta3
       - 58636/1575*s^2*logm^2
       - 32/15*s^2*logm^2*T7p11ep0
       + 32/15*s^2*logm^2*T7p10ep0
       + 32/5*s^2*logm^2*T6p14ep0
       - 64/15*s^2*logm^2*T6p13ep0
       + 32/5*s^2*logm^2*T6p12ep0
       - 32/15*s^2*logm^2*T6p11ep0
       + 11872/135*s^2*logm^2*zeta3
       + 624/35*s^2*logm^3
       + 105724/1125*s^2*log2*a4
       + 66223407799/74724249600*s^2*log2^4
       - 19593724/6081075*s^2*log2^5
       + 98/15*s^2*ls5pithird*sqrt3
       + 376139/18225*s^2*ls4pithird*sqrt3
       - 128/15*s^2*ls4pithird*sqrt3*logm
       - 16/5*s^2*ls4pithird*sqrt3*log3
       - 81/10*s^2*ls5p*sqrt3
       - 6008689307/45360000*s^2*ls3*sqrt3
       + 376139/1350*s^2*ls3*sqrt3*logm
       - 288/5*s^2*ls3*sqrt3*logm^2
       + 376139/3600*s^2*ls3*sqrt3*log3
       - 216/5*s^2*ls3*sqrt3*log3*logm
       - 81/10*s^2*ls3*sqrt3*log3^2
       + 32390848903/518400000*s^2*ls2*sqrt3
       + 4/5*s^2*ls2*sqrt3*zeta3
       + 1663928/2025*s^2*ls2*sqrt3*logm
       - 512/5*s^2*ls2*sqrt3*logm^2
       + 6008689307/45360000*s^2*ls2*sqrt3*log3
       - 376139/1350*s^2*ls2*sqrt3*log3*logm
       + 288/5*s^2*ls2*sqrt3*log3*logm^2
       - 376139/7200*s^2*ls2*sqrt3*log3^2
       + 108/5*s^2*ls2*sqrt3*log3^2*logm
       + 27/10*s^2*ls2*sqrt3*log3^3
       - 98302139/648000*s^2*ls2^2
       - 131249/900*s^2*ls2^2*logm
       + 192/5*s^2*ls2^2*logm^2
       + 8651197/145800*s^2*pi*sqrt3*zeta3
       - 368/15*s^2*pi*sqrt3*logm*zeta3
       - 46/5*s^2*pi*sqrt3*log3*zeta3
       + 54/5*s^2*pi*ls4p*sqrt3
       + 1761999415369/13996800000*s^2*pi^2
       + 178553063/20995200*s^2*pi^2*zeta3
       + 2020663/4374000*s^2*pi^2*logm
       - 524/135*s^2*pi^2*logm*zeta3
       - 512/135*s^2*pi^2*logm^2
       - 66223407799/74724249600*s^2*pi^2*log2^2
       + 727959979/91216125*s^2*pi^2*log2^3
       - 21/5*s^2*pi^2*ls3*sqrt3
       - 376139/97200*s^2*pi^2*ls2*sqrt3
       + 8/5*s^2*pi^2*ls2*sqrt3*logm
       + 3/5*s^2*pi^2*ls2*sqrt3*log3
       - 6008689307/816480000*s^2*pi^3*sqrt3
       + 376139/24300*s^2*pi^3*sqrt3*logm
       - 16/5*s^2*pi^3*sqrt3*logm^2
       + 376139/64800*s^2*pi^3*sqrt3*log3
       - 12/5*s^2*pi^3*sqrt3*log3*logm
       - 9/20*s^2*pi^3*sqrt3*log3^2
       - 18920805133430033/672518246400000*s^2*pi^4
       - 4332707/8748000*s^2*pi^4*logm
       - 608/675*s^2*pi^4*logm^2
       + 27469986107/2918916000*s^2*pi^4*log2
       - 16/135*s^2*pi^5*sqrt3
       - 101947/1020600*s^2*pi^6
       + 59776247/729000*s^2*c4
       + 128/45*s^2*c4*logm
       - 26431/6750*s^2*c4*log2
       + 13927379083717937/5643509760000*s^4
       - 7/12*s^4*T9p7ep0
       - 1/12*s^4*T9p6ep0
       + 1/6*s^4*T9p5ep0
       + 2431/2880*s^4*T9p4ep0
       + 63799/77760*s^4*T9p3ep0
       + 19/8*s^4*T8p7ep0
       - 1/6*s^4*T8p6ep0
       + 5/36*s^4*T8p4ep0
       - 16/3*s^4*T8p2ep0
       - 133/1080*s^4*T8p10ep0
       + 1/3*s^4*T7p9ep1
       + 667/240*s^4*T7p9ep0
       - 13/36*s^4*T7p8ep1
       + 6221/1440*s^4*T7p8ep0
       - 7/18*s^4*T7p7ep1
       + 25157/11520*s^4*T7p7ep0
       - 7/36*s^4*T7p6ep1
       + 7/9*s^4*T7p5ep1
       + 5303/2880*s^4*T7p5ep0
       - 1/6*s^4*T7p16ep1
       - 977/270*s^4*T7p16ep0
       - 1/9*s^4*T7p15ep1
       - 5/24*s^4*T7p14ep2
       - 22277/17280*s^4*T7p14ep1
       + 1/12*s^4*T7p11ep2
       - 2087/17280*s^4*T7p11ep1
       - 19751827/3110400*s^4*T7p11ep0
       - 1/12*s^4*T7p10ep2
       + 2087/17280*s^4*T7p10ep1
       + 14344627/3110400*s^4*T7p10ep0
       - 45143/15552*s^4*T6p9ep1
       + 574469/72900*s^4*T6p9ep0
       - 4/9*s^4*T6p18ep1
       + 7189793/972000*s^4*T6p18ep0
       + 7/6*s^4*T6p17ep1
       + 1893053/1555200*s^4*T6p17ep0
       - 1/24*s^4*T6p16ep2
       - 1421299/3110400*s^4*T6p16ep1
       - 1/12*s^4*T6p15ep2
       - 1/4*s^4*T6p14ep2
       - 1573/640*s^4*T6p14ep1
       + 59414503/1036800*s^4*T6p14ep0
       + 1/6*s^4*T6p13ep2
       + 773/960*s^4*T6p13ep1
       - 78728789/7776000*s^4*T6p13ep0
       - 1/4*s^4*T6p12ep2
       - 10019/3240*s^4*T6p12ep1
       - 995676553/27216000*s^4*T6p12ep0
       + 1/12*s^4*T6p11ep2
       + 1739/2160*s^4*T6p11ep1
       + 816253/194400*s^4*T6p11ep0
       + 42281/3888*s^4*T6p10ep1
       + 1849337/233280*s^4*T6p10ep0
       + 1/8*s^4*T5p8ep2
       - 22367921/6220800*s^4*T5p8ep1
       - 10057/6480*s^4*T5p11ep1
       - 71363641/12441600*s^4*T5p11ep0
       + 41/12*s^4*T4LVB7ep1
       - 95/72*s^4*T4LVB6ep1
       - 1/54*s^4*T4LT4ep2
       + 7/54*s^4*T4LT2ep2
       + s^4*T3L61ep1
       + 48928383133/93312000*s^4*zeta5
       - 11828138573611/3919104000*s^4*zeta3
       - 173/243*s^4*zeta3^2
       - 26431/45*s^4*a5
       - 250916231/103680*s^4*logm
       - 8/3*s^4*logm*T7p9ep0
       + 26/9*s^4*logm*T7p8ep0
       + 28/9*s^4*logm*T7p7ep0
       - 56/9*s^4*logm*T7p5ep0
       + 4/3*s^4*logm*T7p16ep0
       + 5/3*s^4*logm*T7p14ep1
       - 2/3*s^4*logm*T7p11ep1
       + 2087/2160*s^4*logm*T7p11ep0
       + 2/3*s^4*logm*T7p10ep1
       - 2087/2160*s^4*logm*T7p10ep0
       + 45143/1944*s^4*logm*T6p9ep0
       + 32/9*s^4*logm*T6p18ep0
       - 28/3*s^4*logm*T6p17ep0
       + 1/3*s^4*logm*T6p16ep1
       + 2*s^4*logm*T6p14ep1
       + 1573/80*s^4*logm*T6p14ep0
       - 4/3*s^4*logm*T6p13ep1
       - 773/120*s^4*logm*T6p13ep0
       + 2*s^4*logm*T6p12ep1
       + 10019/405*s^4*logm*T6p12ep0
       - 2/3*s^4*logm*T6p11ep1
       - 1739/270*s^4*logm*T6p11ep0
       - 42281/486*s^4*logm*T6p10ep0
       - s^4*logm*T5p8ep1
       + 10057/810*s^4*logm*T5p11ep0
       + 6278/45*s^4*logm*zeta5
       + 19192981/23328*s^4*logm*zeta3
       + 142/3*s^4*logm^2
       + 8/3*s^4*logm^2*T7p11ep0
       - 8/3*s^4*logm^2*T7p10ep0
       - 8*s^4*logm^2*T6p14ep0
       + 16/3*s^4*logm^2*T6p13ep0
       - 8*s^4*logm^2*T6p12ep0
       + 8/3*s^4*logm^2*T6p11ep0
       - 2968/27*s^4*logm^2*zeta3
       - 24*s^4*logm^3
       - 26431/225*s^4*log2*a4
       - 49/6*s^4*ls5pithird*sqrt3
       - 376139/14580*s^4*ls4pithird*sqrt3
       + 32/3*s^4*ls4pithird*sqrt3*logm
       + 4*s^4*ls4pithird*sqrt3*log3
       + 81/8*s^4*ls5p*sqrt3
       + 6008689307/36288000*s^4*ls3*sqrt3
       - 376139/1080*s^4*ls3*sqrt3*logm
       + 72*s^4*ls3*sqrt3*logm^2
       - 376139/2880*s^4*ls3*sqrt3*log3
       + 54*s^4*ls3*sqrt3*log3*logm
       + 81/8*s^4*ls3*sqrt3*log3^2
       - 32390848903/414720000*s^4*ls2*sqrt3
       - s^4*ls2*sqrt3*zeta3
       - 415982/405*s^4*ls2*sqrt3*logm
       + 128*s^4*ls2*sqrt3*logm^2
       - 6008689307/36288000*s^4*ls2*sqrt3*log3
       + 376139/1080*s^4*ls2*sqrt3*log3*logm
       - 72*s^4*ls2*sqrt3*log3*logm^2
       + 376139/5760*s^4*ls2*sqrt3*log3^2
       - 27*s^4*ls2*sqrt3*log3^2*logm
       - 27/8*s^4*ls2*sqrt3*log3^3
       + 98302139/518400*s^4*ls2^2
       + 131249/720*s^4*ls2^2*logm
       - 48*s^4*ls2^2*logm^2
       - 8651197/116640*s^4*pi*sqrt3*zeta3
       + 92/3*s^4*pi*sqrt3*logm*zeta3
       + 23/2*s^4*pi*sqrt3*log3*zeta3
       - 27/2*s^4*pi*ls4p*sqrt3
       - 1761999415369/11197440000*s^4*pi^2
       - 178553063/16796160*s^4*pi^2*zeta3
       - 2020663/3499200*s^4*pi^2*logm
       + 131/27*s^4*pi^2*logm*zeta3
       + 128/27*s^4*pi^2*logm^2
       - 26431/8100*s^4*pi^2*log2^3
       + 21/4*s^4*pi^2*ls3*sqrt3
       + 376139/77760*s^4*pi^2*ls2*sqrt3
       - 2*s^4*pi^2*ls2*sqrt3*logm
       - 3/4*s^4*pi^2*ls2*sqrt3*log3
       + 6008689307/653184000*s^4*pi^3*sqrt3
       - 376139/19440*s^4*pi^3*sqrt3*logm
       + 4*s^4*pi^3*sqrt3*logm^2
       - 376139/51840*s^4*pi^3*sqrt3*log3
       + 3*s^4*pi^3*sqrt3*log3*logm
       + 9/16*s^4*pi^3*sqrt3*log3^2
       + 8284517609191/235146240000*s^4*pi^4
       + 4332707/6998400*s^4*pi^4*logm
       + 152/135*s^4*pi^4*logm^2
       - 1760843/259200*s^4*pi^4*log2
       + 4/27*s^4*pi^5*sqrt3
       + 101947/816480*s^4*pi^6
       - 59776247/583200*s^4*c4
       - 32/9*s^4*c4*logm
       + 26431/5400*s^4*c4*log2
       - 13927379083717937/14108774400000*s^6
       + 7/30*s^6*T9p7ep0
       + 1/30*s^6*T9p6ep0
       - 1/15*s^6*T9p5ep0
       - 2431/7200*s^6*T9p4ep0
       - 63799/194400*s^6*T9p3ep0
       - 19/20*s^6*T8p7ep0
       + 1/15*s^6*T8p6ep0
       - 1/18*s^6*T8p4ep0
       + 32/15*s^6*T8p2ep0
       + 133/2700*s^6*T8p10ep0
       - 2/15*s^6*T7p9ep1
       - 667/600*s^6*T7p9ep0
       + 13/90*s^6*T7p8ep1
       - 6221/3600*s^6*T7p8ep0
       + 7/45*s^6*T7p7ep1
       - 25157/28800*s^6*T7p7ep0
       + 7/90*s^6*T7p6ep1
       - 14/45*s^6*T7p5ep1
       - 5303/7200*s^6*T7p5ep0
       + 1/15*s^6*T7p16ep1
       + 977/675*s^6*T7p16ep0
       + 2/45*s^6*T7p15ep1
       + 1/12*s^6*T7p14ep2
       + 22277/43200*s^6*T7p14ep1
       - 1/30*s^6*T7p11ep2
       + 2087/43200*s^6*T7p11ep1
       + 19751827/7776000*s^6*T7p11ep0
       + 1/30*s^6*T7p10ep2
       - 2087/43200*s^6*T7p10ep1
       - 14344627/7776000*s^6*T7p10ep0
       + 45143/38880*s^6*T6p9ep1
       - 574469/182250*s^6*T6p9ep0
       + 8/45*s^6*T6p18ep1
       - 7189793/2430000*s^6*T6p18ep0
       - 7/15*s^6*T6p17ep1
       - 1893053/3888000*s^6*T6p17ep0
       + 1/60*s^6*T6p16ep2
       + 1421299/7776000*s^6*T6p16ep1
       + 1/30*s^6*T6p15ep2
       + 1/10*s^6*T6p14ep2
       + 1573/1600*s^6*T6p14ep1
       - 59414503/2592000*s^6*T6p14ep0
       - 1/15*s^6*T6p13ep2
       - 773/2400*s^6*T6p13ep1
       + 78728789/19440000*s^6*T6p13ep0
       + 1/10*s^6*T6p12ep2
       + 10019/8100*s^6*T6p12ep1
       + 995676553/68040000*s^6*T6p12ep0
       - 1/30*s^6*T6p11ep2
       - 1739/5400*s^6*T6p11ep1
       - 816253/486000*s^6*T6p11ep0
       - 42281/9720*s^6*T6p10ep1
       - 1849337/583200*s^6*T6p10ep0
       - 1/20*s^6*T5p8ep2
       + 22367921/15552000*s^6*T5p8ep1
       + 10057/16200*s^6*T5p11ep1
       + 71363641/31104000*s^6*T5p11ep0
       - 41/30*s^6*T4LVB7ep1
       + 19/36*s^6*T4LVB6ep1
       + 1/135*s^6*T4LT4ep2
       - 7/135*s^6*T4LT2ep2
       - 2/5*s^6*T3L61ep1
       - 48928383133/233280000*s^6*zeta5
       + 11828138573611/9797760000*s^6*zeta3
       + 346/1215*s^6*zeta3^2
       + 52862/225*s^6*a5
       + 250916231/259200*s^6*logm
       + 16/15*s^6*logm*T7p9ep0
       - 52/45*s^6*logm*T7p8ep0
       - 56/45*s^6*logm*T7p7ep0
       + 112/45*s^6*logm*T7p5ep0
       - 8/15*s^6*logm*T7p16ep0
       - 2/3*s^6*logm*T7p14ep1
       + 4/15*s^6*logm*T7p11ep1
       - 2087/5400*s^6*logm*T7p11ep0
       - 4/15*s^6*logm*T7p10ep1
       + 2087/5400*s^6*logm*T7p10ep0
       - 45143/4860*s^6*logm*T6p9ep0
       - 64/45*s^6*logm*T6p18ep0
       + 56/15*s^6*logm*T6p17ep0
       - 2/15*s^6*logm*T6p16ep1
       - 4/5*s^6*logm*T6p14ep1
       - 1573/200*s^6*logm*T6p14ep0
       + 8/15*s^6*logm*T6p13ep1
       + 773/300*s^6*logm*T6p13ep0
       - 4/5*s^6*logm*T6p12ep1
       - 20038/2025*s^6*logm*T6p12ep0
       + 4/15*s^6*logm*T6p11ep1
       + 1739/675*s^6*logm*T6p11ep0
       + 42281/1215*s^6*logm*T6p10ep0
       + 2/5*s^6*logm*T5p8ep1
       - 10057/2025*s^6*logm*T5p11ep0
       - 12556/225*s^6*logm*zeta5
       - 19192981/58320*s^6*logm*zeta3
       - 284/15*s^6*logm^2
       - 16/15*s^6*logm^2*T7p11ep0
       + 16/15*s^6*logm^2*T7p10ep0
       + 16/5*s^6*logm^2*T6p14ep0
       - 32/15*s^6*logm^2*T6p13ep0
       + 16/5*s^6*logm^2*T6p12ep0
       - 16/15*s^6*logm^2*T6p11ep0
       + 5936/135*s^6*logm^2*zeta3
       + 48/5*s^6*logm^3
       + 52862/1125*s^6*log2*a4
       + 49/15*s^6*ls5pithird*sqrt3
       + 376139/36450*s^6*ls4pithird*sqrt3
       - 64/15*s^6*ls4pithird*sqrt3*logm
       - 8/5*s^6*ls4pithird*sqrt3*log3
       - 81/20*s^6*ls5p*sqrt3
       - 6008689307/90720000*s^6*ls3*sqrt3
       + 376139/2700*s^6*ls3*sqrt3*logm
       - 144/5*s^6*ls3*sqrt3*logm^2
       + 376139/7200*s^6*ls3*sqrt3*log3
       - 108/5*s^6*ls3*sqrt3*log3*logm
       - 81/20*s^6*ls3*sqrt3*log3^2
       + 32390848903/1036800000*s^6*ls2*sqrt3
       + 2/5*s^6*ls2*sqrt3*zeta3
       + 831964/2025*s^6*ls2*sqrt3*logm
       - 256/5*s^6*ls2*sqrt3*logm^2
       + 6008689307/90720000*s^6*ls2*sqrt3*log3
       - 376139/2700*s^6*ls2*sqrt3*log3*logm
       + 144/5*s^6*ls2*sqrt3*log3*logm^2
       - 376139/14400*s^6*ls2*sqrt3*log3^2
       + 54/5*s^6*ls2*sqrt3*log3^2*logm
       + 27/20*s^6*ls2*sqrt3*log3^3
       - 98302139/1296000*s^6*ls2^2
       - 131249/1800*s^6*ls2^2*logm
       + 96/5*s^6*ls2^2*logm^2
       + 8651197/291600*s^6*pi*sqrt3*zeta3
       - 184/15*s^6*pi*sqrt3*logm*zeta3
       - 23/5*s^6*pi*sqrt3*log3*zeta3
       + 27/5*s^6*pi*ls4p*sqrt3
       + 1761999415369/27993600000*s^6*pi^2
       + 178553063/41990400*s^6*pi^2*zeta3
       + 2020663/8748000*s^6*pi^2*logm
       - 262/135*s^6*pi^2*logm*zeta3
       - 256/135*s^6*pi^2*logm^2
       + 26431/20250*s^6*pi^2*log2^3
       - 21/10*s^6*pi^2*ls3*sqrt3
       - 376139/194400*s^6*pi^2*ls2*sqrt3
       + 4/5*s^6*pi^2*ls2*sqrt3*logm
       + 3/10*s^6*pi^2*ls2*sqrt3*log3
       - 6008689307/1632960000*s^6*pi^3*sqrt3
       + 376139/48600*s^6*pi^3*sqrt3*logm
       - 8/5*s^6*pi^3*sqrt3*logm^2
       + 376139/129600*s^6*pi^3*sqrt3*log3
       - 6/5*s^6*pi^3*sqrt3*log3*logm
       - 9/40*s^6*pi^3*sqrt3*log3^2
       - 8284517609191/587865600000*s^6*pi^4
       - 4332707/17496000*s^6*pi^4*logm
       - 304/675*s^6*pi^4*logm^2
       + 1760843/648000*s^6*pi^4*log2
       - 8/135*s^6*pi^5*sqrt3
       - 101947/2041200*s^6*pi^6
       + 59776247/1458000*s^6*c4
       + 64/45*s^6*c4*logm
       - 26431/13500*s^6*c4*log2
       + 376139/21600*ls4*sqrt3
       - 36/5*ls4*sqrt3*logm
       - 27/10*ls4*sqrt3*log3
       - 376139/5400*ls4*s^2*sqrt3
       + 144/5*ls4*s^2*sqrt3*logm
       + 54/5*ls4*s^2*sqrt3*log3
       + 376139/4320*ls4*s^4*sqrt3
       - 36*ls4*s^4*sqrt3*logm
       - 27/2*ls4*s^4*sqrt3*log3
       - 376139/10800*ls4*s^6*sqrt3
       + 72/5*ls4*s^6*sqrt3*logm
       + 27/5*ls4*s^6*sqrt3*log3
       + 27/20*ls5*sqrt3
       - 27/5*ls5*s^2*sqrt3
       + 27/4*ls5*s^4*sqrt3
       - 27/10*ls5*s^6*sqrt3
   )

    + (MZ/mt)^8 * (
       - 41/756
       + 1543/5670*s^2
       - 1/2*s^4
       + 7/18*s^6
       - 1/9*s^8
   )

    + (MZ/mt)^8*alphas/pi*cf * (
       + 5701729/31752000
       - 41/84*logm
       - 1/108*pi^2
       - 10699007/11907000*s^2
       + 1543/630*s^2*logm
       + 5/108*s^2*pi^2
       + 577/360*s^4
       - 9/2*s^4*logm
       - 1/12*s^4*pi^2
       - 4039/3240*s^6
       + 7/2*s^6*logm
       + 7/108*s^6*pi^2
       + 577/1620*s^8
       - s^8*logm
       - 1/54*s^8*pi^2
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*tf * (
       - 15527720419/1310966415360000
       + 1811719/3774873600*zeta3
       - 104/165375*logMZ
       + 104/165375*logm
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*tf*nl * (
       - 2655456329/20003760000
       - 1/27*zeta3
       + 12159229/47628000*logm
       - 41/252*logm^2
       - 1/432*pi^2
       - 1/162*pi^2*logm
       + 6670003181/10001880000*s^2
       + 5/27*s^2*zeta3
       - 5712533/4465125*s^2*logm
       + 1543/1890*s^2*logm^2
       + 5/432*s^2*pi^2
       + 5/162*s^2*pi^2*logm
       - 31739/25920*s^4
       - 1/3*s^4*zeta3
       + 313/135*s^4*logm
       - 3/2*s^4*logm^2
       - 1/48*s^4*pi^2
       - 1/18*s^4*pi^2*logm
       + 222173/233280*s^6
       + 7/27*s^6*zeta3
       - 2191/1215*s^6*logm
       + 7/6*s^6*logm^2
       + 7/432*s^6*pi^2
       + 7/162*s^6*pi^2*logm
       - 31739/116640*s^8
       - 2/27*s^8*zeta3
       + 626/1215*s^8*logm
       - 1/3*s^8*logm^2
       - 1/216*s^8*pi^2
       - 1/81*s^8*pi^2*logm
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*nh*tf * (
       - 31198281449587423/35396093214720000
       + 68857096189/6794772480*zeta3
       - 1643/13395375*logMZ
       + 2/42525*logMZ^2
       + 109485637/428652000*logm
       - 4/42525*logm*logMZ
       - 27667/170100*logm^2
       - 1400461/145800*ls2*sqrt3
       - 1/85050*pi^2
       - 1/162*pi^2*logm
       + 227950483517039/51849745920000*s^2
       - 11205313/221184*s^2*zeta3
       + 6572/40186125*s^2*logMZ
       - 8/127575*s^2*logMZ^2
       - 51419369/40186125*s^2*logm
       + 16/127575*s^2*logm*logMZ
       + 208289/255150*s^2*logm^2
       + 1400461/29160*s^2*ls2*sqrt3
       + 2/127575*s^2*pi^2
       + 5/162*s^2*pi^2*logm
       - 1019891/129600*s^4
       + 4102/45*s^4*zeta3
       + 313/135*s^4*logm
       - 3/2*s^4*logm^2
       - 1400461/16200*s^4*ls2*sqrt3
       - 1/18*s^4*pi^2*logm
       + 7139237/1166400*s^6
       - 28714/405*s^6*zeta3
       - 2191/1215*s^6*logm
       + 7/6*s^6*logm^2
       + 9803227/145800*s^6*ls2*sqrt3
       + 7/162*s^6*pi^2*logm
       - 1019891/583200*s^8
       + 8204/405*s^8*zeta3
       + 626/1215*s^8*logm
       - 1/3*s^8*logm^2
       - 1400461/72900*s^8*ls2*sqrt3
       - 1/81*s^8*pi^2*logm
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf*ca * (
       + 4070519859264839/5243865661440000
       - 9811341649/45298483200*zeta3
       - 187994519/190512000*logm
       + 451/1008*logm^2
       - 26869/1458000*ls2*sqrt3
       + 3/16*ls2^2
       - 13573/324000*pi^2
       + 11/648*pi^2*logm
       + 1/960*pi^4
       - 84467780536003/81935400960000*s^2
       - 6403669901/4954521600*s^2*zeta3
       + 176710451/35721000*s^2*logm
       - 16973/7560*s^2*logm^2
       + 26869/291600*s^2*ls2*sqrt3
       - 15/16*s^2*ls2^2
       + 13573/64800*s^2*pi^2
       - 55/648*s^2*pi^2*logm
       - 1/192*s^2*pi^4
       + 10728007/2592000*s^4
       + 171/400*s^4*zeta3
       - 9721/1080*s^4*logm
       + 33/8*s^4*logm^2
       - 26869/162000*s^4*ls2*sqrt3
       + 27/16*s^4*ls2^2
       - 13573/36000*s^4*pi^2
       + 11/72*s^4*pi^2*logm
       + 3/320*s^4*pi^4
       - 75096049/23328000*s^6
       - 133/400*s^6*zeta3
       + 68047/9720*s^6*logm
       - 77/24*s^6*logm^2
       + 188083/1458000*s^6*ls2*sqrt3
       - 21/16*s^6*ls2^2
       + 95011/324000*s^6*pi^2
       - 77/648*s^6*pi^2*logm
       - 7/960*s^6*pi^4
       + 10728007/11664000*s^8
       + 19/200*s^8*zeta3
       - 9721/4860*s^8*logm
       + 11/12*s^8*logm^2
       - 26869/729000*s^8*ls2*sqrt3
       + 3/8*s^8*ls2^2
       - 13573/162000*s^8*pi^2
       + 11/324*s^8*pi^2*logm
       + 1/480*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^2*cf^2 * (
       + 283417210663283/74912366592000
       - 568515077833/158544691200*zeta3
       + 8069479/3528000*logm
       - 123/56*logm^2
       + 26869/729000*ls2*sqrt3
       - 3/8*ls2^2
       + 535687/13608000*pi^2
       - 1/12*pi^2*logm
       + 1/2592*pi^4
       + 22527909459169/1170505728000*s^2
       - 34224390259/2477260800*s^2*zeta3
       - 30308839/2646000*s^2*logm
       + 1543/140*s^2*logm^2
       - 26869/145800*s^2*ls2*sqrt3
       + 15/8*s^2*ls2^2
       - 535687/2721600*s^2*pi^2
       + 5/12*s^2*pi^2*logm
       - 5/2592*s^2*pi^4
       - 15103289/2592000*s^4
       + 133/150*s^4*zeta3
       + 1649/80*s^4*logm
       - 81/4*s^4*logm^2
       + 26869/81000*s^4*ls2*sqrt3
       - 27/8*s^4*ls2^2
       + 535687/1512000*s^4*pi^2
       - 3/4*s^4*pi^2*logm
       + 1/288*s^4*pi^4
       + 105723023/23328000*s^6
       - 931/1350*s^6*zeta3
       - 11543/720*s^6*logm
       + 63/4*s^6*logm^2
       - 188083/729000*s^6*ls2*sqrt3
       + 21/8*s^6*ls2^2
       - 535687/1944000*s^6*pi^2
       + 7/12*s^6*pi^2*logm
       - 7/2592*s^6*pi^4
       - 15103289/11664000*s^8
       + 133/675*s^8*zeta3
       + 1649/360*s^8*logm
       - 9/2*s^8*logm^2
       + 26869/364500*s^8*ls2*sqrt3
       - 3/4*s^8*ls2^2
       + 535687/6804000*s^8*pi^2
       - 1/6*s^8*pi^2*logm
       + 1/1296*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*d33FF/nc * (
       + 147982917955586341/121428264222720000
       + 8986362660525101/5396811743232000*zeta3
       + 22845879073/8128512000*a4
       - 45317647/71442000*logMZ
       + 5009/9450*logMZ*zeta3
       + 45317647/71442000*logm
       - 5009/9450*logm*zeta3
       + 22845879073/195084288000*log2^4
       - 22845879073/195084288000*pi^2*log2^2
       - 142168489819/3344302080000*pi^4
       - 119884709210682277/45535599083520000*s^2
       - 3018361246800911/674601467904000*s^2*zeta3
       - 22845879073/3048192000*s^2*a4
       + 45317647/35721000*s^2*logMZ
       - 5009/4725*s^2*logMZ*zeta3
       - 45317647/35721000*s^2*logm
       + 5009/4725*s^2*logm*zeta3
       - 22845879073/73156608000*s^2*log2^4
       + 22845879073/73156608000*s^2*pi^2*log2^2
       + 188667871001/1755758592000*s^2*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*tf^2*nl * (
       + 2082794143812749/1651817683353600000
       - 69619291/135895449600*zeta3
       - 258817/353894400*a4
       - 2588111/5000940000*logMZ
       + 47/226800*logMZ^2
       + 493315607069/983224811520000*logm
       + 1811719/2831155200*logm*zeta3
       - 4973/3969000*logm*logMZ
       + 2767/2646000*logm^2
       - 258817/8493465600*log2^4
       - 47/907200*pi^2
       + 258817/8493465600*pi^2*log2^2
       + 12682033/1019215872000*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 35140576337/2100394800000
       + 35/324*zeta3
       - 1864412579/15002820000*logm
       - 4/81*logm*zeta3
       + 12159229/71442000*logm^2
       - 41/567*logm^3
       + 3173/816480*pi^2
       - 1/324*pi^2*logm
       - 1/243*pi^2*logm^2
       - 19/29160*pi^4
       + 1610940452449/18903553200000*s^2
       - 659/1215*s^2*zeta3
       + 4685319431/7501410000*s^2*logm
       + 20/81*s^2*logm*zeta3
       - 11425066/13395375*s^2*logm^2
       + 3086/8505*s^2*logm^3
       - 3173/163296*s^2*pi^2
       + 5/324*s^2*pi^2*logm
       + 5/243*s^2*pi^2*logm^2
       + 19/5832*s^2*pi^4
       - 82783/466560*s^4
       + s^4*zeta3
       - 22289/19440*s^4*logm
       - 4/9*s^4*logm*zeta3
       + 626/405*s^4*logm^2
       - 2/3*s^4*logm^3
       + 3173/90720*s^4*pi^2
       - 1/36*s^4*pi^2*logm
       - 1/27*s^4*pi^2*logm^2
       - 19/3240*s^4*pi^4
       + 579481/4199040*s^6
       - 7/9*s^6*zeta3
       + 156023/174960*s^6*logm
       + 28/81*s^6*logm*zeta3
       - 4382/3645*s^6*logm^2
       + 14/27*s^6*logm^3
       - 3173/116640*s^6*pi^2
       + 7/324*s^6*pi^2*logm
       + 7/243*s^6*pi^2*logm^2
       + 133/29160*s^6*pi^4
       - 82783/2099520*s^8
       + 2/9*s^8*zeta3
       - 22289/87480*s^8*logm
       - 8/81*s^8*logm*zeta3
       + 1252/3645*s^8*logm^2
       - 4/27*s^8*logm^3
       + 3173/408240*s^8*pi^2
       - 1/162*s^8*pi^2*logm
       - 2/243*s^8*pi^2*logm^2
       - 19/14580*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh*tf^2 * (
       - 63408104547911/4645737234432000
       + 39614759/15925248000*zeta3
       - 689/92160*a4
       + 113963047799/11522165760000*logMZ
       - 4823/737280*logMZ*zeta3
       - 2299/1786050*logMZ^2
       + 4/8505*logMZ^3
       - 29221123397801/2949674434560000*logm
       + 20332039/2831155200*logm*zeta3
       + 7751/4465125*logm*logMZ
       - 4/2835*logm*logMZ^2
       - 4007/8930250*logm^2
       + 4/2835*logm^2*logMZ
       - 4/8505*logm^3
       - 689/2211840*log2^4
       + 2299/7144200*pi^2
       - 1/2835*pi^2*logMZ
       + 1/2835*pi^2*logm
       + 689/2211840*pi^2*log2^2
       + 33761/265420800*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 17792357949953391579011/133797232351641600000
       - 109/405*T6p14ep0
       + 1577041/984150*T6p13ep0
       - 62812999698061313/2080423437926400*zeta3
       - 1759817/212336640*a4
       - 81169/12658629375*logMZ
       - 7/91125*logMZ^2
       + 8/382725*logMZ^3
       - 33097407314445023/26547069911040000*logm
       + 68605437949/5096079360*logm*zeta3
       - 398/40186125*logm*logMZ
       + 109460941/321489000*logm^2
       - 8/127575*logm^2*logMZ
       - 55334/382725*logm^3
       - 1759817/5096079360*log2^4
       - 1400461/72900*ls3*sqrt3
       - 5344497701/91854000*ls2*sqrt3
       - 1400461/109350*ls2*sqrt3*logm
       + 1400461/72900*ls2*sqrt3*log3
       - 8787713797/4960116000*pi^2
       - 2/127575*pi^2*logMZ
       - 1/324*pi^2*logm
       - 2/243*pi^2*logm^2
       + 1759817/5096079360*pi^2*log2^2
       - 1400461/1312200*pi^3*sqrt3
       + 42963089936731/148601674137600*pi^4
       - 130310435254473662383/195992039577600000*s^2
       + 109/81*s^2*T6p14ep0
       - 1577041/196830*s^2*T6p13ep0
       + 153317066017943/1015831756800*s^2*zeta3
       + 1765/62208*s^2*a4
       + 324676/37975888125*s^2*logMZ
       + 28/273375*s^2*logMZ^2
       - 32/1148175*s^2*logMZ^3
       + 34564320917017/5555329920000*s^2*logm
       - 3721451/55296*s^2*logm*zeta3
       + 1592/120558375*s^2*logm*logMZ
       - 205665128/120558375*s^2*logm^2
       + 32/382725*s^2*logm^2*logMZ
       + 833156/1148175*s^2*logm^3
       + 1765/1492992*s^2*log2^4
       + 1400461/14580*s^2*ls3*sqrt3
       + 5344497701/18370800*s^2*ls2*sqrt3
       + 1400461/21870*s^2*ls2*sqrt3*logm
       - 1400461/14580*s^2*ls2*sqrt3*log3
       + 43938918257/4960116000*s^2*pi^2
       + 8/382725*s^2*pi^2*logMZ
       + 5/324*s^2*pi^2*logm
       + 10/243*s^2*pi^2*logm^2
       - 1765/1492992*s^2*pi^2*log2^2
       + 1400461/262440*s^2*pi^3*sqrt3
       - 20974845029/14511882240*s^2*pi^4
       + 146562186721/122472000*s^4
       - 109/45*s^4*T6p14ep0
       + 1577041/109350*s^4*T6p13ep0
       - 267241297/984150*s^4*zeta3
       - 60227/5400*s^4*logm
       + 16348/135*s^4*logm*zeta3
       + 1252/405*s^4*logm^2
       - 4/3*s^4*logm^3
       - 1400461/8100*s^4*ls3*sqrt3
       - 5344497701/10206000*s^4*ls2*sqrt3
       - 1400461/12150*s^4*ls2*sqrt3*logm
       + 1400461/8100*s^4*ls2*sqrt3*log3
       - 8787809053/551124000*s^4*pi^2
       - 1/36*s^4*pi^2*logm
       - 2/27*s^4*pi^2*logm^2
       - 1400461/145800*s^4*pi^3*sqrt3
       + 10238203/3936600*s^4*pi^4
       - 146562186721/157464000*s^6
       + 763/405*s^6*T6p14ep0
       - 11039287/984150*s^6*T6p13ep0
       + 1870689079/8857350*s^6*zeta3
       + 421589/48600*s^6*logm
       - 114436/1215*s^6*logm*zeta3
       - 8764/3645*s^6*logm^2
       + 28/27*s^6*logm^3
       + 9803227/72900*s^6*ls3*sqrt3
       + 5344497701/13122000*s^6*ls2*sqrt3
       + 9803227/109350*s^6*ls2*sqrt3*logm
       - 9803227/72900*s^6*ls2*sqrt3*log3
       + 8787809053/708588000*s^6*pi^2
       + 7/324*s^6*pi^2*logm
       + 14/243*s^6*pi^2*logm^2
       + 9803227/1312200*s^6*pi^3*sqrt3
       - 71667421/35429400*s^6*pi^4
       + 146562186721/551124000*s^8
       - 218/405*s^8*T6p14ep0
       + 1577041/492075*s^8*T6p13ep0
       - 267241297/4428675*s^8*zeta3
       - 60227/24300*s^8*logm
       + 32696/1215*s^8*logm*zeta3
       + 2504/3645*s^8*logm^2
       - 8/27*s^8*logm^3
       - 1400461/36450*s^8*ls3*sqrt3
       - 5344497701/45927000*s^8*ls2*sqrt3
       - 1400461/54675*s^8*ls2*sqrt3*logm
       + 1400461/36450*s^8*ls2*sqrt3*log3
       - 8787809053/2480058000*s^8*pi^2
       - 1/162*s^8*pi^2*logm
       - 4/243*s^8*pi^2*logm^2
       - 1400461/656100*s^8*pi^3*sqrt3
       + 10238203/17714700*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 3187871119806169813/7908814577664000
       + 23563/16200*T6p9ep0
       + 6461/2025*T6p10ep0
       - 259483591859641/2391175987200*zeta3
       + 26977/267907500*logMZ
       - 1/23625*logMZ^2
       - 29801224845771487/26547069911040000*logm
       + 68857096189/5096079360*logm*zeta3
       - 634/8037225*logm*logMZ
       + 8/127575*logm*logMZ^2
       + 109510997/642978000*logm^2
       - 16/127575*logm^2*logMZ
       - 9217/127575*logm^3
       - 122377/1800*ls3*sqrt3
       - 14238667727/91854000*ls2*sqrt3
       - 1400461/109350*ls2*sqrt3*logm
       + 122377/1800*ls2*sqrt3*log3
       - 96579803/6804000*pi^2
       - 2/127575*pi^2*logm
       - 1/243*pi^2*logm^2
       - 122377/32400*pi^3*sqrt3
       + 174857/1458000*pi^4
       - 1494250297793371939/741451366656000*s^2
       - 23563/3240*s^2*T6p9ep0
       - 6461/405*s^2*T6p10ep0
       + 13512946989463/24908083200*s^2*zeta3
       - 26977/200930625*s^2*logMZ
       + 4/70875*s^2*logMZ^2
       + 217667103977711/38887309440000*s^2*logm
       - 11205313/165888*s^2*logm*zeta3
       + 2536/24111675*s^2*logm*logMZ
       - 32/382725*s^2*logm*logMZ^2
       - 14692154/17222625*s^2*logm^2
       + 64/382725*s^2*logm^2*logMZ
       + 19834/54675*s^2*logm^3
       + 122377/360*s^2*ls3*sqrt3
       + 14238667727/18370800*s^2*ls2*sqrt3
       + 1400461/21870*s^2*ls2*sqrt3*logm
       - 122377/360*s^2*ls2*sqrt3*log3
       + 482899279/6804000*s^2*pi^2
       + 8/382725*s^2*pi^2*logm
       + 5/243*s^2*pi^2*logm^2
       + 122377/6480*s^2*pi^3*sqrt3
       - 174857/291600*s^2*pi^4
       + 98722751161/27216000*s^4
       + 23563/1800*s^4*T6p9ep0
       + 6461/225*s^4*T6p10ep0
       - 31634503/32400*s^4*zeta3
       - 972641/97200*s^4*logm
       + 16408/135*s^4*logm*zeta3
       + 626/405*s^4*logm^2
       - 2/3*s^4*logm^3
       - 122377/200*s^4*ls3*sqrt3
       - 14238667727/10206000*s^4*ls2*sqrt3
       - 1400461/12150*s^4*ls2*sqrt3*logm
       + 122377/200*s^4*ls2*sqrt3*log3
       - 110377/864*s^4*pi^2
       - 1/27*s^4*pi^2*logm^2
       - 122377/3600*s^4*pi^3*sqrt3
       + 174857/162000*s^4*pi^4
       - 98722751161/34992000*s^6
       - 164941/16200*s^6*T6p9ep0
       - 45227/2025*s^6*T6p10ep0
       + 221441521/291600*s^6*zeta3
       + 6808487/874800*s^6*logm
       - 114856/1215*s^6*logm*zeta3
       - 4382/3645*s^6*logm^2
       + 14/27*s^6*logm^3
       + 856639/1800*s^6*ls3*sqrt3
       + 14238667727/13122000*s^6*ls2*sqrt3
       + 9803227/109350*s^6*ls2*sqrt3*logm
       - 856639/1800*s^6*ls2*sqrt3*log3
       + 772639/7776*s^6*pi^2
       + 7/243*s^6*pi^2*logm^2
       + 856639/32400*s^6*pi^3*sqrt3
       - 1223999/1458000*s^6*pi^4
       + 98722751161/122472000*s^8
       + 23563/8100*s^8*T6p9ep0
       + 12922/2025*s^8*T6p10ep0
       - 31634503/145800*s^8*zeta3
       - 972641/437400*s^8*logm
       + 32816/1215*s^8*logm*zeta3
       + 1252/3645*s^8*logm^2
       - 4/27*s^8*logm^3
       - 122377/900*s^8*ls3*sqrt3
       - 14238667727/45927000*s^8*ls2*sqrt3
       - 1400461/54675*s^8*ls2*sqrt3*logm
       + 122377/900*s^8*ls2*sqrt3*log3
       - 110377/3888*s^8*pi^2
       - 2/243*s^8*pi^2*logm^2
       - 122377/16200*s^8*pi^3*sqrt3
       + 174857/729000*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*tf * (
       - 1147686293013059944037/2409341272939560960000
       + 564854188285221209/944284253552640000*zeta3
       + 26958280157/52022476800*a4
       + 279724766851/2048385024000*logMZ
       - 50083309/442368000*logMZ*zeta3
       - 517/907200*logMZ^2
       - 536900747429311/3932899246080000*logm
       + 6311019007/56623104000*logm*zeta3
       + 54703/15876000*logm*logMZ
       - 30437/10584000*logm^2
       + 26958280157/1248539443200*log2^4
       + 517/3628800*pi^2
       - 26958280157/1248539443200*pi^2*log2^2
       - 3197789940913/749123665920000*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/432
       + 1/36*T6p14ep0
       - 1/54*T6p13ep0
       - 131/1944*zeta3
       + 1/6*ls2*sqrt3
       + 1/8*ls2^2
       + 31/3888*pi^2
       + 13/6480*pi^4
       - 445/432*s^2
       - 5/36*s^2*T6p14ep0
       + 5/54*s^2*T6p13ep0
       + 655/1944*s^2*zeta3
       - 5/6*s^2*ls2*sqrt3
       - 5/8*s^2*ls2^2
       - 155/3888*s^2*pi^2
       - 13/1296*s^2*pi^4
       + 89/48*s^4
       + 1/4*s^4*T6p14ep0
       - 1/6*s^4*T6p13ep0
       - 131/216*s^4*zeta3
       + 3/2*s^4*ls2*sqrt3
       + 9/8*s^4*ls2^2
       + 31/432*s^4*pi^2
       + 13/720*s^4*pi^4
       - 623/432*s^6
       - 7/36*s^6*T6p14ep0
       + 7/54*s^6*T6p13ep0
       + 917/1944*s^6*zeta3
       - 7/6*s^6*ls2*sqrt3
       - 7/8*s^6*ls2^2
       - 217/3888*s^6*pi^2
       - 91/6480*s^6*pi^4
       + 89/216*s^8
       + 1/18*s^8*T6p14ep0
       - 1/27*s^8*T6p13ep0
       - 131/972*s^8*zeta3
       + 1/3*s^8*ls2*sqrt3
       + 1/4*s^8*ls2^2
       + 31/1944*s^8*pi^2
       + 13/3240*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*tf*nl * (
       + 54769557420226983479/19821812200243200000
       + 1/36*T6p14ep1
       + 1631/5400*T6p14ep0
       - 1/54*T6p13ep1
       - 397574/2460375*T6p13ep0
       - 1/108*T3L61ep1
       - 1663/3240*zeta5
       - 85724090077044187/41608468758528000*zeta3
       - 235201129/17836277760*a4
       + 101655523428047/436988805120000*logm
       - 2/9*logm*T6p14ep0
       + 4/27*logm*T6p13ep0
       + 623700014171/713451110400*logm*zeta3
       - 189931769/142884000*logm^2
       + 451/1134*logm^3
       - 235201129/428070666240*log2^4
       - 26869/729000*ls3*sqrt3
       + 16730127389/7348320000*ls2*sqrt3
       - 1484869/1093500*ls2*sqrt3*logm
       + 26869/729000*ls2*sqrt3*log3
       + 101/80*ls2^2
       - 3/4*ls2^2*logm
       + 227907923/2834352000*pi^2
       - 95/2916*pi^2*zeta3
       - 6419/54000*pi^2*logm
       + 11/486*pi^2*logm^2
       + 235201129/428070666240*pi^2*log2^2
       - 26869/13122000*pi^3*sqrt3
       + 595877780731277/20804234379264000*pi^4
       - 19/1296*pi^4*logm
       - 256/6075*c4
       - 4541410889582733263/309715815628800000*s^2
       - 5/36*s^2*T6p14ep1
       - 1631/1080*s^2*T6p14ep0
       + 5/54*s^2*T6p13ep1
       + 397574/492075*s^2*T6p13ep0
       + 5/108*s^2*T3L61ep1
       + 1663/648*s^2*zeta5
       + 9941780061665267/650132324352000*s^2*zeta3
       + 8529817/154828800*s^2*a4
       + 53697602794943/20483850240000*s^2*logm
       + 10/9*s^2*logm*T6p14ep0
       - 20/27*s^2*logm*T6p13ep0
       - 12018803809/1592524800*s^2*logm*zeta3
       + 714132479/107163000*s^2*logm^2
       - 16973/8505*s^2*logm^3
       + 8529817/3715891200*s^2*log2^4
       + 26869/145800*s^2*ls3*sqrt3
       - 16730127389/1469664000*s^2*ls2*sqrt3
       + 1484869/218700*s^2*ls2*sqrt3*logm
       - 26869/145800*s^2*ls2*sqrt3*log3
       - 101/16*s^2*ls2^2
       + 15/4*s^2*ls2^2*logm
       - 227907923/566870400*s^2*pi^2
       + 475/2916*s^2*pi^2*zeta3
       + 6419/10800*s^2*pi^2*logm
       - 55/486*s^2*pi^2*logm^2
       - 8529817/3715891200*s^2*pi^2*log2^2
       + 26869/2624400*s^2*pi^3*sqrt3
       - 9099437937367/46438023168000*s^2*pi^4
       + 95/1296*s^2*pi^4*logm
       + 256/1215*s^2*c4
       + 517365848077/19595520000*s^4
       + 1/4*s^4*T6p14ep1
       + 1631/600*s^4*T6p14ep0
       - 1/6*s^4*T6p13ep1
       - 397574/273375*s^4*T6p13ep0
       - 1/12*s^4*T3L61ep1
       - 1663/360*s^4*zeta5
       - 13296979973/551124000*s^4*zeta3
       - 757567/486000*s^4*logm
       - 2*s^4*logm*T6p14ep0
       + 4/3*s^4*logm*T6p13ep0
       + 30089/2700*s^4*logm*zeta3
       - 39289/3240*s^4*logm^2
       + 11/3*s^4*logm^3
       - 26869/81000*s^4*ls3*sqrt3
       + 16730127389/816480000*s^4*ls2*sqrt3
       - 1484869/121500*s^4*ls2*sqrt3*logm
       + 26869/81000*s^4*ls2*sqrt3*log3
       + 909/80*s^4*ls2^2
       - 27/4*s^4*ls2^2*logm
       + 227907923/314928000*s^4*pi^2
       - 95/324*s^4*pi^2*zeta3
       - 6419/6000*s^4*pi^2*logm
       + 11/54*s^4*pi^2*logm^2
       - 26869/1458000*s^4*pi^3*sqrt3
       + 97631399/314928000*s^4*pi^4
       - 19/144*s^4*pi^4*logm
       - 256/675*s^4*c4
       - 517365848077/25194240000*s^6
       - 7/36*s^6*T6p14ep1
       - 11417/5400*s^6*T6p14ep0
       + 7/54*s^6*T6p13ep1
       + 2783018/2460375*s^6*T6p13ep0
       + 7/108*s^6*T3L61ep1
       + 11641/3240*s^6*zeta5
       + 13296979973/708588000*s^6*zeta3
       + 5302969/4374000*s^6*logm
       + 14/9*s^6*logm*T6p14ep0
       - 28/27*s^6*logm*T6p13ep0
       - 210623/24300*s^6*logm*zeta3
       + 275023/29160*s^6*logm^2
       - 77/27*s^6*logm^3
       + 188083/729000*s^6*ls3*sqrt3
       - 16730127389/1049760000*s^6*ls2*sqrt3
       + 10394083/1093500*s^6*ls2*sqrt3*logm
       - 188083/729000*s^6*ls2*sqrt3*log3
       - 707/80*s^6*ls2^2
       + 21/4*s^6*ls2^2*logm
       - 1595355461/2834352000*s^6*pi^2
       + 665/2916*s^6*pi^2*zeta3
       + 44933/54000*s^6*pi^2*logm
       - 77/486*s^6*pi^2*logm^2
       + 188083/13122000*s^6*pi^3*sqrt3
       - 683419793/2834352000*s^6*pi^4
       + 133/1296*s^6*pi^4*logm
       + 1792/6075*s^6*c4
       + 517365848077/88179840000*s^8
       + 1/18*s^8*T6p14ep1
       + 1631/2700*s^8*T6p14ep0
       - 1/27*s^8*T6p13ep1
       - 795148/2460375*s^8*T6p13ep0
       - 1/54*s^8*T3L61ep1
       - 1663/1620*s^8*zeta5
       - 13296979973/2480058000*s^8*zeta3
       - 757567/2187000*s^8*logm
       - 4/9*s^8*logm*T6p14ep0
       + 8/27*s^8*logm*T6p13ep0
       + 30089/12150*s^8*logm*zeta3
       - 39289/14580*s^8*logm^2
       + 22/27*s^8*logm^3
       - 26869/364500*s^8*ls3*sqrt3
       + 16730127389/3674160000*s^8*ls2*sqrt3
       - 1484869/546750*s^8*ls2*sqrt3*logm
       + 26869/364500*s^8*ls2*sqrt3*log3
       + 101/40*s^8*ls2^2
       - 3/2*s^8*ls2^2*logm
       + 227907923/1417176000*s^8*pi^2
       - 95/1458*s^8*pi^2*zeta3
       - 6419/27000*s^8*pi^2*logm
       + 11/243*s^8*pi^2*logm^2
       - 26869/6561000*s^8*pi^3*sqrt3
       + 97631399/1417176000*s^8*pi^4
       - 19/648*s^8*pi^4*logm
       - 512/6075*s^8*c4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 20180982529/93312000
       - 17/360*T7p8ep0
       - 17/720*T7p7ep0
       + 17/360*T7p5ep0
       - 12917857/11664000*T6p9ep0
       + 17/240*T6p17ep0
       - 17/360*T6p13ep0
       + 17/60*T6p12ep0
       - 17/180*T6p11ep0
       + 12664867/2916000*T6p10ep0
       + 17/36*zeta5
       - 3209934173/69984000*zeta3
       - 13971397/1296000*ls3*sqrt3
       - 12174547/777600*ls2*sqrt3
       + 13971397/1296000*ls2*sqrt3*log3
       - 43/300*ls2^2
       + 38382463/16796160*pi^2
       - 13971397/23328000*pi^3*sqrt3
       - 41274179/524880000*pi^4
       - 20180982529/18662400*s^2
       + 17/72*s^2*T7p8ep0
       + 17/144*s^2*T7p7ep0
       - 17/72*s^2*T7p5ep0
       + 12917857/2332800*s^2*T6p9ep0
       - 17/48*s^2*T6p17ep0
       + 17/72*s^2*T6p13ep0
       - 17/12*s^2*T6p12ep0
       + 17/36*s^2*T6p11ep0
       - 12664867/583200*s^2*T6p10ep0
       - 85/36*s^2*zeta5
       + 3209934173/13996800*s^2*zeta3
       + 13971397/259200*s^2*ls3*sqrt3
       + 12174547/155520*s^2*ls2*sqrt3
       - 13971397/259200*s^2*ls2*sqrt3*log3
       + 43/60*s^2*ls2^2
       - 38382463/3359232*s^2*pi^2
       + 13971397/4665600*s^2*pi^3*sqrt3
       + 41274179/104976000*s^2*pi^4
       + 20180982529/10368000*s^4
       - 17/40*s^4*T7p8ep0
       - 17/80*s^4*T7p7ep0
       + 17/40*s^4*T7p5ep0
       - 12917857/1296000*s^4*T6p9ep0
       + 51/80*s^4*T6p17ep0
       - 17/40*s^4*T6p13ep0
       + 51/20*s^4*T6p12ep0
       - 17/20*s^4*T6p11ep0
       + 12664867/324000*s^4*T6p10ep0
       + 17/4*s^4*zeta5
       - 3209934173/7776000*s^4*zeta3
       - 13971397/144000*s^4*ls3*sqrt3
       - 12174547/86400*s^4*ls2*sqrt3
       + 13971397/144000*s^4*ls2*sqrt3*log3
       - 129/100*s^4*ls2^2
       + 38382463/1866240*s^4*pi^2
       - 13971397/2592000*s^4*pi^3*sqrt3
       - 41274179/58320000*s^4*pi^4
       - 141266877703/93312000*s^6
       + 119/360*s^6*T7p8ep0
       + 119/720*s^6*T7p7ep0
       - 119/360*s^6*T7p5ep0
       + 90424999/11664000*s^6*T6p9ep0
       - 119/240*s^6*T6p17ep0
       + 119/360*s^6*T6p13ep0
       - 119/60*s^6*T6p12ep0
       + 119/180*s^6*T6p11ep0
       - 88654069/2916000*s^6*T6p10ep0
       - 119/36*s^6*zeta5
       + 22469539211/69984000*s^6*zeta3
       + 97799779/1296000*s^6*ls3*sqrt3
       + 85221829/777600*s^6*ls2*sqrt3
       - 97799779/1296000*s^6*ls2*sqrt3*log3
       + 301/300*s^6*ls2^2
       - 268677241/16796160*s^6*pi^2
       + 97799779/23328000*s^6*pi^3*sqrt3
       + 288919253/524880000*s^6*pi^4
       + 20180982529/46656000*s^8
       - 17/180*s^8*T7p8ep0
       - 17/360*s^8*T7p7ep0
       + 17/180*s^8*T7p5ep0
       - 12917857/5832000*s^8*T6p9ep0
       + 17/120*s^8*T6p17ep0
       - 17/180*s^8*T6p13ep0
       + 17/30*s^8*T6p12ep0
       - 17/90*s^8*T6p11ep0
       + 12664867/1458000*s^8*T6p10ep0
       + 17/18*s^8*zeta5
       - 3209934173/34992000*s^8*zeta3
       - 13971397/648000*s^8*ls3*sqrt3
       - 12174547/388800*s^8*ls2*sqrt3
       + 13971397/648000*s^8*ls2*sqrt3*log3
       - 43/150*s^8*ls2^2
       + 38382463/8398080*s^8*pi^2
       - 13971397/11664000*s^8*pi^3*sqrt3
       - 41274179/262440000*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca*nh*tf * (
       + 596172695715032757030109507253/679795640159897124864000000
       + 17/180*T8p5ep0
       + 117/200*T7p9ep0
       - 17/360*T7p8ep1
       - 4219/21600*T7p8ep0
       - 17/720*T7p7ep1
       + 467/14400*T7p7ep0
       + 17/360*T7p5ep1
       + 1021/7200*T7p5ep0
       + 1/108*T7p16ep0
       + 3713809/3240000*T7p13ep0
       - 311/2160*T7p12ep0
       - 12917857/11664000*T6p9ep1
       + 1445583001/419904000*T6p9ep0
       + 1593999149/524880000*T6p18ep0
       + 17/240*T6p17ep1
       - 15458587/17496000*T6p17ep0
       - 1697/3240*T6p16ep1
       - 5699/4320*T6p14ep0
       - 17/360*T6p13ep1
       + 87775973/15746400*T6p13ep0
       + 17/60*T6p12ep1
       - 61972134013/16418902500*T6p12ep0
       - 17/180*T6p11ep1
       - 406151/972000*T6p11ep0
       + 12664867/2916000*T6p10ep1
       + 177613837/52488000*T6p10ep0
       + 7969/32400*T5p8ep1
       + 186264523/65610000*T5p11ep0
       - 1/108*T3L61ep1
       + 13531927583/306180000*zeta5
       - 483682836325861735591475011/2589697676799608094720000*zeta3
       - 10374906239023/17167417344000*a4
       - 22635964507/1543147200000*logMZ
       + 6217/518400*logMZ*zeta3
       - 28963/25719120000*logMZ^2
       - 1/1913625*logMZ^3
       - 458083882402416691411/265470699110400000*logm
       + 17/45*logm*T7p8ep0
       + 17/90*logm*T7p7ep0
       - 17/45*logm*T7p5ep0
       + 12917857/1458000*logm*T6p9ep0
       - 17/30*logm*T6p17ep0
       + 17/45*logm*T6p13ep0
       - 34/15*logm*T6p12ep0
       + 34/45*logm*T6p11ep0
       - 12664867/364500*logm*T6p10ep0
       - 34/9*logm*zeta5
       + 5296787140148099/16052649984000*logm*zeta3
       + 1937441/4286520000*logm*logMZ
       - 109/637875*logm*logMZ^2
       - 34199314103/25719120000*logm^2
       + 73/212625*logm^2*logMZ
       + 1521467/3827250*logm^3
       - 10374906239023/412018016256000*log2^4
       + 13971397/2187000*ls4pithird*sqrt3
       - 7747508286839/77837760000*ls3*sqrt3
       + 13971397/162000*ls3*sqrt3*logm
       + 13971397/432000*ls3*sqrt3*log3
       - 48861912805177/150115680000*ls2*sqrt3
       + 701797849/4374000*ls2*sqrt3*logm
       + 7747508286839/77837760000*ls2*sqrt3*log3
       - 13971397/162000*ls2*sqrt3*log3*logm
       - 13971397/864000*ls2*sqrt3*log3^2
       + 1563522677/58320000*ls2^2
       + 419/300*ls2^2*logm
       + 321342131/17496000*pi*sqrt3*zeta3
       - 29259268026766027/3177648714240000*pi^2
       - 33721291/78732000*pi^2*zeta3
       + 1/2551500*pi^2*logMZ
       - 1348054541/73483200*pi^2*logm
       + 11/486*pi^2*logm^2
       + 10374906239023/412018016256000*pi^2*log2^2
       - 13971397/11664000*pi^2*ls2*sqrt3
       - 7747508286839/1401079680000*pi^3*sqrt3
       + 13971397/2916000*pi^3*sqrt3*logm
       + 13971397/7776000*pi^3*sqrt3*log3
       + 42476925502494783679/260312982670540800000*pi^4
       + 5170663/8201250*pi^4*logm
       + 2296283/1093500*c4
       - 1343700693091166881712415577/306398275312453632000000*s^2
       - 17/36*s^2*T8p5ep0
       - 117/40*s^2*T7p9ep0
       + 17/72*s^2*T7p8ep1
       + 4219/4320*s^2*T7p8ep0
       + 17/144*s^2*T7p7ep1
       - 467/2880*s^2*T7p7ep0
       - 17/72*s^2*T7p5ep1
       - 1021/1440*s^2*T7p5ep0
       - 5/108*s^2*T7p16ep0
       - 3713809/648000*s^2*T7p13ep0
       + 311/432*s^2*T7p12ep0
       + 12917857/2332800*s^2*T6p9ep1
       - 1445583001/83980800*s^2*T6p9ep0
       - 1593999149/104976000*s^2*T6p18ep0
       - 17/48*s^2*T6p17ep1
       + 15458587/3499200*s^2*T6p17ep0
       + 1697/648*s^2*T6p16ep1
       + 5699/864*s^2*T6p14ep0
       + 17/72*s^2*T6p13ep1
       - 87775973/3149280*s^2*T6p13ep0
       - 17/12*s^2*T6p12ep1
       + 61972134013/3283780500*s^2*T6p12ep0
       + 17/36*s^2*T6p11ep1
       + 406151/194400*s^2*T6p11ep0
       - 12664867/583200*s^2*T6p10ep1
       - 177613837/10497600*s^2*T6p10ep0
       - 7969/6480*s^2*T5p8ep1
       - 186264523/13122000*s^2*T5p11ep0
       + 5/108*s^2*T3L61ep1
       - 13560741983/61236000*s^2*zeta5
       + 4726287913271597784326473/5058003274999234560000*s^2*zeta3
       + 21332936239/6706022400*s^2*a4
       + 22635964507/1157360400000*s^2*logMZ
       - 6217/388800*s^2*logMZ*zeta3
       + 28963/19289340000*s^2*logMZ^2
       + 4/5740875*s^2*logMZ^3
       + 214823607703551531617/24887878041600000*s^2*logm
       - 17/9*s^2*logm*T7p8ep0
       - 17/18*s^2*logm*T7p7ep0
       + 17/9*s^2*logm*T7p5ep0
       - 12917857/291600*s^2*logm*T6p9ep0
       + 17/6*s^2*logm*T6p17ep0
       - 17/9*s^2*logm*T6p13ep0
       + 34/3*s^2*logm*T6p12ep0
       - 34/9*s^2*logm*T6p11ep0
       + 12664867/72900*s^2*logm*T6p10ep0
       + 170/9*s^2*logm*zeta5
       - 23692972859209/14332723200*s^2*logm*zeta3
       - 1937441/3214890000*s^2*logm*logMZ
       + 436/1913625*s^2*logm*logMZ^2
       + 2623580447/393660000*s^2*logm^2
       - 292/637875*s^2*logm^2*logMZ
       - 11455459/5740875*s^2*logm^3
       + 21332936239/160944537600*s^2*log2^4
       - 13971397/437400*s^2*ls4pithird*sqrt3
       + 7747508286839/15567552000*s^2*ls3*sqrt3
       - 13971397/32400*s^2*ls3*sqrt3*logm
       - 13971397/86400*s^2*ls3*sqrt3*log3
       + 48861912805177/30023136000*s^2*ls2*sqrt3
       - 701797849/874800*s^2*ls2*sqrt3*logm
       - 7747508286839/15567552000*s^2*ls2*sqrt3*log3
       + 13971397/32400*s^2*ls2*sqrt3*log3*logm
       + 13971397/172800*s^2*ls2*sqrt3*log3^2
       - 1563522677/11664000*s^2*ls2^2
       - 419/60*s^2*ls2^2*logm
       - 321342131/3499200*s^2*pi*sqrt3*zeta3
       + 146296343414063663/3177648714240000*s^2*pi^2
       + 33721291/15746400*s^2*pi^2*zeta3
       - 1/1913625*s^2*pi^2*logMZ
       + 33701421077/367416000*s^2*pi^2*logm
       - 55/486*s^2*pi^2*logm^2
       - 21332936239/160944537600*s^2*pi^2*log2^2
       + 13971397/2332800*s^2*pi^2*ls2*sqrt3
       + 7747508286839/280215936000*s^2*pi^3*sqrt3
       - 13971397/583200*s^2*pi^3*sqrt3*logm
       - 13971397/1555200*s^2*pi^3*sqrt3*log3
       - 82663023516483569/101684758855680000*s^2*pi^4
       - 5170663/1640250*s^2*pi^4*logm
       - 2296283/218700*s^2*c4
       + 11797092880095203/1494484992000*s^4
       + 17/20*s^4*T8p5ep0
       + 1053/200*s^4*T7p9ep0
       - 17/40*s^4*T7p8ep1
       - 4219/2400*s^4*T7p8ep0
       - 17/80*s^4*T7p7ep1
       + 467/1600*s^4*T7p7ep0
       + 17/40*s^4*T7p5ep1
       + 1021/800*s^4*T7p5ep0
       + 1/12*s^4*T7p16ep0
       + 3713809/360000*s^4*T7p13ep0
       - 311/240*s^4*T7p12ep0
       - 12917857/1296000*s^4*T6p9ep1
       + 1445583001/46656000*s^4*T6p9ep0
       + 1593999149/58320000*s^4*T6p18ep0
       + 51/80*s^4*T6p17ep1
       - 15458587/1944000*s^4*T6p17ep0
       - 1697/360*s^4*T6p16ep1
       - 5699/480*s^4*T6p14ep0
       - 17/40*s^4*T6p13ep1
       + 87775973/1749600*s^4*T6p13ep0
       + 51/20*s^4*T6p12ep1
       - 61972134013/1824322500*s^4*T6p12ep0
       - 17/20*s^4*T6p11ep1
       - 406151/108000*s^4*T6p11ep0
       + 12664867/324000*s^4*T6p10ep1
       + 177613837/5832000*s^4*T6p10ep0
       + 7969/3600*s^4*T5p8ep1
       + 186264523/7290000*s^4*T5p11ep0
       - 1/12*s^4*T3L61ep1
       + 1934675369/4860000*s^4*zeta5
       - 21161052369783647/12609717120000*s^4*zeta3
       - 20132201521/1296000*s^4*logm
       + 17/5*s^4*logm*T7p8ep0
       + 17/10*s^4*logm*T7p7ep0
       - 17/5*s^4*logm*T7p5ep0
       + 12917857/162000*s^4*logm*T6p9ep0
       - 51/10*s^4*logm*T6p17ep0
       + 17/5*s^4*logm*T6p13ep0
       - 102/5*s^4*logm*T6p12ep0
       + 34/5*s^4*logm*T6p11ep0
       - 12664867/40500*s^4*logm*T6p10ep0
       - 34*s^4*logm*zeta5
       + 2889983813/972000*s^4*logm*zeta3
       - 39289/3240*s^4*logm^2
       + 11/3*s^4*logm^3
       + 13971397/243000*s^4*ls4pithird*sqrt3
       - 7747508286839/8648640000*s^4*ls3*sqrt3
       + 13971397/18000*s^4*ls3*sqrt3*logm
       + 13971397/48000*s^4*ls3*sqrt3*log3
       - 48861912805177/16679520000*s^4*ls2*sqrt3
       + 701797849/486000*s^4*ls2*sqrt3*logm
       + 7747508286839/8648640000*s^4*ls2*sqrt3*log3
       - 13971397/18000*s^4*ls2*sqrt3*log3*logm
       - 13971397/96000*s^4*ls2*sqrt3*log3^2
       + 1563522677/6480000*s^4*ls2^2
       + 1257/100*s^4*ls2^2*logm
       + 321342131/1944000*s^4*pi*sqrt3*zeta3
       - 4179895560196453/50438868480000*s^4*pi^2
       - 33721291/8748000*s^4*pi^2*zeta3
       - 962898343/5832000*s^4*pi^2*logm
       + 11/54*s^4*pi^2*logm^2
       - 13971397/1296000*s^4*pi^2*ls2*sqrt3
       - 7747508286839/155675520000*s^4*pi^3*sqrt3
       + 13971397/324000*s^4*pi^3*sqrt3*logm
       + 13971397/864000*s^4*pi^3*sqrt3*log3
       + 44275837409861/31524292800000*s^4*pi^4
       + 5170663/911250*s^4*pi^4*logm
       + 2296283/121500*s^4*c4
       - 11797092880095203/1921480704000*s^6
       - 119/180*s^6*T8p5ep0
       - 819/200*s^6*T7p9ep0
       + 119/360*s^6*T7p8ep1
       + 29533/21600*s^6*T7p8ep0
       + 119/720*s^6*T7p7ep1
       - 3269/14400*s^6*T7p7ep0
       - 119/360*s^6*T7p5ep1
       - 7147/7200*s^6*T7p5ep0
       - 7/108*s^6*T7p16ep0
       - 25996663/3240000*s^6*T7p13ep0
       + 2177/2160*s^6*T7p12ep0
       + 90424999/11664000*s^6*T6p9ep1
       - 10119081007/419904000*s^6*T6p9ep0
       - 11157994043/524880000*s^6*T6p18ep0
       - 119/240*s^6*T6p17ep1
       + 108210109/17496000*s^6*T6p17ep0
       + 11879/3240*s^6*T6p16ep1
       + 39893/4320*s^6*T6p14ep0
       + 119/360*s^6*T6p13ep1
       - 614431811/15746400*s^6*T6p13ep0
       - 119/60*s^6*T6p12ep1
       + 61972134013/2345557500*s^6*T6p12ep0
       + 119/180*s^6*T6p11ep1
       + 2843057/972000*s^6*T6p11ep0
       - 88654069/2916000*s^6*T6p10ep1
       - 1243296859/52488000*s^6*T6p10ep0
       - 55783/32400*s^6*T5p8ep1
       - 1303851661/65610000*s^6*T5p11ep0
       + 7/108*s^6*T3L61ep1
       - 13542727583/43740000*s^6*zeta5
       + 21161052369783647/16212493440000*s^6*zeta3
       + 140925410647/11664000*s^6*logm
       - 119/45*s^6*logm*T7p8ep0
       - 119/90*s^6*logm*T7p7ep0
       + 119/45*s^6*logm*T7p5ep0
       - 90424999/1458000*s^6*logm*T6p9ep0
       + 119/30*s^6*logm*T6p17ep0
       - 119/45*s^6*logm*T6p13ep0
       + 238/15*s^6*logm*T6p12ep0
       - 238/45*s^6*logm*T6p11ep0
       + 88654069/364500*s^6*logm*T6p10ep0
       + 238/9*s^6*logm*zeta5
       - 20229886691/8748000*s^6*logm*zeta3
       + 275023/29160*s^6*logm^2
       - 77/27*s^6*logm^3
       - 97799779/2187000*s^6*ls4pithird*sqrt3
       + 7747508286839/11119680000*s^6*ls3*sqrt3
       - 97799779/162000*s^6*ls3*sqrt3*logm
       - 97799779/432000*s^6*ls3*sqrt3*log3
       + 342033389636239/150115680000*s^6*ls2*sqrt3
       - 4912584943/4374000*s^6*ls2*sqrt3*logm
       - 7747508286839/11119680000*s^6*ls2*sqrt3*log3
       + 97799779/162000*s^6*ls2*sqrt3*log3*logm
       + 97799779/864000*s^6*ls2*sqrt3*log3^2
       - 10944658739/58320000*s^6*ls2^2
       - 2933/300*s^6*ls2^2*logm
       - 2249394917/17496000*s^6*pi*sqrt3*zeta3
       + 4179895560196453/64849973760000*s^6*pi^2
       + 236049037/78732000*s^6*pi^2*zeta3
       + 6740288401/52488000*s^6*pi^2*logm
       - 77/486*s^6*pi^2*logm^2
       + 97799779/11664000*s^6*pi^2*ls2*sqrt3
       + 7747508286839/200154240000*s^6*pi^3*sqrt3
       - 97799779/2916000*s^6*pi^3*sqrt3*logm
       - 97799779/7776000*s^6*pi^3*sqrt3*log3
       - 44275837409861/40531233600000*s^6*pi^4
       - 36194641/8201250*s^6*pi^4*logm
       - 16073981/1093500*s^6*c4
       + 11797092880095203/6725182464000*s^8
       + 17/90*s^8*T8p5ep0
       + 117/100*s^8*T7p9ep0
       - 17/180*s^8*T7p8ep1
       - 4219/10800*s^8*T7p8ep0
       - 17/360*s^8*T7p7ep1
       + 467/7200*s^8*T7p7ep0
       + 17/180*s^8*T7p5ep1
       + 1021/3600*s^8*T7p5ep0
       + 1/54*s^8*T7p16ep0
       + 3713809/1620000*s^8*T7p13ep0
       - 311/1080*s^8*T7p12ep0
       - 12917857/5832000*s^8*T6p9ep1
       + 1445583001/209952000*s^8*T6p9ep0
       + 1593999149/262440000*s^8*T6p18ep0
       + 17/120*s^8*T6p17ep1
       - 15458587/8748000*s^8*T6p17ep0
       - 1697/1620*s^8*T6p16ep1
       - 5699/2160*s^8*T6p14ep0
       - 17/180*s^8*T6p13ep1
       + 87775973/7873200*s^8*T6p13ep0
       + 17/30*s^8*T6p12ep1
       - 61972134013/8209451250*s^8*T6p12ep0
       - 17/90*s^8*T6p11ep1
       - 406151/486000*s^8*T6p11ep0
       + 12664867/1458000*s^8*T6p10ep1
       + 177613837/26244000*s^8*T6p10ep0
       + 7969/16200*s^8*T5p8ep1
       + 186264523/32805000*s^8*T5p11ep0
       - 1/54*s^8*T3L61ep1
       + 1934675369/21870000*s^8*zeta5
       - 21161052369783647/56743727040000*s^8*zeta3
       - 20132201521/5832000*s^8*logm
       + 34/45*s^8*logm*T7p8ep0
       + 17/45*s^8*logm*T7p7ep0
       - 34/45*s^8*logm*T7p5ep0
       + 12917857/729000*s^8*logm*T6p9ep0
       - 17/15*s^8*logm*T6p17ep0
       + 34/45*s^8*logm*T6p13ep0
       - 68/15*s^8*logm*T6p12ep0
       + 68/45*s^8*logm*T6p11ep0
       - 12664867/182250*s^8*logm*T6p10ep0
       - 68/9*s^8*logm*zeta5
       + 2889983813/4374000*s^8*logm*zeta3
       - 39289/14580*s^8*logm^2
       + 22/27*s^8*logm^3
       + 13971397/1093500*s^8*ls4pithird*sqrt3
       - 7747508286839/38918880000*s^8*ls3*sqrt3
       + 13971397/81000*s^8*ls3*sqrt3*logm
       + 13971397/216000*s^8*ls3*sqrt3*log3
       - 48861912805177/75057840000*s^8*ls2*sqrt3
       + 701797849/2187000*s^8*ls2*sqrt3*logm
       + 7747508286839/38918880000*s^8*ls2*sqrt3*log3
       - 13971397/81000*s^8*ls2*sqrt3*log3*logm
       - 13971397/432000*s^8*ls2*sqrt3*log3^2
       + 1563522677/29160000*s^8*ls2^2
       + 419/150*s^8*ls2^2*logm
       + 321342131/8748000*s^8*pi*sqrt3*zeta3
       - 4179895560196453/226974908160000*s^8*pi^2
       - 33721291/39366000*s^8*pi^2*zeta3
       - 962898343/26244000*s^8*pi^2*logm
       + 11/243*s^8*pi^2*logm^2
       - 13971397/5832000*s^8*pi^2*ls2*sqrt3
       - 7747508286839/700539840000*s^8*pi^3*sqrt3
       + 13971397/1458000*s^8*pi^3*sqrt3*logm
       + 13971397/3888000*s^8*pi^3*sqrt3*log3
       + 44275837409861/141859317600000*s^8*pi^4
       + 5170663/4100625*s^8*pi^4*logm
       + 2296283/546750*s^8*c4
       - 13971397/648000*ls4*sqrt3
       + 13971397/129600*ls4*s^2*sqrt3
       - 13971397/72000*ls4*s^4*sqrt3
       + 97799779/648000*ls4*s^6*sqrt3
       - 13971397/324000*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/1152
       + 1/96*T7p11ep0
       - 1/96*T7p10ep0
       - 1/32*T6p14ep0
       + 1/48*T6p13ep0
       - 1/96*T6p12ep0
       + 1/288*T6p11ep0
       - 127/324*zeta3
       + 3/32*ls3*sqrt3
       + 1/12*ls2*sqrt3
       - 3/32*ls2*sqrt3*log3
       - 1/8*ls2^2
       + 43/1152*pi^2
       + 1/192*pi^3*sqrt3
       + 37/10368*pi^4
       - 4715/1152*s^2
       - 5/96*s^2*T7p11ep0
       + 5/96*s^2*T7p10ep0
       + 5/32*s^2*T6p14ep0
       - 5/48*s^2*T6p13ep0
       + 5/96*s^2*T6p12ep0
       - 5/288*s^2*T6p11ep0
       + 635/324*s^2*zeta3
       - 15/32*s^2*ls3*sqrt3
       - 5/12*s^2*ls2*sqrt3
       + 15/32*s^2*ls2*sqrt3*log3
       + 5/8*s^2*ls2^2
       - 215/1152*s^2*pi^2
       - 5/192*s^2*pi^3*sqrt3
       - 185/10368*s^2*pi^4
       + 943/128*s^4
       + 3/32*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep0
       - 9/32*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep0
       - 127/36*s^4*zeta3
       + 27/32*s^4*ls3*sqrt3
       + 3/4*s^4*ls2*sqrt3
       - 27/32*s^4*ls2*sqrt3*log3
       - 9/8*s^4*ls2^2
       + 43/128*s^4*pi^2
       + 3/64*s^4*pi^3*sqrt3
       + 37/1152*s^4*pi^4
       - 6601/1152*s^6
       - 7/96*s^6*T7p11ep0
       + 7/96*s^6*T7p10ep0
       + 7/32*s^6*T6p14ep0
       - 7/48*s^6*T6p13ep0
       + 7/96*s^6*T6p12ep0
       - 7/288*s^6*T6p11ep0
       + 889/324*s^6*zeta3
       - 21/32*s^6*ls3*sqrt3
       - 7/12*s^6*ls2*sqrt3
       + 21/32*s^6*ls2*sqrt3*log3
       + 7/8*s^6*ls2^2
       - 301/1152*s^6*pi^2
       - 7/192*s^6*pi^3*sqrt3
       - 259/10368*s^6*pi^4
       + 943/576*s^8
       + 1/48*s^8*T7p11ep0
       - 1/48*s^8*T7p10ep0
       - 1/16*s^8*T6p14ep0
       + 1/24*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep0
       - 127/162*s^8*zeta3
       + 3/16*s^8*ls3*sqrt3
       + 1/6*s^8*ls2*sqrt3
       - 3/16*s^8*ls2*sqrt3*log3
       - 1/4*s^8*ls2^2
       + 43/576*s^8*pi^2
       + 1/96*s^8*pi^3*sqrt3
       + 37/5184*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 57388738253/1492992000
       + 1/144*T8p10ep0
       + 1/144*T7p9ep0
       - 169/1440*T7p8ep0
       - 29/480*T7p7ep0
       + 21/160*T7p5ep0
       + 5/576*T7p14ep1
       + 1/96*T7p11ep1
       + 15229/172800*T7p11ep0
       - 1/96*T7p10ep1
       - 15229/172800*T7p10ep0
       - 2158501/7776000*T6p9ep0
       - 1/108*T6p18ep0
       + 23/120*T6p17ep0
       - 1/32*T6p14ep1
       - 8543/19200*T6p14ep0
       + 1/48*T6p13ep1
       + 11789/86400*T6p13ep0
       - 1/96*T6p12ep1
       - 14387/86400*T6p12ep0
       + 1/288*T6p11ep1
       + 4729/86400*T6p11ep0
       + 2275861/1944000*T6p10ep0
       - 29/1152*T5p8ep1
       + 263/6912*T5p11ep0
       + 773/5760*zeta5
       - 275301337/23328000*zeta3
       - 943/144*logm
       - 1/12*logm*T7p11ep0
       + 1/12*logm*T7p10ep0
       + 1/4*logm*T6p14ep0
       - 1/6*logm*T6p13ep0
       + 1/12*logm*T6p12ep0
       - 1/36*logm*T6p11ep0
       + 254/81*logm*zeta3
       - 1/18*ls4pithird*sqrt3
       + 1703489/864000*ls3*sqrt3
       - 3/4*ls3*sqrt3*logm
       - 9/32*ls3*sqrt3*log3
       + 3055801/414720*ls2*sqrt3
       - 2/3*ls2*sqrt3*logm
       - 1703489/864000*ls2*sqrt3*log3
       + 3/4*ls2*sqrt3*log3*logm
       + 9/64*ls2*sqrt3*log3^2
       - 2371/960*ls2^2
       + ls2^2*logm
       - 23/144*pi*sqrt3*zeta3
       - 162150847/223948800*pi^2
       + 83/2592*pi^2*zeta3
       - 43/144*pi^2*logm
       + 1/96*pi^2*ls2*sqrt3
       + 1703489/15552000*pi^3*sqrt3
       - 1/24*pi^3*sqrt3*logm
       - 1/64*pi^3*sqrt3*log3
       - 32255011/2799360000*pi^4
       - 37/1296*pi^4*logm
       - 57388738253/298598400*s^2
       - 5/144*s^2*T8p10ep0
       - 5/144*s^2*T7p9ep0
       + 169/288*s^2*T7p8ep0
       + 29/96*s^2*T7p7ep0
       - 21/32*s^2*T7p5ep0
       - 25/576*s^2*T7p14ep1
       - 5/96*s^2*T7p11ep1
       - 15229/34560*s^2*T7p11ep0
       + 5/96*s^2*T7p10ep1
       + 15229/34560*s^2*T7p10ep0
       + 2158501/1555200*s^2*T6p9ep0
       + 5/108*s^2*T6p18ep0
       - 23/24*s^2*T6p17ep0
       + 5/32*s^2*T6p14ep1
       + 8543/3840*s^2*T6p14ep0
       - 5/48*s^2*T6p13ep1
       - 11789/17280*s^2*T6p13ep0
       + 5/96*s^2*T6p12ep1
       + 14387/17280*s^2*T6p12ep0
       - 5/288*s^2*T6p11ep1
       - 4729/17280*s^2*T6p11ep0
       - 2275861/388800*s^2*T6p10ep0
       + 145/1152*s^2*T5p8ep1
       - 1315/6912*s^2*T5p11ep0
       - 773/1152*s^2*zeta5
       + 275301337/4665600*s^2*zeta3
       + 4715/144*s^2*logm
       + 5/12*s^2*logm*T7p11ep0
       - 5/12*s^2*logm*T7p10ep0
       - 5/4*s^2*logm*T6p14ep0
       + 5/6*s^2*logm*T6p13ep0
       - 5/12*s^2*logm*T6p12ep0
       + 5/36*s^2*logm*T6p11ep0
       - 1270/81*s^2*logm*zeta3
       + 5/18*s^2*ls4pithird*sqrt3
       - 1703489/172800*s^2*ls3*sqrt3
       + 15/4*s^2*ls3*sqrt3*logm
       + 45/32*s^2*ls3*sqrt3*log3
       - 3055801/82944*s^2*ls2*sqrt3
       + 10/3*s^2*ls2*sqrt3*logm
       + 1703489/172800*s^2*ls2*sqrt3*log3
       - 15/4*s^2*ls2*sqrt3*log3*logm
       - 45/64*s^2*ls2*sqrt3*log3^2
       + 2371/192*s^2*ls2^2
       - 5*s^2*ls2^2*logm
       + 115/144*s^2*pi*sqrt3*zeta3
       + 162150847/44789760*s^2*pi^2
       - 415/2592*s^2*pi^2*zeta3
       + 215/144*s^2*pi^2*logm
       - 5/96*s^2*pi^2*ls2*sqrt3
       - 1703489/3110400*s^2*pi^3*sqrt3
       + 5/24*s^2*pi^3*sqrt3*logm
       + 5/64*s^2*pi^3*sqrt3*log3
       + 32255011/559872000*s^2*pi^4
       + 185/1296*s^2*pi^4*logm
       + 57388738253/165888000*s^4
       + 1/16*s^4*T8p10ep0
       + 1/16*s^4*T7p9ep0
       - 169/160*s^4*T7p8ep0
       - 87/160*s^4*T7p7ep0
       + 189/160*s^4*T7p5ep0
       + 5/64*s^4*T7p14ep1
       + 3/32*s^4*T7p11ep1
       + 15229/19200*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep1
       - 15229/19200*s^4*T7p10ep0
       - 2158501/864000*s^4*T6p9ep0
       - 1/12*s^4*T6p18ep0
       + 69/40*s^4*T6p17ep0
       - 9/32*s^4*T6p14ep1
       - 25629/6400*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep1
       + 11789/9600*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep1
       - 14387/9600*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep1
       + 4729/9600*s^4*T6p11ep0
       + 2275861/216000*s^4*T6p10ep0
       - 29/128*s^4*T5p8ep1
       + 263/768*s^4*T5p11ep0
       + 773/640*s^4*zeta5
       - 275301337/2592000*s^4*zeta3
       - 943/16*s^4*logm
       - 3/4*s^4*logm*T7p11ep0
       + 3/4*s^4*logm*T7p10ep0
       + 9/4*s^4*logm*T6p14ep0
       - 3/2*s^4*logm*T6p13ep0
       + 3/4*s^4*logm*T6p12ep0
       - 1/4*s^4*logm*T6p11ep0
       + 254/9*s^4*logm*zeta3
       - 1/2*s^4*ls4pithird*sqrt3
       + 1703489/96000*s^4*ls3*sqrt3
       - 27/4*s^4*ls3*sqrt3*logm
       - 81/32*s^4*ls3*sqrt3*log3
       + 3055801/46080*s^4*ls2*sqrt3
       - 6*s^4*ls2*sqrt3*logm
       - 1703489/96000*s^4*ls2*sqrt3*log3
       + 27/4*s^4*ls2*sqrt3*log3*logm
       + 81/64*s^4*ls2*sqrt3*log3^2
       - 7113/320*s^4*ls2^2
       + 9*s^4*ls2^2*logm
       - 23/16*s^4*pi*sqrt3*zeta3
       - 162150847/24883200*s^4*pi^2
       + 83/288*s^4*pi^2*zeta3
       - 43/16*s^4*pi^2*logm
       + 3/32*s^4*pi^2*ls2*sqrt3
       + 1703489/1728000*s^4*pi^3*sqrt3
       - 3/8*s^4*pi^3*sqrt3*logm
       - 9/64*s^4*pi^3*sqrt3*log3
       - 32255011/311040000*s^4*pi^4
       - 37/144*s^4*pi^4*logm
       - 401721167771/1492992000*s^6
       - 7/144*s^6*T8p10ep0
       - 7/144*s^6*T7p9ep0
       + 1183/1440*s^6*T7p8ep0
       + 203/480*s^6*T7p7ep0
       - 147/160*s^6*T7p5ep0
       - 35/576*s^6*T7p14ep1
       - 7/96*s^6*T7p11ep1
       - 106603/172800*s^6*T7p11ep0
       + 7/96*s^6*T7p10ep1
       + 106603/172800*s^6*T7p10ep0
       + 15109507/7776000*s^6*T6p9ep0
       + 7/108*s^6*T6p18ep0
       - 161/120*s^6*T6p17ep0
       + 7/32*s^6*T6p14ep1
       + 59801/19200*s^6*T6p14ep0
       - 7/48*s^6*T6p13ep1
       - 82523/86400*s^6*T6p13ep0
       + 7/96*s^6*T6p12ep1
       + 100709/86400*s^6*T6p12ep0
       - 7/288*s^6*T6p11ep1
       - 33103/86400*s^6*T6p11ep0
       - 15931027/1944000*s^6*T6p10ep0
       + 203/1152*s^6*T5p8ep1
       - 1841/6912*s^6*T5p11ep0
       - 5411/5760*s^6*zeta5
       + 1927109359/23328000*s^6*zeta3
       + 6601/144*s^6*logm
       + 7/12*s^6*logm*T7p11ep0
       - 7/12*s^6*logm*T7p10ep0
       - 7/4*s^6*logm*T6p14ep0
       + 7/6*s^6*logm*T6p13ep0
       - 7/12*s^6*logm*T6p12ep0
       + 7/36*s^6*logm*T6p11ep0
       - 1778/81*s^6*logm*zeta3
       + 7/18*s^6*ls4pithird*sqrt3
       - 11924423/864000*s^6*ls3*sqrt3
       + 21/4*s^6*ls3*sqrt3*logm
       + 63/32*s^6*ls3*sqrt3*log3
       - 21390607/414720*s^6*ls2*sqrt3
       + 14/3*s^6*ls2*sqrt3*logm
       + 11924423/864000*s^6*ls2*sqrt3*log3
       - 21/4*s^6*ls2*sqrt3*log3*logm
       - 63/64*s^6*ls2*sqrt3*log3^2
       + 16597/960*s^6*ls2^2
       - 7*s^6*ls2^2*logm
       + 161/144*s^6*pi*sqrt3*zeta3
       + 1135055929/223948800*s^6*pi^2
       - 581/2592*s^6*pi^2*zeta3
       + 301/144*s^6*pi^2*logm
       - 7/96*s^6*pi^2*ls2*sqrt3
       - 11924423/15552000*s^6*pi^3*sqrt3
       + 7/24*s^6*pi^3*sqrt3*logm
       + 7/64*s^6*pi^3*sqrt3*log3
       + 225785077/2799360000*s^6*pi^4
       + 259/1296*s^6*pi^4*logm
       + 57388738253/746496000*s^8
       + 1/72*s^8*T8p10ep0
       + 1/72*s^8*T7p9ep0
       - 169/720*s^8*T7p8ep0
       - 29/240*s^8*T7p7ep0
       + 21/80*s^8*T7p5ep0
       + 5/288*s^8*T7p14ep1
       + 1/48*s^8*T7p11ep1
       + 15229/86400*s^8*T7p11ep0
       - 1/48*s^8*T7p10ep1
       - 15229/86400*s^8*T7p10ep0
       - 2158501/3888000*s^8*T6p9ep0
       - 1/54*s^8*T6p18ep0
       + 23/60*s^8*T6p17ep0
       - 1/16*s^8*T6p14ep1
       - 8543/9600*s^8*T6p14ep0
       + 1/24*s^8*T6p13ep1
       + 11789/43200*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep1
       - 14387/43200*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep1
       + 4729/43200*s^8*T6p11ep0
       + 2275861/972000*s^8*T6p10ep0
       - 29/576*s^8*T5p8ep1
       + 263/3456*s^8*T5p11ep0
       + 773/2880*s^8*zeta5
       - 275301337/11664000*s^8*zeta3
       - 943/72*s^8*logm
       - 1/6*s^8*logm*T7p11ep0
       + 1/6*s^8*logm*T7p10ep0
       + 1/2*s^8*logm*T6p14ep0
       - 1/3*s^8*logm*T6p13ep0
       + 1/6*s^8*logm*T6p12ep0
       - 1/18*s^8*logm*T6p11ep0
       + 508/81*s^8*logm*zeta3
       - 1/9*s^8*ls4pithird*sqrt3
       + 1703489/432000*s^8*ls3*sqrt3
       - 3/2*s^8*ls3*sqrt3*logm
       - 9/16*s^8*ls3*sqrt3*log3
       + 3055801/207360*s^8*ls2*sqrt3
       - 4/3*s^8*ls2*sqrt3*logm
       - 1703489/432000*s^8*ls2*sqrt3*log3
       + 3/2*s^8*ls2*sqrt3*log3*logm
       + 9/32*s^8*ls2*sqrt3*log3^2
       - 2371/480*s^8*ls2^2
       + 2*s^8*ls2^2*logm
       - 23/72*s^8*pi*sqrt3*zeta3
       - 162150847/111974400*s^8*pi^2
       + 83/1296*s^8*pi^2*zeta3
       - 43/72*s^8*pi^2*logm
       + 1/48*s^8*pi^2*ls2*sqrt3
       + 1703489/7776000*s^8*pi^3*sqrt3
       - 1/12*s^8*pi^3*sqrt3*logm
       - 1/32*s^8*pi^3*sqrt3*log3
       - 32255011/1399680000*s^8*pi^4
       - 37/648*s^8*pi^4*logm
       + 3/16*ls4*sqrt3
       - 15/16*ls4*s^2*sqrt3
       + 27/16*ls4*s^4*sqrt3
       - 21/16*ls4*s^6*sqrt3
       + 3/8*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf*ca^2 * (
       + 19477345925858180438976347/34694514330329677824000
       - 29/1440*T9p7ep0
       - 1/288*T9p6ep0
       + 1/144*T9p5ep0
       + 3259/86400*T9p4ep0
       + 102251/2332800*T9p3ep0
       - 1/288*T8p9ep0
       + 193/2880*T8p7ep0
       + 37/480*T8p4ep0
       - 53/360*T8p2ep0
       + 1/144*T8p10ep1
       + 1811/21600*T8p10ep0
       + 1/144*T7p9ep1
       + 9089/43200*T7p9ep0
       - 169/1440*T7p8ep1
       - 6413/28800*T7p8ep0
       - 29/480*T7p7ep1
       - 36691/345600*T7p7ep0
       - 7/320*T7p6ep1
       + 21/160*T7p5ep1
       + 3109/4800*T7p5ep0
       - 413/10800*T7p16ep0
       + 7/160*T7p15ep1
       + 5/576*T7p14ep2
       + 8099/86400*T7p14ep1
       + 1/96*T7p11ep2
       + 15229/172800*T7p11ep1
       - 7855343/40824000*T7p11ep0
       - 1/96*T7p10ep2
       - 15229/172800*T7p10ep1
       + 5825483/40824000*T7p10ep0
       - 2158501/7776000*T6p9ep1
       - 19687004839/13716864000*T6p9ep0
       + 1/96*T6p19ep2
       - 1/108*T6p18ep1
       - 301004179/6298560000*T6p18ep0
       + 23/120*T6p17ep1
       + 46173617/46656000*T6p17ep0
       - 350279/3732480*T6p16ep1
       + 1/96*T6p15ep2
       - 1/32*T6p14ep2
       - 8543/19200*T6p14ep1
       - 39652183/108864000*T6p14ep0
       + 1/48*T6p13ep2
       + 11789/86400*T6p13ep1
       + 9994727927/102876480000*T6p13ep0
       - 1/96*T6p12ep2
       - 14387/86400*T6p12ep1
       - 75466060687/64665216000*T6p12ep0
       + 1/288*T6p11ep2
       + 4729/86400*T6p11ep1
       + 45453409/108864000*T6p11ep0
       + 2275861/1944000*T6p10ep1
       + 13796379743/1714608000*T6p10ep0
       - 29/1152*T5p8ep2
       - 367085/1492992*T5p8ep1
       + 263/6912*T5p11ep1
       + 1683665851/3359232000*T5p11ep0
       + 113/1440*T4LVB7ep1
       + 7/360*T4LVB6ep1
       - 7/1296*T4LT4ep2
       + 7/320*T4LT2ep2
       + 11/432*T3L61ep1
       + 42031820024693/1443536640000*zeta5
       - 1965715160309303876250307/5507065766718996480000*zeta3
       - 37093/466560*zeta3^2
       - 55628347/1044225*a5
       + 198187694760910931/4138908254208000*a4
       - 4903305308061098509/15731596984320000*logm
       - 1/18*logm*T8p10ep0
       - 1/18*logm*T7p9ep0
       + 169/180*logm*T7p8ep0
       + 29/60*logm*T7p7ep0
       - 21/20*logm*T7p5ep0
       - 5/72*logm*T7p14ep1
       - 1/12*logm*T7p11ep1
       - 15229/21600*logm*T7p11ep0
       + 1/12*logm*T7p10ep1
       + 15229/21600*logm*T7p10ep0
       + 2158501/972000*logm*T6p9ep0
       + 2/27*logm*T6p18ep0
       - 23/15*logm*T6p17ep0
       + 1/4*logm*T6p14ep1
       + 8543/2400*logm*T6p14ep0
       - 1/6*logm*T6p13ep1
       - 11789/10800*logm*T6p13ep0
       + 1/12*logm*T6p12ep1
       + 14387/10800*logm*T6p12ep0
       - 1/36*logm*T6p11ep1
       - 4729/10800*logm*T6p11ep0
       - 2275861/243000*logm*T6p10ep0
       + 29/144*logm*T5p8ep1
       - 263/864*logm*T5p11ep0
       - 773/720*logm*zeta5
       + 582205363608479/6115295232000*logm*zeta3
       + 32405274709/1143072000*logm^2
       + 1/3*logm^2*T7p11ep0
       - 1/3*logm^2*T7p10ep0
       - logm^2*T6p14ep0
       + 2/3*logm^2*T6p13ep0
       - 1/3*logm^2*T6p12ep0
       + 1/9*logm^2*T6p11ep0
       - 1016/81*logm^2*zeta3
       - 4961/9072*logm^3
       - 139339/6750*log2*a4
       + 198187694760910931/99333798100992000*log2^4
       - 11588971/27846000*log2^5
       - 49/144*ls5pithird*sqrt3
       - 1703489/1458000*ls4pithird*sqrt3
       + 4/9*ls4pithird*sqrt3*logm
       + 1/6*ls4pithird*sqrt3*log3
       + 27/64*ls5p*sqrt3
       + 53697354331/3725568000*ls3*sqrt3
       - 1703489/108000*ls3*sqrt3*logm
       + 3*ls3*sqrt3*logm^2
       - 1703489/288000*ls3*sqrt3*log3
       + 9/4*ls3*sqrt3*log3*logm
       + 27/64*ls3*sqrt3*log3^2
       + 1007107879737683/25866086400000*ls2*sqrt3
       - 1/24*ls2*sqrt3*zeta3
       - 2060301203/34992000*ls2*sqrt3*logm
       + 8/3*ls2*sqrt3*logm^2
       - 53697354331/3725568000*ls2*sqrt3*log3
       + 1703489/108000*ls2*sqrt3*log3*logm
       - 3*ls2*sqrt3*log3*logm^2
       + 1703489/576000*ls2*sqrt3*log3^2
       - 9/8*ls2*sqrt3*log3^2*logm
       - 9/64*ls2*sqrt3*log3^3
       - 571208203/130636800*ls2^2
       + 4577/240*ls2^2*logm
       - 4*ls2^2*logm^2
       - 39180247/11664000*pi*sqrt3*zeta3
       + 23/18*pi*sqrt3*logm*zeta3
       + 23/48*pi*sqrt3*log3*zeta3
       - 9/16*pi*ls4p*sqrt3
       - 1201981710762451/108637562880000*pi^2
       - 186086413/839808000*pi^2*zeta3
       + 834089867/139968000*pi^2*logm
       - 83/324*pi^2*logm*zeta3
       + 4523/3888*pi^2*logm^2
       - 198187694760910931/99333798100992000*pi^2*log2^2
       + 90388829/751842000*pi^2*log2^3
       + 7/32*pi^2*ls3*sqrt3
       + 1703489/7776000*pi^2*ls2*sqrt3
       - 1/12*pi^2*ls2*sqrt3*logm
       - 1/32*pi^2*ls2*sqrt3*log3
       + 53697354331/67060224000*pi^3*sqrt3
       - 1703489/1944000*pi^3*sqrt3*logm
       + 1/6*pi^3*sqrt3*logm^2
       - 1703489/5184000*pi^3*sqrt3*log3
       + 1/8*pi^3*sqrt3*log3*logm
       + 3/128*pi^3*sqrt3*log3^2
       + 8495196802259977620133/3540256564319354880000*pi^4
       + 30918511/349920000*pi^4*logm
       + 37/324*pi^4*logm^2
       - 9295762687/12029472000*pi^4*log2
       + 1/162*pi^5*sqrt3
       + 10405/1959552*pi^6
       - 16582589/1512000*c4
       + 139339/162000*c4*log2
       - 165075445876076194553551/59052482179891200000*s^2
       + 29/288*s^2*T9p7ep0
       + 5/288*s^2*T9p6ep0
       - 5/144*s^2*T9p5ep0
       - 3259/17280*s^2*T9p4ep0
       - 102251/466560*s^2*T9p3ep0
       + 5/288*s^2*T8p9ep0
       - 193/576*s^2*T8p7ep0
       - 37/96*s^2*T8p4ep0
       + 53/72*s^2*T8p2ep0
       - 5/144*s^2*T8p10ep1
       - 1811/4320*s^2*T8p10ep0
       - 5/144*s^2*T7p9ep1
       - 9089/8640*s^2*T7p9ep0
       + 169/288*s^2*T7p8ep1
       + 6413/5760*s^2*T7p8ep0
       + 29/96*s^2*T7p7ep1
       + 36691/69120*s^2*T7p7ep0
       + 7/64*s^2*T7p6ep1
       - 21/32*s^2*T7p5ep1
       - 3109/960*s^2*T7p5ep0
       + 413/2160*s^2*T7p16ep0
       - 7/32*s^2*T7p15ep1
       - 25/576*s^2*T7p14ep2
       - 8099/17280*s^2*T7p14ep1
       - 5/96*s^2*T7p11ep2
       - 15229/34560*s^2*T7p11ep1
       + 7855343/8164800*s^2*T7p11ep0
       + 5/96*s^2*T7p10ep2
       + 15229/34560*s^2*T7p10ep1
       - 5825483/8164800*s^2*T7p10ep0
       + 2158501/1555200*s^2*T6p9ep1
       + 19687004839/2743372800*s^2*T6p9ep0
       - 5/96*s^2*T6p19ep2
       + 5/108*s^2*T6p18ep1
       + 301004179/1259712000*s^2*T6p18ep0
       - 23/24*s^2*T6p17ep1
       - 46173617/9331200*s^2*T6p17ep0
       + 350279/746496*s^2*T6p16ep1
       - 5/96*s^2*T6p15ep2
       + 5/32*s^2*T6p14ep2
       + 8543/3840*s^2*T6p14ep1
       + 39652183/21772800*s^2*T6p14ep0
       - 5/48*s^2*T6p13ep2
       - 11789/17280*s^2*T6p13ep1
       - 9994727927/20575296000*s^2*T6p13ep0
       + 5/96*s^2*T6p12ep2
       + 14387/17280*s^2*T6p12ep1
       + 75466060687/12933043200*s^2*T6p12ep0
       - 5/288*s^2*T6p11ep2
       - 4729/17280*s^2*T6p11ep1
       - 45453409/21772800*s^2*T6p11ep0
       - 2275861/388800*s^2*T6p10ep1
       - 13796379743/342921600*s^2*T6p10ep0
       + 145/1152*s^2*T5p8ep2
       + 1835425/1492992*s^2*T5p8ep1
       - 1315/6912*s^2*T5p11ep1
       - 1683665851/671846400*s^2*T5p11ep0
       - 113/288*s^2*T4LVB7ep1
       - 7/72*s^2*T4LVB6ep1
       + 35/1296*s^2*T4LT4ep2
       - 7/64*s^2*T4LT2ep2
       - 55/432*s^2*T3L61ep1
       - 1996401100349743/3175780608000*s^2*zeta5
       + 4348171509295419783401/2235010457272320000*s^2*zeta3
       + 37093/93312*s^2*zeta3^2
       + 49338344149/68918850*s^2*a5
       + 670931439078577/4516665753600*s^2*a4
       + 380506735925506913/245806202880000*s^2*logm
       + 5/18*s^2*logm*T8p10ep0
       + 5/18*s^2*logm*T7p9ep0
       - 169/36*s^2*logm*T7p8ep0
       - 29/12*s^2*logm*T7p7ep0
       + 21/4*s^2*logm*T7p5ep0
       + 25/72*s^2*logm*T7p14ep1
       + 5/12*s^2*logm*T7p11ep1
       + 15229/4320*s^2*logm*T7p11ep0
       - 5/12*s^2*logm*T7p10ep1
       - 15229/4320*s^2*logm*T7p10ep0
       - 2158501/194400*s^2*logm*T6p9ep0
       - 10/27*s^2*logm*T6p18ep0
       + 23/3*s^2*logm*T6p17ep0
       - 5/4*s^2*logm*T6p14ep1
       - 8543/480*s^2*logm*T6p14ep0
       + 5/6*s^2*logm*T6p13ep1
       + 11789/2160*s^2*logm*T6p13ep0
       - 5/12*s^2*logm*T6p12ep1
       - 14387/2160*s^2*logm*T6p12ep0
       + 5/36*s^2*logm*T6p11ep1
       + 4729/2160*s^2*logm*T6p11ep0
       + 2275861/48600*s^2*logm*T6p10ep0
       - 145/144*s^2*logm*T5p8ep1
       + 1315/864*s^2*logm*T5p11ep0
       + 773/144*s^2*logm*zeta5
       - 62513556155513/133772083200*s^2*logm*zeta3
       - 15193195943/107163000*s^2*logm^2
       - 5/3*s^2*logm^2*T7p11ep0
       + 5/3*s^2*logm^2*T7p10ep0
       + 5*s^2*logm^2*T6p14ep0
       - 10/3*s^2*logm^2*T6p13ep0
       + 5/3*s^2*logm^2*T6p12ep0
       - 5/9*s^2*logm^2*T6p11ep0
       + 5080/81*s^2*logm^2*zeta3
       + 186703/68040*s^2*logm^3
       + 139339/1350*s^2*log2*a4
       + 670931439078577/108399978086400*s^2*log2^4
       - 1721420963/1033782750*s^2*log2^5
       + 245/144*s^2*ls5pithird*sqrt3
       + 1703489/291600*s^2*ls4pithird*sqrt3
       - 20/9*s^2*ls4pithird*sqrt3*logm
       - 5/6*s^2*ls4pithird*sqrt3*log3
       - 135/64*s^2*ls5p*sqrt3
       - 53697354331/745113600*s^2*ls3*sqrt3
       + 1703489/21600*s^2*ls3*sqrt3*logm
       - 15*s^2*ls3*sqrt3*logm^2
       + 1703489/57600*s^2*ls3*sqrt3*log3
       - 45/4*s^2*ls3*sqrt3*log3*logm
       - 135/64*s^2*ls3*sqrt3*log3^2
       - 1007107879737683/5173217280000*s^2*ls2*sqrt3
       + 5/24*s^2*ls2*sqrt3*zeta3
       + 2060301203/6998400*s^2*ls2*sqrt3*logm
       - 40/3*s^2*ls2*sqrt3*logm^2
       + 53697354331/745113600*s^2*ls2*sqrt3*log3
       - 1703489/21600*s^2*ls2*sqrt3*log3*logm
       + 15*s^2*ls2*sqrt3*log3*logm^2
       - 1703489/115200*s^2*ls2*sqrt3*log3^2
       + 45/8*s^2*ls2*sqrt3*log3^2*logm
       + 45/64*s^2*ls2*sqrt3*log3^3
       + 571208203/26127360*s^2*ls2^2
       - 4577/48*s^2*ls2^2*logm
       + 20*s^2*ls2^2*logm^2
       + 39180247/2332800*s^2*pi*sqrt3*zeta3
       - 115/18*s^2*pi*sqrt3*logm*zeta3
       - 115/48*s^2*pi*sqrt3*log3*zeta3
       + 45/16*s^2*pi*ls4p*sqrt3
       + 1201981710762451/21727512576000*s^2*pi^2
       + 186086413/167961600*s^2*pi^2*zeta3
       - 834089867/27993600*s^2*pi^2*logm
       + 415/324*s^2*pi^2*logm*zeta3
       - 22615/3888*s^2*pi^2*logm^2
       - 670931439078577/108399978086400*s^2*pi^2*log2^2
       + 13999079141/2481078600*s^2*pi^2*log2^3
       - 35/32*s^2*pi^2*ls3*sqrt3
       - 1703489/1555200*s^2*pi^2*ls2*sqrt3
       + 5/12*s^2*pi^2*ls2*sqrt3*logm
       + 5/32*s^2*pi^2*ls2*sqrt3*log3
       - 53697354331/13412044800*s^2*pi^3*sqrt3
       + 1703489/388800*s^2*pi^3*sqrt3*logm
       - 5/6*s^2*pi^3*sqrt3*logm^2
       + 1703489/1036800*s^2*pi^3*sqrt3*log3
       - 5/8*s^2*pi^3*sqrt3*log3*logm
       - 15/128*s^2*pi^3*sqrt3*log3^2
       - 1724295961360568654521/110633017634979840000*s^2*pi^4
       - 30918511/69984000*s^2*pi^4*logm
       - 185/324*s^2*pi^4*logm^2
       + 3116699099777/396972576000*s^2*pi^4*log2
       - 5/162*s^2*pi^5*sqrt3
       - 52025/1959552*s^2*pi^6
       + 16582589/302400*s^2*c4
       - 139339/32400*s^2*c4*log2
       + 7284925646033880749/1448500838400000*s^4
       - 29/160*s^4*T9p7ep0
       - 1/32*s^4*T9p6ep0
       + 1/16*s^4*T9p5ep0
       + 3259/9600*s^4*T9p4ep0
       + 102251/259200*s^4*T9p3ep0
       - 1/32*s^4*T8p9ep0
       + 193/320*s^4*T8p7ep0
       + 111/160*s^4*T8p4ep0
       - 53/40*s^4*T8p2ep0
       + 1/16*s^4*T8p10ep1
       + 1811/2400*s^4*T8p10ep0
       + 1/16*s^4*T7p9ep1
       + 9089/4800*s^4*T7p9ep0
       - 169/160*s^4*T7p8ep1
       - 6413/3200*s^4*T7p8ep0
       - 87/160*s^4*T7p7ep1
       - 36691/38400*s^4*T7p7ep0
       - 63/320*s^4*T7p6ep1
       + 189/160*s^4*T7p5ep1
       + 9327/1600*s^4*T7p5ep0
       - 413/1200*s^4*T7p16ep0
       + 63/160*s^4*T7p15ep1
       + 5/64*s^4*T7p14ep2
       + 8099/9600*s^4*T7p14ep1
       + 3/32*s^4*T7p11ep2
       + 15229/19200*s^4*T7p11ep1
       - 7855343/4536000*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep2
       - 15229/19200*s^4*T7p10ep1
       + 5825483/4536000*s^4*T7p10ep0
       - 2158501/864000*s^4*T6p9ep1
       - 19687004839/1524096000*s^4*T6p9ep0
       + 3/32*s^4*T6p19ep2
       - 1/12*s^4*T6p18ep1
       - 301004179/699840000*s^4*T6p18ep0
       + 69/40*s^4*T6p17ep1
       + 46173617/5184000*s^4*T6p17ep0
       - 350279/414720*s^4*T6p16ep1
       + 3/32*s^4*T6p15ep2
       - 9/32*s^4*T6p14ep2
       - 25629/6400*s^4*T6p14ep1
       - 39652183/12096000*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep2
       + 11789/9600*s^4*T6p13ep1
       + 9994727927/11430720000*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep2
       - 14387/9600*s^4*T6p12ep1
       - 75466060687/7185024000*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep2
       + 4729/9600*s^4*T6p11ep1
       + 45453409/12096000*s^4*T6p11ep0
       + 2275861/216000*s^4*T6p10ep1
       + 13796379743/190512000*s^4*T6p10ep0
       - 29/128*s^4*T5p8ep2
       - 367085/165888*s^4*T5p8ep1
       + 263/768*s^4*T5p11ep1
       + 1683665851/373248000*s^4*T5p11ep0
       + 113/160*s^4*T4LVB7ep1
       + 7/40*s^4*T4LVB6ep1
       - 7/144*s^4*T4LT4ep2
       + 63/320*s^4*T4LT2ep2
       + 11/48*s^4*T3L61ep1
       + 76630497319/103680000*s^4*zeta5
       - 10241843350550611/3017710080000*s^4*zeta3
       - 37093/51840*s^4*zeta3^2
       - 139339/150*s^4*a5
       - 6954713239/2488320*s^4*logm
       - 1/2*s^4*logm*T8p10ep0
       - 1/2*s^4*logm*T7p9ep0
       + 169/20*s^4*logm*T7p8ep0
       + 87/20*s^4*logm*T7p7ep0
       - 189/20*s^4*logm*T7p5ep0
       - 5/8*s^4*logm*T7p14ep1
       - 3/4*s^4*logm*T7p11ep1
       - 15229/2400*s^4*logm*T7p11ep0
       + 3/4*s^4*logm*T7p10ep1
       + 15229/2400*s^4*logm*T7p10ep0
       + 2158501/108000*s^4*logm*T6p9ep0
       + 2/3*s^4*logm*T6p18ep0
       - 69/5*s^4*logm*T6p17ep0
       + 9/4*s^4*logm*T6p14ep1
       + 25629/800*s^4*logm*T6p14ep0
       - 3/2*s^4*logm*T6p13ep1
       - 11789/1200*s^4*logm*T6p13ep0
       + 3/4*s^4*logm*T6p12ep1
       + 14387/1200*s^4*logm*T6p12ep0
       - 1/4*s^4*logm*T6p11ep1
       - 4729/1200*s^4*logm*T6p11ep0
       - 2275861/27000*s^4*logm*T6p10ep0
       + 29/16*s^4*logm*T5p8ep1
       - 263/96*s^4*logm*T5p11ep0
       - 773/80*s^4*logm*zeta5
       + 274793467/324000*s^4*logm*zeta3
       + 827623/3240*s^4*logm^2
       + 3*s^4*logm^2*T7p11ep0
       - 3*s^4*logm^2*T7p10ep0
       - 9*s^4*logm^2*T6p14ep0
       + 6*s^4*logm^2*T6p13ep0
       - 3*s^4*logm^2*T6p12ep0
       + s^4*logm^2*T6p11ep0
       - 1016/9*s^4*logm^2*zeta3
       - 121/24*s^4*logm^3
       - 139339/750*s^4*log2*a4
       - 49/16*s^4*ls5pithird*sqrt3
       - 1703489/162000*s^4*ls4pithird*sqrt3
       + 4*s^4*ls4pithird*sqrt3*logm
       + 3/2*s^4*ls4pithird*sqrt3*log3
       + 243/64*s^4*ls5p*sqrt3
       + 53697354331/413952000*s^4*ls3*sqrt3
       - 1703489/12000*s^4*ls3*sqrt3*logm
       + 27*s^4*ls3*sqrt3*logm^2
       - 1703489/32000*s^4*ls3*sqrt3*log3
       + 81/4*s^4*ls3*sqrt3*log3*logm
       + 243/64*s^4*ls3*sqrt3*log3^2
       + 1007107879737683/2874009600000*s^4*ls2*sqrt3
       - 3/8*s^4*ls2*sqrt3*zeta3
       - 2060301203/3888000*s^4*ls2*sqrt3*logm
       + 24*s^4*ls2*sqrt3*logm^2
       - 53697354331/413952000*s^4*ls2*sqrt3*log3
       + 1703489/12000*s^4*ls2*sqrt3*log3*logm
       - 27*s^4*ls2*sqrt3*log3*logm^2
       + 1703489/64000*s^4*ls2*sqrt3*log3^2
       - 81/8*s^4*ls2*sqrt3*log3^2*logm
       - 81/64*s^4*ls2*sqrt3*log3^3
       - 571208203/14515200*s^4*ls2^2
       + 13731/80*s^4*ls2^2*logm
       - 36*s^4*ls2^2*logm^2
       - 39180247/1296000*s^4*pi*sqrt3*zeta3
       + 23/2*s^4*pi*sqrt3*logm*zeta3
       + 69/16*s^4*pi*sqrt3*log3*zeta3
       - 81/16*s^4*pi*ls4p*sqrt3
       - 1201981710762451/12070840320000*s^4*pi^2
       - 186086413/93312000*s^4*pi^2*zeta3
       + 834089867/15552000*s^4*pi^2*logm
       - 83/36*s^4*pi^2*logm*zeta3
       + 4523/432*s^4*pi^2*logm^2
       - 139339/27000*s^4*pi^2*log2^3
       + 63/32*s^4*pi^2*ls3*sqrt3
       + 1703489/864000*s^4*pi^2*ls2*sqrt3
       - 3/4*s^4*pi^2*ls2*sqrt3*logm
       - 9/32*s^4*pi^2*ls2*sqrt3*log3
       + 53697354331/7451136000*s^4*pi^3*sqrt3
       - 1703489/216000*s^4*pi^3*sqrt3*logm
       + 3/2*s^4*pi^3*sqrt3*logm^2
       - 1703489/576000*s^4*pi^3*sqrt3*log3
       + 9/8*s^4*pi^3*sqrt3*log3*logm
       + 27/128*s^4*pi^3*sqrt3*log3^2
       + 2796998879833073/108637562880000*s^4*pi^4
       + 30918511/38880000*s^4*pi^4*logm
       + 37/36*s^4*pi^4*logm^2
       - 9426167/864000*s^4*pi^4*log2
       + 1/18*s^4*pi^5*sqrt3
       + 10405/217728*s^4*pi^6
       - 16582589/168000*s^4*c4
       + 139339/18000*s^4*c4*log2
       - 7284925646033880749/1862358220800000*s^6
       + 203/1440*s^6*T9p7ep0
       + 7/288*s^6*T9p6ep0
       - 7/144*s^6*T9p5ep0
       - 22813/86400*s^6*T9p4ep0
       - 715757/2332800*s^6*T9p3ep0
       + 7/288*s^6*T8p9ep0
       - 1351/2880*s^6*T8p7ep0
       - 259/480*s^6*T8p4ep0
       + 371/360*s^6*T8p2ep0
       - 7/144*s^6*T8p10ep1
       - 12677/21600*s^6*T8p10ep0
       - 7/144*s^6*T7p9ep1
       - 63623/43200*s^6*T7p9ep0
       + 1183/1440*s^6*T7p8ep1
       + 44891/28800*s^6*T7p8ep0
       + 203/480*s^6*T7p7ep1
       + 256837/345600*s^6*T7p7ep0
       + 49/320*s^6*T7p6ep1
       - 147/160*s^6*T7p5ep1
       - 21763/4800*s^6*T7p5ep0
       + 2891/10800*s^6*T7p16ep0
       - 49/160*s^6*T7p15ep1
       - 35/576*s^6*T7p14ep2
       - 56693/86400*s^6*T7p14ep1
       - 7/96*s^6*T7p11ep2
       - 106603/172800*s^6*T7p11ep1
       + 7855343/5832000*s^6*T7p11ep0
       + 7/96*s^6*T7p10ep2
       + 106603/172800*s^6*T7p10ep1
       - 5825483/5832000*s^6*T7p10ep0
       + 15109507/7776000*s^6*T6p9ep1
       + 19687004839/1959552000*s^6*T6p9ep0
       - 7/96*s^6*T6p19ep2
       + 7/108*s^6*T6p18ep1
       + 2107029253/6298560000*s^6*T6p18ep0
       - 161/120*s^6*T6p17ep1
       - 323215319/46656000*s^6*T6p17ep0
       + 2451953/3732480*s^6*T6p16ep1
       - 7/96*s^6*T6p15ep2
       + 7/32*s^6*T6p14ep2
       + 59801/19200*s^6*T6p14ep1
       + 39652183/15552000*s^6*T6p14ep0
       - 7/48*s^6*T6p13ep2
       - 82523/86400*s^6*T6p13ep1
       - 9994727927/14696640000*s^6*T6p13ep0
       + 7/96*s^6*T6p12ep2
       + 100709/86400*s^6*T6p12ep1
       + 75466060687/9237888000*s^6*T6p12ep0
       - 7/288*s^6*T6p11ep2
       - 33103/86400*s^6*T6p11ep1
       - 45453409/15552000*s^6*T6p11ep0
       - 15931027/1944000*s^6*T6p10ep1
       - 13796379743/244944000*s^6*T6p10ep0
       + 203/1152*s^6*T5p8ep2
       + 2569595/1492992*s^6*T5p8ep1
       - 1841/6912*s^6*T5p11ep1
       - 11785660957/3359232000*s^6*T5p11ep0
       - 791/1440*s^6*T4LVB7ep1
       - 49/360*s^6*T4LVB6ep1
       + 49/1296*s^6*T4LT4ep2
       - 49/320*s^6*T4LT2ep2
       - 77/432*s^6*T3L61ep1
       - 536413481233/933120000*s^6*zeta5
       + 10241843350550611/3879912960000*s^6*zeta3
       + 259651/466560*s^6*zeta3^2
       + 975373/1350*s^6*a5
       + 48682992673/22394880*s^6*logm
       + 7/18*s^6*logm*T8p10ep0
       + 7/18*s^6*logm*T7p9ep0
       - 1183/180*s^6*logm*T7p8ep0
       - 203/60*s^6*logm*T7p7ep0
       + 147/20*s^6*logm*T7p5ep0
       + 35/72*s^6*logm*T7p14ep1
       + 7/12*s^6*logm*T7p11ep1
       + 106603/21600*s^6*logm*T7p11ep0
       - 7/12*s^6*logm*T7p10ep1
       - 106603/21600*s^6*logm*T7p10ep0
       - 15109507/972000*s^6*logm*T6p9ep0
       - 14/27*s^6*logm*T6p18ep0
       + 161/15*s^6*logm*T6p17ep0
       - 7/4*s^6*logm*T6p14ep1
       - 59801/2400*s^6*logm*T6p14ep0
       + 7/6*s^6*logm*T6p13ep1
       + 82523/10800*s^6*logm*T6p13ep0
       - 7/12*s^6*logm*T6p12ep1
       - 100709/10800*s^6*logm*T6p12ep0
       + 7/36*s^6*logm*T6p11ep1
       + 33103/10800*s^6*logm*T6p11ep0
       + 15931027/243000*s^6*logm*T6p10ep0
       - 203/144*s^6*logm*T5p8ep1
       + 1841/864*s^6*logm*T5p11ep0
       + 5411/720*s^6*logm*zeta5
       - 1923554269/2916000*s^6*logm*zeta3
       - 5793361/29160*s^6*logm^2
       - 7/3*s^6*logm^2*T7p11ep0
       + 7/3*s^6*logm^2*T7p10ep0
       + 7*s^6*logm^2*T6p14ep0
       - 14/3*s^6*logm^2*T6p13ep0
       + 7/3*s^6*logm^2*T6p12ep0
       - 7/9*s^6*logm^2*T6p11ep0
       + 7112/81*s^6*logm^2*zeta3
       + 847/216*s^6*logm^3
       + 975373/6750*s^6*log2*a4
       + 343/144*s^6*ls5pithird*sqrt3
       + 11924423/1458000*s^6*ls4pithird*sqrt3
       - 28/9*s^6*ls4pithird*sqrt3*logm
       - 7/6*s^6*ls4pithird*sqrt3*log3
       - 189/64*s^6*ls5p*sqrt3
       - 53697354331/532224000*s^6*ls3*sqrt3
       + 11924423/108000*s^6*ls3*sqrt3*logm
       - 21*s^6*ls3*sqrt3*logm^2
       + 11924423/288000*s^6*ls3*sqrt3*log3
       - 63/4*s^6*ls3*sqrt3*log3*logm
       - 189/64*s^6*ls3*sqrt3*log3^2
       - 1007107879737683/3695155200000*s^6*ls2*sqrt3
       + 7/24*s^6*ls2*sqrt3*zeta3
       + 14422108421/34992000*s^6*ls2*sqrt3*logm
       - 56/3*s^6*ls2*sqrt3*logm^2
       + 53697354331/532224000*s^6*ls2*sqrt3*log3
       - 11924423/108000*s^6*ls2*sqrt3*log3*logm
       + 21*s^6*ls2*sqrt3*log3*logm^2
       - 11924423/576000*s^6*ls2*sqrt3*log3^2
       + 63/8*s^6*ls2*sqrt3*log3^2*logm
       + 63/64*s^6*ls2*sqrt3*log3^3
       + 571208203/18662400*s^6*ls2^2
       - 32039/240*s^6*ls2^2*logm
       + 28*s^6*ls2^2*logm^2
       + 274261729/11664000*s^6*pi*sqrt3*zeta3
       - 161/18*s^6*pi*sqrt3*logm*zeta3
       - 161/48*s^6*pi*sqrt3*log3*zeta3
       + 63/16*s^6*pi*ls4p*sqrt3
       + 1201981710762451/15519651840000*s^6*pi^2
       + 1302604891/839808000*s^6*pi^2*zeta3
       - 5838629069/139968000*s^6*pi^2*logm
       + 581/324*s^6*pi^2*logm*zeta3
       - 31661/3888*s^6*pi^2*logm^2
       + 975373/243000*s^6*pi^2*log2^3
       - 49/32*s^6*pi^2*ls3*sqrt3
       - 11924423/7776000*s^6*pi^2*ls2*sqrt3
       + 7/12*s^6*pi^2*ls2*sqrt3*logm
       + 7/32*s^6*pi^2*ls2*sqrt3*log3
       - 53697354331/9580032000*s^6*pi^3*sqrt3
       + 11924423/1944000*s^6*pi^3*sqrt3*logm
       - 7/6*s^6*pi^3*sqrt3*logm^2
       + 11924423/5184000*s^6*pi^3*sqrt3*log3
       - 7/8*s^6*pi^3*sqrt3*log3*logm
       - 21/128*s^6*pi^3*sqrt3*log3^2
       - 2796998879833073/139676866560000*s^6*pi^4
       - 216429577/349920000*s^6*pi^4*logm
       - 259/324*s^6*pi^4*logm^2
       + 65983169/7776000*s^6*pi^4*log2
       - 7/162*s^6*pi^5*sqrt3
       - 10405/279936*s^6*pi^6
       + 16582589/216000*s^6*c4
       - 975373/162000*s^6*c4*log2
       + 7284925646033880749/6518253772800000*s^8
       - 29/720*s^8*T9p7ep0
       - 1/144*s^8*T9p6ep0
       + 1/72*s^8*T9p5ep0
       + 3259/43200*s^8*T9p4ep0
       + 102251/1166400*s^8*T9p3ep0
       - 1/144*s^8*T8p9ep0
       + 193/1440*s^8*T8p7ep0
       + 37/240*s^8*T8p4ep0
       - 53/180*s^8*T8p2ep0
       + 1/72*s^8*T8p10ep1
       + 1811/10800*s^8*T8p10ep0
       + 1/72*s^8*T7p9ep1
       + 9089/21600*s^8*T7p9ep0
       - 169/720*s^8*T7p8ep1
       - 6413/14400*s^8*T7p8ep0
       - 29/240*s^8*T7p7ep1
       - 36691/172800*s^8*T7p7ep0
       - 7/160*s^8*T7p6ep1
       + 21/80*s^8*T7p5ep1
       + 3109/2400*s^8*T7p5ep0
       - 413/5400*s^8*T7p16ep0
       + 7/80*s^8*T7p15ep1
       + 5/288*s^8*T7p14ep2
       + 8099/43200*s^8*T7p14ep1
       + 1/48*s^8*T7p11ep2
       + 15229/86400*s^8*T7p11ep1
       - 7855343/20412000*s^8*T7p11ep0
       - 1/48*s^8*T7p10ep2
       - 15229/86400*s^8*T7p10ep1
       + 5825483/20412000*s^8*T7p10ep0
       - 2158501/3888000*s^8*T6p9ep1
       - 19687004839/6858432000*s^8*T6p9ep0
       + 1/48*s^8*T6p19ep2
       - 1/54*s^8*T6p18ep1
       - 301004179/3149280000*s^8*T6p18ep0
       + 23/60*s^8*T6p17ep1
       + 46173617/23328000*s^8*T6p17ep0
       - 350279/1866240*s^8*T6p16ep1
       + 1/48*s^8*T6p15ep2
       - 1/16*s^8*T6p14ep2
       - 8543/9600*s^8*T6p14ep1
       - 39652183/54432000*s^8*T6p14ep0
       + 1/24*s^8*T6p13ep2
       + 11789/43200*s^8*T6p13ep1
       + 9994727927/51438240000*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep2
       - 14387/43200*s^8*T6p12ep1
       - 75466060687/32332608000*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep2
       + 4729/43200*s^8*T6p11ep1
       + 45453409/54432000*s^8*T6p11ep0
       + 2275861/972000*s^8*T6p10ep1
       + 13796379743/857304000*s^8*T6p10ep0
       - 29/576*s^8*T5p8ep2
       - 367085/746496*s^8*T5p8ep1
       + 263/3456*s^8*T5p11ep1
       + 1683665851/1679616000*s^8*T5p11ep0
       + 113/720*s^8*T4LVB7ep1
       + 7/180*s^8*T4LVB6ep1
       - 7/648*s^8*T4LT4ep2
       + 7/160*s^8*T4LT2ep2
       + 11/216*s^8*T3L61ep1
       + 76630497319/466560000*s^8*zeta5
       - 10241843350550611/13579695360000*s^8*zeta3
       - 37093/233280*s^8*zeta3^2
       - 139339/675*s^8*a5
       - 6954713239/11197440*s^8*logm
       - 1/9*s^8*logm*T8p10ep0
       - 1/9*s^8*logm*T7p9ep0
       + 169/90*s^8*logm*T7p8ep0
       + 29/30*s^8*logm*T7p7ep0
       - 21/10*s^8*logm*T7p5ep0
       - 5/36*s^8*logm*T7p14ep1
       - 1/6*s^8*logm*T7p11ep1
       - 15229/10800*s^8*logm*T7p11ep0
       + 1/6*s^8*logm*T7p10ep1
       + 15229/10800*s^8*logm*T7p10ep0
       + 2158501/486000*s^8*logm*T6p9ep0
       + 4/27*s^8*logm*T6p18ep0
       - 46/15*s^8*logm*T6p17ep0
       + 1/2*s^8*logm*T6p14ep1
       + 8543/1200*s^8*logm*T6p14ep0
       - 1/3*s^8*logm*T6p13ep1
       - 11789/5400*s^8*logm*T6p13ep0
       + 1/6*s^8*logm*T6p12ep1
       + 14387/5400*s^8*logm*T6p12ep0
       - 1/18*s^8*logm*T6p11ep1
       - 4729/5400*s^8*logm*T6p11ep0
       - 2275861/121500*s^8*logm*T6p10ep0
       + 29/72*s^8*logm*T5p8ep1
       - 263/432*s^8*logm*T5p11ep0
       - 773/360*s^8*logm*zeta5
       + 274793467/1458000*s^8*logm*zeta3
       + 827623/14580*s^8*logm^2
       + 2/3*s^8*logm^2*T7p11ep0
       - 2/3*s^8*logm^2*T7p10ep0
       - 2*s^8*logm^2*T6p14ep0
       + 4/3*s^8*logm^2*T6p13ep0
       - 2/3*s^8*logm^2*T6p12ep0
       + 2/9*s^8*logm^2*T6p11ep0
       - 2032/81*s^8*logm^2*zeta3
       - 121/108*s^8*logm^3
       - 139339/3375*s^8*log2*a4
       - 49/72*s^8*ls5pithird*sqrt3
       - 1703489/729000*s^8*ls4pithird*sqrt3
       + 8/9*s^8*ls4pithird*sqrt3*logm
       + 1/3*s^8*ls4pithird*sqrt3*log3
       + 27/32*s^8*ls5p*sqrt3
       + 53697354331/1862784000*s^8*ls3*sqrt3
       - 1703489/54000*s^8*ls3*sqrt3*logm
       + 6*s^8*ls3*sqrt3*logm^2
       - 1703489/144000*s^8*ls3*sqrt3*log3
       + 9/2*s^8*ls3*sqrt3*log3*logm
       + 27/32*s^8*ls3*sqrt3*log3^2
       + 1007107879737683/12933043200000*s^8*ls2*sqrt3
       - 1/12*s^8*ls2*sqrt3*zeta3
       - 2060301203/17496000*s^8*ls2*sqrt3*logm
       + 16/3*s^8*ls2*sqrt3*logm^2
       - 53697354331/1862784000*s^8*ls2*sqrt3*log3
       + 1703489/54000*s^8*ls2*sqrt3*log3*logm
       - 6*s^8*ls2*sqrt3*log3*logm^2
       + 1703489/288000*s^8*ls2*sqrt3*log3^2
       - 9/4*s^8*ls2*sqrt3*log3^2*logm
       - 9/32*s^8*ls2*sqrt3*log3^3
       - 571208203/65318400*s^8*ls2^2
       + 4577/120*s^8*ls2^2*logm
       - 8*s^8*ls2^2*logm^2
       - 39180247/5832000*s^8*pi*sqrt3*zeta3
       + 23/9*s^8*pi*sqrt3*logm*zeta3
       + 23/24*s^8*pi*sqrt3*log3*zeta3
       - 9/8*s^8*pi*ls4p*sqrt3
       - 1201981710762451/54318781440000*s^8*pi^2
       - 186086413/419904000*s^8*pi^2*zeta3
       + 834089867/69984000*s^8*pi^2*logm
       - 83/162*s^8*pi^2*logm*zeta3
       + 4523/1944*s^8*pi^2*logm^2
       - 139339/121500*s^8*pi^2*log2^3
       + 7/16*s^8*pi^2*ls3*sqrt3
       + 1703489/3888000*s^8*pi^2*ls2*sqrt3
       - 1/6*s^8*pi^2*ls2*sqrt3*logm
       - 1/16*s^8*pi^2*ls2*sqrt3*log3
       + 53697354331/33530112000*s^8*pi^3*sqrt3
       - 1703489/972000*s^8*pi^3*sqrt3*logm
       + 1/3*s^8*pi^3*sqrt3*logm^2
       - 1703489/2592000*s^8*pi^3*sqrt3*log3
       + 1/4*s^8*pi^3*sqrt3*log3*logm
       + 3/64*s^8*pi^3*sqrt3*log3^2
       + 2796998879833073/488869032960000*s^8*pi^4
       + 30918511/174960000*s^8*pi^4*logm
       + 37/162*s^8*pi^4*logm^2
       - 9426167/3888000*s^8*pi^4*log2
       + 1/81*s^8*pi^5*sqrt3
       + 10405/979776*s^8*pi^6
       - 16582589/756000*s^8*c4
       + 139339/81000*s^8*c4*log2
       + 1703489/432000*ls4*sqrt3
       - 3/2*ls4*sqrt3*logm
       - 9/16*ls4*sqrt3*log3
       - 1703489/86400*ls4*s^2*sqrt3
       + 15/2*ls4*s^2*sqrt3*logm
       + 45/16*ls4*s^2*sqrt3*log3
       + 1703489/48000*ls4*s^4*sqrt3
       - 27/2*ls4*s^4*sqrt3*logm
       - 81/16*ls4*s^4*sqrt3*log3
       - 11924423/432000*ls4*s^6*sqrt3
       + 21/2*ls4*s^6*sqrt3*logm
       + 63/16*ls4*s^6*sqrt3*log3
       + 1703489/216000*ls4*s^8*sqrt3
       - 3*ls4*s^8*sqrt3*logm
       - 9/8*ls4*s^8*sqrt3*log3
       + 9/32*ls5*sqrt3
       - 45/32*ls5*s^2*sqrt3
       + 81/32*ls5*s^4*sqrt3
       - 63/32*ls5*s^6*sqrt3
       + 9/16*ls5*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*tf * (
       - 340760292569484010787/107559878256230400000
       + 1249097128404003443/75879984660480000*zeta3
       + 3356096971/145152000*a4
       + 423770834093/243855360000*logMZ
       - 9946661/6881280*logMZ*zeta3
       - 759856134053033/436988805120000*logm
       + 12769772179/8808038400*logm*zeta3
       - 104/18375*logm*logMZ
       + 104/18375*logm^2
       + 3356096971/3483648000*log2^4
       - 3356096971/3483648000*pi^2*log2^2
       - 83222595917/334430208000*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/216
       - 1/18*T6p14ep0
       + 1/27*T6p13ep0
       + 131/972*zeta3
       - 1/3*ls2*sqrt3
       - 1/4*ls2^2
       - 31/1944*pi^2
       - 13/3240*pi^4
       + 445/216*s^2
       + 5/18*s^2*T6p14ep0
       - 5/27*s^2*T6p13ep0
       - 655/972*s^2*zeta3
       + 5/3*s^2*ls2*sqrt3
       + 5/4*s^2*ls2^2
       + 155/1944*s^2*pi^2
       + 13/648*s^2*pi^4
       - 89/24*s^4
       - 1/2*s^4*T6p14ep0
       + 1/3*s^4*T6p13ep0
       + 131/108*s^4*zeta3
       - 3*s^4*ls2*sqrt3
       - 9/4*s^4*ls2^2
       - 31/216*s^4*pi^2
       - 13/360*s^4*pi^4
       + 623/216*s^6
       + 7/18*s^6*T6p14ep0
       - 7/27*s^6*T6p13ep0
       - 917/972*s^6*zeta3
       + 7/3*s^6*ls2*sqrt3
       + 7/4*s^6*ls2^2
       + 217/1944*s^6*pi^2
       + 91/3240*s^6*pi^4
       - 89/108*s^8
       - 1/9*s^8*T6p14ep0
       + 2/27*s^8*T6p13ep0
       + 131/486*s^8*zeta3
       - 2/3*s^8*ls2*sqrt3
       - 1/2*s^8*ls2^2
       - 31/972*s^8*pi^2
       - 13/1620*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*tf*nl * (
       - 2765057039310325981/283168745717760000
       - 1/18*T6p14ep1
       - 1631/2700*T6p14ep0
       + 1/27*T6p13ep1
       + 795148/2460375*T6p13ep0
       + 1/54*T3L61ep1
       + 1169/810*zeta5
       + 1968254664787267837/145629640654848000*zeta3
       + 235201129/8918138880*a4
       + 13112851778126521/1966449623040000*logm
       + 4/9*logm*T6p14ep0
       - 8/27*logm*T6p13ep0
       - 340455353357/50960793600*logm*zeta3
       + 1335081/392000*logm^2
       - 41/28*logm^3
       + 235201129/214035333120*log2^4
       + 26869/364500*ls3*sqrt3
       - 16730127389/3674160000*ls2*sqrt3
       + 1484869/546750*ls2*sqrt3*logm
       - 26869/364500*ls2*sqrt3*log3
       - 101/40*ls2^2
       + 3/2*ls2^2*logm
       - 172662227113/1388832480000*pi^2
       + 163/2916*pi^2*zeta3
       + 954281/5103000*pi^2*logm
       - 1/12*pi^2*logm^2
       - 235201129/214035333120*pi^2*log2^2
       + 26869/6561000*pi^3*sqrt3
       - 43526337427087/297203348275200*pi^4
       + 317/9720*pi^4*logm
       + 512/6075*c4
       + 17017540059273011/632073093120000*s^2
       + 5/18*s^2*T6p14ep1
       + 1631/540*s^2*T6p14ep0
       - 5/27*s^2*T6p13ep1
       - 795148/492075*s^2*T6p13ep0
       - 5/54*s^2*T3L61ep1
       - 1169/162*s^2*zeta5
       + 17754779351513179/2275463135232000*s^2*zeta3
       - 8529817/77414400*s^2*a4
       + 539901781657283/30725775360000*s^2*logm
       - 20/9*s^2*logm*T6p14ep0
       + 40/27*s^2*logm*T6p13ep0
       - 49683710297/5573836800*s^2*logm*zeta3
       - 22580107/1323000*s^2*logm^2
       + 1543/210*s^2*logm^3
       - 8529817/1857945600*s^2*log2^4
       - 26869/72900*s^2*ls3*sqrt3
       + 16730127389/734832000*s^2*ls2*sqrt3
       - 1484869/109350*s^2*ls2*sqrt3*logm
       + 26869/72900*s^2*ls2*sqrt3*log3
       + 101/8*s^2*ls2^2
       - 15/2*s^2*ls2^2*logm
       + 172662227113/277766496000*s^2*pi^2
       - 815/2916*s^2*pi^2*zeta3
       - 954281/1020600*s^2*pi^2*logm
       + 5/12*s^2*pi^2*logm^2
       + 8529817/1857945600*s^2*pi^2*log2^2
       - 26869/1312200*s^2*pi^3*sqrt3
       + 4348240102369/162533081088000*s^2*pi^4
       - 317/1944*s^2*pi^4*logm
       - 512/1215*s^2*c4
       - 278585085101/4898880000*s^4
       - 1/2*s^4*T6p14ep1
       - 1631/300*s^4*T6p14ep0
       + 1/3*s^4*T6p13ep1
       + 795148/273375*s^4*T6p13ep0
       + 1/6*s^4*T3L61ep1
       + 1169/90*s^4*zeta5
       + 19905512521/551124000*s^4*zeta3
       + 6445493/972000*s^4*logm
       + 4*s^4*logm*T6p14ep0
       - 8/3*s^4*logm*T6p13ep0
       - 21629/1350*s^4*logm*zeta3
       + 1237/40*s^4*logm^2
       - 27/2*s^4*logm^3
       + 26869/40500*s^4*ls3*sqrt3
       - 16730127389/408240000*s^4*ls2*sqrt3
       + 1484869/60750*s^4*ls2*sqrt3*logm
       - 26869/40500*s^4*ls2*sqrt3*log3
       - 909/40*s^4*ls2^2
       + 27/2*s^4*ls2^2*logm
       - 172662227113/154314720000*s^4*pi^2
       + 163/324*s^4*pi^2*zeta3
       + 954281/567000*s^4*pi^2*logm
       - 3/4*s^4*pi^2*logm^2
       + 26869/729000*s^4*pi^3*sqrt3
       - 91381439/157464000*s^4*pi^4
       + 317/1080*s^4*pi^4*logm
       + 512/675*s^4*c4
       + 278585085101/6298560000*s^6
       + 7/18*s^6*T6p14ep1
       + 11417/2700*s^6*T6p14ep0
       - 7/27*s^6*T6p13ep1
       - 5566036/2460375*s^6*T6p13ep0
       - 7/54*s^6*T3L61ep1
       - 8183/810*s^6*zeta5
       - 19905512521/708588000*s^6*zeta3
       - 45118451/8748000*s^6*logm
       - 28/9*s^6*logm*T6p14ep0
       + 56/27*s^6*logm*T6p13ep0
       + 151403/12150*s^6*logm*zeta3
       - 8659/360*s^6*logm^2
       + 21/2*s^6*logm^3
       - 188083/364500*s^6*ls3*sqrt3
       + 16730127389/524880000*s^6*ls2*sqrt3
       - 10394083/546750*s^6*ls2*sqrt3*logm
       + 188083/364500*s^6*ls2*sqrt3*log3
       + 707/40*s^6*ls2^2
       - 21/2*s^6*ls2^2*logm
       + 172662227113/198404640000*s^6*pi^2
       - 1141/2916*s^6*pi^2*zeta3
       - 954281/729000*s^6*pi^2*logm
       + 7/12*s^6*pi^2*logm^2
       - 188083/6561000*s^6*pi^3*sqrt3
       + 639670073/1417176000*s^6*pi^4
       - 2219/9720*s^6*pi^4*logm
       - 3584/6075*s^6*c4
       - 278585085101/22044960000*s^8
       - 1/9*s^8*T6p14ep1
       - 1631/1350*s^8*T6p14ep0
       + 2/27*s^8*T6p13ep1
       + 1590296/2460375*s^8*T6p13ep0
       + 1/27*s^8*T3L61ep1
       + 1169/405*s^8*zeta5
       + 19905512521/2480058000*s^8*zeta3
       + 6445493/4374000*s^8*logm
       + 8/9*s^8*logm*T6p14ep0
       - 16/27*s^8*logm*T6p13ep0
       - 21629/6075*s^8*logm*zeta3
       + 1237/180*s^8*logm^2
       - 3*s^8*logm^3
       + 26869/182250*s^8*ls3*sqrt3
       - 16730127389/1837080000*s^8*ls2*sqrt3
       + 1484869/273375*s^8*ls2*sqrt3*logm
       - 26869/182250*s^8*ls2*sqrt3*log3
       - 101/20*s^8*ls2^2
       + 3*s^8*ls2^2*logm
       - 172662227113/694416240000*s^8*pi^2
       + 163/1458*s^8*pi^2*zeta3
       + 954281/2551500*s^8*pi^2*logm
       - 1/6*s^8*pi^2*logm^2
       + 26869/3280500*s^8*pi^3*sqrt3
       - 91381439/708588000*s^8*pi^4
       + 317/4860*s^8*pi^4*logm
       + 1024/6075*s^8*c4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 107527919/6298560
       + 111257/291600*T6p9ep0
       + 1135591/1312200*T6p12ep0
       + 109/1620*T6p11ep0
       - 17221/36450*T6p10ep0
       + 1400461/1312200*T5p11ep0
       - 16156547/47239200*zeta3
       - 658687/72900*ls3*sqrt3
       - 9172667/291600*ls2*sqrt3
       + 658687/72900*ls2*sqrt3*log3
       + 2694841/145800*ls2^2
       - 208484441/94478400*pi^2
       - 658687/1312200*pi^3*sqrt3
       + 33061253/236196000*pi^4
       - 107527919/1259712*s^2
       - 111257/58320*s^2*T6p9ep0
       - 1135591/262440*s^2*T6p12ep0
       - 109/324*s^2*T6p11ep0
       + 17221/7290*s^2*T6p10ep0
       - 1400461/262440*s^2*T5p11ep0
       + 16156547/9447840*s^2*zeta3
       + 658687/14580*s^2*ls3*sqrt3
       + 9172667/58320*s^2*ls2*sqrt3
       - 658687/14580*s^2*ls2*sqrt3*log3
       - 2694841/29160*s^2*ls2^2
       + 208484441/18895680*s^2*pi^2
       + 658687/262440*s^2*pi^3*sqrt3
       - 33061253/47239200*s^2*pi^4
       + 107527919/699840*s^4
       + 111257/32400*s^4*T6p9ep0
       + 1135591/145800*s^4*T6p12ep0
       + 109/180*s^4*T6p11ep0
       - 17221/4050*s^4*T6p10ep0
       + 1400461/145800*s^4*T5p11ep0
       - 16156547/5248800*s^4*zeta3
       - 658687/8100*s^4*ls3*sqrt3
       - 9172667/32400*s^4*ls2*sqrt3
       + 658687/8100*s^4*ls2*sqrt3*log3
       + 2694841/16200*s^4*ls2^2
       - 208484441/10497600*s^4*pi^2
       - 658687/145800*s^4*pi^3*sqrt3
       + 33061253/26244000*s^4*pi^4
       - 752695433/6298560*s^6
       - 778799/291600*s^6*T6p9ep0
       - 7949137/1312200*s^6*T6p12ep0
       - 763/1620*s^6*T6p11ep0
       + 120547/36450*s^6*T6p10ep0
       - 9803227/1312200*s^6*T5p11ep0
       + 113095829/47239200*s^6*zeta3
       + 4610809/72900*s^6*ls3*sqrt3
       + 64208669/291600*s^6*ls2*sqrt3
       - 4610809/72900*s^6*ls2*sqrt3*log3
       - 18863887/145800*s^6*ls2^2
       + 1459391087/94478400*s^6*pi^2
       + 4610809/1312200*s^6*pi^3*sqrt3
       - 231428771/236196000*s^6*pi^4
       + 107527919/3149280*s^8
       + 111257/145800*s^8*T6p9ep0
       + 1135591/656100*s^8*T6p12ep0
       + 109/810*s^8*T6p11ep0
       - 17221/18225*s^8*T6p10ep0
       + 1400461/656100*s^8*T5p11ep0
       - 16156547/23619600*s^8*zeta3
       - 658687/36450*s^8*ls3*sqrt3
       - 9172667/145800*s^8*ls2*sqrt3
       + 658687/36450*s^8*ls2*sqrt3*log3
       + 2694841/72900*s^8*ls2^2
       - 208484441/47239200*s^8*pi^2
       - 658687/656100*s^8*pi^3*sqrt3
       + 33061253/118098000*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*nh*tf * (
       - 18588240750644999362376797/4472339737894060032000000
       - 89/540*T7p5ep0
       - 1/54*T7p16ep0
       + 111257/291600*T6p9ep1
       - 1001572283/137781000*T6p9ep0
       + 282386759/91854000*T6p18ep0
       - 44063/218700*T6p17ep0
       - 367/2160*T6p16ep1
       - 1747/405*T6p14ep0
       - 8089489/7873200*T6p13ep0
       + 1135591/1312200*T6p12ep1
       + 30255552281/26270244000*T6p12ep0
       + 109/1620*T6p11ep1
       + 19062667/7873200*T6p11ep0
       - 17221/36450*T6p10ep1
       + 1763771057/137781000*T6p10ep0
       + 11225269/5248800*T5p8ep1
       + 1400461/1312200*T5p11ep1
       + 830562239/367416000*T5p11ep0
       + 1/54*T3L61ep1
       - 5882986337/78732000*zeta5
       + 988576223819821433953/7489004270675558400*zeta3
       + 5014397647289/30656102400*a4
       - 3395030363/4050761400000*logMZ
       + 121/201600*logMZ*zeta3
       + 69173/321489000*logMZ^2
       + 2/1913625*logMZ^3
       - 74299871269865809019/530941398220800000*logm
       - 111257/36450*logm*T6p9ep0
       - 1135591/164025*logm*T6p12ep0
       - 218/405*logm*T6p11ep0
       + 68884/18225*logm*T6p10ep0
       - 1400461/164025*logm*T5p11ep0
       + 3074547626899057/34673723965440*logm*zeta3
       - 31991/22963500*logm*logMZ
       + 268/637875*logm*logMZ^2
       + 8762496049/2571912000*logm^2
       - 538/637875*logm^2*logMZ
       - 11205143/7654500*logm^3
       + 5014397647289/735746457600*log2^4
       + 2634748/492075*ls4pithird*sqrt3
       - 21315299/4378374000*ls3*sqrt3
       + 1317374/18225*ls3*sqrt3*logm
       + 658687/24300*ls3*sqrt3*log3
       + 1100294868389069/7355668320000*ls2*sqrt3
       + 361405261/2187000*ls2*sqrt3*logm
       + 21315299/4378374000*ls2*sqrt3*log3
       - 1317374/18225*ls2*sqrt3*log3*logm
       - 658687/48600*ls2*sqrt3*log3^2
       + 182278043/5103000*ls2^2
       - 5407907/36450*ls2^2*logm
       + 15149801/984150*pi*sqrt3*zeta3
       + 4099257817294631/397206089280000*pi^2
       + 14646179/70858800*pi^2*zeta3
       - 1/1275750*pi^2*logMZ
       + 2932035637/165337200*pi^2*logm
       - 1/12*pi^2*logm^2
       - 5014397647289/735746457600*pi^2*log2^2
       - 658687/656100*pi^2*ls2*sqrt3
       - 21315299/78810732000*pi^3*sqrt3
       + 658687/164025*pi^3*sqrt3*logm
       + 658687/437400*pi^3*sqrt3*log3
       - 28763375443903553/9296892238233600*pi^4
       - 66092131/59049000*pi^4*logm
       + 18448/54675*c4
       + 88484116649985921043561/770738695638912000000*s^2
       + 89/108*s^2*T7p5ep0
       + 5/54*s^2*T7p16ep0
       - 111257/58320*s^2*T6p9ep1
       + 1001572283/27556200*s^2*T6p9ep0
       - 282386759/18370800*s^2*T6p18ep0
       + 44063/43740*s^2*T6p17ep0
       + 367/432*s^2*T6p16ep1
       + 1747/81*s^2*T6p14ep0
       + 8089489/1574640*s^2*T6p13ep0
       - 1135591/262440*s^2*T6p12ep1
       - 30255552281/5254048800*s^2*T6p12ep0
       - 109/324*s^2*T6p11ep1
       - 19062667/1574640*s^2*T6p11ep0
       + 17221/7290*s^2*T6p10ep1
       - 1763771057/27556200*s^2*T6p10ep0
       - 11225269/1049760*s^2*T5p8ep1
       - 1400461/262440*s^2*T5p11ep1
       - 830562239/73483200*s^2*T5p11ep0
       - 5/54*s^2*T3L61ep1
       + 5882986337/15746400*s^2*zeta5
       - 1001760216574407821/27963308685312000*s^2*zeta3
       + 50610208477/239500800*s^2*a4
       + 3395030363/3038071050000*s^2*logMZ
       - 121/151200*s^2*logMZ*zeta3
       - 69173/241116750*s^2*logMZ^2
       - 8/5740875*s^2*logMZ^3
       + 9339060363034001167/12443939020800000*s^2*logm
       + 111257/7290*s^2*logm*T6p9ep0
       + 1135591/32805*s^2*logm*T6p12ep0
       + 218/81*s^2*logm*T6p11ep0
       - 68884/3645*s^2*logm*T6p10ep0
       + 1400461/32805*s^2*logm*T5p11ep0
       - 93958928658077/193491763200*s^2*logm*zeta3
       + 31991/17222625*s^2*logm*logMZ
       - 1072/1913625*s^2*logm*logMZ^2
       - 16462412807/964467000*s^2*logm^2
       + 2152/1913625*s^2*logm^2*logMZ
       + 84357061/11481750*s^2*logm^3
       + 50610208477/5748019200*s^2*log2^4
       - 2634748/98415*s^2*ls4pithird*sqrt3
       + 21315299/875674800*s^2*ls3*sqrt3
       - 1317374/3645*s^2*ls3*sqrt3*logm
       - 658687/4860*s^2*ls3*sqrt3*log3
       - 1100294868389069/1471133664000*s^2*ls2*sqrt3
       - 361405261/437400*s^2*ls2*sqrt3*logm
       - 21315299/875674800*s^2*ls2*sqrt3*log3
       + 1317374/3645*s^2*ls2*sqrt3*log3*logm
       + 658687/9720*s^2*ls2*sqrt3*log3^2
       - 182278043/1020600*s^2*ls2^2
       + 5407907/7290*s^2*ls2^2*logm
       - 15149801/196830*s^2*pi*sqrt3*zeta3
       - 4099273485809207/79441217856000*s^2*pi^2
       - 14646179/14171760*s^2*pi^2*zeta3
       + 2/1913625*s^2*pi^2*logMZ
       - 73301209309/826686000*s^2*pi^2*logm
       + 5/12*s^2*pi^2*logm^2
       - 50610208477/5748019200*s^2*pi^2*log2^2
       + 658687/131220*s^2*pi^2*ls2*sqrt3
       + 21315299/15762146400*s^2*pi^3*sqrt3
       - 658687/32805*s^2*pi^3*sqrt3*logm
       - 658687/87480*s^2*pi^3*sqrt3*log3
       + 172240470850849/51879979008000*s^2*pi^4
       + 66092131/11809800*s^2*pi^4*logm
       - 18448/10935*s^2*c4
       - 2839984726269253/16550253720000*s^4
       - 89/60*s^4*T7p5ep0
       - 1/6*s^4*T7p16ep0
       + 111257/32400*s^4*T6p9ep1
       - 1001572283/15309000*s^4*T6p9ep0
       + 282386759/10206000*s^4*T6p18ep0
       - 44063/24300*s^4*T6p17ep0
       - 367/240*s^4*T6p16ep1
       - 1747/45*s^4*T6p14ep0
       - 8089489/874800*s^4*T6p13ep0
       + 1135591/145800*s^4*T6p12ep1
       + 30255552281/2918916000*s^4*T6p12ep0
       + 109/180*s^4*T6p11ep1
       + 19062667/874800*s^4*T6p11ep0
       - 17221/4050*s^4*T6p10ep1
       + 1763771057/15309000*s^4*T6p10ep0
       + 11225269/583200*s^4*T5p8ep1
       + 1400461/145800*s^4*T5p11ep1
       + 830562239/40824000*s^4*T5p11ep0
       + 1/6*s^4*T3L61ep1
       - 5882986337/8748000*s^4*zeta5
       + 46494896627591/157621464000*s^4*zeta3
       - 11477483033/8748000*s^4*logm
       - 111257/4050*s^4*logm*T6p9ep0
       - 1135591/18225*s^4*logm*T6p12ep0
       - 218/45*s^4*logm*T6p11ep0
       + 68884/2025*s^4*logm*T6p10ep0
       - 1400461/18225*s^4*logm*T5p11ep0
       + 552244193/656100*s^4*logm*zeta3
       + 1237/40*s^4*logm^2
       - 27/2*s^4*logm^3
       + 2634748/54675*s^4*ls4pithird*sqrt3
       - 21315299/486486000*s^4*ls3*sqrt3
       + 1317374/2025*s^4*ls3*sqrt3*logm
       + 658687/2700*s^4*ls3*sqrt3*log3
       + 1100294868389069/817296480000*s^4*ls2*sqrt3
       + 361405261/243000*s^4*ls2*sqrt3*logm
       + 21315299/486486000*s^4*ls2*sqrt3*log3
       - 1317374/2025*s^4*ls2*sqrt3*log3*logm
       - 658687/5400*s^4*ls2*sqrt3*log3^2
       + 182278043/567000*s^4*ls2^2
       - 5407907/4050*s^4*ls2^2*logm
       + 15149801/109350*s^4*pi*sqrt3*zeta3
       + 585611311921553/6304858560000*s^4*pi^2
       + 14646179/7873200*s^4*pi^2*zeta3
       + 14660265017/91854000*s^4*pi^2*logm
       - 3/4*s^4*pi^2*logm^2
       - 658687/72900*s^4*pi^2*ls2*sqrt3
       - 21315299/8756748000*s^4*pi^3*sqrt3
       + 658687/18225*s^4*pi^3*sqrt3*logm
       + 658687/48600*s^4*pi^3*sqrt3*log3
       - 6599636135243/630485856000*s^4*pi^4
       - 66092131/6561000*s^4*pi^4*logm
       + 18448/6075*s^4*c4
       + 2839984726269253/21278897640000*s^6
       + 623/540*s^6*T7p5ep0
       + 7/54*s^6*T7p16ep0
       - 778799/291600*s^6*T6p9ep1
       + 1001572283/19683000*s^6*T6p9ep0
       - 282386759/13122000*s^6*T6p18ep0
       + 308441/218700*s^6*T6p17ep0
       + 2569/2160*s^6*T6p16ep1
       + 12229/405*s^6*T6p14ep0
       + 56626423/7873200*s^6*T6p13ep0
       - 7949137/1312200*s^6*T6p12ep1
       - 30255552281/3752892000*s^6*T6p12ep0
       - 763/1620*s^6*T6p11ep1
       - 133438669/7873200*s^6*T6p11ep0
       + 120547/36450*s^6*T6p10ep1
       - 1763771057/19683000*s^6*T6p10ep0
       - 78576883/5248800*s^6*T5p8ep1
       - 9803227/1312200*s^6*T5p11ep1
       - 830562239/52488000*s^6*T5p11ep0
       - 7/54*s^6*T3L61ep1
       + 41180904359/78732000*s^6*zeta5
       - 46494896627591/202656168000*s^6*zeta3
       + 80342381231/78732000*s^6*logm
       + 778799/36450*s^6*logm*T6p9ep0
       + 7949137/164025*s^6*logm*T6p12ep0
       + 1526/405*s^6*logm*T6p11ep0
       - 482188/18225*s^6*logm*T6p10ep0
       + 9803227/164025*s^6*logm*T5p11ep0
       - 3865709351/5904900*s^6*logm*zeta3
       - 8659/360*s^6*logm^2
       + 21/2*s^6*logm^3
       - 18443236/492075*s^6*ls4pithird*sqrt3
       + 21315299/625482000*s^6*ls3*sqrt3
       - 9221618/18225*s^6*ls3*sqrt3*logm
       - 4610809/24300*s^6*ls3*sqrt3*log3
       - 1100294868389069/1050809760000*s^6*ls2*sqrt3
       - 2529836827/2187000*s^6*ls2*sqrt3*logm
       - 21315299/625482000*s^6*ls2*sqrt3*log3
       + 9221618/18225*s^6*ls2*sqrt3*log3*logm
       + 4610809/48600*s^6*ls2*sqrt3*log3^2
       - 182278043/729000*s^6*ls2^2
       + 37855349/36450*s^6*ls2^2*logm
       - 106048607/984150*s^6*pi*sqrt3*zeta3
       - 585611311921553/8106246720000*s^6*pi^2
       - 102523253/70858800*s^6*pi^2*zeta3
       - 14660265017/118098000*s^6*pi^2*logm
       + 7/12*s^6*pi^2*logm^2
       + 4610809/656100*s^6*pi^2*ls2*sqrt3
       + 21315299/11258676000*s^6*pi^3*sqrt3
       - 4610809/164025*s^6*pi^3*sqrt3*logm
       - 4610809/437400*s^6*pi^3*sqrt3*log3
       + 6599636135243/810624672000*s^6*pi^4
       + 462644917/59049000*s^6*pi^4*logm
       - 129136/54675*s^6*c4
       - 2839984726269253/74476141740000*s^8
       - 89/270*s^8*T7p5ep0
       - 1/27*s^8*T7p16ep0
       + 111257/145800*s^8*T6p9ep1
       - 1001572283/68890500*s^8*T6p9ep0
       + 282386759/45927000*s^8*T6p18ep0
       - 44063/109350*s^8*T6p17ep0
       - 367/1080*s^8*T6p16ep1
       - 3494/405*s^8*T6p14ep0
       - 8089489/3936600*s^8*T6p13ep0
       + 1135591/656100*s^8*T6p12ep1
       + 30255552281/13135122000*s^8*T6p12ep0
       + 109/810*s^8*T6p11ep1
       + 19062667/3936600*s^8*T6p11ep0
       - 17221/18225*s^8*T6p10ep1
       + 1763771057/68890500*s^8*T6p10ep0
       + 11225269/2624400*s^8*T5p8ep1
       + 1400461/656100*s^8*T5p11ep1
       + 830562239/183708000*s^8*T5p11ep0
       + 1/27*s^8*T3L61ep1
       - 5882986337/39366000*s^8*zeta5
       + 46494896627591/709296588000*s^8*zeta3
       - 11477483033/39366000*s^8*logm
       - 111257/18225*s^8*logm*T6p9ep0
       - 2271182/164025*s^8*logm*T6p12ep0
       - 436/405*s^8*logm*T6p11ep0
       + 137768/18225*s^8*logm*T6p10ep0
       - 2800922/164025*s^8*logm*T5p11ep0
       + 552244193/2952450*s^8*logm*zeta3
       + 1237/180*s^8*logm^2
       - 3*s^8*logm^3
       + 5269496/492075*s^8*ls4pithird*sqrt3
       - 21315299/2189187000*s^8*ls3*sqrt3
       + 2634748/18225*s^8*ls3*sqrt3*logm
       + 658687/12150*s^8*ls3*sqrt3*log3
       + 1100294868389069/3677834160000*s^8*ls2*sqrt3
       + 361405261/1093500*s^8*ls2*sqrt3*logm
       + 21315299/2189187000*s^8*ls2*sqrt3*log3
       - 2634748/18225*s^8*ls2*sqrt3*log3*logm
       - 658687/24300*s^8*ls2*sqrt3*log3^2
       + 182278043/2551500*s^8*ls2^2
       - 5407907/18225*s^8*ls2^2*logm
       + 15149801/492075*s^8*pi*sqrt3*zeta3
       + 585611311921553/28371863520000*s^8*pi^2
       + 14646179/35429400*s^8*pi^2*zeta3
       + 14660265017/413343000*s^8*pi^2*logm
       - 1/6*s^8*pi^2*logm^2
       - 658687/328050*s^8*pi^2*ls2*sqrt3
       - 21315299/39405366000*s^8*pi^3*sqrt3
       + 1317374/164025*s^8*pi^3*sqrt3*logm
       + 658687/218700*s^8*pi^3*sqrt3*log3
       - 6599636135243/2837186352000*s^8*pi^4
       - 66092131/29524500*s^8*pi^4*logm
       + 36896/54675*s^8*c4
       - 658687/36450*ls4*sqrt3
       + 658687/7290*ls4*s^2*sqrt3
       - 658687/4050*ls4*s^4*sqrt3
       + 4610809/36450*ls4*s^6*sqrt3
       - 658687/18225*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/1152
       - 7/288*T7p11ep0
       + 7/288*T7p10ep0
       + 7/96*T6p14ep0
       - 7/144*T6p13ep0
       + 1/32*T6p12ep0
       - 1/96*T6p11ep0
       + 89/96*zeta3
       - 9/32*ls3*sqrt3
       - 1/3*ls2*sqrt3
       + 9/32*ls2*sqrt3*log3
       + 5/16*ls2^2
       - 865/10368*pi^2
       - 1/64*pi^3*sqrt3
       - 223/25920*pi^4
       + 9365/1152*s^2
       + 35/288*s^2*T7p11ep0
       - 35/288*s^2*T7p10ep0
       - 35/96*s^2*T6p14ep0
       + 35/144*s^2*T6p13ep0
       - 5/32*s^2*T6p12ep0
       + 5/96*s^2*T6p11ep0
       - 445/96*s^2*zeta3
       + 45/32*s^2*ls3*sqrt3
       + 5/3*s^2*ls2*sqrt3
       - 45/32*s^2*ls2*sqrt3*log3
       - 25/16*s^2*ls2^2
       + 4325/10368*s^2*pi^2
       + 5/64*s^2*pi^3*sqrt3
       + 223/5184*s^2*pi^4
       - 1873/128*s^4
       - 7/32*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep0
       + 21/32*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep0
       + 267/32*s^4*zeta3
       - 81/32*s^4*ls3*sqrt3
       - 3*s^4*ls2*sqrt3
       + 81/32*s^4*ls2*sqrt3*log3
       + 45/16*s^4*ls2^2
       - 865/1152*s^4*pi^2
       - 9/64*s^4*pi^3*sqrt3
       - 223/2880*s^4*pi^4
       + 13111/1152*s^6
       + 49/288*s^6*T7p11ep0
       - 49/288*s^6*T7p10ep0
       - 49/96*s^6*T6p14ep0
       + 49/144*s^6*T6p13ep0
       - 7/32*s^6*T6p12ep0
       + 7/96*s^6*T6p11ep0
       - 623/96*s^6*zeta3
       + 63/32*s^6*ls3*sqrt3
       + 7/3*s^6*ls2*sqrt3
       - 63/32*s^6*ls2*sqrt3*log3
       - 35/16*s^6*ls2^2
       + 6055/10368*s^6*pi^2
       + 7/64*s^6*pi^3*sqrt3
       + 1561/25920*s^6*pi^4
       - 1873/576*s^8
       - 7/144*s^8*T7p11ep0
       + 7/144*s^8*T7p10ep0
       + 7/48*s^8*T6p14ep0
       - 7/72*s^8*T6p13ep0
       + 1/16*s^8*T6p12ep0
       - 1/48*s^8*T6p11ep0
       + 89/48*s^8*zeta3
       - 9/16*s^8*ls3*sqrt3
       - 2/3*s^8*ls2*sqrt3
       + 9/16*s^8*ls2*sqrt3*log3
       + 5/8*s^8*ls2^2
       - 865/5184*s^8*pi^2
       - 1/32*s^8*pi^3*sqrt3
       - 223/12960*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 5091307355233/40310784000
       - 1/72*T8p10ep0
       - 1/36*T7p9ep0
       + 113/288*T7p8ep0
       + 5/24*T7p7ep0
       - 7/16*T7p5ep0
       + 1/144*T7p16ep0
       - 5/576*T7p14ep1
       - 7/288*T7p11ep1
       - 31847/172800*T7p11ep0
       + 7/288*T7p10ep1
       + 31847/172800*T7p10ep0
       + 3444833/3888000*T6p9ep0
       + 1/27*T6p18ep0
       - 31/48*T6p17ep0
       + 1/576*T6p16ep1
       + 7/96*T6p14ep1
       + 21269/19200*T6p14ep0
       - 7/144*T6p13ep1
       - 20807/86400*T6p13ep0
       + 1/32*T6p12ep1
       + 41720567/104976000*T6p12ep0
       - 1/96*T6p11ep1
       - 11587/86400*T6p11ep0
       - 3728603/972000*T6p10ep0
       + 13/288*T5p8ep1
       - 5161423/104976000*T5p11ep0
       - 929/960*zeta5
       + 134564161223/3779136000*zeta3
       + 1873/144*logm
       + 7/36*logm*T7p11ep0
       - 7/36*logm*T7p10ep0
       - 7/12*logm*T6p14ep0
       + 7/18*logm*T6p13ep0
       - 1/4*logm*T6p12ep0
       + 1/12*logm*T6p11ep0
       - 89/12*logm*zeta3
       + 1/6*ls4pithird*sqrt3
       - 1320511/291600*ls3*sqrt3
       + 9/4*ls3*sqrt3*logm
       + 27/32*ls3*sqrt3*log3
       - 1017102863/46656000*ls2*sqrt3
       + 8/3*ls2*sqrt3*logm
       + 1320511/291600*ls2*sqrt3*log3
       - 9/4*ls2*sqrt3*log3*logm
       - 27/64*ls2*sqrt3*log3^2
       + 57100037/11664000*ls2^2
       - 5/2*ls2^2*logm
       + 23/48*pi*sqrt3*zeta3
       + 87457881437/30233088000*pi^2
       - 67/1728*pi^2*zeta3
       + 865/1296*pi^2*logm
       - 1/32*pi^2*ls2*sqrt3
       - 1320511/5248800*pi^3*sqrt3
       + 1/8*pi^3*sqrt3*logm
       + 3/64*pi^3*sqrt3*log3
       + 1037124557/15116544000*pi^4
       + 223/3240*pi^4*logm
       - 1/54*c4
       + 5091307355233/8062156800*s^2
       + 5/72*s^2*T8p10ep0
       + 5/36*s^2*T7p9ep0
       - 565/288*s^2*T7p8ep0
       - 25/24*s^2*T7p7ep0
       + 35/16*s^2*T7p5ep0
       - 5/144*s^2*T7p16ep0
       + 25/576*s^2*T7p14ep1
       + 35/288*s^2*T7p11ep1
       + 31847/34560*s^2*T7p11ep0
       - 35/288*s^2*T7p10ep1
       - 31847/34560*s^2*T7p10ep0
       - 3444833/777600*s^2*T6p9ep0
       - 5/27*s^2*T6p18ep0
       + 155/48*s^2*T6p17ep0
       - 5/576*s^2*T6p16ep1
       - 35/96*s^2*T6p14ep1
       - 21269/3840*s^2*T6p14ep0
       + 35/144*s^2*T6p13ep1
       + 20807/17280*s^2*T6p13ep0
       - 5/32*s^2*T6p12ep1
       - 41720567/20995200*s^2*T6p12ep0
       + 5/96*s^2*T6p11ep1
       + 11587/17280*s^2*T6p11ep0
       + 3728603/194400*s^2*T6p10ep0
       - 65/288*s^2*T5p8ep1
       + 5161423/20995200*s^2*T5p11ep0
       + 929/192*s^2*zeta5
       - 134564161223/755827200*s^2*zeta3
       - 9365/144*s^2*logm
       - 35/36*s^2*logm*T7p11ep0
       + 35/36*s^2*logm*T7p10ep0
       + 35/12*s^2*logm*T6p14ep0
       - 35/18*s^2*logm*T6p13ep0
       + 5/4*s^2*logm*T6p12ep0
       - 5/12*s^2*logm*T6p11ep0
       + 445/12*s^2*logm*zeta3
       - 5/6*s^2*ls4pithird*sqrt3
       + 1320511/58320*s^2*ls3*sqrt3
       - 45/4*s^2*ls3*sqrt3*logm
       - 135/32*s^2*ls3*sqrt3*log3
       + 1017102863/9331200*s^2*ls2*sqrt3
       - 40/3*s^2*ls2*sqrt3*logm
       - 1320511/58320*s^2*ls2*sqrt3*log3
       + 45/4*s^2*ls2*sqrt3*log3*logm
       + 135/64*s^2*ls2*sqrt3*log3^2
       - 57100037/2332800*s^2*ls2^2
       + 25/2*s^2*ls2^2*logm
       - 115/48*s^2*pi*sqrt3*zeta3
       - 87457881437/6046617600*s^2*pi^2
       + 335/1728*s^2*pi^2*zeta3
       - 4325/1296*s^2*pi^2*logm
       + 5/32*s^2*pi^2*ls2*sqrt3
       + 1320511/1049760*s^2*pi^3*sqrt3
       - 5/8*s^2*pi^3*sqrt3*logm
       - 15/64*s^2*pi^3*sqrt3*log3
       - 1037124557/3023308800*s^2*pi^4
       - 223/648*s^2*pi^4*logm
       + 5/54*s^2*c4
       - 5091307355233/4478976000*s^4
       - 1/8*s^4*T8p10ep0
       - 1/4*s^4*T7p9ep0
       + 113/32*s^4*T7p8ep0
       + 15/8*s^4*T7p7ep0
       - 63/16*s^4*T7p5ep0
       + 1/16*s^4*T7p16ep0
       - 5/64*s^4*T7p14ep1
       - 7/32*s^4*T7p11ep1
       - 31847/19200*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep1
       + 31847/19200*s^4*T7p10ep0
       + 3444833/432000*s^4*T6p9ep0
       + 1/3*s^4*T6p18ep0
       - 93/16*s^4*T6p17ep0
       + 1/64*s^4*T6p16ep1
       + 21/32*s^4*T6p14ep1
       + 63807/6400*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep1
       - 20807/9600*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep1
       + 41720567/11664000*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep1
       - 11587/9600*s^4*T6p11ep0
       - 3728603/108000*s^4*T6p10ep0
       + 13/32*s^4*T5p8ep1
       - 5161423/11664000*s^4*T5p11ep0
       - 2787/320*s^4*zeta5
       + 134564161223/419904000*s^4*zeta3
       + 1873/16*s^4*logm
       + 7/4*s^4*logm*T7p11ep0
       - 7/4*s^4*logm*T7p10ep0
       - 21/4*s^4*logm*T6p14ep0
       + 7/2*s^4*logm*T6p13ep0
       - 9/4*s^4*logm*T6p12ep0
       + 3/4*s^4*logm*T6p11ep0
       - 267/4*s^4*logm*zeta3
       + 3/2*s^4*ls4pithird*sqrt3
       - 1320511/32400*s^4*ls3*sqrt3
       + 81/4*s^4*ls3*sqrt3*logm
       + 243/32*s^4*ls3*sqrt3*log3
       - 1017102863/5184000*s^4*ls2*sqrt3
       + 24*s^4*ls2*sqrt3*logm
       + 1320511/32400*s^4*ls2*sqrt3*log3
       - 81/4*s^4*ls2*sqrt3*log3*logm
       - 243/64*s^4*ls2*sqrt3*log3^2
       + 57100037/1296000*s^4*ls2^2
       - 45/2*s^4*ls2^2*logm
       + 69/16*s^4*pi*sqrt3*zeta3
       + 87457881437/3359232000*s^4*pi^2
       - 67/192*s^4*pi^2*zeta3
       + 865/144*s^4*pi^2*logm
       - 9/32*s^4*pi^2*ls2*sqrt3
       - 1320511/583200*s^4*pi^3*sqrt3
       + 9/8*s^4*pi^3*sqrt3*logm
       + 27/64*s^4*pi^3*sqrt3*log3
       + 1037124557/1679616000*s^4*pi^4
       + 223/360*s^4*pi^4*logm
       - 1/6*s^4*c4
       + 35639151486631/40310784000*s^6
       + 7/72*s^6*T8p10ep0
       + 7/36*s^6*T7p9ep0
       - 791/288*s^6*T7p8ep0
       - 35/24*s^6*T7p7ep0
       + 49/16*s^6*T7p5ep0
       - 7/144*s^6*T7p16ep0
       + 35/576*s^6*T7p14ep1
       + 49/288*s^6*T7p11ep1
       + 222929/172800*s^6*T7p11ep0
       - 49/288*s^6*T7p10ep1
       - 222929/172800*s^6*T7p10ep0
       - 24113831/3888000*s^6*T6p9ep0
       - 7/27*s^6*T6p18ep0
       + 217/48*s^6*T6p17ep0
       - 7/576*s^6*T6p16ep1
       - 49/96*s^6*T6p14ep1
       - 148883/19200*s^6*T6p14ep0
       + 49/144*s^6*T6p13ep1
       + 145649/86400*s^6*T6p13ep0
       - 7/32*s^6*T6p12ep1
       - 292043969/104976000*s^6*T6p12ep0
       + 7/96*s^6*T6p11ep1
       + 81109/86400*s^6*T6p11ep0
       + 26100221/972000*s^6*T6p10ep0
       - 91/288*s^6*T5p8ep1
       + 36129961/104976000*s^6*T5p11ep0
       + 6503/960*s^6*zeta5
       - 941949128561/3779136000*s^6*zeta3
       - 13111/144*s^6*logm
       - 49/36*s^6*logm*T7p11ep0
       + 49/36*s^6*logm*T7p10ep0
       + 49/12*s^6*logm*T6p14ep0
       - 49/18*s^6*logm*T6p13ep0
       + 7/4*s^6*logm*T6p12ep0
       - 7/12*s^6*logm*T6p11ep0
       + 623/12*s^6*logm*zeta3
       - 7/6*s^6*ls4pithird*sqrt3
       + 9243577/291600*s^6*ls3*sqrt3
       - 63/4*s^6*ls3*sqrt3*logm
       - 189/32*s^6*ls3*sqrt3*log3
       + 7119720041/46656000*s^6*ls2*sqrt3
       - 56/3*s^6*ls2*sqrt3*logm
       - 9243577/291600*s^6*ls2*sqrt3*log3
       + 63/4*s^6*ls2*sqrt3*log3*logm
       + 189/64*s^6*ls2*sqrt3*log3^2
       - 399700259/11664000*s^6*ls2^2
       + 35/2*s^6*ls2^2*logm
       - 161/48*s^6*pi*sqrt3*zeta3
       - 612205170059/30233088000*s^6*pi^2
       + 469/1728*s^6*pi^2*zeta3
       - 6055/1296*s^6*pi^2*logm
       + 7/32*s^6*pi^2*ls2*sqrt3
       + 9243577/5248800*s^6*pi^3*sqrt3
       - 7/8*s^6*pi^3*sqrt3*logm
       - 21/64*s^6*pi^3*sqrt3*log3
       - 7259871899/15116544000*s^6*pi^4
       - 1561/3240*s^6*pi^4*logm
       + 7/54*s^6*c4
       - 5091307355233/20155392000*s^8
       - 1/36*s^8*T8p10ep0
       - 1/18*s^8*T7p9ep0
       + 113/144*s^8*T7p8ep0
       + 5/12*s^8*T7p7ep0
       - 7/8*s^8*T7p5ep0
       + 1/72*s^8*T7p16ep0
       - 5/288*s^8*T7p14ep1
       - 7/144*s^8*T7p11ep1
       - 31847/86400*s^8*T7p11ep0
       + 7/144*s^8*T7p10ep1
       + 31847/86400*s^8*T7p10ep0
       + 3444833/1944000*s^8*T6p9ep0
       + 2/27*s^8*T6p18ep0
       - 31/24*s^8*T6p17ep0
       + 1/288*s^8*T6p16ep1
       + 7/48*s^8*T6p14ep1
       + 21269/9600*s^8*T6p14ep0
       - 7/72*s^8*T6p13ep1
       - 20807/43200*s^8*T6p13ep0
       + 1/16*s^8*T6p12ep1
       + 41720567/52488000*s^8*T6p12ep0
       - 1/48*s^8*T6p11ep1
       - 11587/43200*s^8*T6p11ep0
       - 3728603/486000*s^8*T6p10ep0
       + 13/144*s^8*T5p8ep1
       - 5161423/52488000*s^8*T5p11ep0
       - 929/480*s^8*zeta5
       + 134564161223/1889568000*s^8*zeta3
       + 1873/72*s^8*logm
       + 7/18*s^8*logm*T7p11ep0
       - 7/18*s^8*logm*T7p10ep0
       - 7/6*s^8*logm*T6p14ep0
       + 7/9*s^8*logm*T6p13ep0
       - 1/2*s^8*logm*T6p12ep0
       + 1/6*s^8*logm*T6p11ep0
       - 89/6*s^8*logm*zeta3
       + 1/3*s^8*ls4pithird*sqrt3
       - 1320511/145800*s^8*ls3*sqrt3
       + 9/2*s^8*ls3*sqrt3*logm
       + 27/16*s^8*ls3*sqrt3*log3
       - 1017102863/23328000*s^8*ls2*sqrt3
       + 16/3*s^8*ls2*sqrt3*logm
       + 1320511/145800*s^8*ls2*sqrt3*log3
       - 9/2*s^8*ls2*sqrt3*log3*logm
       - 27/32*s^8*ls2*sqrt3*log3^2
       + 57100037/5832000*s^8*ls2^2
       - 5*s^8*ls2^2*logm
       + 23/24*s^8*pi*sqrt3*zeta3
       + 87457881437/15116544000*s^8*pi^2
       - 67/864*s^8*pi^2*zeta3
       + 865/648*s^8*pi^2*logm
       - 1/16*s^8*pi^2*ls2*sqrt3
       - 1320511/2624400*s^8*pi^3*sqrt3
       + 1/4*s^8*pi^3*sqrt3*logm
       + 3/32*s^8*pi^3*sqrt3*log3
       + 1037124557/7558272000*s^8*pi^4
       + 223/1620*s^8*pi^4*logm
       - 1/27*s^8*c4
       - 9/16*ls4*sqrt3
       + 45/16*ls4*s^2*sqrt3
       - 81/16*ls4*s^4*sqrt3
       + 63/16*ls4*s^6*sqrt3
       - 9/8*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^2*ca * (
       - 313867067938042447916245901/185863469626766131200000
       + 29/360*T9p7ep0
       + 1/96*T9p6ep0
       - 1/48*T9p5ep0
       - 3259/28800*T9p4ep0
       - 102251/777600*T9p3ep0
       + 1/144*T8p9ep0
       + 1/144*T8p8ep0
       + 637/2880*T8p7ep0
       + 1/144*T8p6ep0
       - 37/160*T8p4ep0
       - 11/30*T8p2ep0
       - 1/72*T8p10ep1
       - 389/2400*T8p10ep0
       - 1/36*T7p9ep1
       - 11861/14400*T7p9ep0
       + 113/288*T7p8ep1
       + 12859/17280*T7p8ep0
       + 5/24*T7p7ep1
       + 133973/345600*T7p7ep0
       + 7/80*T7p6ep1
       - 7/16*T7p5ep1
       - 180703/86400*T7p5ep0
       + 1/144*T7p16ep1
       + 3403/10800*T7p16ep0
       - 37/240*T7p15ep1
       - 5/576*T7p14ep2
       - 311/2880*T7p14ep1
       - 7/288*T7p11ep2
       - 31847/172800*T7p11ep1
       + 330514411/435456000*T7p11ep0
       + 7/288*T7p10ep2
       + 31847/172800*T7p10ep1
       - 253765291/435456000*T7p10ep0
       + 3444833/3888000*T6p9ep1
       + 1416564949361/308629440000*T6p9ep0
       - 5/288*T6p19ep2
       + 1/27*T6p18ep1
       + 9542244241/308629440000*T6p18ep0
       - 31/48*T6p17ep1
       - 3319305583/979776000*T6p17ep0
       + 1/576*T6p16ep2
       + 65095901/217728000*T6p16ep1
       - 7/288*T6p15ep2
       + 7/96*T6p14ep2
       + 21269/19200*T6p14ep1
       + 227174099/36288000*T6p14ep0
       - 7/144*T6p13ep2
       - 20807/86400*T6p13ep1
       - 360245883217/308629440000*T6p13ep0
       + 1/32*T6p12ep2
       + 41720567/104976000*T6p12ep1
       + 1223784768637/323326080000*T6p12ep0
       - 1/96*T6p11ep2
       - 11587/86400*T6p11ep1
       - 10482770051/8817984000*T6p11ep0
       - 3728603/972000*T6p10ep1
       - 498269298419/19289340000*T6p10ep0
       + 13/288*T5p8ep2
       + 3855835217/11757312000*T5p8ep1
       - 5161423/104976000*T5p11ep1
       + 39723309161/117573120000*T5p11ep0
       + 91/720*T4LVB7ep1
       - 193/720*T4LVB6ep1
       + 1/72*T4LT4ep2
       - 7/96*T4LT2ep2
       - 49/432*T3L61ep1
       + 2471395913370031/38975489280000*zeta5
       + 235431092101000661067661/211810221796884480000*zeta3
       - 35/192*zeta3^2
       + 16412915/250614*a5
       - 240103827508904161/2069454127104000*a4
       + 142787385400534912847/141584372858880000*logm
       + 1/9*logm*T8p10ep0
       + 2/9*logm*T7p9ep0
       - 113/36*logm*T7p8ep0
       - 5/3*logm*T7p7ep0
       + 7/2*logm*T7p5ep0
       - 1/18*logm*T7p16ep0
       + 5/72*logm*T7p14ep1
       + 7/36*logm*T7p11ep1
       + 31847/21600*logm*T7p11ep0
       - 7/36*logm*T7p10ep1
       - 31847/21600*logm*T7p10ep0
       - 3444833/486000*logm*T6p9ep0
       - 8/27*logm*T6p18ep0
       + 31/6*logm*T6p17ep0
       - 1/72*logm*T6p16ep1
       - 7/12*logm*T6p14ep1
       - 21269/2400*logm*T6p14ep0
       + 7/18*logm*T6p13ep1
       + 20807/10800*logm*T6p13ep0
       - 1/4*logm*T6p12ep1
       - 41720567/13122000*logm*T6p12ep0
       + 1/12*logm*T6p11ep1
       + 11587/10800*logm*T6p11ep0
       + 3728603/121500*logm*T6p10ep0
       - 13/36*logm*T5p8ep1
       + 5161423/13122000*logm*T5p11ep0
       + 929/120*logm*zeta5
       - 948875107657255211/3467372396544000*logm*zeta3
       - 907286519/14112000*logm^2
       - 7/9*logm^2*T7p11ep0
       + 7/9*logm^2*T7p10ep0
       + 7/3*logm^2*T6p14ep0
       - 14/9*logm^2*T6p13ep0
       + logm^2*T6p12ep0
       - 1/3*logm^2*T6p11ep0
       + 89/3*logm^2*zeta3
       + 451/112*logm^3
       + 153259/2250*log2*a4
       - 240103827508904161/49666899050496000*log2^4
       + 861751091/375921000*log2^5
       + 49/48*ls5pithird*sqrt3
       + 1320511/492075*ls4pithird*sqrt3
       - 4/3*ls4pithird*sqrt3*logm
       - 1/2*ls4pithird*sqrt3*log3
       - 81/64*ls5p*sqrt3
       - 100189595472101/1508855040000*ls3*sqrt3
       + 1320511/36450*ls3*sqrt3*logm
       - 9*ls3*sqrt3*logm^2
       + 1320511/97200*ls3*sqrt3*log3
       - 27/4*ls3*sqrt3*log3*logm
       - 81/64*ls3*sqrt3*log3^2
       - 39954326751335207/181062604800000*ls2*sqrt3
       + 1/8*ls2*sqrt3*zeta3
       + 609208453/3499200*ls2*sqrt3*logm
       - 32/3*ls2*sqrt3*logm^2
       + 100189595472101/1508855040000*ls2*sqrt3*log3
       - 1320511/36450*ls2*sqrt3*log3*logm
       + 9*ls2*sqrt3*log3*logm^2
       - 1320511/194400*ls2*sqrt3*log3^2
       + 27/8*ls2*sqrt3*log3^2*logm
       + 27/64*ls2*sqrt3*log3^3
       + 371219747/20160000*ls2^2
       - 3289682/91125*ls2^2*logm
       + 10*ls2^2*logm^2
       + 30371753/3936600*pi*sqrt3*zeta3
       - 23/6*pi*sqrt3*logm*zeta3
       - 23/16*pi*sqrt3*log3*zeta3
       + 27/16*pi*ls4p*sqrt3
       + 175986963334058809/4888690329600000*pi^2
       + 55261777859/31744742400*pi^2*zeta3
       - 629640963731/26453952000*pi^2*logm
       + 67/216*pi^2*logm*zeta3
       - 3163/1296*pi^2*logm^2
       + 240103827508904161/49666899050496000*pi^2*log2^2
       - 1087465199/563881500*pi^2*log2^3
       - 21/32*pi^2*ls3*sqrt3
       - 1320511/2624400*pi^2*ls2*sqrt3
       + 1/4*pi^2*ls2*sqrt3*logm
       + 3/32*pi^2*ls2*sqrt3*log3
       - 100189595472101/27159390720000*pi^3*sqrt3
       + 1320511/656100*pi^3*sqrt3*logm
       - 1/2*pi^3*sqrt3*logm^2
       + 1320511/1749600*pi^3*sqrt3*log3
       - 3/8*pi^3*sqrt3*log3*logm
       - 9/128*pi^3*sqrt3*log3^2
       - 60442470570661471955011/8850641410798387200000*pi^4
       - 1022082857/1889568000*pi^4*logm
       - 223/810*pi^4*logm^2
       + 8602584713/7217683200*pi^4*log2
       - 1/54*pi^5*sqrt3
       - 9053/725760*pi^6
       + 1369321277/40824000*c4
       + 4/27*c4*logm
       - 153259/54000*c4*log2
       + 10055312014175736478955413/1161646685167288320000*s^2
       - 29/72*s^2*T9p7ep0
       - 5/96*s^2*T9p6ep0
       + 5/48*s^2*T9p5ep0
       + 3259/5760*s^2*T9p4ep0
       + 102251/155520*s^2*T9p3ep0
       - 5/144*s^2*T8p9ep0
       - 5/144*s^2*T8p8ep0
       - 637/576*s^2*T8p7ep0
       - 5/144*s^2*T8p6ep0
       + 37/32*s^2*T8p4ep0
       + 11/6*s^2*T8p2ep0
       + 5/72*s^2*T8p10ep1
       + 389/480*s^2*T8p10ep0
       + 5/36*s^2*T7p9ep1
       + 11861/2880*s^2*T7p9ep0
       - 565/288*s^2*T7p8ep1
       - 12859/3456*s^2*T7p8ep0
       - 25/24*s^2*T7p7ep1
       - 133973/69120*s^2*T7p7ep0
       - 7/16*s^2*T7p6ep1
       + 35/16*s^2*T7p5ep1
       + 180703/17280*s^2*T7p5ep0
       - 5/144*s^2*T7p16ep1
       - 3403/2160*s^2*T7p16ep0
       + 37/48*s^2*T7p15ep1
       + 25/576*s^2*T7p14ep2
       + 311/576*s^2*T7p14ep1
       + 35/288*s^2*T7p11ep2
       + 31847/34560*s^2*T7p11ep1
       - 330514411/87091200*s^2*T7p11ep0
       - 35/288*s^2*T7p10ep2
       - 31847/34560*s^2*T7p10ep1
       + 253765291/87091200*s^2*T7p10ep0
       - 3444833/777600*s^2*T6p9ep1
       - 1416564949361/61725888000*s^2*T6p9ep0
       + 25/288*s^2*T6p19ep2
       - 5/27*s^2*T6p18ep1
       - 9542244241/61725888000*s^2*T6p18ep0
       + 155/48*s^2*T6p17ep1
       + 3319305583/195955200*s^2*T6p17ep0
       - 5/576*s^2*T6p16ep2
       - 65095901/43545600*s^2*T6p16ep1
       + 35/288*s^2*T6p15ep2
       - 35/96*s^2*T6p14ep2
       - 21269/3840*s^2*T6p14ep1
       - 227174099/7257600*s^2*T6p14ep0
       + 35/144*s^2*T6p13ep2
       + 20807/17280*s^2*T6p13ep1
       + 360245883217/61725888000*s^2*T6p13ep0
       - 5/32*s^2*T6p12ep2
       - 41720567/20995200*s^2*T6p12ep1
       - 1223784768637/64665216000*s^2*T6p12ep0
       + 5/96*s^2*T6p11ep2
       + 11587/17280*s^2*T6p11ep1
       + 10482770051/1763596800*s^2*T6p11ep0
       + 3728603/194400*s^2*T6p10ep1
       + 498269298419/3857868000*s^2*T6p10ep0
       - 65/288*s^2*T5p8ep2
       - 3855835217/2351462400*s^2*T5p8ep1
       + 5161423/20995200*s^2*T5p11ep1
       - 39723309161/23514624000*s^2*T5p11ep0
       - 91/144*s^2*T4LVB7ep1
       + 193/144*s^2*T4LVB6ep1
       - 5/72*s^2*T4LT4ep2
       + 35/96*s^2*T4LT2ep2
       + 245/432*s^2*T3L61ep1
       + 191432635190198299/85746076416000*s^2*zeta5
       - 75752217862695041452051/12292557514997760000*s^2*zeta3
       + 175/192*s^2*zeta3^2
       - 24167804497/9845550*s^2*a5
       - 2265724845443603/6774998630400*s^2*a4
       - 11408190017927630059/2212255825920000*s^2*logm
       - 5/9*s^2*logm*T8p10ep0
       - 10/9*s^2*logm*T7p9ep0
       + 565/36*s^2*logm*T7p8ep0
       + 25/3*s^2*logm*T7p7ep0
       - 35/2*s^2*logm*T7p5ep0
       + 5/18*s^2*logm*T7p16ep0
       - 25/72*s^2*logm*T7p14ep1
       - 35/36*s^2*logm*T7p11ep1
       - 31847/4320*s^2*logm*T7p11ep0
       + 35/36*s^2*logm*T7p10ep1
       + 31847/4320*s^2*logm*T7p10ep0
       + 3444833/97200*s^2*logm*T6p9ep0
       + 40/27*s^2*logm*T6p18ep0
       - 155/6*s^2*logm*T6p17ep0
       + 5/72*s^2*logm*T6p16ep1
       + 35/12*s^2*logm*T6p14ep1
       + 21269/480*s^2*logm*T6p14ep0
       - 35/18*s^2*logm*T6p13ep1
       - 20807/2160*s^2*logm*T6p13ep0
       + 5/4*s^2*logm*T6p12ep1
       + 41720567/2624400*s^2*logm*T6p12ep0
       - 5/12*s^2*logm*T6p11ep1
       - 11587/2160*s^2*logm*T6p11ep0
       - 3728603/24300*s^2*logm*T6p10ep0
       + 65/36*s^2*logm*T5p8ep1
       - 5161423/2624400*s^2*logm*T5p11ep0
       - 929/24*s^2*logm*zeta5
       + 15855741858655883/10835538739200*s^2*logm*zeta3
       + 850996651/2646000*s^2*logm^2
       + 35/9*s^2*logm^2*T7p11ep0
       - 35/9*s^2*logm^2*T7p10ep0
       - 35/3*s^2*logm^2*T6p14ep0
       + 70/9*s^2*logm^2*T6p13ep0
       - 5*s^2*logm^2*T6p12ep0
       + 5/3*s^2*logm^2*T6p11ep0
       - 445/3*s^2*logm^2*zeta3
       - 16973/840*s^2*logm^3
       - 153259/450*s^2*log2*a4
       - 2265724845443603/162599967129600*s^2*log2^4
       + 462627262/73841625*s^2*log2^5
       - 245/48*s^2*ls5pithird*sqrt3
       - 1320511/98415*s^2*ls4pithird*sqrt3
       + 20/3*s^2*ls4pithird*sqrt3*logm
       + 5/2*s^2*ls4pithird*sqrt3*log3
       + 405/64*s^2*ls5p*sqrt3
       + 100189595472101/301771008000*s^2*ls3*sqrt3
       - 1320511/7290*s^2*ls3*sqrt3*logm
       + 45*s^2*ls3*sqrt3*logm^2
       - 1320511/19440*s^2*ls3*sqrt3*log3
       + 135/4*s^2*ls3*sqrt3*log3*logm
       + 405/64*s^2*ls3*sqrt3*log3^2
       + 39954326751335207/36212520960000*s^2*ls2*sqrt3
       - 5/8*s^2*ls2*sqrt3*zeta3
       - 609208453/699840*s^2*ls2*sqrt3*logm
       + 160/3*s^2*ls2*sqrt3*logm^2
       - 100189595472101/301771008000*s^2*ls2*sqrt3*log3
       + 1320511/7290*s^2*ls2*sqrt3*log3*logm
       - 45*s^2*ls2*sqrt3*log3*logm^2
       + 1320511/38880*s^2*ls2*sqrt3*log3^2
       - 135/8*s^2*ls2*sqrt3*log3^2*logm
       - 135/64*s^2*ls2*sqrt3*log3^3
       - 371219747/4032000*s^2*ls2^2
       + 3289682/18225*s^2*ls2^2*logm
       - 50*s^2*ls2^2*logm^2
       - 30371753/787320*s^2*pi*sqrt3*zeta3
       + 115/6*s^2*pi*sqrt3*logm*zeta3
       + 115/16*s^2*pi*sqrt3*log3*zeta3
       - 135/16*s^2*pi*ls4p*sqrt3
       - 175986963334058809/977738065920000*s^2*pi^2
       - 55261777859/6348948480*s^2*pi^2*zeta3
       + 629640963731/5290790400*s^2*pi^2*logm
       - 335/216*s^2*pi^2*logm*zeta3
       + 15815/1296*s^2*pi^2*logm^2
       + 2265724845443603/162599967129600*s^2*pi^2*log2^2
       - 7054171757/354439800*s^2*pi^2*log2^3
       + 105/32*s^2*pi^2*ls3*sqrt3
       + 1320511/524880*s^2*pi^2*ls2*sqrt3
       - 5/4*s^2*pi^2*ls2*sqrt3*logm
       - 15/32*s^2*pi^2*ls2*sqrt3*log3
       + 100189595472101/5431878144000*s^2*pi^3*sqrt3
       - 1320511/131220*s^2*pi^3*sqrt3*logm
       + 5/2*s^2*pi^3*sqrt3*logm^2
       - 1320511/349920*s^2*pi^3*sqrt3*log3
       + 15/8*s^2*pi^3*sqrt3*log3*logm
       + 45/128*s^2*pi^3*sqrt3*log3^2
       + 2335768948055293382969/55316508817489920000*s^2*pi^4
       + 1022082857/377913600*s^2*pi^4*logm
       + 223/162*s^2*pi^4*logm^2
       - 10827312963827/396972576000*s^2*pi^4*log2
       + 5/54*s^2*pi^5*sqrt3
       + 9053/145152*s^2*pi^6
       - 1369321277/8164800*s^2*c4
       - 20/27*s^2*c4*logm
       + 153259/10800*s^2*c4*log2
       - 28922134531567885981/1862358220800000*s^4
       + 29/40*s^4*T9p7ep0
       + 3/32*s^4*T9p6ep0
       - 3/16*s^4*T9p5ep0
       - 3259/3200*s^4*T9p4ep0
       - 102251/86400*s^4*T9p3ep0
       + 1/16*s^4*T8p9ep0
       + 1/16*s^4*T8p8ep0
       + 637/320*s^4*T8p7ep0
       + 1/16*s^4*T8p6ep0
       - 333/160*s^4*T8p4ep0
       - 33/10*s^4*T8p2ep0
       - 1/8*s^4*T8p10ep1
       - 1167/800*s^4*T8p10ep0
       - 1/4*s^4*T7p9ep1
       - 11861/1600*s^4*T7p9ep0
       + 113/32*s^4*T7p8ep1
       + 12859/1920*s^4*T7p8ep0
       + 15/8*s^4*T7p7ep1
       + 133973/38400*s^4*T7p7ep0
       + 63/80*s^4*T7p6ep1
       - 63/16*s^4*T7p5ep1
       - 180703/9600*s^4*T7p5ep0
       + 1/16*s^4*T7p16ep1
       + 3403/1200*s^4*T7p16ep0
       - 111/80*s^4*T7p15ep1
       - 5/64*s^4*T7p14ep2
       - 311/320*s^4*T7p14ep1
       - 7/32*s^4*T7p11ep2
       - 31847/19200*s^4*T7p11ep1
       + 330514411/48384000*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep2
       + 31847/19200*s^4*T7p10ep1
       - 253765291/48384000*s^4*T7p10ep0
       + 3444833/432000*s^4*T6p9ep1
       + 1416564949361/34292160000*s^4*T6p9ep0
       - 5/32*s^4*T6p19ep2
       + 1/3*s^4*T6p18ep1
       + 9542244241/34292160000*s^4*T6p18ep0
       - 93/16*s^4*T6p17ep1
       - 3319305583/108864000*s^4*T6p17ep0
       + 1/64*s^4*T6p16ep2
       + 65095901/24192000*s^4*T6p16ep1
       - 7/32*s^4*T6p15ep2
       + 21/32*s^4*T6p14ep2
       + 63807/6400*s^4*T6p14ep1
       + 227174099/4032000*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep2
       - 20807/9600*s^4*T6p13ep1
       - 360245883217/34292160000*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep2
       + 41720567/11664000*s^4*T6p12ep1
       + 1223784768637/35925120000*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep2
       - 11587/9600*s^4*T6p11ep1
       - 10482770051/979776000*s^4*T6p11ep0
       - 3728603/108000*s^4*T6p10ep1
       - 498269298419/2143260000*s^4*T6p10ep0
       + 13/32*s^4*T5p8ep2
       + 3855835217/1306368000*s^4*T5p8ep1
       - 5161423/11664000*s^4*T5p11ep1
       + 39723309161/13063680000*s^4*T5p11ep0
       + 91/80*s^4*T4LVB7ep1
       - 193/80*s^4*T4LVB6ep1
       + 1/8*s^4*T4LT4ep2
       - 21/32*s^4*T4LT2ep2
       - 49/48*s^4*T3L61ep1
       - 47102200661989/19595520000*s^4*zeta5
       + 32279526894887087/3017710080000*s^4*zeta3
       - 105/64*s^4*zeta3^2
       + 153259/50*s^4*a5
       + 5149347902929/559872000*s^4*logm
       + s^4*logm*T8p10ep0
       + 2*s^4*logm*T7p9ep0
       - 113/4*s^4*logm*T7p8ep0
       - 15*s^4*logm*T7p7ep0
       + 63/2*s^4*logm*T7p5ep0
       - 1/2*s^4*logm*T7p16ep0
       + 5/8*s^4*logm*T7p14ep1
       + 7/4*s^4*logm*T7p11ep1
       + 31847/2400*s^4*logm*T7p11ep0
       - 7/4*s^4*logm*T7p10ep1
       - 31847/2400*s^4*logm*T7p10ep0
       - 3444833/54000*s^4*logm*T6p9ep0
       - 8/3*s^4*logm*T6p18ep0
       + 93/2*s^4*logm*T6p17ep0
       - 1/8*s^4*logm*T6p16ep1
       - 21/4*s^4*logm*T6p14ep1
       - 63807/800*s^4*logm*T6p14ep0
       + 7/2*s^4*logm*T6p13ep1
       + 20807/1200*s^4*logm*T6p13ep0
       - 9/4*s^4*logm*T6p12ep1
       - 41720567/1458000*s^4*logm*T6p12ep0
       + 3/4*s^4*logm*T6p11ep1
       + 11587/1200*s^4*logm*T6p11ep0
       + 3728603/13500*s^4*logm*T6p10ep0
       - 13/4*s^4*logm*T5p8ep1
       + 5161423/1458000*s^4*logm*T5p11ep0
       + 2787/40*s^4*logm*zeta5
       - 134532857963/52488000*s^4*logm*zeta3
       - 46401/80*s^4*logm^2
       - 7*s^4*logm^2*T7p11ep0
       + 7*s^4*logm^2*T7p10ep0
       + 21*s^4*logm^2*T6p14ep0
       - 14*s^4*logm^2*T6p13ep0
       + 9*s^4*logm^2*T6p12ep0
       - 3*s^4*logm^2*T6p11ep0
       + 267*s^4*logm^2*zeta3
       + 297/8*s^4*logm^3
       + 153259/250*s^4*log2*a4
       + 147/16*s^4*ls5pithird*sqrt3
       + 1320511/54675*s^4*ls4pithird*sqrt3
       - 12*s^4*ls4pithird*sqrt3*logm
       - 9/2*s^4*ls4pithird*sqrt3*log3
       - 729/64*s^4*ls5p*sqrt3
       - 100189595472101/167650560000*s^4*ls3*sqrt3
       + 1320511/4050*s^4*ls3*sqrt3*logm
       - 81*s^4*ls3*sqrt3*logm^2
       + 1320511/10800*s^4*ls3*sqrt3*log3
       - 243/4*s^4*ls3*sqrt3*log3*logm
       - 729/64*s^4*ls3*sqrt3*log3^2
       - 39954326751335207/20118067200000*s^4*ls2*sqrt3
       + 9/8*s^4*ls2*sqrt3*zeta3
       + 609208453/388800*s^4*ls2*sqrt3*logm
       - 96*s^4*ls2*sqrt3*logm^2
       + 100189595472101/167650560000*s^4*ls2*sqrt3*log3
       - 1320511/4050*s^4*ls2*sqrt3*log3*logm
       + 81*s^4*ls2*sqrt3*log3*logm^2
       - 1320511/21600*s^4*ls2*sqrt3*log3^2
       + 243/8*s^4*ls2*sqrt3*log3^2*logm
       + 243/64*s^4*ls2*sqrt3*log3^3
       + 371219747/2240000*s^4*ls2^2
       - 3289682/10125*s^4*ls2^2*logm
       + 90*s^4*ls2^2*logm^2
       + 30371753/437400*s^4*pi*sqrt3*zeta3
       - 69/2*s^4*pi*sqrt3*logm*zeta3
       - 207/16*s^4*pi*sqrt3*log3*zeta3
       + 243/16*s^4*pi*ls4p*sqrt3
       + 175986963334058809/543187814400000*s^4*pi^2
       + 55261777859/3527193600*s^4*pi^2*zeta3
       - 629640963731/2939328000*s^4*pi^2*logm
       + 67/24*s^4*pi^2*logm*zeta3
       - 3163/144*s^4*pi^2*logm^2
       + 153259/9000*s^4*pi^2*log2^3
       - 189/32*s^4*pi^2*ls3*sqrt3
       - 1320511/291600*s^4*pi^2*ls2*sqrt3
       + 9/4*s^4*pi^2*ls2*sqrt3*logm
       + 27/32*s^4*pi^2*ls2*sqrt3*log3
       - 100189595472101/3017710080000*s^4*pi^3*sqrt3
       + 1320511/72900*s^4*pi^3*sqrt3*logm
       - 9/2*s^4*pi^3*sqrt3*logm^2
       + 1320511/194400*s^4*pi^3*sqrt3*log3
       - 27/8*s^4*pi^3*sqrt3*log3*logm
       - 81/128*s^4*pi^3*sqrt3*log3^2
       - 38054585460720973/543187814400000*s^4*pi^4
       - 1022082857/209952000*s^4*pi^4*logm
       - 223/90*s^4*pi^4*logm^2
       + 10372727/288000*s^4*pi^4*log2
       - 1/6*s^4*pi^5*sqrt3
       - 9053/80640*s^4*pi^6
       + 1369321277/4536000*s^4*c4
       + 4/3*s^4*c4*logm
       - 153259/6000*s^4*c4*log2
       + 28922134531567885981/2394460569600000*s^6
       - 203/360*s^6*T9p7ep0
       - 7/96*s^6*T9p6ep0
       + 7/48*s^6*T9p5ep0
       + 22813/28800*s^6*T9p4ep0
       + 715757/777600*s^6*T9p3ep0
       - 7/144*s^6*T8p9ep0
       - 7/144*s^6*T8p8ep0
       - 4459/2880*s^6*T8p7ep0
       - 7/144*s^6*T8p6ep0
       + 259/160*s^6*T8p4ep0
       + 77/30*s^6*T8p2ep0
       + 7/72*s^6*T8p10ep1
       + 2723/2400*s^6*T8p10ep0
       + 7/36*s^6*T7p9ep1
       + 83027/14400*s^6*T7p9ep0
       - 791/288*s^6*T7p8ep1
       - 90013/17280*s^6*T7p8ep0
       - 35/24*s^6*T7p7ep1
       - 937811/345600*s^6*T7p7ep0
       - 49/80*s^6*T7p6ep1
       + 49/16*s^6*T7p5ep1
       + 1264921/86400*s^6*T7p5ep0
       - 7/144*s^6*T7p16ep1
       - 23821/10800*s^6*T7p16ep0
       + 259/240*s^6*T7p15ep1
       + 35/576*s^6*T7p14ep2
       + 2177/2880*s^6*T7p14ep1
       + 49/288*s^6*T7p11ep2
       + 222929/172800*s^6*T7p11ep1
       - 330514411/62208000*s^6*T7p11ep0
       - 49/288*s^6*T7p10ep2
       - 222929/172800*s^6*T7p10ep1
       + 253765291/62208000*s^6*T7p10ep0
       - 24113831/3888000*s^6*T6p9ep1
       - 1416564949361/44089920000*s^6*T6p9ep0
       + 35/288*s^6*T6p19ep2
       - 7/27*s^6*T6p18ep1
       - 9542244241/44089920000*s^6*T6p18ep0
       + 217/48*s^6*T6p17ep1
       + 3319305583/139968000*s^6*T6p17ep0
       - 7/576*s^6*T6p16ep2
       - 65095901/31104000*s^6*T6p16ep1
       + 49/288*s^6*T6p15ep2
       - 49/96*s^6*T6p14ep2
       - 148883/19200*s^6*T6p14ep1
       - 227174099/5184000*s^6*T6p14ep0
       + 49/144*s^6*T6p13ep2
       + 145649/86400*s^6*T6p13ep1
       + 360245883217/44089920000*s^6*T6p13ep0
       - 7/32*s^6*T6p12ep2
       - 292043969/104976000*s^6*T6p12ep1
       - 1223784768637/46189440000*s^6*T6p12ep0
       + 7/96*s^6*T6p11ep2
       + 81109/86400*s^6*T6p11ep1
       + 10482770051/1259712000*s^6*T6p11ep0
       + 26100221/972000*s^6*T6p10ep1
       + 498269298419/2755620000*s^6*T6p10ep0
       - 91/288*s^6*T5p8ep2
       - 3855835217/1679616000*s^6*T5p8ep1
       + 36129961/104976000*s^6*T5p11ep1
       - 39723309161/16796160000*s^6*T5p11ep0
       - 637/720*s^6*T4LVB7ep1
       + 1351/720*s^6*T4LVB6ep1
       - 7/72*s^6*T4LT4ep2
       + 49/96*s^6*T4LT2ep2
       + 343/432*s^6*T3L61ep1
       + 47102200661989/25194240000*s^6*zeta5
       - 32279526894887087/3879912960000*s^6*zeta3
       + 245/192*s^6*zeta3^2
       - 1072813/450*s^6*a5
       - 36045435320503/5038848000*s^6*logm
       - 7/9*s^6*logm*T8p10ep0
       - 14/9*s^6*logm*T7p9ep0
       + 791/36*s^6*logm*T7p8ep0
       + 35/3*s^6*logm*T7p7ep0
       - 49/2*s^6*logm*T7p5ep0
       + 7/18*s^6*logm*T7p16ep0
       - 35/72*s^6*logm*T7p14ep1
       - 49/36*s^6*logm*T7p11ep1
       - 222929/21600*s^6*logm*T7p11ep0
       + 49/36*s^6*logm*T7p10ep1
       + 222929/21600*s^6*logm*T7p10ep0
       + 24113831/486000*s^6*logm*T6p9ep0
       + 56/27*s^6*logm*T6p18ep0
       - 217/6*s^6*logm*T6p17ep0
       + 7/72*s^6*logm*T6p16ep1
       + 49/12*s^6*logm*T6p14ep1
       + 148883/2400*s^6*logm*T6p14ep0
       - 49/18*s^6*logm*T6p13ep1
       - 145649/10800*s^6*logm*T6p13ep0
       + 7/4*s^6*logm*T6p12ep1
       + 292043969/13122000*s^6*logm*T6p12ep0
       - 7/12*s^6*logm*T6p11ep1
       - 81109/10800*s^6*logm*T6p11ep0
       - 26100221/121500*s^6*logm*T6p10ep0
       + 91/36*s^6*logm*T5p8ep1
       - 36129961/13122000*s^6*logm*T5p11ep0
       - 6503/120*s^6*logm*zeta5
       + 941730005741/472392000*s^6*logm*zeta3
       + 108269/240*s^6*logm^2
       + 49/9*s^6*logm^2*T7p11ep0
       - 49/9*s^6*logm^2*T7p10ep0
       - 49/3*s^6*logm^2*T6p14ep0
       + 98/9*s^6*logm^2*T6p13ep0
       - 7*s^6*logm^2*T6p12ep0
       + 7/3*s^6*logm^2*T6p11ep0
       - 623/3*s^6*logm^2*zeta3
       - 231/8*s^6*logm^3
       - 1072813/2250*s^6*log2*a4
       - 343/48*s^6*ls5pithird*sqrt3
       - 9243577/492075*s^6*ls4pithird*sqrt3
       + 28/3*s^6*ls4pithird*sqrt3*logm
       + 7/2*s^6*ls4pithird*sqrt3*log3
       + 567/64*s^6*ls5p*sqrt3
       + 100189595472101/215550720000*s^6*ls3*sqrt3
       - 9243577/36450*s^6*ls3*sqrt3*logm
       + 63*s^6*ls3*sqrt3*logm^2
       - 9243577/97200*s^6*ls3*sqrt3*log3
       + 189/4*s^6*ls3*sqrt3*log3*logm
       + 567/64*s^6*ls3*sqrt3*log3^2
       + 39954326751335207/25866086400000*s^6*ls2*sqrt3
       - 7/8*s^6*ls2*sqrt3*zeta3
       - 4264459171/3499200*s^6*ls2*sqrt3*logm
       + 224/3*s^6*ls2*sqrt3*logm^2
       - 100189595472101/215550720000*s^6*ls2*sqrt3*log3
       + 9243577/36450*s^6*ls2*sqrt3*log3*logm
       - 63*s^6*ls2*sqrt3*log3*logm^2
       + 9243577/194400*s^6*ls2*sqrt3*log3^2
       - 189/8*s^6*ls2*sqrt3*log3^2*logm
       - 189/64*s^6*ls2*sqrt3*log3^3
       - 371219747/2880000*s^6*ls2^2
       + 23027774/91125*s^6*ls2^2*logm
       - 70*s^6*ls2^2*logm^2
       - 212602271/3936600*s^6*pi*sqrt3*zeta3
       + 161/6*s^6*pi*sqrt3*logm*zeta3
       + 161/16*s^6*pi*sqrt3*log3*zeta3
       - 189/16*s^6*pi*ls4p*sqrt3
       - 175986963334058809/698384332800000*s^6*pi^2
       - 55261777859/4534963200*s^6*pi^2*zeta3
       + 629640963731/3779136000*s^6*pi^2*logm
       - 469/216*s^6*pi^2*logm*zeta3
       + 22141/1296*s^6*pi^2*logm^2
       - 1072813/81000*s^6*pi^2*log2^3
       + 147/32*s^6*pi^2*ls3*sqrt3
       + 9243577/2624400*s^6*pi^2*ls2*sqrt3
       - 7/4*s^6*pi^2*ls2*sqrt3*logm
       - 21/32*s^6*pi^2*ls2*sqrt3*log3
       + 100189595472101/3879912960000*s^6*pi^3*sqrt3
       - 9243577/656100*s^6*pi^3*sqrt3*logm
       + 7/2*s^6*pi^3*sqrt3*logm^2
       - 9243577/1749600*s^6*pi^3*sqrt3*log3
       + 21/8*s^6*pi^3*sqrt3*log3*logm
       + 63/128*s^6*pi^3*sqrt3*log3^2
       + 38054585460720973/698384332800000*s^6*pi^4
       + 7154579999/1889568000*s^6*pi^4*logm
       + 1561/810*s^6*pi^4*logm^2
       - 72609089/2592000*s^6*pi^4*log2
       + 7/54*s^6*pi^5*sqrt3
       + 9053/103680*s^6*pi^6
       - 1369321277/5832000*s^6*c4
       - 28/27*s^6*c4*logm
       + 1072813/54000*s^6*c4*log2
       - 28922134531567885981/8380611993600000*s^8
       + 29/180*s^8*T9p7ep0
       + 1/48*s^8*T9p6ep0
       - 1/24*s^8*T9p5ep0
       - 3259/14400*s^8*T9p4ep0
       - 102251/388800*s^8*T9p3ep0
       + 1/72*s^8*T8p9ep0
       + 1/72*s^8*T8p8ep0
       + 637/1440*s^8*T8p7ep0
       + 1/72*s^8*T8p6ep0
       - 37/80*s^8*T8p4ep0
       - 11/15*s^8*T8p2ep0
       - 1/36*s^8*T8p10ep1
       - 389/1200*s^8*T8p10ep0
       - 1/18*s^8*T7p9ep1
       - 11861/7200*s^8*T7p9ep0
       + 113/144*s^8*T7p8ep1
       + 12859/8640*s^8*T7p8ep0
       + 5/12*s^8*T7p7ep1
       + 133973/172800*s^8*T7p7ep0
       + 7/40*s^8*T7p6ep1
       - 7/8*s^8*T7p5ep1
       - 180703/43200*s^8*T7p5ep0
       + 1/72*s^8*T7p16ep1
       + 3403/5400*s^8*T7p16ep0
       - 37/120*s^8*T7p15ep1
       - 5/288*s^8*T7p14ep2
       - 311/1440*s^8*T7p14ep1
       - 7/144*s^8*T7p11ep2
       - 31847/86400*s^8*T7p11ep1
       + 330514411/217728000*s^8*T7p11ep0
       + 7/144*s^8*T7p10ep2
       + 31847/86400*s^8*T7p10ep1
       - 253765291/217728000*s^8*T7p10ep0
       + 3444833/1944000*s^8*T6p9ep1
       + 1416564949361/154314720000*s^8*T6p9ep0
       - 5/144*s^8*T6p19ep2
       + 2/27*s^8*T6p18ep1
       + 9542244241/154314720000*s^8*T6p18ep0
       - 31/24*s^8*T6p17ep1
       - 3319305583/489888000*s^8*T6p17ep0
       + 1/288*s^8*T6p16ep2
       + 65095901/108864000*s^8*T6p16ep1
       - 7/144*s^8*T6p15ep2
       + 7/48*s^8*T6p14ep2
       + 21269/9600*s^8*T6p14ep1
       + 227174099/18144000*s^8*T6p14ep0
       - 7/72*s^8*T6p13ep2
       - 20807/43200*s^8*T6p13ep1
       - 360245883217/154314720000*s^8*T6p13ep0
       + 1/16*s^8*T6p12ep2
       + 41720567/52488000*s^8*T6p12ep1
       + 1223784768637/161663040000*s^8*T6p12ep0
       - 1/48*s^8*T6p11ep2
       - 11587/43200*s^8*T6p11ep1
       - 10482770051/4408992000*s^8*T6p11ep0
       - 3728603/486000*s^8*T6p10ep1
       - 498269298419/9644670000*s^8*T6p10ep0
       + 13/144*s^8*T5p8ep2
       + 3855835217/5878656000*s^8*T5p8ep1
       - 5161423/52488000*s^8*T5p11ep1
       + 39723309161/58786560000*s^8*T5p11ep0
       + 91/360*s^8*T4LVB7ep1
       - 193/360*s^8*T4LVB6ep1
       + 1/36*s^8*T4LT4ep2
       - 7/48*s^8*T4LT2ep2
       - 49/216*s^8*T3L61ep1
       - 47102200661989/88179840000*s^8*zeta5
       + 32279526894887087/13579695360000*s^8*zeta3
       - 35/96*s^8*zeta3^2
       + 153259/225*s^8*a5
       + 5149347902929/2519424000*s^8*logm
       + 2/9*s^8*logm*T8p10ep0
       + 4/9*s^8*logm*T7p9ep0
       - 113/18*s^8*logm*T7p8ep0
       - 10/3*s^8*logm*T7p7ep0
       + 7*s^8*logm*T7p5ep0
       - 1/9*s^8*logm*T7p16ep0
       + 5/36*s^8*logm*T7p14ep1
       + 7/18*s^8*logm*T7p11ep1
       + 31847/10800*s^8*logm*T7p11ep0
       - 7/18*s^8*logm*T7p10ep1
       - 31847/10800*s^8*logm*T7p10ep0
       - 3444833/243000*s^8*logm*T6p9ep0
       - 16/27*s^8*logm*T6p18ep0
       + 31/3*s^8*logm*T6p17ep0
       - 1/36*s^8*logm*T6p16ep1
       - 7/6*s^8*logm*T6p14ep1
       - 21269/1200*s^8*logm*T6p14ep0
       + 7/9*s^8*logm*T6p13ep1
       + 20807/5400*s^8*logm*T6p13ep0
       - 1/2*s^8*logm*T6p12ep1
       - 41720567/6561000*s^8*logm*T6p12ep0
       + 1/6*s^8*logm*T6p11ep1
       + 11587/5400*s^8*logm*T6p11ep0
       + 3728603/60750*s^8*logm*T6p10ep0
       - 13/18*s^8*logm*T5p8ep1
       + 5161423/6561000*s^8*logm*T5p11ep0
       + 929/60*s^8*logm*zeta5
       - 134532857963/236196000*s^8*logm*zeta3
       - 15467/120*s^8*logm^2
       - 14/9*s^8*logm^2*T7p11ep0
       + 14/9*s^8*logm^2*T7p10ep0
       + 14/3*s^8*logm^2*T6p14ep0
       - 28/9*s^8*logm^2*T6p13ep0
       + 2*s^8*logm^2*T6p12ep0
       - 2/3*s^8*logm^2*T6p11ep0
       + 178/3*s^8*logm^2*zeta3
       + 33/4*s^8*logm^3
       + 153259/1125*s^8*log2*a4
       + 49/24*s^8*ls5pithird*sqrt3
       + 2641022/492075*s^8*ls4pithird*sqrt3
       - 8/3*s^8*ls4pithird*sqrt3*logm
       - s^8*ls4pithird*sqrt3*log3
       - 81/32*s^8*ls5p*sqrt3
       - 100189595472101/754427520000*s^8*ls3*sqrt3
       + 1320511/18225*s^8*ls3*sqrt3*logm
       - 18*s^8*ls3*sqrt3*logm^2
       + 1320511/48600*s^8*ls3*sqrt3*log3
       - 27/2*s^8*ls3*sqrt3*log3*logm
       - 81/32*s^8*ls3*sqrt3*log3^2
       - 39954326751335207/90531302400000*s^8*ls2*sqrt3
       + 1/4*s^8*ls2*sqrt3*zeta3
       + 609208453/1749600*s^8*ls2*sqrt3*logm
       - 64/3*s^8*ls2*sqrt3*logm^2
       + 100189595472101/754427520000*s^8*ls2*sqrt3*log3
       - 1320511/18225*s^8*ls2*sqrt3*log3*logm
       + 18*s^8*ls2*sqrt3*log3*logm^2
       - 1320511/97200*s^8*ls2*sqrt3*log3^2
       + 27/4*s^8*ls2*sqrt3*log3^2*logm
       + 27/32*s^8*ls2*sqrt3*log3^3
       + 371219747/10080000*s^8*ls2^2
       - 6579364/91125*s^8*ls2^2*logm
       + 20*s^8*ls2^2*logm^2
       + 30371753/1968300*s^8*pi*sqrt3*zeta3
       - 23/3*s^8*pi*sqrt3*logm*zeta3
       - 23/8*s^8*pi*sqrt3*log3*zeta3
       + 27/8*s^8*pi*ls4p*sqrt3
       + 175986963334058809/2444345164800000*s^8*pi^2
       + 55261777859/15872371200*s^8*pi^2*zeta3
       - 629640963731/13226976000*s^8*pi^2*logm
       + 67/108*s^8*pi^2*logm*zeta3
       - 3163/648*s^8*pi^2*logm^2
       + 153259/40500*s^8*pi^2*log2^3
       - 21/16*s^8*pi^2*ls3*sqrt3
       - 1320511/1312200*s^8*pi^2*ls2*sqrt3
       + 1/2*s^8*pi^2*ls2*sqrt3*logm
       + 3/16*s^8*pi^2*ls2*sqrt3*log3
       - 100189595472101/13579695360000*s^8*pi^3*sqrt3
       + 1320511/328050*s^8*pi^3*sqrt3*logm
       - s^8*pi^3*sqrt3*logm^2
       + 1320511/874800*s^8*pi^3*sqrt3*log3
       - 3/4*s^8*pi^3*sqrt3*log3*logm
       - 9/64*s^8*pi^3*sqrt3*log3^2
       - 38054585460720973/2444345164800000*s^8*pi^4
       - 1022082857/944784000*s^8*pi^4*logm
       - 223/405*s^8*pi^4*logm^2
       + 10372727/1296000*s^8*pi^4*log2
       - 1/27*s^8*pi^5*sqrt3
       - 9053/362880*s^8*pi^6
       + 1369321277/20412000*s^8*c4
       + 8/27*s^8*c4*logm
       - 153259/27000*s^8*c4*log2
       - 1320511/145800*ls4*sqrt3
       + 9/2*ls4*sqrt3*logm
       + 27/16*ls4*sqrt3*log3
       + 1320511/29160*ls4*s^2*sqrt3
       - 45/2*ls4*s^2*sqrt3*logm
       - 135/16*ls4*s^2*sqrt3*log3
       - 1320511/16200*ls4*s^4*sqrt3
       + 81/2*ls4*s^4*sqrt3*logm
       + 243/16*ls4*s^4*sqrt3*log3
       + 9243577/145800*ls4*s^6*sqrt3
       - 63/2*ls4*s^6*sqrt3*logm
       - 189/16*ls4*s^6*sqrt3*log3
       - 1320511/72900*ls4*s^8*sqrt3
       + 9*ls4*s^8*sqrt3*logm
       + 27/8*ls4*s^8*sqrt3*log3
       - 27/32*ls5*sqrt3
       + 135/32*ls5*s^2*sqrt3
       - 243/32*ls5*s^4*sqrt3
       + 189/32*ls5*s^6*sqrt3
       - 27/16*ls5*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/576
       + 1/144*T7p11ep0
       - 1/144*T7p10ep0
       - 1/48*T6p14ep0
       + 1/72*T6p13ep0
       - 1/48*T6p12ep0
       + 1/144*T6p11ep0
       - 371/1296*zeta3
       + 3/16*ls3*sqrt3
       + 1/3*ls2*sqrt3
       - 3/16*ls2*sqrt3*log3
       - 1/8*ls2^2
       + 91/5184*pi^2
       + 1/96*pi^3*sqrt3
       + 19/6480*pi^4
       + 65/576*s^2
       - 5/144*s^2*T7p11ep0
       + 5/144*s^2*T7p10ep0
       + 5/48*s^2*T6p14ep0
       - 5/72*s^2*T6p13ep0
       + 5/48*s^2*T6p12ep0
       - 5/144*s^2*T6p11ep0
       + 1855/1296*s^2*zeta3
       - 15/16*s^2*ls3*sqrt3
       - 5/3*s^2*ls2*sqrt3
       + 15/16*s^2*ls2*sqrt3*log3
       + 5/8*s^2*ls2^2
       - 455/5184*s^2*pi^2
       - 5/96*s^2*pi^3*sqrt3
       - 19/1296*s^2*pi^4
       - 13/64*s^4
       + 1/16*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep0
       - 3/16*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep0
       - 371/144*s^4*zeta3
       + 27/16*s^4*ls3*sqrt3
       + 3*s^4*ls2*sqrt3
       - 27/16*s^4*ls2*sqrt3*log3
       - 9/8*s^4*ls2^2
       + 91/576*s^4*pi^2
       + 3/32*s^4*pi^3*sqrt3
       + 19/720*s^4*pi^4
       + 91/576*s^6
       - 7/144*s^6*T7p11ep0
       + 7/144*s^6*T7p10ep0
       + 7/48*s^6*T6p14ep0
       - 7/72*s^6*T6p13ep0
       + 7/48*s^6*T6p12ep0
       - 7/144*s^6*T6p11ep0
       + 2597/1296*s^6*zeta3
       - 21/16*s^6*ls3*sqrt3
       - 7/3*s^6*ls2*sqrt3
       + 21/16*s^6*ls2*sqrt3*log3
       + 7/8*s^6*ls2^2
       - 637/5184*s^6*pi^2
       - 7/96*s^6*pi^3*sqrt3
       - 133/6480*s^6*pi^4
       - 13/288*s^8
       + 1/72*s^8*T7p11ep0
       - 1/72*s^8*T7p10ep0
       - 1/24*s^8*T6p14ep0
       + 1/36*s^8*T6p13ep0
       - 1/24*s^8*T6p12ep0
       + 1/72*s^8*T6p11ep0
       - 371/648*s^8*zeta3
       + 3/8*s^8*ls3*sqrt3
       + 2/3*s^8*ls2*sqrt3
       - 3/8*s^8*ls2*sqrt3*log3
       - 1/4*s^8*ls2^2
       + 91/2592*s^8*pi^2
       + 1/48*s^8*pi^3*sqrt3
       + 19/3240*s^8*pi^4
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^3*ep^-1 * (
       + 1992315489571/20155392000
       + 1/36*T7p9ep0
       - 227/720*T7p8ep0
       - 7/40*T7p7ep0
       + 7/20*T7p5ep0
       - 1/72*T7p16ep0
       - 5/288*T7p14ep1
       + 1/144*T7p11ep1
       + 463/28800*T7p11ep0
       - 1/144*T7p10ep1
       - 463/28800*T7p10ep0
       - 321583/486000*T6p9ep0
       - 1/27*T6p18ep0
       + 21/40*T6p17ep0
       - 1/288*T6p16ep1
       - 1/48*T6p14ep1
       - 4183/9600*T6p14ep0
       + 1/72*T6p13ep1
       - 2771/43200*T6p13ep0
       - 1/48*T6p12ep1
       - 6760157/52488000*T6p12ep0
       + 1/144*T6p11ep1
       + 2129/43200*T6p11ep0
       + 726371/243000*T6p10ep0
       + 1/96*T5p8ep1
       - 1413601/26244000*T5p11ep0
       + 1007/720*zeta5
       - 9073305607/377913600*zeta3
       + 13/72*logm
       - 1/18*logm*T7p11ep0
       + 1/18*logm*T7p10ep0
       + 1/6*logm*T6p14ep0
       - 1/9*logm*T6p13ep0
       + 1/6*logm*T6p12ep0
       - 1/18*logm*T6p11ep0
       + 371/162*logm*zeta3
       - 1/9*ls4pithird*sqrt3
       + 6826237/5832000*ls3*sqrt3
       - 3/2*ls3*sqrt3*logm
       - 9/16*ls3*sqrt3*log3
       + 164773819/11664000*ls2*sqrt3
       - 8/3*ls2*sqrt3*logm
       - 6826237/5832000*ls2*sqrt3*log3
       + 3/2*ls2*sqrt3*log3*logm
       + 9/32*ls2*sqrt3*log3^2
       + 515263/5832000*ls2^2
       + ls2^2*logm
       - 23/72*pi*sqrt3*zeta3
       - 43677152747/15116544000*pi^2
       - 131/2592*pi^2*zeta3
       - 91/648*pi^2*logm
       + 1/48*pi^2*ls2*sqrt3
       + 6826237/104976000*pi^3*sqrt3
       - 1/12*pi^3*sqrt3*logm
       - 1/32*pi^3*sqrt3*log3
       - 3443852191/37791360000*pi^4
       - 19/810*pi^4*logm
       + 1/27*c4
       - 1992315489571/4031078400*s^2
       - 5/36*s^2*T7p9ep0
       + 227/144*s^2*T7p8ep0
       + 7/8*s^2*T7p7ep0
       - 7/4*s^2*T7p5ep0
       + 5/72*s^2*T7p16ep0
       + 25/288*s^2*T7p14ep1
       - 5/144*s^2*T7p11ep1
       - 463/5760*s^2*T7p11ep0
       + 5/144*s^2*T7p10ep1
       + 463/5760*s^2*T7p10ep0
       + 321583/97200*s^2*T6p9ep0
       + 5/27*s^2*T6p18ep0
       - 21/8*s^2*T6p17ep0
       + 5/288*s^2*T6p16ep1
       + 5/48*s^2*T6p14ep1
       + 4183/1920*s^2*T6p14ep0
       - 5/72*s^2*T6p13ep1
       + 2771/8640*s^2*T6p13ep0
       + 5/48*s^2*T6p12ep1
       + 6760157/10497600*s^2*T6p12ep0
       - 5/144*s^2*T6p11ep1
       - 2129/8640*s^2*T6p11ep0
       - 726371/48600*s^2*T6p10ep0
       - 5/96*s^2*T5p8ep1
       + 1413601/5248800*s^2*T5p11ep0
       - 1007/144*s^2*zeta5
       + 9073305607/75582720*s^2*zeta3
       - 65/72*s^2*logm
       + 5/18*s^2*logm*T7p11ep0
       - 5/18*s^2*logm*T7p10ep0
       - 5/6*s^2*logm*T6p14ep0
       + 5/9*s^2*logm*T6p13ep0
       - 5/6*s^2*logm*T6p12ep0
       + 5/18*s^2*logm*T6p11ep0
       - 1855/162*s^2*logm*zeta3
       + 5/9*s^2*ls4pithird*sqrt3
       - 6826237/1166400*s^2*ls3*sqrt3
       + 15/2*s^2*ls3*sqrt3*logm
       + 45/16*s^2*ls3*sqrt3*log3
       - 164773819/2332800*s^2*ls2*sqrt3
       + 40/3*s^2*ls2*sqrt3*logm
       + 6826237/1166400*s^2*ls2*sqrt3*log3
       - 15/2*s^2*ls2*sqrt3*log3*logm
       - 45/32*s^2*ls2*sqrt3*log3^2
       - 515263/1166400*s^2*ls2^2
       - 5*s^2*ls2^2*logm
       + 115/72*s^2*pi*sqrt3*zeta3
       + 43677152747/3023308800*s^2*pi^2
       + 655/2592*s^2*pi^2*zeta3
       + 455/648*s^2*pi^2*logm
       - 5/48*s^2*pi^2*ls2*sqrt3
       - 6826237/20995200*s^2*pi^3*sqrt3
       + 5/12*s^2*pi^3*sqrt3*logm
       + 5/32*s^2*pi^3*sqrt3*log3
       + 3443852191/7558272000*s^2*pi^4
       + 19/162*s^2*pi^4*logm
       - 5/27*s^2*c4
       + 1992315489571/2239488000*s^4
       + 1/4*s^4*T7p9ep0
       - 227/80*s^4*T7p8ep0
       - 63/40*s^4*T7p7ep0
       + 63/20*s^4*T7p5ep0
       - 1/8*s^4*T7p16ep0
       - 5/32*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep1
       + 463/3200*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep1
       - 463/3200*s^4*T7p10ep0
       - 321583/54000*s^4*T6p9ep0
       - 1/3*s^4*T6p18ep0
       + 189/40*s^4*T6p17ep0
       - 1/32*s^4*T6p16ep1
       - 3/16*s^4*T6p14ep1
       - 12549/3200*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep1
       - 2771/4800*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep1
       - 6760157/5832000*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep1
       + 2129/4800*s^4*T6p11ep0
       + 726371/27000*s^4*T6p10ep0
       + 3/32*s^4*T5p8ep1
       - 1413601/2916000*s^4*T5p11ep0
       + 1007/80*s^4*zeta5
       - 9073305607/41990400*s^4*zeta3
       + 13/8*s^4*logm
       - 1/2*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep0
       + 3/2*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep0
       + 371/18*s^4*logm*zeta3
       - s^4*ls4pithird*sqrt3
       + 6826237/648000*s^4*ls3*sqrt3
       - 27/2*s^4*ls3*sqrt3*logm
       - 81/16*s^4*ls3*sqrt3*log3
       + 164773819/1296000*s^4*ls2*sqrt3
       - 24*s^4*ls2*sqrt3*logm
       - 6826237/648000*s^4*ls2*sqrt3*log3
       + 27/2*s^4*ls2*sqrt3*log3*logm
       + 81/32*s^4*ls2*sqrt3*log3^2
       + 515263/648000*s^4*ls2^2
       + 9*s^4*ls2^2*logm
       - 23/8*s^4*pi*sqrt3*zeta3
       - 43677152747/1679616000*s^4*pi^2
       - 131/288*s^4*pi^2*zeta3
       - 91/72*s^4*pi^2*logm
       + 3/16*s^4*pi^2*ls2*sqrt3
       + 6826237/11664000*s^4*pi^3*sqrt3
       - 3/4*s^4*pi^3*sqrt3*logm
       - 9/32*s^4*pi^3*sqrt3*log3
       - 3443852191/4199040000*s^4*pi^4
       - 19/90*s^4*pi^4*logm
       + 1/3*s^4*c4
       - 13946208426997/20155392000*s^6
       - 7/36*s^6*T7p9ep0
       + 1589/720*s^6*T7p8ep0
       + 49/40*s^6*T7p7ep0
       - 49/20*s^6*T7p5ep0
       + 7/72*s^6*T7p16ep0
       + 35/288*s^6*T7p14ep1
       - 7/144*s^6*T7p11ep1
       - 3241/28800*s^6*T7p11ep0
       + 7/144*s^6*T7p10ep1
       + 3241/28800*s^6*T7p10ep0
       + 2251081/486000*s^6*T6p9ep0
       + 7/27*s^6*T6p18ep0
       - 147/40*s^6*T6p17ep0
       + 7/288*s^6*T6p16ep1
       + 7/48*s^6*T6p14ep1
       + 29281/9600*s^6*T6p14ep0
       - 7/72*s^6*T6p13ep1
       + 19397/43200*s^6*T6p13ep0
       + 7/48*s^6*T6p12ep1
       + 47321099/52488000*s^6*T6p12ep0
       - 7/144*s^6*T6p11ep1
       - 14903/43200*s^6*T6p11ep0
       - 5084597/243000*s^6*T6p10ep0
       - 7/96*s^6*T5p8ep1
       + 9895207/26244000*s^6*T5p11ep0
       - 7049/720*s^6*zeta5
       + 63513139249/377913600*s^6*zeta3
       - 91/72*s^6*logm
       + 7/18*s^6*logm*T7p11ep0
       - 7/18*s^6*logm*T7p10ep0
       - 7/6*s^6*logm*T6p14ep0
       + 7/9*s^6*logm*T6p13ep0
       - 7/6*s^6*logm*T6p12ep0
       + 7/18*s^6*logm*T6p11ep0
       - 2597/162*s^6*logm*zeta3
       + 7/9*s^6*ls4pithird*sqrt3
       - 47783659/5832000*s^6*ls3*sqrt3
       + 21/2*s^6*ls3*sqrt3*logm
       + 63/16*s^6*ls3*sqrt3*log3
       - 1153416733/11664000*s^6*ls2*sqrt3
       + 56/3*s^6*ls2*sqrt3*logm
       + 47783659/5832000*s^6*ls2*sqrt3*log3
       - 21/2*s^6*ls2*sqrt3*log3*logm
       - 63/32*s^6*ls2*sqrt3*log3^2
       - 3606841/5832000*s^6*ls2^2
       - 7*s^6*ls2^2*logm
       + 161/72*s^6*pi*sqrt3*zeta3
       + 305740069229/15116544000*s^6*pi^2
       + 917/2592*s^6*pi^2*zeta3
       + 637/648*s^6*pi^2*logm
       - 7/48*s^6*pi^2*ls2*sqrt3
       - 47783659/104976000*s^6*pi^3*sqrt3
       + 7/12*s^6*pi^3*sqrt3*logm
       + 7/32*s^6*pi^3*sqrt3*log3
       + 24106965337/37791360000*s^6*pi^4
       + 133/810*s^6*pi^4*logm
       - 7/27*s^6*c4
       + 1992315489571/10077696000*s^8
       + 1/18*s^8*T7p9ep0
       - 227/360*s^8*T7p8ep0
       - 7/20*s^8*T7p7ep0
       + 7/10*s^8*T7p5ep0
       - 1/36*s^8*T7p16ep0
       - 5/144*s^8*T7p14ep1
       + 1/72*s^8*T7p11ep1
       + 463/14400*s^8*T7p11ep0
       - 1/72*s^8*T7p10ep1
       - 463/14400*s^8*T7p10ep0
       - 321583/243000*s^8*T6p9ep0
       - 2/27*s^8*T6p18ep0
       + 21/20*s^8*T6p17ep0
       - 1/144*s^8*T6p16ep1
       - 1/24*s^8*T6p14ep1
       - 4183/4800*s^8*T6p14ep0
       + 1/36*s^8*T6p13ep1
       - 2771/21600*s^8*T6p13ep0
       - 1/24*s^8*T6p12ep1
       - 6760157/26244000*s^8*T6p12ep0
       + 1/72*s^8*T6p11ep1
       + 2129/21600*s^8*T6p11ep0
       + 726371/121500*s^8*T6p10ep0
       + 1/48*s^8*T5p8ep1
       - 1413601/13122000*s^8*T5p11ep0
       + 1007/360*s^8*zeta5
       - 9073305607/188956800*s^8*zeta3
       + 13/36*s^8*logm
       - 1/9*s^8*logm*T7p11ep0
       + 1/9*s^8*logm*T7p10ep0
       + 1/3*s^8*logm*T6p14ep0
       - 2/9*s^8*logm*T6p13ep0
       + 1/3*s^8*logm*T6p12ep0
       - 1/9*s^8*logm*T6p11ep0
       + 371/81*s^8*logm*zeta3
       - 2/9*s^8*ls4pithird*sqrt3
       + 6826237/2916000*s^8*ls3*sqrt3
       - 3*s^8*ls3*sqrt3*logm
       - 9/8*s^8*ls3*sqrt3*log3
       + 164773819/5832000*s^8*ls2*sqrt3
       - 16/3*s^8*ls2*sqrt3*logm
       - 6826237/2916000*s^8*ls2*sqrt3*log3
       + 3*s^8*ls2*sqrt3*log3*logm
       + 9/16*s^8*ls2*sqrt3*log3^2
       + 515263/2916000*s^8*ls2^2
       + 2*s^8*ls2^2*logm
       - 23/36*s^8*pi*sqrt3*zeta3
       - 43677152747/7558272000*s^8*pi^2
       - 131/1296*s^8*pi^2*zeta3
       - 91/324*s^8*pi^2*logm
       + 1/24*s^8*pi^2*ls2*sqrt3
       + 6826237/52488000*s^8*pi^3*sqrt3
       - 1/6*s^8*pi^3*sqrt3*logm
       - 1/16*s^8*pi^3*sqrt3*log3
       - 3443852191/18895680000*s^8*pi^4
       - 19/405*s^8*pi^4*logm
       + 2/27*s^8*c4
       + 3/8*ls4*sqrt3
       - 15/8*ls4*s^2*sqrt3
       + 27/8*ls4*s^4*sqrt3
       - 21/8*ls4*s^6*sqrt3
       + 3/4*ls4*s^8*sqrt3
   )

    + (MZ/mt)^8*(alphas/pi)^3*cf^3 * (
       + 11295130718477816929108499/9293173481338306560000
       - 29/360*T9p7ep0
       - 1/144*T9p6ep0
       + 1/72*T9p5ep0
       + 3259/43200*T9p4ep0
       + 102251/1166400*T9p3ep0
       - 1033/1440*T8p7ep0
       - 1/72*T8p6ep0
       + 37/240*T8p4ep0
       + 119/90*T8p2ep0
       - 121/10800*T8p10ep0
       + 1/36*T7p9ep1
       + 3481/4320*T7p9ep0
       - 227/720*T7p8ep1
       - 25817/43200*T7p8ep0
       - 7/40*T7p7ep1
       - 20197/57600*T7p7ep0
       - 7/80*T7p6ep1
       + 7/20*T7p5ep1
       + 68779/43200*T7p5ep0
       - 1/72*T7p16ep1
       - 859/1800*T7p16ep0
       + 2/15*T7p15ep1
       - 5/288*T7p14ep2
       - 1717/10800*T7p14ep1
       + 1/144*T7p11ep2
       + 463/28800*T7p11ep1
       - 488801281/653184000*T7p11ep0
       - 1/144*T7p10ep2
       - 463/28800*T7p10ep1
       + 388464961/653184000*T7p10ep0
       - 321583/486000*T6p9ep1
       - 265324865803/77157360000*T6p9ep0
       - 1/27*T6p18ep1
       + 19956165301/154314720000*T6p18ep0
       + 21/40*T6p17ep1
       + 1380013669/489888000*T6p17ep0
       - 1/288*T6p16ep2
       - 72690053/326592000*T6p16ep1
       - 1/144*T6p15ep2
       - 1/48*T6p14ep2
       - 4183/9600*T6p14ep1
       - 86031133/7776000*T6p14ep0
       + 1/72*T6p13ep2
       - 2771/43200*T6p13ep1
       + 60055503131/30862944000*T6p13ep0
       - 1/48*T6p12ep2
       - 6760157/52488000*T6p12ep1
       - 52124906863/17962560000*T6p12ep0
       + 1/144*T6p11ep2
       + 2129/43200*T6p11ep1
       + 3119317793/4408992000*T6p11ep0
       + 726371/243000*T6p10ep1
       + 375701508403/19289340000*T6p10ep0
       + 1/96*T5p8ep2
       + 1925753533/5878656000*T5p8ep1
       - 1413601/26244000*T5p11ep1
       - 17508879859/6531840000*T5p11ep0
       - 17/30*T4LVB7ep1
       + 11/24*T4LVB6ep1
       - 1/648*T4LT4ep2
       + 7/120*T4LT2ep2
       + 1/8*T3L61ep1
       - 4535457911767453/19487744640000*zeta5
       - 184084352472869577658001/229461073613291520000*zeta3
       - 1789/14580*zeta3^2
       + 36745327/447525*a5
       + 4191613274799323/103472706355200*a4
       - 1538264713806630871/2022633897984000*logm
       - 2/9*logm*T7p9ep0
       + 227/90*logm*T7p8ep0
       + 7/5*logm*T7p7ep0
       - 14/5*logm*T7p5ep0
       + 1/9*logm*T7p16ep0
       + 5/36*logm*T7p14ep1
       - 1/18*logm*T7p11ep1
       - 463/3600*logm*T7p11ep0
       + 1/18*logm*T7p10ep1
       + 463/3600*logm*T7p10ep0
       + 321583/60750*logm*T6p9ep0
       + 8/27*logm*T6p18ep0
       - 21/5*logm*T6p17ep0
       + 1/36*logm*T6p16ep1
       + 1/6*logm*T6p14ep1
       + 4183/1200*logm*T6p14ep0
       - 1/9*logm*T6p13ep1
       + 2771/5400*logm*T6p13ep0
       + 1/6*logm*T6p12ep1
       + 6760157/6561000*logm*T6p12ep0
       - 1/18*logm*T6p11ep1
       - 2129/5400*logm*T6p11ep0
       - 726371/30375*logm*T6p10ep0
       - 1/12*logm*T5p8ep1
       + 1413601/3280500*logm*T5p11ep0
       - 1007/90*logm*zeta5
       + 11081654244834497/69347447930880*logm*zeta3
       + 88839061/7056000*logm^2
       + 2/9*logm^2*T7p11ep0
       - 2/9*logm^2*T7p10ep0
       - 2/3*logm^2*T6p14ep0
       + 4/9*logm^2*T6p13ep0
       - 2/3*logm^2*T6p12ep0
       + 2/9*logm^2*T6p11ep0
       - 742/81*logm^2*zeta3
       - 369/56*logm^3
       - 181099/3375*log2*a4
       + 4191613274799323/2483344952524800*log2^4
       - 39203491/13425750*log2^5
       - 49/72*ls5pithird*sqrt3
       - 6826237/9841500*ls4pithird*sqrt3
       + 8/9*ls4pithird*sqrt3*logm
       + 1/3*ls4pithird*sqrt3*log3
       + 27/32*ls5p*sqrt3
       + 56694738463991/754427520000*ls3*sqrt3
       - 6826237/729000*ls3*sqrt3*logm
       + 6*ls3*sqrt3*logm^2
       - 6826237/1944000*ls3*sqrt3*log3
       + 9/2*ls3*sqrt3*log3*logm
       + 27/32*ls3*sqrt3*log3^2
       + 5170963287001529/18106260480000*ls2*sqrt3
       - 1/12*ls2*sqrt3*zeta3
       - 164290177/1458000*ls2*sqrt3*logm
       + 32/3*ls2*sqrt3*logm^2
       - 56694738463991/754427520000*ls2*sqrt3*log3
       + 6826237/729000*ls2*sqrt3*log3*logm
       - 6*ls2*sqrt3*log3*logm^2
       + 6826237/3888000*ls2*sqrt3*log3^2
       - 9/4*ls2*sqrt3*log3^2*logm
       - 9/32*ls2*sqrt3*log3^3
       - 61674197/3189375*ls2^2
       - 1487819/364500*ls2^2*logm
       - 4*ls2^2*logm^2
       - 157003451/78732000*pi*sqrt3*zeta3
       + 23/9*pi*sqrt3*logm*zeta3
       + 23/24*pi*sqrt3*log3*zeta3
       - 9/8*pi*ls4p*sqrt3
       - 100024527449069093/3422083230720000*pi^2
       - 181320735181/79361856000*pi^2*zeta3
       + 62388370021/2645395200*pi^2*logm
       + 131/324*pi^2*logm*zeta3
       + 121/648*pi^2*logm^2
       - 4191613274799323/2483344952524800*pi^2*log2^2
       + 271966273/80554500*pi^2*log2^3
       + 7/16*pi^2*ls3*sqrt3
       + 6826237/52488000*pi^2*ls2*sqrt3
       - 1/6*pi^2*ls2*sqrt3*logm
       - 1/16*pi^2*ls2*sqrt3*log3
       + 56694738463991/13579695360000*pi^3*sqrt3
       - 6826237/13122000*pi^3*sqrt3*logm
       + 1/3*pi^3*sqrt3*logm^2
       - 6826237/34992000*pi^3*sqrt3*log3
       + 1/4*pi^3*sqrt3*log3*logm
       + 3/64*pi^3*sqrt3*log3^2
       + 6948850700388469397893/2212660352699596800000*pi^4
       + 3460254691/4723920000*pi^4*logm
       + 38/405*pi^4*logm^2
       + 12761652557/18044208000*pi^4*log2
       + 1/81*pi^5*sqrt3
       + 18911/1959552*pi^6
       - 473861471/20412000*c4
       - 8/27*c4*logm
       + 181099/81000*c4*log2
       - 32021214963191151774547/5185922701639680000*s^2
       + 29/72*s^2*T9p7ep0
       + 5/144*s^2*T9p6ep0
       - 5/72*s^2*T9p5ep0
       - 3259/8640*s^2*T9p4ep0
       - 102251/233280*s^2*T9p3ep0
       + 1033/288*s^2*T8p7ep0
       + 5/72*s^2*T8p6ep0
       - 37/48*s^2*T8p4ep0
       - 119/18*s^2*T8p2ep0
       + 121/2160*s^2*T8p10ep0
       - 5/36*s^2*T7p9ep1
       - 3481/864*s^2*T7p9ep0
       + 227/144*s^2*T7p8ep1
       + 25817/8640*s^2*T7p8ep0
       + 7/8*s^2*T7p7ep1
       + 20197/11520*s^2*T7p7ep0
       + 7/16*s^2*T7p6ep1
       - 7/4*s^2*T7p5ep1
       - 68779/8640*s^2*T7p5ep0
       + 5/72*s^2*T7p16ep1
       + 859/360*s^2*T7p16ep0
       - 2/3*s^2*T7p15ep1
       + 25/288*s^2*T7p14ep2
       + 1717/2160*s^2*T7p14ep1
       - 5/144*s^2*T7p11ep2
       - 463/5760*s^2*T7p11ep1
       + 488801281/130636800*s^2*T7p11ep0
       + 5/144*s^2*T7p10ep2
       + 463/5760*s^2*T7p10ep1
       - 388464961/130636800*s^2*T7p10ep0
       + 321583/97200*s^2*T6p9ep1
       + 265324865803/15431472000*s^2*T6p9ep0
       + 5/27*s^2*T6p18ep1
       - 19956165301/30862944000*s^2*T6p18ep0
       - 21/8*s^2*T6p17ep1
       - 1380013669/97977600*s^2*T6p17ep0
       + 5/288*s^2*T6p16ep2
       + 72690053/65318400*s^2*T6p16ep1
       + 5/144*s^2*T6p15ep2
       + 5/48*s^2*T6p14ep2
       + 4183/1920*s^2*T6p14ep1
       + 86031133/1555200*s^2*T6p14ep0
       - 5/72*s^2*T6p13ep2
       + 2771/8640*s^2*T6p13ep1
       - 60055503131/6172588800*s^2*T6p13ep0
       + 5/48*s^2*T6p12ep2
       + 6760157/10497600*s^2*T6p12ep1
       + 52124906863/3592512000*s^2*T6p12ep0
       - 5/144*s^2*T6p11ep2
       - 2129/8640*s^2*T6p11ep1
       - 3119317793/881798400*s^2*T6p11ep0
       - 726371/48600*s^2*T6p10ep1
       - 375701508403/3857868000*s^2*T6p10ep0
       - 5/96*s^2*T5p8ep2
       - 1925753533/1175731200*s^2*T5p8ep1
       + 1413601/5248800*s^2*T5p11ep1
       + 17508879859/1306368000*s^2*T5p11ep0
       + 17/6*s^2*T4LVB7ep1
       - 55/24*s^2*T4LVB6ep1
       + 5/648*s^2*T4LT4ep2
       - 7/24*s^2*T4LT2ep2
       - 5/8*s^2*T3L61ep1
       - 80009968651643377/42873038208000*s^2*zeta5
       + 564803817491836270027/128047474114560000*s^2*zeta3
       + 1789/2916*s^2*zeta3^2
       + 70497943181/34459425*s^2*a5
       + 247002468953/3308104800*s^2*a4
       + 26206574183442871/6320730931200*s^2*logm
       + 10/9*s^2*logm*T7p9ep0
       - 227/18*s^2*logm*T7p8ep0
       - 7*s^2*logm*T7p7ep0
       + 14*s^2*logm*T7p5ep0
       - 5/9*s^2*logm*T7p16ep0
       - 25/36*s^2*logm*T7p14ep1
       + 5/18*s^2*logm*T7p11ep1
       + 463/720*s^2*logm*T7p11ep0
       - 5/18*s^2*logm*T7p10ep1
       - 463/720*s^2*logm*T7p10ep0
       - 321583/12150*s^2*logm*T6p9ep0
       - 40/27*s^2*logm*T6p18ep0
       + 21*s^2*logm*T6p17ep0
       - 5/36*s^2*logm*T6p16ep1
       - 5/6*s^2*logm*T6p14ep1
       - 4183/240*s^2*logm*T6p14ep0
       + 5/9*s^2*logm*T6p13ep1
       - 2771/1080*s^2*logm*T6p13ep0
       - 5/6*s^2*logm*T6p12ep1
       - 6760157/1312200*s^2*logm*T6p12ep0
       + 5/18*s^2*logm*T6p11ep1
       + 2129/1080*s^2*logm*T6p11ep0
       + 726371/6075*s^2*logm*T6p10ep0
       + 5/12*s^2*logm*T5p8ep1
       - 1413601/656100*s^2*logm*T5p11ep0
       + 1007/18*s^2*logm*zeta5
       - 5876635040745977/5417769369600*s^2*logm*zeta3
       - 3477781/55125*s^2*logm^2
       - 10/9*s^2*logm^2*T7p11ep0
       + 10/9*s^2*logm^2*T7p10ep0
       + 10/3*s^2*logm^2*T6p14ep0
       - 20/9*s^2*logm^2*T6p13ep0
       + 10/3*s^2*logm^2*T6p12ep0
       - 10/9*s^2*logm^2*T6p11ep0
       + 3710/81*s^2*logm^2*zeta3
       + 4629/140*s^2*logm^3
       + 181099/675*s^2*log2*a4
       + 247002468953/79394515200*s^2*log2^4
       - 3033939742/516891375*s^2*log2^5
       + 245/72*s^2*ls5pithird*sqrt3
       + 6826237/1968300*s^2*ls4pithird*sqrt3
       - 40/9*s^2*ls4pithird*sqrt3*logm
       - 5/3*s^2*ls4pithird*sqrt3*log3
       - 135/32*s^2*ls5p*sqrt3
       - 56694738463991/150885504000*s^2*ls3*sqrt3
       + 6826237/145800*s^2*ls3*sqrt3*logm
       - 30*s^2*ls3*sqrt3*logm^2
       + 6826237/388800*s^2*ls3*sqrt3*log3
       - 45/2*s^2*ls3*sqrt3*log3*logm
       - 135/32*s^2*ls3*sqrt3*log3^2
       - 5170963287001529/3621252096000*s^2*ls2*sqrt3
       + 5/12*s^2*ls2*sqrt3*zeta3
       + 164290177/291600*s^2*ls2*sqrt3*logm
       - 160/3*s^2*ls2*sqrt3*logm^2
       + 56694738463991/150885504000*s^2*ls2*sqrt3*log3
       - 6826237/145800*s^2*ls2*sqrt3*log3*logm
       + 30*s^2*ls2*sqrt3*log3*logm^2
       - 6826237/777600*s^2*ls2*sqrt3*log3^2
       + 45/4*s^2*ls2*sqrt3*log3^2*logm
       + 45/32*s^2*ls2*sqrt3*log3^3
       + 61674197/637875*s^2*ls2^2
       + 1487819/72900*s^2*ls2^2*logm
       + 20*s^2*ls2^2*logm^2
       + 157003451/15746400*s^2*pi*sqrt3*zeta3
       - 115/9*s^2*pi*sqrt3*logm*zeta3
       - 115/24*s^2*pi*sqrt3*log3*zeta3
       + 45/8*s^2*pi*ls4p*sqrt3
       + 100024527449069093/684416646144000*s^2*pi^2
       + 181320735181/15872371200*s^2*pi^2*zeta3
       - 62388370021/529079040*s^2*pi^2*logm
       - 655/324*s^2*pi^2*logm*zeta3
       - 605/648*s^2*pi^2*logm^2
       - 247002468953/79394515200*s^2*pi^2*log2^2
       + 21381044017/1240539300*s^2*pi^2*log2^3
       - 35/16*s^2*pi^2*ls3*sqrt3
       - 6826237/10497600*s^2*pi^2*ls2*sqrt3
       + 5/6*s^2*pi^2*ls2*sqrt3*logm
       + 5/16*s^2*pi^2*ls2*sqrt3*log3
       - 56694738463991/2715939072000*s^2*pi^3*sqrt3
       + 6826237/2624400*s^2*pi^3*sqrt3*logm
       - 5/3*s^2*pi^3*sqrt3*logm^2
       + 6826237/6998400*s^2*pi^3*sqrt3*log3
       - 5/4*s^2*pi^3*sqrt3*log3*logm
       - 15/64*s^2*pi^3*sqrt3*log3^2
       - 128101016100247951/6173717501952000*s^2*pi^4
       - 3460254691/944784000*s^2*pi^4*logm
       - 38/81*s^2*pi^4*logm^2
       + 4593914764273/198486288000*s^2*pi^4*log2
       - 5/81*s^2*pi^5*sqrt3
       - 94555/1959552*s^2*pi^6
       + 473861471/4082400*s^2*c4
       + 40/27*s^2*c4*logm
       - 181099/16200*s^2*c4*log2
       + 406439398985655943/37247164416000*s^4
       - 29/40*s^4*T9p7ep0
       - 1/16*s^4*T9p6ep0
       + 1/8*s^4*T9p5ep0
       + 3259/4800*s^4*T9p4ep0
       + 102251/129600*s^4*T9p3ep0
       - 1033/160*s^4*T8p7ep0
       - 1/8*s^4*T8p6ep0
       + 111/80*s^4*T8p4ep0
       + 119/10*s^4*T8p2ep0
       - 121/1200*s^4*T8p10ep0
       + 1/4*s^4*T7p9ep1
       + 3481/480*s^4*T7p9ep0
       - 227/80*s^4*T7p8ep1
       - 25817/4800*s^4*T7p8ep0
       - 63/40*s^4*T7p7ep1
       - 20197/6400*s^4*T7p7ep0
       - 63/80*s^4*T7p6ep1
       + 63/20*s^4*T7p5ep1
       + 68779/4800*s^4*T7p5ep0
       - 1/8*s^4*T7p16ep1
       - 859/200*s^4*T7p16ep0
       + 6/5*s^4*T7p15ep1
       - 5/32*s^4*T7p14ep2
       - 1717/1200*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep2
       + 463/3200*s^4*T7p11ep1
       - 488801281/72576000*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep2
       - 463/3200*s^4*T7p10ep1
       + 388464961/72576000*s^4*T7p10ep0
       - 321583/54000*s^4*T6p9ep1
       - 265324865803/8573040000*s^4*T6p9ep0
       - 1/3*s^4*T6p18ep1
       + 19956165301/17146080000*s^4*T6p18ep0
       + 189/40*s^4*T6p17ep1
       + 1380013669/54432000*s^4*T6p17ep0
       - 1/32*s^4*T6p16ep2
       - 72690053/36288000*s^4*T6p16ep1
       - 1/16*s^4*T6p15ep2
       - 3/16*s^4*T6p14ep2
       - 12549/3200*s^4*T6p14ep1
       - 86031133/864000*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep2
       - 2771/4800*s^4*T6p13ep1
       + 60055503131/3429216000*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep2
       - 6760157/5832000*s^4*T6p12ep1
       - 52124906863/1995840000*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep2
       + 2129/4800*s^4*T6p11ep1
       + 3119317793/489888000*s^4*T6p11ep0
       + 726371/27000*s^4*T6p10ep1
       + 375701508403/2143260000*s^4*T6p10ep0
       + 3/32*s^4*T5p8ep2
       + 1925753533/653184000*s^4*T5p8ep1
       - 1413601/2916000*s^4*T5p11ep1
       - 17508879859/725760000*s^4*T5p11ep0
       - 51/10*s^4*T4LVB7ep1
       + 33/8*s^4*T4LVB6ep1
       - 1/72*s^4*T4LT4ep2
       + 21/40*s^4*T4LT2ep2
       + 9/8*s^4*T3L61ep1
       + 17668315403407/9797760000*s^4*zeta5
       - 3886255263017027/502951680000*s^4*zeta3
       - 1789/1620*s^4*zeta3^2
       - 181099/75*s^4*a5
       - 2016602940079/279936000*s^4*logm
       - 2*s^4*logm*T7p9ep0
       + 227/10*s^4*logm*T7p8ep0
       + 63/5*s^4*logm*T7p7ep0
       - 126/5*s^4*logm*T7p5ep0
       + s^4*logm*T7p16ep0
       + 5/4*s^4*logm*T7p14ep1
       - 1/2*s^4*logm*T7p11ep1
       - 463/400*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep1
       + 463/400*s^4*logm*T7p10ep0
       + 321583/6750*s^4*logm*T6p9ep0
       + 8/3*s^4*logm*T6p18ep0
       - 189/5*s^4*logm*T6p17ep0
       + 1/4*s^4*logm*T6p16ep1
       + 3/2*s^4*logm*T6p14ep1
       + 12549/400*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep1
       + 2771/600*s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep1
       + 6760157/729000*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep1
       - 2129/600*s^4*logm*T6p11ep0
       - 726371/3375*s^4*logm*T6p10ep0
       - 3/4*s^4*logm*T5p8ep1
       + 1413601/364500*s^4*logm*T5p11ep0
       - 1007/10*s^4*logm*zeta5
       + 9115191031/5248800*s^4*logm*zeta3
       + 1141/10*s^4*logm^2
       + 2*s^4*logm^2*T7p11ep0
       - 2*s^4*logm^2*T7p10ep0
       - 6*s^4*logm^2*T6p14ep0
       + 4*s^4*logm^2*T6p13ep0
       - 6*s^4*logm^2*T6p12ep0
       + 2*s^4*logm^2*T6p11ep0
       - 742/9*s^4*logm^2*zeta3
       - 243/4*s^4*logm^3
       - 181099/375*s^4*log2*a4
       - 49/8*s^4*ls5pithird*sqrt3
       - 6826237/1093500*s^4*ls4pithird*sqrt3
       + 8*s^4*ls4pithird*sqrt3*logm
       + 3*s^4*ls4pithird*sqrt3*log3
       + 243/32*s^4*ls5p*sqrt3
       + 56694738463991/83825280000*s^4*ls3*sqrt3
       - 6826237/81000*s^4*ls3*sqrt3*logm
       + 54*s^4*ls3*sqrt3*logm^2
       - 6826237/216000*s^4*ls3*sqrt3*log3
       + 81/2*s^4*ls3*sqrt3*log3*logm
       + 243/32*s^4*ls3*sqrt3*log3^2
       + 5170963287001529/2011806720000*s^4*ls2*sqrt3
       - 3/4*s^4*ls2*sqrt3*zeta3
       - 164290177/162000*s^4*ls2*sqrt3*logm
       + 96*s^4*ls2*sqrt3*logm^2
       - 56694738463991/83825280000*s^4*ls2*sqrt3*log3
       + 6826237/81000*s^4*ls2*sqrt3*log3*logm
       - 54*s^4*ls2*sqrt3*log3*logm^2
       + 6826237/432000*s^4*ls2*sqrt3*log3^2
       - 81/4*s^4*ls2*sqrt3*log3^2*logm
       - 81/32*s^4*ls2*sqrt3*log3^3
       - 61674197/354375*s^4*ls2^2
       - 1487819/40500*s^4*ls2^2*logm
       - 36*s^4*ls2^2*logm^2
       - 157003451/8748000*s^4*pi*sqrt3*zeta3
       + 23*s^4*pi*sqrt3*logm*zeta3
       + 69/8*s^4*pi*sqrt3*log3*zeta3
       - 81/8*s^4*pi*ls4p*sqrt3
       - 100024527449069093/380231470080000*s^4*pi^2
       - 181320735181/8817984000*s^4*pi^2*zeta3
       + 62388370021/293932800*s^4*pi^2*logm
       + 131/36*s^4*pi^2*logm*zeta3
       + 121/72*s^4*pi^2*logm^2
       - 181099/13500*s^4*pi^2*log2^3
       + 63/16*s^4*pi^2*ls3*sqrt3
       + 6826237/5832000*s^4*pi^2*ls2*sqrt3
       - 3/2*s^4*pi^2*ls2*sqrt3*logm
       - 9/16*s^4*pi^2*ls2*sqrt3*log3
       + 56694738463991/1508855040000*s^4*pi^3*sqrt3
       - 6826237/1458000*s^4*pi^3*sqrt3*logm
       + 3*s^4*pi^3*sqrt3*logm^2
       - 6826237/3888000*s^4*pi^3*sqrt3*log3
       + 9/4*s^4*pi^3*sqrt3*log3*logm
       + 27/64*s^4*pi^3*sqrt3*log3^2
       + 1416888298520309/38799129600000*s^4*pi^4
       + 3460254691/524880000*s^4*pi^4*logm
       + 38/45*s^4*pi^4*logm^2
       - 12265847/432000*s^4*pi^4*log2
       + 1/9*s^4*pi^5*sqrt3
       + 18911/217728*s^4*pi^6
       - 473861471/2268000*s^4*c4
       - 8/3*s^4*c4*logm
       + 181099/9000*s^4*c4*log2
       - 406439398985655943/47889211392000*s^6
       + 203/360*s^6*T9p7ep0
       + 7/144*s^6*T9p6ep0
       - 7/72*s^6*T9p5ep0
       - 22813/43200*s^6*T9p4ep0
       - 715757/1166400*s^6*T9p3ep0
       + 7231/1440*s^6*T8p7ep0
       + 7/72*s^6*T8p6ep0
       - 259/240*s^6*T8p4ep0
       - 833/90*s^6*T8p2ep0
       + 847/10800*s^6*T8p10ep0
       - 7/36*s^6*T7p9ep1
       - 24367/4320*s^6*T7p9ep0
       + 1589/720*s^6*T7p8ep1
       + 180719/43200*s^6*T7p8ep0
       + 49/40*s^6*T7p7ep1
       + 141379/57600*s^6*T7p7ep0
       + 49/80*s^6*T7p6ep1
       - 49/20*s^6*T7p5ep1
       - 481453/43200*s^6*T7p5ep0
       + 7/72*s^6*T7p16ep1
       + 6013/1800*s^6*T7p16ep0
       - 14/15*s^6*T7p15ep1
       + 35/288*s^6*T7p14ep2
       + 12019/10800*s^6*T7p14ep1
       - 7/144*s^6*T7p11ep2
       - 3241/28800*s^6*T7p11ep1
       + 488801281/93312000*s^6*T7p11ep0
       + 7/144*s^6*T7p10ep2
       + 3241/28800*s^6*T7p10ep1
       - 388464961/93312000*s^6*T7p10ep0
       + 2251081/486000*s^6*T6p9ep1
       + 265324865803/11022480000*s^6*T6p9ep0
       + 7/27*s^6*T6p18ep1
       - 19956165301/22044960000*s^6*T6p18ep0
       - 147/40*s^6*T6p17ep1
       - 1380013669/69984000*s^6*T6p17ep0
       + 7/288*s^6*T6p16ep2
       + 72690053/46656000*s^6*T6p16ep1
       + 7/144*s^6*T6p15ep2
       + 7/48*s^6*T6p14ep2
       + 29281/9600*s^6*T6p14ep1
       + 602217931/7776000*s^6*T6p14ep0
       - 7/72*s^6*T6p13ep2
       + 19397/43200*s^6*T6p13ep1
       - 60055503131/4408992000*s^6*T6p13ep0
       + 7/48*s^6*T6p12ep2
       + 47321099/52488000*s^6*T6p12ep1
       + 52124906863/2566080000*s^6*T6p12ep0
       - 7/144*s^6*T6p11ep2
       - 14903/43200*s^6*T6p11ep1
       - 3119317793/629856000*s^6*T6p11ep0
       - 5084597/243000*s^6*T6p10ep1
       - 375701508403/2755620000*s^6*T6p10ep0
       - 7/96*s^6*T5p8ep2
       - 1925753533/839808000*s^6*T5p8ep1
       + 9895207/26244000*s^6*T5p11ep1
       + 17508879859/933120000*s^6*T5p11ep0
       + 119/30*s^6*T4LVB7ep1
       - 77/24*s^6*T4LVB6ep1
       + 7/648*s^6*T4LT4ep2
       - 49/120*s^6*T4LT2ep2
       - 7/8*s^6*T3L61ep1
       - 17668315403407/12597120000*s^6*zeta5
       + 3886255263017027/646652160000*s^6*zeta3
       + 12523/14580*s^6*zeta3^2
       + 1267693/675*s^6*a5
       + 14116220580553/2519424000*s^6*logm
       + 14/9*s^6*logm*T7p9ep0
       - 1589/90*s^6*logm*T7p8ep0
       - 49/5*s^6*logm*T7p7ep0
       + 98/5*s^6*logm*T7p5ep0
       - 7/9*s^6*logm*T7p16ep0
       - 35/36*s^6*logm*T7p14ep1
       + 7/18*s^6*logm*T7p11ep1
       + 3241/3600*s^6*logm*T7p11ep0
       - 7/18*s^6*logm*T7p10ep1
       - 3241/3600*s^6*logm*T7p10ep0
       - 2251081/60750*s^6*logm*T6p9ep0
       - 56/27*s^6*logm*T6p18ep0
       + 147/5*s^6*logm*T6p17ep0
       - 7/36*s^6*logm*T6p16ep1
       - 7/6*s^6*logm*T6p14ep1
       - 29281/1200*s^6*logm*T6p14ep0
       + 7/9*s^6*logm*T6p13ep1
       - 19397/5400*s^6*logm*T6p13ep0
       - 7/6*s^6*logm*T6p12ep1
       - 47321099/6561000*s^6*logm*T6p12ep0
       + 7/18*s^6*logm*T6p11ep1
       + 14903/5400*s^6*logm*T6p11ep0
       + 5084597/30375*s^6*logm*T6p10ep0
       + 7/12*s^6*logm*T5p8ep1
       - 9895207/3280500*s^6*logm*T5p11ep0
       + 7049/90*s^6*logm*zeta5
       - 63806337217/47239200*s^6*logm*zeta3
       - 7987/90*s^6*logm^2
       - 14/9*s^6*logm^2*T7p11ep0
       + 14/9*s^6*logm^2*T7p10ep0
       + 14/3*s^6*logm^2*T6p14ep0
       - 28/9*s^6*logm^2*T6p13ep0
       + 14/3*s^6*logm^2*T6p12ep0
       - 14/9*s^6*logm^2*T6p11ep0
       + 5194/81*s^6*logm^2*zeta3
       + 189/4*s^6*logm^3
       + 1267693/3375*s^6*log2*a4
       + 343/72*s^6*ls5pithird*sqrt3
       + 47783659/9841500*s^6*ls4pithird*sqrt3
       - 56/9*s^6*ls4pithird*sqrt3*logm
       - 7/3*s^6*ls4pithird*sqrt3*log3
       - 189/32*s^6*ls5p*sqrt3
       - 56694738463991/107775360000*s^6*ls3*sqrt3
       + 47783659/729000*s^6*ls3*sqrt3*logm
       - 42*s^6*ls3*sqrt3*logm^2
       + 47783659/1944000*s^6*ls3*sqrt3*log3
       - 63/2*s^6*ls3*sqrt3*log3*logm
       - 189/32*s^6*ls3*sqrt3*log3^2
       - 5170963287001529/2586608640000*s^6*ls2*sqrt3
       + 7/12*s^6*ls2*sqrt3*zeta3
       + 1150031239/1458000*s^6*ls2*sqrt3*logm
       - 224/3*s^6*ls2*sqrt3*logm^2
       + 56694738463991/107775360000*s^6*ls2*sqrt3*log3
       - 47783659/729000*s^6*ls2*sqrt3*log3*logm
       + 42*s^6*ls2*sqrt3*log3*logm^2
       - 47783659/3888000*s^6*ls2*sqrt3*log3^2
       + 63/4*s^6*ls2*sqrt3*log3^2*logm
       + 63/32*s^6*ls2*sqrt3*log3^3
       + 61674197/455625*s^6*ls2^2
       + 10414733/364500*s^6*ls2^2*logm
       + 28*s^6*ls2^2*logm^2
       + 1099024157/78732000*s^6*pi*sqrt3*zeta3
       - 161/9*s^6*pi*sqrt3*logm*zeta3
       - 161/24*s^6*pi*sqrt3*log3*zeta3
       + 63/8*s^6*pi*ls4p*sqrt3
       + 100024527449069093/488869032960000*s^6*pi^2
       + 181320735181/11337408000*s^6*pi^2*zeta3
       - 62388370021/377913600*s^6*pi^2*logm
       - 917/324*s^6*pi^2*logm*zeta3
       - 847/648*s^6*pi^2*logm^2
       + 1267693/121500*s^6*pi^2*log2^3
       - 49/16*s^6*pi^2*ls3*sqrt3
       - 47783659/52488000*s^6*pi^2*ls2*sqrt3
       + 7/6*s^6*pi^2*ls2*sqrt3*logm
       + 7/16*s^6*pi^2*ls2*sqrt3*log3
       - 56694738463991/1939956480000*s^6*pi^3*sqrt3
       + 47783659/13122000*s^6*pi^3*sqrt3*logm
       - 7/3*s^6*pi^3*sqrt3*logm^2
       + 47783659/34992000*s^6*pi^3*sqrt3*log3
       - 7/4*s^6*pi^3*sqrt3*log3*logm
       - 21/64*s^6*pi^3*sqrt3*log3^2
       - 1416888298520309/49884595200000*s^6*pi^4
       - 24221782837/4723920000*s^6*pi^4*logm
       - 266/405*s^6*pi^4*logm^2
       + 85860929/3888000*s^6*pi^4*log2
       - 7/81*s^6*pi^5*sqrt3
       - 18911/279936*s^6*pi^6
       + 473861471/2916000*s^6*c4
       + 56/27*s^6*c4*logm
       - 1267693/81000*s^6*c4*log2
       + 406439398985655943/167612239872000*s^8
       - 29/180*s^8*T9p7ep0
       - 1/72*s^8*T9p6ep0
       + 1/36*s^8*T9p5ep0
       + 3259/21600*s^8*T9p4ep0
       + 102251/583200*s^8*T9p3ep0
       - 1033/720*s^8*T8p7ep0
       - 1/36*s^8*T8p6ep0
       + 37/120*s^8*T8p4ep0
       + 119/45*s^8*T8p2ep0
       - 121/5400*s^8*T8p10ep0
       + 1/18*s^8*T7p9ep1
       + 3481/2160*s^8*T7p9ep0
       - 227/360*s^8*T7p8ep1
       - 25817/21600*s^8*T7p8ep0
       - 7/20*s^8*T7p7ep1
       - 20197/28800*s^8*T7p7ep0
       - 7/40*s^8*T7p6ep1
       + 7/10*s^8*T7p5ep1
       + 68779/21600*s^8*T7p5ep0
       - 1/36*s^8*T7p16ep1
       - 859/900*s^8*T7p16ep0
       + 4/15*s^8*T7p15ep1
       - 5/144*s^8*T7p14ep2
       - 1717/5400*s^8*T7p14ep1
       + 1/72*s^8*T7p11ep2
       + 463/14400*s^8*T7p11ep1
       - 488801281/326592000*s^8*T7p11ep0
       - 1/72*s^8*T7p10ep2
       - 463/14400*s^8*T7p10ep1
       + 388464961/326592000*s^8*T7p10ep0
       - 321583/243000*s^8*T6p9ep1
       - 265324865803/38578680000*s^8*T6p9ep0
       - 2/27*s^8*T6p18ep1
       + 19956165301/77157360000*s^8*T6p18ep0
       + 21/20*s^8*T6p17ep1
       + 1380013669/244944000*s^8*T6p17ep0
       - 1/144*s^8*T6p16ep2
       - 72690053/163296000*s^8*T6p16ep1
       - 1/72*s^8*T6p15ep2
       - 1/24*s^8*T6p14ep2
       - 4183/4800*s^8*T6p14ep1
       - 86031133/3888000*s^8*T6p14ep0
       + 1/36*s^8*T6p13ep2
       - 2771/21600*s^8*T6p13ep1
       + 60055503131/15431472000*s^8*T6p13ep0
       - 1/24*s^8*T6p12ep2
       - 6760157/26244000*s^8*T6p12ep1
       - 52124906863/8981280000*s^8*T6p12ep0
       + 1/72*s^8*T6p11ep2
       + 2129/21600*s^8*T6p11ep1
       + 3119317793/2204496000*s^8*T6p11ep0
       + 726371/121500*s^8*T6p10ep1
       + 375701508403/9644670000*s^8*T6p10ep0
       + 1/48*s^8*T5p8ep2
       + 1925753533/2939328000*s^8*T5p8ep1
       - 1413601/13122000*s^8*T5p11ep1
       - 17508879859/3265920000*s^8*T5p11ep0
       - 17/15*s^8*T4LVB7ep1
       + 11/12*s^8*T4LVB6ep1
       - 1/324*s^8*T4LT4ep2
       + 7/60*s^8*T4LT2ep2
       + 1/4*s^8*T3L61ep1
       + 17668315403407/44089920000*s^8*zeta5
       - 3886255263017027/2263282560000*s^8*zeta3
       - 1789/7290*s^8*zeta3^2
       - 362198/675*s^8*a5
       - 2016602940079/1259712000*s^8*logm
       - 4/9*s^8*logm*T7p9ep0
       + 227/45*s^8*logm*T7p8ep0
       + 14/5*s^8*logm*T7p7ep0
       - 28/5*s^8*logm*T7p5ep0
       + 2/9*s^8*logm*T7p16ep0
       + 5/18*s^8*logm*T7p14ep1
       - 1/9*s^8*logm*T7p11ep1
       - 463/1800*s^8*logm*T7p11ep0
       + 1/9*s^8*logm*T7p10ep1
       + 463/1800*s^8*logm*T7p10ep0
       + 321583/30375*s^8*logm*T6p9ep0
       + 16/27*s^8*logm*T6p18ep0
       - 42/5*s^8*logm*T6p17ep0
       + 1/18*s^8*logm*T6p16ep1
       + 1/3*s^8*logm*T6p14ep1
       + 4183/600*s^8*logm*T6p14ep0
       - 2/9*s^8*logm*T6p13ep1
       + 2771/2700*s^8*logm*T6p13ep0
       + 1/3*s^8*logm*T6p12ep1
       + 6760157/3280500*s^8*logm*T6p12ep0
       - 1/9*s^8*logm*T6p11ep1
       - 2129/2700*s^8*logm*T6p11ep0
       - 1452742/30375*s^8*logm*T6p10ep0
       - 1/6*s^8*logm*T5p8ep1
       + 1413601/1640250*s^8*logm*T5p11ep0
       - 1007/45*s^8*logm*zeta5
       + 9115191031/23619600*s^8*logm*zeta3
       + 1141/45*s^8*logm^2
       + 4/9*s^8*logm^2*T7p11ep0
       - 4/9*s^8*logm^2*T7p10ep0
       - 4/3*s^8*logm^2*T6p14ep0
       + 8/9*s^8*logm^2*T6p13ep0
       - 4/3*s^8*logm^2*T6p12ep0
       + 4/9*s^8*logm^2*T6p11ep0
       - 1484/81*s^8*logm^2*zeta3
       - 27/2*s^8*logm^3
       - 362198/3375*s^8*log2*a4
       - 49/36*s^8*ls5pithird*sqrt3
       - 6826237/4920750*s^8*ls4pithird*sqrt3
       + 16/9*s^8*ls4pithird*sqrt3*logm
       + 2/3*s^8*ls4pithird*sqrt3*log3
       + 27/16*s^8*ls5p*sqrt3
       + 56694738463991/377213760000*s^8*ls3*sqrt3
       - 6826237/364500*s^8*ls3*sqrt3*logm
       + 12*s^8*ls3*sqrt3*logm^2
       - 6826237/972000*s^8*ls3*sqrt3*log3
       + 9*s^8*ls3*sqrt3*log3*logm
       + 27/16*s^8*ls3*sqrt3*log3^2
       + 5170963287001529/9053130240000*s^8*ls2*sqrt3
       - 1/6*s^8*ls2*sqrt3*zeta3
       - 164290177/729000*s^8*ls2*sqrt3*logm
       + 64/3*s^8*ls2*sqrt3*logm^2
       - 56694738463991/377213760000*s^8*ls2*sqrt3*log3
       + 6826237/364500*s^8*ls2*sqrt3*log3*logm
       - 12*s^8*ls2*sqrt3*log3*logm^2
       + 6826237/1944000*s^8*ls2*sqrt3*log3^2
       - 9/2*s^8*ls2*sqrt3*log3^2*logm
       - 9/16*s^8*ls2*sqrt3*log3^3
       - 123348394/3189375*s^8*ls2^2
       - 1487819/182250*s^8*ls2^2*logm
       - 8*s^8*ls2^2*logm^2
       - 157003451/39366000*s^8*pi*sqrt3*zeta3
       + 46/9*s^8*pi*sqrt3*logm*zeta3
       + 23/12*s^8*pi*sqrt3*log3*zeta3
       - 9/4*s^8*pi*ls4p*sqrt3
       - 100024527449069093/1711041615360000*s^8*pi^2
       - 181320735181/39680928000*s^8*pi^2*zeta3
       + 62388370021/1322697600*s^8*pi^2*logm
       + 131/162*s^8*pi^2*logm*zeta3
       + 121/324*s^8*pi^2*logm^2
       - 181099/60750*s^8*pi^2*log2^3
       + 7/8*s^8*pi^2*ls3*sqrt3
       + 6826237/26244000*s^8*pi^2*ls2*sqrt3
       - 1/3*s^8*pi^2*ls2*sqrt3*logm
       - 1/8*s^8*pi^2*ls2*sqrt3*log3
       + 56694738463991/6789847680000*s^8*pi^3*sqrt3
       - 6826237/6561000*s^8*pi^3*sqrt3*logm
       + 2/3*s^8*pi^3*sqrt3*logm^2
       - 6826237/17496000*s^8*pi^3*sqrt3*log3
       + 1/2*s^8*pi^3*sqrt3*log3*logm
       + 3/32*s^8*pi^3*sqrt3*log3^2
       + 1416888298520309/174596083200000*s^8*pi^4
       + 3460254691/2361960000*s^8*pi^4*logm
       + 76/405*s^8*pi^4*logm^2
       - 12265847/1944000*s^8*pi^4*log2
       + 2/81*s^8*pi^5*sqrt3
       + 18911/979776*s^8*pi^6
       - 473861471/10206000*s^8*c4
       - 16/27*s^8*c4*logm
       + 181099/40500*s^8*c4*log2
       + 6826237/2916000*ls4*sqrt3
       - 3*ls4*sqrt3*logm
       - 9/8*ls4*sqrt3*log3
       - 6826237/583200*ls4*s^2*sqrt3
       + 15*ls4*s^2*sqrt3*logm
       + 45/8*ls4*s^2*sqrt3*log3
       + 6826237/324000*ls4*s^4*sqrt3
       - 27*ls4*s^4*sqrt3*logm
       - 81/8*ls4*s^4*sqrt3*log3
       - 47783659/2916000*ls4*s^6*sqrt3
       + 21*ls4*s^6*sqrt3*logm
       + 63/8*ls4*s^6*sqrt3*log3
       + 6826237/1458000*ls4*s^8*sqrt3
       - 6*ls4*s^8*sqrt3*logm
       - 9/4*ls4*s^8*sqrt3*log3
       + 9/16*ls5*sqrt3
       - 45/16*ls5*s^2*sqrt3
       + 81/16*ls5*s^4*sqrt3
       - 63/16*ls5*s^6*sqrt3
       + 9/8*ls5*s^8*sqrt3
   )

    + (MZ/mt)^10 * (
       - 131/4620
       + 1772/10395*s^2
       - 2/5*s^4
       + 16/35*s^6
       - 9/35*s^8
       + 2/35*s^10
   )

    + (MZ/mt)^10*alphas/pi*cf * (
       + 419711221/3143448000
       - 131/385*logm
       - 1/210*pi^2
       - 26986601/33679800*s^2
       + 7088/3465*s^2*logm
       + 1/35*s^2*pi^2
       + 1681/900*s^4
       - 24/5*s^4*logm
       - 1/15*s^4*pi^2
       - 3362/1575*s^6
       + 192/35*s^6*logm
       + 8/105*s^6*pi^2
       + 1681/1400*s^8
       - 108/35*s^8*logm
       - 3/70*s^8*pi^2
       - 1681/6300*s^10
       + 24/35*s^10*logm
       + 1/105*s^10*pi^2
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*tf * (
       - 23054974995287/830628320772096000
       + 5965963/72477573120*zeta3
       - 481/5715360*logMZ
       + 481/5715360*logm
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*tf*nl * (
       - 4868875661/46414974375
       - 2/105*zeta3
       + 865373221/4715172000*logm
       - 131/1155*logm^2
       - 2263/793800*pi^2
       - 1/315*pi^2*logm
       + 10037510303/15913705500*s^2
       + 4/35*s^2*zeta3
       - 7956143/7217100*s^2*logm
       + 7088/10395*s^2*logm^2
       + 2263/132300*s^2*pi^2
       + 2/105*s^2*pi^2*logm
       - 71903/48600*s^4
       - 4/15*s^4*zeta3
       + 3481/1350*s^4*logm
       - 8/5*s^4*logm^2
       - 2263/56700*s^4*pi^2
       - 2/45*s^4*pi^2*logm
       + 71903/42525*s^6
       + 32/105*s^6*zeta3
       - 13924/4725*s^6*logm
       + 64/35*s^6*logm^2
       + 4526/99225*s^6*pi^2
       + 16/315*s^6*pi^2*logm
       - 71903/75600*s^8
       - 6/35*s^8*zeta3
       + 3481/2100*s^8*logm
       - 36/35*s^8*logm^2
       - 2263/88200*s^8*pi^2
       - 1/35*s^8*pi^2*logm
       + 71903/340200*s^10
       + 4/105*s^10*zeta3
       - 3481/9450*s^10*logm
       + 8/35*s^10*logm^2
       + 2263/396900*s^10*pi^2
       + 2/315*s^10*pi^2*logm
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*nh*tf * (
       - 17766257215267181363/50253013406711808000
       + 108700801899/9395240960*zeta3
       + 32429/3457792800*logMZ
       - 1/249480*logMZ^2
       + 2379654749/12966723000*logm
       + 1/124740*logm*logMZ
       - 28297/249480*logm^2
       - 13738391/1190700*ls2*sqrt3
       + 1/997920*pi^2
       - 1/315*pi^2*logm
       + 3988778331665552851/1884488002751692800*s^2
       - 1100539450607/15854469120*s^2*zeta3
       - 32429/2593344600*s^2*logMZ
       + 1/187110*s^2*logMZ^2
       - 8576624867/7780033800*s^2*logm
       - 1/93555*s^2*logm*logMZ
       + 25517/37422*s^2*logm^2
       + 13738391/198450*s^2*ls2*sqrt3
       - 1/748440*s^2*pi^2
       + 2/105*s^2*pi^2*logm
       - 1674329/340200*s^4
       + 7288/45*s^4*zeta3
       + 3481/1350*s^4*logm
       - 8/5*s^4*logm^2
       - 13738391/85050*s^4*ls2*sqrt3
       - 2/45*s^4*pi^2*logm
       + 1674329/297675*s^6
       - 58304/315*s^6*zeta3
       - 13924/4725*s^6*logm
       + 64/35*s^6*logm^2
       + 54953564/297675*s^6*ls2*sqrt3
       + 16/315*s^6*pi^2*logm
       - 1674329/529200*s^8
       + 3644/35*s^8*zeta3
       + 3481/2100*s^8*logm
       - 36/35*s^8*logm^2
       - 13738391/132300*s^8*ls2*sqrt3
       - 1/35*s^8*pi^2*logm
       + 1674329/2381400*s^10
       - 7288/315*s^10*zeta3
       - 3481/9450*s^10*logm
       + 8/35*s^10*logm^2
       + 13738391/595350*s^10*ls2*sqrt3
       + 2/315*s^10*pi^2*logm
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf*ca * (
       + 1462028413269038803/2265349965742080000
       - 134022086999279/1171962357350400*zeta3
       - 13262666231/18860688000*logm
       + 131/420*logm^2
       - 31433/317520*ls2*sqrt3
       + 27/280*ls2^2
       - 541769/20837250*pi^2
       + 11/1260*pi^2*logm
       + 3/5600*pi^4
       - 19812572314653919/30339508469760000*s^2
       - 218999883603731/109871471001600*s^2*zeta3
       + 121965253/28868400*s^2*logm
       - 1772/945*s^2*logm^2
       + 31433/52920*s^2*ls2*sqrt3
       - 81/140*s^2*ls2^2
       + 541769/3472875*s^2*pi^2
       - 11/210*s^2*pi^2*logm
       - 9/2800*s^2*pi^4
       + 35894897/8164800*s^4
       + 32084/14175*s^4*zeta3
       - 53411/5400*s^4*logm
       + 22/5*s^4*logm^2
       - 31433/22680*s^4*ls2*sqrt3
       + 27/20*s^4*ls2^2
       - 541769/1488375*s^4*pi^2
       + 11/90*s^4*pi^2*logm
       + 3/400*s^4*pi^4
       - 35894897/7144200*s^6
       - 256672/99225*s^6*zeta3
       + 53411/4725*s^6*logm
       - 176/35*s^6*logm^2
       + 31433/19845*s^6*ls2*sqrt3
       - 54/35*s^6*ls2^2
       + 4334152/10418625*s^6*pi^2
       - 44/315*s^6*pi^2*logm
       - 3/350*s^6*pi^4
       + 35894897/12700800*s^8
       + 16042/11025*s^8*zeta3
       - 53411/8400*s^8*logm
       + 99/35*s^8*logm^2
       - 31433/35280*s^8*ls2*sqrt3
       + 243/280*s^8*ls2^2
       - 541769/2315250*s^8*pi^2
       + 11/140*s^8*pi^2*logm
       + 27/5600*s^8*pi^4
       - 35894897/57153600*s^10
       - 32084/99225*s^10*zeta3
       + 53411/37800*s^10*logm
       - 22/35*s^10*logm^2
       + 31433/158760*s^10*ls2*sqrt3
       - 27/140*s^10*ls2^2
       + 541769/10418625*s^10*pi^2
       - 11/630*s^10*pi^2*logm
       - 3/2800*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^2*cf^2 * (
       + 2825766433279189949/461460178206720000
       - 13715657930797/2391759912960*zeta3
       + 542268271/261954000*logm
       - 786/385*logm^2
       + 31433/158760*ls2*sqrt3
       - 27/140*ls2^2
       + 220433/6174000*pi^2
       - 2/35*pi^2*logm
       + 1/5040*pi^4
       + 3359511213425794363/129785675120640000*s^2
       - 35994734756759/2034656870400*s^2*zeta3
       - 34880861/2806650*s^2*logm
       + 14176/1155*s^2*logm^2
       - 31433/26460*s^2*ls2*sqrt3
       + 81/70*s^2*ls2^2
       - 220433/1029000*s^2*pi^2
       + 12/35*s^2*pi^2*logm
       - 1/840*s^2*pi^4
       - 6611377/933120*s^4
       - 87203/28350*s^4*zeta3
       + 2176/75*s^4*logm
       - 144/5*s^4*logm^2
       + 31433/11340*s^4*ls2*sqrt3
       - 27/10*s^4*ls2^2
       + 220433/441000*s^4*pi^2
       - 4/5*s^4*pi^2*logm
       + 1/360*s^4*pi^4
       + 6611377/816480*s^6
       + 348812/99225*s^6*zeta3
       - 17408/525*s^6*logm
       + 1152/35*s^6*logm^2
       - 62866/19845*s^6*ls2*sqrt3
       + 108/35*s^6*ls2^2
       - 220433/385875*s^6*pi^2
       + 32/35*s^6*pi^2*logm
       - 1/315*s^6*pi^4
       - 6611377/1451520*s^8
       - 87203/44100*s^8*zeta3
       + 3264/175*s^8*logm
       - 648/35*s^8*logm^2
       + 31433/17640*s^8*ls2*sqrt3
       - 243/140*s^8*ls2^2
       + 220433/686000*s^8*pi^2
       - 18/35*s^8*pi^2*logm
       + 1/560*s^8*pi^4
       + 6611377/6531840*s^10
       + 87203/198450*s^10*zeta3
       - 2176/525*s^10*logm
       + 144/35*s^10*logm^2
       - 31433/79380*s^10*ls2*sqrt3
       + 27/70*s^10*ls2^2
       - 220433/3087000*s^10*pi^2
       + 4/35*s^10*pi^2*logm
       - 1/2520*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*d33FF/nc * (
       + 359773180677962111360846969/365738005232225353728000000
       + 81434951220981230239747/51603245888144670720000*zeta3
       + 184976214493811/68669669376000*a4
       - 50403514981/100018800000*logMZ
       + 11897/28350*logMZ*zeta3
       + 50403514981/100018800000*logm
       - 11897/28350*logm*zeta3
       + 184976214493811/1648072065024000*log2^4
       - 184976214493811/1648072065024000*pi^2*log2^2
       - 7648472077178767/197768647802880000*pi^4
       - 292991120410929939812109433/137151751962084507648000000*s^2
       - 82183285685826762604547/19351217208054251520000*s^2*zeta3
       - 184976214493811/25751126016000*s^2*a4
       + 151211128043/150028200000*s^2*logMZ
       - 11897/14175*s^2*logMZ*zeta3
       - 151211128043/150028200000*s^2*logm
       + 11897/14175*s^2*logm*zeta3
       - 184976214493811/618027024384000*s^2*log2^4
       + 184976214493811/618027024384000*s^2*pi^2*log2^2
       + 7313275876022159/74163242926080000*s^2*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*tf^2*nl * (
       + 259856424061905121/1427170478417510400000
       - 246620419/2609192632320*zeta3
       - 5965963/47563407360*a4
       - 19246021/270050760000*logMZ
       + 19/567000*logMZ^2
       + 106715197900621/3114856202895360000*logm
       + 5965963/54358179840*logm*zeta3
       - 19207/107163000*logm*logMZ
       + 1952/13395375*logm^2
       - 5965963/1141521776640*log2^4
       - 19/2268000*pi^2
       + 5965963/1141521776640*pi^2*log2^2
       + 41761741/19568944742400*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*tf^2*nl^2 * (
       + 5582741670859/5614355300400000
       + 71392/1091475*zeta3
       - 57429412451/556979692500*logm
       - 8/315*logm*zeta3
       + 865373221/7072758000*logm^2
       - 524/10395*logm^3
       + 166583/55566000*pi^2
       - 2263/595350*pi^2*logm
       - 2/945*pi^2*logm^2
       - 19/56700*pi^4
       - 1244089779899/240615227160000*s^2
       - 1288486/3274425*s^2*zeta3
       + 7400109803/11935279125*s^2*logm
       + 16/105*s^2*logm*zeta3
       - 7956143/10825650*s^2*logm^2
       + 28352/93555*s^2*logm^3
       - 166583/9261000*s^2*pi^2
       + 2263/99225*s^2*pi^2*logm
       + 4/315*s^2*pi^2*logm^2
       + 19/9450*s^2*pi^4
       + 137021/24494400*s^4
       + 13114/14175*s^4*zeta3
       - 53003/36450*s^4*logm
       - 16/45*s^4*logm*zeta3
       + 3481/2025*s^4*logm^2
       - 32/45*s^4*logm^3
       + 166583/3969000*s^4*pi^2
       - 2263/42525*s^4*pi^2*logm
       - 4/135*s^4*pi^2*logm^2
       - 19/4050*s^4*pi^4
       - 137021/21432600*s^6
       - 104912/99225*s^6*zeta3
       + 212012/127575*s^6*logm
       + 128/315*s^6*logm*zeta3
       - 27848/14175*s^6*logm^2
       + 256/315*s^6*logm^3
       - 166583/3472875*s^6*pi^2
       + 18104/297675*s^6*pi^2*logm
       + 32/945*s^6*pi^2*logm^2
       + 76/14175*s^6*pi^4
       + 137021/38102400*s^8
       + 6557/11025*s^8*zeta3
       - 53003/56700*s^8*logm
       - 8/35*s^8*logm*zeta3
       + 3481/3150*s^8*logm^2
       - 16/35*s^8*logm^3
       + 166583/6174000*s^8*pi^2
       - 2263/66150*s^8*pi^2*logm
       - 2/105*s^8*pi^2*logm^2
       - 19/6300*s^8*pi^4
       - 137021/171460800*s^10
       - 13114/99225*s^10*zeta3
       + 53003/255150*s^10*logm
       + 16/315*s^10*logm*zeta3
       - 3481/14175*s^10*logm^2
       + 32/315*s^10*logm^3
       - 166583/27783000*s^10*pi^2
       + 2263/297675*s^10*pi^2*logm
       + 4/945*s^10*pi^2*logm^2
       + 19/28350*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh*tf^2 * (
       - 629301425533219405529/188637249075444449280000
       + 2354082810749/3895443062784000*zeta3
       - 11009/5898240*a4
       + 752746829725783/327168056033280000*logMZ
       - 77063/47185920*logMZ*zeta3
       - 11941/57629880*logMZ^2
       + 1/12474*logMZ^3
       - 125873229673750093/53842514364334080000*logm
       + 94742539/54358179840*logm*zeta3
       + 22391/74095560*logm*logMZ
       - 1/4158*logm*logMZ^2
       - 12317/129667230*logm^2
       + 1/4158*logm^2*logMZ
       - 1/12474*logm^3
       - 11009/141557760*log2^4
       + 11941/230519520*pi^2
       - 1/16632*pi^2*logMZ
       + 1/16632*pi^2*logm
       + 11009/141557760*pi^2*log2^2
       + 539441/16986931200*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 343141394841698676130362827/2089520297451076976640000
       + 142/315*T6p14ep0
       + 11322971/8037225*T6p13ep0
       - 33672438431246287129/854360558508441600*zeta3
       - 2620723/1132462080*a4
       + 16455611/8985939039000*logMZ
       + 137/22453200*logMZ^2
       - 1/561330*logMZ^3
       - 886317367790072011/1648240235642880000*logm
       + 65113106957/4227858432*logm*zeta3
       + 391/1296672300*logm*logMZ
       + 19037712697/77800338000*logm^2
       + 1/187110*logm^2*logMZ
       - 28297/280665*logm^3
       - 2620723/27179089920*log2^4
       - 13738391/595350*ls3*sqrt3
       - 45986347721/750141000*ls2*sqrt3
       - 13738391/893025*ls2*sqrt3*logm
       + 13738391/595350*ls2*sqrt3*log3
       - 3273816988777/1782335016000*pi^2
       + 1/748440*pi^2*logMZ
       - 2263/595350*pi^2*logm
       - 4/945*pi^2*logm^2
       + 2620723/27179089920*pi^2*log2^2
       - 13738391/10716300*pi^3*sqrt3
       + 15280940025171913/38834570841292800*pi^4
       - 386030346939796081284487049/391785055772076933120000*s^2
       - 284/105*s^2*T6p14ep0
       - 22645942/2679075*s^2*T6p13ep0
       + 4208804100519116891/17799178302259200*s^2*zeta3
       + 360403/42467328*s^2*a4
       - 16455611/6739454279250*s^2*logMZ
       - 137/16839900*s^2*logMZ^2
       + 2/841995*s^2*logMZ^3
       + 13658333780602651001/4240098006191308800*s^2*logm
       - 1098727511279/11890851840*s^2*logm*zeta3
       - 391/972504225*s^2*logm*logMZ
       - 686133787/466802028*s^2*logm^2
       - 2/280665*s^2*logm^2*logMZ
       + 102068/168399*s^2*logm^3
       + 360403/1019215872*s^2*log2^4
       + 13738391/99225*s^2*ls3*sqrt3
       + 45986347721/125023500*s^2*ls2*sqrt3
       + 27476782/297675*s^2*ls2*sqrt3*logm
       - 13738391/99225*s^2*ls2*sqrt3*log3
       + 1636907437091/148527918000*s^2*pi^2
       - 1/561330*s^2*pi^2*logMZ
       + 2263/99225*s^2*pi^2*logm
       + 8/315*s^2*pi^2*logm^2
       - 360403/1019215872*s^2*pi^2*log2^2
       + 13738391/1786050*s^2*pi^3*sqrt3
       - 1910043192061733/809053559193600*s^2*pi^4
       + 2956449654337/1285956000*s^4
       + 284/45*s^4*T6p14ep0
       + 22645942/1148175*s^4*T6p13ep0
       - 5700949654/10333575*s^4*zeta3
       - 38261/5103*s^4*logm
       + 29104/135*s^4*logm*zeta3
       + 6962/2025*s^4*logm^2
       - 64/45*s^4*logm^3
       - 13738391/42525*s^4*ls3*sqrt3
       - 45986347721/53581500*s^4*ls2*sqrt3
       - 27476782/127575*s^4*ls2*sqrt3*logm
       + 13738391/42525*s^4*ls2*sqrt3*log3
       - 74404869773/2893401000*s^4*pi^2
       - 2263/42525*s^4*pi^2*logm
       - 8/135*s^4*pi^2*logm^2
       - 13738391/765450*s^4*pi^3*sqrt3
       + 113840483/20667150*s^4*pi^4
       - 2956449654337/1125211500*s^6
       - 2272/315*s^6*T6p14ep0
       - 181167536/8037225*s^6*T6p13ep0
       + 45607597232/72335025*s^6*zeta3
       + 306088/35721*s^6*logm
       - 232832/945*s^6*logm*zeta3
       - 55696/14175*s^6*logm^2
       + 512/315*s^6*logm^3
       + 109907128/297675*s^6*ls3*sqrt3
       + 91972695442/93767625*s^6*ls2*sqrt3
       + 219814256/893025*s^6*ls2*sqrt3*logm
       - 109907128/297675*s^6*ls2*sqrt3*log3
       + 74404869773/2531725875*s^6*pi^2
       + 18104/297675*s^6*pi^2*logm
       + 64/945*s^6*pi^2*logm^2
       + 54953564/2679075*s^6*pi^3*sqrt3
       - 455361932/72335025*s^6*pi^4
       + 2956449654337/2000376000*s^8
       + 142/35*s^8*T6p14ep0
       + 11322971/893025*s^8*T6p13ep0
       - 2850474827/8037225*s^8*zeta3
       - 38261/7938*s^8*logm
       + 14552/105*s^8*logm*zeta3
       + 3481/1575*s^8*logm^2
       - 32/35*s^8*logm^3
       - 13738391/66150*s^8*ls3*sqrt3
       - 45986347721/83349000*s^8*ls2*sqrt3
       - 13738391/99225*s^8*ls2*sqrt3*logm
       + 13738391/66150*s^8*ls2*sqrt3*log3
       - 74404869773/4500846000*s^8*pi^2
       - 2263/66150*s^8*pi^2*logm
       - 4/105*s^8*pi^2*logm^2
       - 13738391/1190700*s^8*pi^3*sqrt3
       + 113840483/32148900*s^8*pi^4
       - 2956449654337/9001692000*s^10
       - 284/315*s^10*T6p14ep0
       - 22645942/8037225*s^10*T6p13ep0
       + 5700949654/72335025*s^10*zeta3
       + 38261/35721*s^10*logm
       - 29104/945*s^10*logm*zeta3
       - 6962/14175*s^10*logm^2
       + 64/315*s^10*logm^3
       + 13738391/297675*s^10*ls3*sqrt3
       + 45986347721/375070500*s^10*ls2*sqrt3
       + 27476782/893025*s^10*ls2*sqrt3*logm
       - 13738391/297675*s^10*ls2*sqrt3*log3
       + 74404869773/20253807000*s^10*pi^2
       + 2263/297675*s^10*pi^2*logm
       + 8/945*s^10*pi^2*logm^2
       + 13738391/5358150*s^10*pi^3*sqrt3
       - 113840483/144670050*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 24133682363950457454649/30369847978229760000
       - 4027627/3572100*T6p9ep0
       + 10777762/893025*T6p10ep0
       - 2893197698523756031/12854962107187200*zeta3
       - 85133/9001692000*logMZ
       + 61/14288400*logMZ^2
       - 16380558856472269619/37689760055033856000*logm
       + 36233600633/2348810240*logm*zeta3
       + 5143/1296672300*logm*logMZ
       - 1/187110*logm*logMZ^2
       + 4759232353/38900169000*logm^2
       + 1/93555*logm^2*logMZ
       - 9433/187110*logm^3
       - 31028167/396900*ls3*sqrt3
       - 94646251811/750141000*ls2*sqrt3
       - 13738391/893025*ls2*sqrt3*logm
       + 31028167/396900*ls2*sqrt3*log3
       - 3274700249/514382400*pi^2
       + 1/748440*pi^2*logm
       - 2/945*pi^2*logm^2
       - 31028167/7144200*pi^3*sqrt3
       - 12558253/321489000*pi^4
       - 27150164450771679557197/5694346495918080000*s^2
       + 4027627/595350*s^2*T6p9ep0
       - 21555524/297675*s^2*T6p10ep0
       + 1084922041454683417/803435131699200*s^2*zeta3
       + 85133/6751269000*s^2*logMZ
       - 61/10716300*s^2*logMZ^2
       + 18382208484737068319/7066830010318848000*s^2*logm
       - 1100539450607/11890851840*s^2*logm*zeta3
       - 5143/972504225*s^2*logm*logMZ
       + 2/280665*s^2*logm*logMZ^2
       - 8576594009/11670050700*s^2*logm^2
       - 4/280665*s^2*logm^2*logMZ
       + 85058/280665*s^2*logm^3
       + 31028167/66150*s^2*ls3*sqrt3
       + 94646251811/125023500*s^2*ls2*sqrt3
       + 27476782/297675*s^2*ls2*sqrt3*logm
       - 31028167/66150*s^2*ls2*sqrt3*log3
       + 1637349911/42865200*s^2*pi^2
       - 1/561330*s^2*pi^2*logm
       + 4/315*s^2*pi^2*logm^2
       + 31028167/1190700*s^2*pi^3*sqrt3
       + 12558253/53581500*s^2*pi^4
       + 9537554389543/857304000*s^4
       - 4027627/255150*s^4*T6p9ep0
       + 21555524/127575*s^4*T6p10ep0
       - 4823492651/1530900*s^4*zeta3
       - 1542029/255150*s^4*logm
       + 29152/135*s^4*logm*zeta3
       + 3481/2025*s^4*logm^2
       - 32/45*s^4*logm^3
       - 31028167/28350*s^4*ls3*sqrt3
       - 94646251811/53581500*s^4*ls2*sqrt3
       - 27476782/127575*s^4*ls2*sqrt3*logm
       + 31028167/28350*s^4*ls2*sqrt3*log3
       - 32746997/367416*s^4*pi^2
       - 4/135*s^4*pi^2*logm^2
       - 31028167/510300*s^4*pi^3*sqrt3
       - 12558253/22963500*s^4*pi^4
       - 9537554389543/750141000*s^6
       + 16110508/893025*s^6*T6p9ep0
       - 172444192/893025*s^6*T6p10ep0
       + 9646985302/2679075*s^6*zeta3
       + 6168116/893025*s^6*logm
       - 233216/945*s^6*logm*zeta3
       - 27848/14175*s^6*logm^2
       + 256/315*s^6*logm^3
       + 124112668/99225*s^6*ls3*sqrt3
       + 189292503622/93767625*s^6*ls2*sqrt3
       + 219814256/893025*s^6*ls2*sqrt3*logm
       - 124112668/99225*s^6*ls2*sqrt3*log3
       + 32746997/321489*s^6*pi^2
       + 32/945*s^6*pi^2*logm^2
       + 62056334/893025*s^6*pi^3*sqrt3
       + 25116506/40186125*s^6*pi^4
       + 9537554389543/1333584000*s^8
       - 4027627/396900*s^8*T6p9ep0
       + 10777762/99225*s^8*T6p10ep0
       - 4823492651/2381400*s^8*zeta3
       - 1542029/396900*s^8*logm
       + 14576/105*s^8*logm*zeta3
       + 3481/3150*s^8*logm^2
       - 16/35*s^8*logm^3
       - 31028167/44100*s^8*ls3*sqrt3
       - 94646251811/83349000*s^8*ls2*sqrt3
       - 13738391/99225*s^8*ls2*sqrt3*logm
       + 31028167/44100*s^8*ls2*sqrt3*log3
       - 32746997/571536*s^8*pi^2
       - 2/105*s^8*pi^2*logm^2
       - 31028167/793800*s^8*pi^3*sqrt3
       - 12558253/35721000*s^8*pi^4
       - 9537554389543/6001128000*s^10
       + 4027627/1786050*s^10*T6p9ep0
       - 21555524/893025*s^10*T6p10ep0
       + 4823492651/10716300*s^10*zeta3
       + 1542029/1786050*s^10*logm
       - 29152/945*s^10*logm*zeta3
       - 3481/14175*s^10*logm^2
       + 32/315*s^10*logm^3
       + 31028167/198450*s^10*ls3*sqrt3
       + 94646251811/375070500*s^10*ls2*sqrt3
       + 27476782/893025*s^10*ls2*sqrt3*logm
       - 31028167/198450*s^10*ls2*sqrt3*log3
       + 32746997/2571912*s^10*pi^2
       + 4/945*s^10*pi^2*logm^2
       + 31028167/3572100*s^10*pi^3*sqrt3
       + 12558253/160744500*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*tf * (
       - 391360009262248088038824751/805683721670989185024000000
       + 124773065153046067281191/204618088043425824768000*zeta3
       + 40917003645151/78479622144000*a4
       + 23358490185706307/176980466073600000*logMZ
       - 8699707189/79272345600*logMZ*zeta3
       - 209/2268000*logMZ^2
       - 746895311567719649/5663374914355200000*logm
       + 832874994389/7610145177600*logm*zeta3
       + 211277/428652000*logm*logMZ
       - 5368/13395375*logm^2
       + 40917003645151/1883510931456000*log2^4
       + 209/9072000*pi^2
       - 40917003645151/1883510931456000*pi^2*log2^2
       - 6812081909979481/1582149182423040000*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/840
       + 1/70*T6p14ep0
       - 1/105*T6p13ep0
       - 131/3780*zeta3
       + 3/35*ls2*sqrt3
       + 9/140*ls2^2
       + 31/7560*pi^2
       + 13/12600*pi^4
       - 89/140*s^2
       - 3/35*s^2*T6p14ep0
       + 2/35*s^2*T6p13ep0
       + 131/630*s^2*zeta3
       - 18/35*s^2*ls2*sqrt3
       - 27/70*s^2*ls2^2
       - 31/1260*s^2*pi^2
       - 13/2100*s^2*pi^4
       + 89/60*s^4
       + 1/5*s^4*T6p14ep0
       - 2/15*s^4*T6p13ep0
       - 131/270*s^4*zeta3
       + 6/5*s^4*ls2*sqrt3
       + 9/10*s^4*ls2^2
       + 31/540*s^4*pi^2
       + 13/900*s^4*pi^4
       - 178/105*s^6
       - 8/35*s^6*T6p14ep0
       + 16/105*s^6*T6p13ep0
       + 524/945*s^6*zeta3
       - 48/35*s^6*ls2*sqrt3
       - 36/35*s^6*ls2^2
       - 62/945*s^6*pi^2
       - 26/1575*s^6*pi^4
       + 267/280*s^8
       + 9/70*s^8*T6p14ep0
       - 3/35*s^8*T6p13ep0
       - 131/420*s^8*zeta3
       + 27/35*s^8*ls2*sqrt3
       + 81/140*s^8*ls2^2
       + 31/840*s^8*pi^2
       + 13/1400*s^8*pi^4
       - 89/420*s^10
       - 1/35*s^10*T6p14ep0
       + 2/105*s^10*T6p13ep0
       + 131/1890*s^10*zeta3
       - 6/35*s^10*ls2*sqrt3
       - 9/70*s^10*ls2^2
       - 31/3780*s^10*pi^2
       - 13/6300*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*tf*nl * (
       + 55498531280880147418843/18838650315111137280000
       + 1/70*T6p14ep1
       + 42727/198450*T6p14ep0
       - 1/105*T6p13ep1
       - 1176887/10716300*T6p13ep0
       - 1/210*T3L61ep1
       - 1663/6300*zeta5
       - 7020414874867638299/3624559945187328000*zeta3
       - 63257348411/21974294200320*a4
       + 12237054454176168721/18689137217372160000*logm
       - 4/35*logm*T6p14ep0
       + 8/105*logm*T6p13ep0
       + 470138882933521/878971768012800*logm*zeta3
       - 13396364831/14145516000*logm^2
       + 262/945*logm^3
       - 63257348411/527383060807680*log2^4
       - 31433/158760*ls3*sqrt3
       + 579984751/400075200*ls2*sqrt3
       - 194729/238140*ls2*sqrt3*logm
       + 31433/158760*ls2*sqrt3*log3
       + 16777/19600*ls2^2
       - 27/70*ls2^2*logm
       + 365877294637/7561421280000*pi^2
       - 19/1134*pi^2*zeta3
       - 15249389/250047000*pi^2*logm
       + 11/945*pi^2*logm^2
       + 63257348411/527383060807680*pi^2*log2^2
       - 31433/2857680*pi^3*sqrt3
       + 5799376426583533/258897138941952000*pi^4
       - 19/2520*pi^4*logm
       - 1328/33075*c4
       - 2133352213373441523817/114683342015692800000*s^2
       - 3/35*s^2*T6p14ep1
       - 42727/33075*s^2*T6p14ep0
       + 2/35*s^2*T6p13ep1
       + 1176887/1786050*s^2*T6p13ep0
       + 1/35*s^2*T3L61ep1
       + 1663/1050*s^2*zeta5
       + 2383874089232396513/138438053462016000*s^2*zeta3
       + 2069200171/163499212800*s^2*a4
       + 8122517849713441/22754631352320000*s^2*logm
       + 24/35*s^2*logm*T6p14ep0
       - 16/35*s^2*logm*T6p13ep0
       - 559173373042451/82403603251200*s^2*logm*zeta3
       + 862368691/151559100*s^2*logm^2
       - 14176/8505*s^2*logm^3
       + 2069200171/3923981107200*s^2*log2^4
       + 31433/26460*s^2*ls3*sqrt3
       - 579984751/66679200*s^2*ls2*sqrt3
       + 194729/39690*s^2*ls2*sqrt3*logm
       - 31433/26460*s^2*ls2*sqrt3*log3
       - 50331/9800*s^2*ls2^2
       + 81/35*s^2*ls2^2*logm
       - 365877294637/1260236880000*s^2*pi^2
       + 19/189*s^2*pi^2*zeta3
       + 15249389/41674500*s^2*pi^2*logm
       - 22/315*s^2*pi^2*logm^2
       - 2069200171/3923981107200*s^2*pi^2*log2^2
       + 31433/476280*s^2*pi^3*sqrt3
       - 5752729332898181/29665297170432000*s^2*pi^4
       + 19/420*s^2*pi^4*logm
       + 2656/11025*s^2*c4
       + 892035147539/20575296000*s^4
       + 1/5*s^4*T6p14ep1
       + 42727/14175*s^4*T6p14ep0
       - 2/15*s^4*T6p13ep1
       - 1176887/765450*s^4*T6p13ep0
       - 1/15*s^4*T3L61ep1
       - 1663/450*s^4*zeta5
       - 8643497981/241116750*s^4*zeta3
       + 18588713/6123600*s^4*logm
       - 8/5*s^4*logm*T6p14ep0
       + 16/15*s^4*logm*T6p13ep0
       + 539096/42525*s^4*logm*zeta3
       - 53951/4050*s^4*logm^2
       + 176/45*s^4*logm^3
       - 31433/11340*s^4*ls3*sqrt3
       + 579984751/28576800*s^4*ls2*sqrt3
       - 194729/17010*s^4*ls2*sqrt3*logm
       + 31433/11340*s^4*ls2*sqrt3*log3
       + 16777/1400*s^4*ls2^2
       - 27/5*s^4*ls2^2*logm
       + 365877294637/540101520000*s^4*pi^2
       - 19/81*s^4*pi^2*zeta3
       - 15249389/17860500*s^4*pi^2*logm
       + 22/135*s^4*pi^2*logm^2
       - 31433/204120*s^4*pi^3*sqrt3
       + 55013387/137781000*s^4*pi^4
       - 19/180*s^4*pi^4*logm
       - 2656/4725*s^4*c4
       - 892035147539/18003384000*s^6
       - 8/35*s^6*T6p14ep1
       - 341816/99225*s^6*T6p14ep0
       + 16/105*s^6*T6p13ep1
       + 4707548/2679075*s^6*T6p13ep0
       + 8/105*s^6*T3L61ep1
       + 6652/1575*s^6*zeta5
       + 34573991924/843908625*s^6*zeta3
       - 18588713/5358150*s^6*logm
       + 64/35*s^6*logm*T6p14ep0
       - 128/105*s^6*logm*T6p13ep0
       - 4312768/297675*s^6*logm*zeta3
       + 215804/14175*s^6*logm^2
       - 1408/315*s^6*logm^3
       + 62866/19845*s^6*ls3*sqrt3
       - 579984751/25004700*s^6*ls2*sqrt3
       + 778916/59535*s^6*ls2*sqrt3*logm
       - 62866/19845*s^6*ls2*sqrt3*log3
       - 16777/1225*s^6*ls2^2
       + 216/35*s^6*ls2^2*logm
       - 365877294637/472588830000*s^6*pi^2
       + 152/567*s^6*pi^2*zeta3
       + 30498778/31255875*s^6*pi^2*logm
       - 176/945*s^6*pi^2*logm^2
       + 31433/178605*s^6*pi^3*sqrt3
       - 55013387/120558375*s^6*pi^4
       + 38/315*s^6*pi^4*logm
       + 21248/33075*s^6*c4
       + 892035147539/32006016000*s^8
       + 9/70*s^8*T6p14ep1
       + 42727/22050*s^8*T6p14ep0
       - 3/35*s^8*T6p13ep1
       - 1176887/1190700*s^8*T6p13ep0
       - 3/70*s^8*T3L61ep1
       - 1663/700*s^8*zeta5
       - 8643497981/375070500*s^8*zeta3
       + 18588713/9525600*s^8*logm
       - 36/35*s^8*logm*T6p14ep0
       + 24/35*s^8*logm*T6p13ep0
       + 269548/33075*s^8*logm*zeta3
       - 53951/6300*s^8*logm^2
       + 88/35*s^8*logm^3
       - 31433/17640*s^8*ls3*sqrt3
       + 579984751/44452800*s^8*ls2*sqrt3
       - 194729/26460*s^8*ls2*sqrt3*logm
       + 31433/17640*s^8*ls2*sqrt3*log3
       + 150993/19600*s^8*ls2^2
       - 243/70*s^8*ls2^2*logm
       + 365877294637/840157920000*s^8*pi^2
       - 19/126*s^8*pi^2*zeta3
       - 15249389/27783000*s^8*pi^2*logm
       + 11/105*s^8*pi^2*logm^2
       - 31433/317520*s^8*pi^3*sqrt3
       + 55013387/214326000*s^8*pi^4
       - 19/280*s^8*pi^4*logm
       - 1328/3675*s^8*c4
       - 892035147539/144027072000*s^10
       - 1/35*s^10*T6p14ep1
       - 42727/99225*s^10*T6p14ep0
       + 2/105*s^10*T6p13ep1
       + 1176887/5358150*s^10*T6p13ep0
       + 1/105*s^10*T3L61ep1
       + 1663/3150*s^10*zeta5
       + 8643497981/1687817250*s^10*zeta3
       - 18588713/42865200*s^10*logm
       + 8/35*s^10*logm*T6p14ep0
       - 16/105*s^10*logm*T6p13ep0
       - 539096/297675*s^10*logm*zeta3
       + 53951/28350*s^10*logm^2
       - 176/315*s^10*logm^3
       + 31433/79380*s^10*ls3*sqrt3
       - 579984751/200037600*s^10*ls2*sqrt3
       + 194729/119070*s^10*ls2*sqrt3*logm
       - 31433/79380*s^10*ls2*sqrt3*log3
       - 16777/9800*s^10*ls2^2
       + 27/35*s^10*ls2^2*logm
       - 365877294637/3780710640000*s^10*pi^2
       + 19/567*s^10*pi^2*zeta3
       + 15249389/125023500*s^10*pi^2*logm
       - 22/945*s^10*pi^2*logm^2
       + 31433/1428840*s^10*pi^3*sqrt3
       - 55013387/964467000*s^10*pi^4
       + 19/1260*s^10*pi^4*logm
       + 2656/33075*s^10*c4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 11244823081/65318400
       - 5/126*T7p8ep0
       - 5/252*T7p7ep0
       + 5/126*T7p5ep0
       - 111958907/114307200*T6p9ep0
       + 5/84*T6p17ep0
       - 5/126*T6p13ep0
       - 1/7*T6p12ep0
       + 1/21*T6p11ep0
       + 108534227/28576800*T6p10ep0
       + 25/63*zeta5
       - 27862312063/685843200*zeta3
       - 71724587/12700800*ls3*sqrt3
       - 37046867/7620480*ls2*sqrt3
       + 71724587/12700800*ls2*sqrt3*log3
       - 59/35*ls2^2
       + 1555920931/823011840*pi^2
       - 71724587/228614400*pi^3*sqrt3
       - 142219697/2571912000*pi^4
       - 11244823081/10886400*s^2
       + 5/21*s^2*T7p8ep0
       + 5/42*s^2*T7p7ep0
       - 5/21*s^2*T7p5ep0
       + 111958907/19051200*s^2*T6p9ep0
       - 5/14*s^2*T6p17ep0
       + 5/21*s^2*T6p13ep0
       + 6/7*s^2*T6p12ep0
       - 2/7*s^2*T6p11ep0
       - 108534227/4762800*s^2*T6p10ep0
       - 50/21*s^2*zeta5
       + 27862312063/114307200*s^2*zeta3
       + 71724587/2116800*s^2*ls3*sqrt3
       + 37046867/1270080*s^2*ls2*sqrt3
       - 71724587/2116800*s^2*ls2*sqrt3*log3
       + 354/35*s^2*ls2^2
       - 1555920931/137168640*s^2*pi^2
       + 71724587/38102400*s^2*pi^3*sqrt3
       + 142219697/428652000*s^2*pi^4
       + 11244823081/4665600*s^4
       - 5/9*s^4*T7p8ep0
       - 5/18*s^4*T7p7ep0
       + 5/9*s^4*T7p5ep0
       - 111958907/8164800*s^4*T6p9ep0
       + 5/6*s^4*T6p17ep0
       - 5/9*s^4*T6p13ep0
       - 2*s^4*T6p12ep0
       + 2/3*s^4*T6p11ep0
       + 108534227/2041200*s^4*T6p10ep0
       + 50/9*s^4*zeta5
       - 27862312063/48988800*s^4*zeta3
       - 71724587/907200*s^4*ls3*sqrt3
       - 37046867/544320*s^4*ls2*sqrt3
       + 71724587/907200*s^4*ls2*sqrt3*log3
       - 118/5*s^4*ls2^2
       + 1555920931/58786560*s^4*pi^2
       - 71724587/16329600*s^4*pi^3*sqrt3
       - 142219697/183708000*s^4*pi^4
       - 11244823081/4082400*s^6
       + 40/63*s^6*T7p8ep0
       + 20/63*s^6*T7p7ep0
       - 40/63*s^6*T7p5ep0
       + 111958907/7144200*s^6*T6p9ep0
       - 20/21*s^6*T6p17ep0
       + 40/63*s^6*T6p13ep0
       + 16/7*s^6*T6p12ep0
       - 16/21*s^6*T6p11ep0
       - 108534227/1786050*s^6*T6p10ep0
       - 400/63*s^6*zeta5
       + 27862312063/42865200*s^6*zeta3
       + 71724587/793800*s^6*ls3*sqrt3
       + 37046867/476280*s^6*ls2*sqrt3
       - 71724587/793800*s^6*ls2*sqrt3*log3
       + 944/35*s^6*ls2^2
       - 1555920931/51438240*s^6*pi^2
       + 71724587/14288400*s^6*pi^3*sqrt3
       + 142219697/160744500*s^6*pi^4
       + 11244823081/7257600*s^8
       - 5/14*s^8*T7p8ep0
       - 5/28*s^8*T7p7ep0
       + 5/14*s^8*T7p5ep0
       - 111958907/12700800*s^8*T6p9ep0
       + 15/28*s^8*T6p17ep0
       - 5/14*s^8*T6p13ep0
       - 9/7*s^8*T6p12ep0
       + 3/7*s^8*T6p11ep0
       + 108534227/3175200*s^8*T6p10ep0
       + 25/7*s^8*zeta5
       - 27862312063/76204800*s^8*zeta3
       - 71724587/1411200*s^8*ls3*sqrt3
       - 37046867/846720*s^8*ls2*sqrt3
       + 71724587/1411200*s^8*ls2*sqrt3*log3
       - 531/35*s^8*ls2^2
       + 1555920931/91445760*s^8*pi^2
       - 71724587/25401600*s^8*pi^3*sqrt3
       - 142219697/285768000*s^8*pi^4
       - 11244823081/32659200*s^10
       + 5/63*s^10*T7p8ep0
       + 5/126*s^10*T7p7ep0
       - 5/63*s^10*T7p5ep0
       + 111958907/57153600*s^10*T6p9ep0
       - 5/42*s^10*T6p17ep0
       + 5/63*s^10*T6p13ep0
       + 2/7*s^10*T6p12ep0
       - 2/21*s^10*T6p11ep0
       - 108534227/14288400*s^10*T6p10ep0
       - 50/63*s^10*zeta5
       + 27862312063/342921600*s^10*zeta3
       + 71724587/6350400*s^10*ls3*sqrt3
       + 37046867/3810240*s^10*ls2*sqrt3
       - 71724587/6350400*s^10*ls2*sqrt3*log3
       + 118/35*s^10*ls2^2
       - 1555920931/411505920*s^10*pi^2
       + 71724587/114307200*s^10*pi^3*sqrt3
       + 142219697/1285956000*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca*nh*tf * (
       + 429859085869495992194864955900959147/
      524678964594024919049699328000000
       + 5/63*T8p5ep0
       + 151/252*T7p9ep0
       - 5/126*T7p8ep1
       - 4747/21168*T7p8ep0
       - 5/252*T7p7ep1
       + 1151/70560*T7p7ep0
       + 5/126*T7p5ep1
       + 2134/6615*T7p5ep0
       + 1/210*T7p16ep0
       + 163608689/141750000*T7p13ep0
       - 149/1080*T7p12ep0
       - 111958907/114307200*T6p9ep1
       + 7743313193813/3888730944000*T6p9ep0
       + 225505577753/81015228000*T6p18ep0
       + 5/84*T6p17ep1
       - 4728719/4082400*T6p17ep0
       - 11527/22680*T6p16ep1
       + 1270259/453600*T6p14ep0
       - 5/126*T6p13ep1
       + 7356925567/1653372000*T6p13ep0
       - 1/7*T6p12ep1
       - 177322776245/30893806944*T6p12ep0
       + 1/21*T6p11ep1
       + 280181/2381400*T6p11ep0
       + 108534227/28576800*T6p10ep1
       + 2439231238391/486091368000*T6p10ep0
       + 433/6480*T5p8ep1
       + 70642834457/27005076000*T5p11ep0
       - 1/210*T3L61ep1
       + 112798402417/2357586000*zeta5
       - 47574467447606777929372638498196433/
      286188526142195410390745088000000*zeta3
       - 37556631264468391/219962684945203200*a4
       + 290372908200523/34506005909760000*logMZ
       - 58193/8294400*logMZ*zeta3
       + 75747817/3112013520000*logMZ^2
       - 331/44906400*logMZ^3
       - 77725308088231045969031/56534640082550784000*logm
       + 20/63*logm*T7p8ep0
       + 10/63*logm*T7p7ep0
       - 20/63*logm*T7p5ep0
       + 111958907/14288400*logm*T6p9ep0
       - 10/21*logm*T6p17ep0
       + 20/63*logm*T6p13ep0
       + 8/7*logm*T6p12ep0
       - 8/21*logm*T6p11ep0
       - 108534227/3572100*logm*T6p10ep0
       - 200/63*logm*zeta5
       + 279616693403750189/988843239014400*logm*zeta3
       - 129255667/1556006760000*logm*logMZ
       + 551/14968800*logm*logMZ^2
       - 2947017499303/3112013520000*logm^2
       - 257/4989600*logm^2*logMZ
       + 12451231/44906400*logm^3
       - 37556631264468391/5279104438684876800*log2^4
       + 71724587/21432600*ls4pithird*sqrt3
       - 2427444796119461/61787613888000*ls3*sqrt3
       + 71724587/1587600*ls3*sqrt3*logm
       + 71724587/4233600*ls3*sqrt3*log3
       - 35347232934118750373/162192486456000000*ls2*sqrt3
       + 1158306229/14288400*ls2*sqrt3*logm
       + 2427444796119461/61787613888000*ls2*sqrt3*log3
       - 71724587/1587600*ls2*sqrt3*log3*logm
       - 71724587/8467200*ls2*sqrt3*log3^2
       + 8688423007741/375070500000*ls2^2
       + 953/70*ls2^2*logm
       + 1649665501/171460800*pi*sqrt3*zeta3
       - 39208916318266514947/27526381987104000000*pi^2
       - 27453191/48223350*pi^2*zeta3
       + 331/59875200*pi^2*logMZ
       - 6005601546751/396074448000*pi^2*logm
       + 11/945*pi^2*logm^2
       + 37556631264468391/5279104438684876800*pi^2*log2^2
       - 71724587/114307200*pi^2*ls2*sqrt3
       - 2427444796119461/1112177049984000*pi^3*sqrt3
       + 71724587/28576800*pi^3*sqrt3*logm
       + 71724587/76204800*pi^3*sqrt3*log3
       + 16328499020147652269956957/41233576455013662720000000*pi^4
       + 35612333/80372250*pi^4*logm
       + 5918083/1530900*c4
       - 30228842200470356100473826229293241/
      6148581616336229520113664000000*s^2
       - 10/21*s^2*T8p5ep0
       - 151/42*s^2*T7p9ep0
       + 5/21*s^2*T7p8ep1
       + 4747/3528*s^2*T7p8ep0
       + 5/42*s^2*T7p7ep1
       - 1151/11760*s^2*T7p7ep0
       - 5/21*s^2*T7p5ep1
       - 4268/2205*s^2*T7p5ep0
       - 1/35*s^2*T7p16ep0
       - 163608689/23625000*s^2*T7p13ep0
       + 149/180*s^2*T7p12ep0
       + 111958907/19051200*s^2*T6p9ep1
       - 7743313193813/648121824000*s^2*T6p9ep0
       - 225505577753/13502538000*s^2*T6p18ep0
       - 5/14*s^2*T6p17ep1
       + 4728719/680400*s^2*T6p17ep0
       + 11527/3780*s^2*T6p16ep1
       - 1270259/75600*s^2*T6p14ep0
       + 5/21*s^2*T6p13ep1
       - 7356925567/275562000*s^2*T6p13ep0
       + 6/7*s^2*T6p12ep1
       + 177322776245/5148967824*s^2*T6p12ep0
       - 2/7*s^2*T6p11ep1
       - 280181/396900*s^2*T6p11ep0
       - 108534227/4762800*s^2*T6p10ep1
       - 2439231238391/81015228000*s^2*T6p10ep0
       - 433/1080*s^2*T5p8ep1
       - 70642834457/4500846000*s^2*T5p11ep0
       + 1/35*s^2*T3L61ep1
       - 112942427167/392931000*s^2*zeta5
       + 4832202329066780130356549357543/4839497533519267627008000000*s^2*
      zeta3
       + 5079360995617/2391175987200*s^2*a4
       - 290372908200523/25879504432320000*s^2*logMZ
       + 58193/6220800*s^2*logMZ*zeta3
       - 75747817/2334010140000*s^2*logMZ^2
       + 331/33679800*s^2*logMZ^3
       + 1166482853452926030719237/141336600206376960000*s^2*logm
       - 40/21*s^2*logm*T7p8ep0
       - 20/21*s^2*logm*T7p7ep0
       + 40/21*s^2*logm*T7p5ep0
       - 111958907/2381400*s^2*logm*T6p9ep0
       + 20/7*s^2*logm*T6p17ep0
       - 40/21*s^2*logm*T6p13ep0
       - 48/7*s^2*logm*T6p12ep0
       + 16/7*s^2*logm*T6p11ep0
       + 108534227/595350*s^2*logm*T6p10ep0
       + 400/21*s^2*logm*zeta5
       - 31133653201460401/18311911833600*s^2*logm*zeta3
       + 129255667/1167005070000*s^2*logm*logMZ
       - 551/11226600*s^2*logm*logMZ^2
       + 1475588341987/259334460000*s^2*logm^2
       + 257/3742200*s^2*logm^2*logMZ
       - 56137951/33679800*s^2*logm^3
       + 5079360995617/57388223692800*s^2*log2^4
       - 71724587/3572100*s^2*ls4pithird*sqrt3
       + 2427444796119461/10297935648000*s^2*ls3*sqrt3
       - 71724587/264600*s^2*ls3*sqrt3*logm
       - 71724587/705600*s^2*ls3*sqrt3*log3
       + 35347232934118750373/27032081076000000*s^2*ls2*sqrt3
       - 1158306229/2381400*s^2*ls2*sqrt3*logm
       - 2427444796119461/10297935648000*s^2*ls2*sqrt3*log3
       + 71724587/264600*s^2*ls2*sqrt3*log3*logm
       + 71724587/1411200*s^2*ls2*sqrt3*log3^2
       - 8688423007741/62511750000*s^2*ls2^2
       - 2859/35*s^2*ls2^2*logm
       - 1649665501/28576800*s^2*pi*sqrt3*zeta3
       + 39208786039596056647/4587730331184000000*s^2*pi^2
       + 27453191/8037225*s^2*pi^2*zeta3
       - 331/44906400*s^2*pi^2*logMZ
       + 375349919491/4125775500*s^2*pi^2*logm
       - 22/315*s^2*pi^2*logm^2
       - 5079360995617/57388223692800*s^2*pi^2*log2^2
       + 71724587/19051200*s^2*pi^2*ls2*sqrt3
       + 2427444796119461/185362841664000*s^2*pi^3*sqrt3
       - 71724587/4762800*s^2*pi^3*sqrt3*logm
       - 71724587/12700800*s^2*pi^3*sqrt3*log3
       - 162762605997530795635031/68332157951016960000000*s^2*pi^4
       - 35612333/13395375*s^2*pi^4*logm
       - 5918083/255150*s^2*c4
       + 3189566702957758020481/278044262496000000*s^4
       + 10/9*s^4*T8p5ep0
       + 151/18*s^4*T7p9ep0
       - 5/9*s^4*T7p8ep1
       - 4747/1512*s^4*T7p8ep0
       - 5/18*s^4*T7p7ep1
       + 1151/5040*s^4*T7p7ep0
       + 5/9*s^4*T7p5ep1
       + 4268/945*s^4*T7p5ep0
       + 1/15*s^4*T7p16ep0
       + 163608689/10125000*s^4*T7p13ep0
       - 1043/540*s^4*T7p12ep0
       - 111958907/8164800*s^4*T6p9ep1
       + 7743313193813/277766496000*s^4*T6p9ep0
       + 225505577753/5786802000*s^4*T6p18ep0
       + 5/6*s^4*T6p17ep1
       - 4728719/291600*s^4*T6p17ep0
       - 11527/1620*s^4*T6p16ep1
       + 1270259/32400*s^4*T6p14ep0
       - 5/9*s^4*T6p13ep1
       + 7356925567/118098000*s^4*T6p13ep0
       - 2*s^4*T6p12ep1
       - 177322776245/2206700496*s^4*T6p12ep0
       + 2/3*s^4*T6p11ep1
       + 280181/170100*s^4*T6p11ep0
       + 108534227/2041200*s^4*T6p10ep1
       + 2439231238391/34720812000*s^4*T6p10ep0
       + 3031/3240*s^4*T5p8ep1
       + 70642834457/1928934000*s^4*T5p11ep0
       - 1/15*s^4*T3L61ep1
       + 10260672197/15309000*s^4*zeta5
       - 69305819692671393229/29790456696000000*s^4*zeta3
       - 33686314397/1749600*s^4*logm
       + 40/9*s^4*logm*T7p8ep0
       + 20/9*s^4*logm*T7p7ep0
       - 40/9*s^4*logm*T7p5ep0
       + 111958907/1020600*s^4*logm*T6p9ep0
       - 20/3*s^4*logm*T6p17ep0
       + 40/9*s^4*logm*T6p13ep0
       + 16*s^4*logm*T6p12ep0
       - 16/3*s^4*logm*T6p11ep0
       - 108534227/255150*s^4*logm*T6p10ep0
       - 400/9*s^4*logm*zeta5
       + 24273765247/6123600*s^4*logm*zeta3
       - 53951/4050*s^4*logm^2
       + 176/45*s^4*logm^3
       + 71724587/1530900*s^4*ls4pithird*sqrt3
       - 2427444796119461/4413400992000*s^4*ls3*sqrt3
       + 71724587/113400*s^4*ls3*sqrt3*logm
       + 71724587/302400*s^4*ls3*sqrt3*log3
       - 35347232934118750373/11585177604000000*s^4*ls2*sqrt3
       + 1158306229/1020600*s^4*ls2*sqrt3*logm
       + 2427444796119461/4413400992000*s^4*ls2*sqrt3*log3
       - 71724587/113400*s^4*ls2*sqrt3*log3*logm
       - 71724587/604800*s^4*ls2*sqrt3*log3^2
       + 8688423007741/26790750000*s^4*ls2^2
       + 953/5*s^4*ls2^2*logm
       + 1649665501/12247200*s^4*pi*sqrt3*zeta3
       - 3564431710647162077/178742740176000000*s^4*pi^2
       - 27453191/3444525*s^4*pi^2*zeta3
       - 272981722813/1285956000*s^4*pi^2*logm
       + 22/135*s^4*pi^2*logm^2
       - 71724587/8164800*s^4*pi^2*ls2*sqrt3
       - 2427444796119461/79441217856000*s^4*pi^3*sqrt3
       + 71724587/2041200*s^4*pi^3*sqrt3*logm
       + 71724587/5443200*s^4*pi^3*sqrt3*log3
       + 615094962802846199/111714212610000000*s^4*pi^4
       + 35612333/5740875*s^4*pi^4*logm
       + 5918083/109350*s^4*c4
       - 3189566702957758020481/243288729684000000*s^6
       - 80/63*s^6*T8p5ep0
       - 604/63*s^6*T7p9ep0
       + 40/63*s^6*T7p8ep1
       + 4747/1323*s^6*T7p8ep0
       + 20/63*s^6*T7p7ep1
       - 1151/4410*s^6*T7p7ep0
       - 40/63*s^6*T7p5ep1
       - 34144/6615*s^6*T7p5ep0
       - 8/105*s^6*T7p16ep0
       - 163608689/8859375*s^6*T7p13ep0
       + 298/135*s^6*T7p12ep0
       + 111958907/7144200*s^6*T6p9ep1
       - 7743313193813/243045684000*s^6*T6p9ep0
       - 225505577753/5063451750*s^6*T6p18ep0
       - 20/21*s^6*T6p17ep1
       + 4728719/255150*s^6*T6p17ep0
       + 23054/2835*s^6*T6p16ep1
       - 1270259/28350*s^6*T6p14ep0
       + 40/63*s^6*T6p13ep1
       - 7356925567/103335750*s^6*T6p13ep0
       + 16/7*s^6*T6p12ep1
       + 177322776245/1930862934*s^6*T6p12ep0
       - 16/21*s^6*T6p11ep1
       - 560362/297675*s^6*T6p11ep0
       - 108534227/1786050*s^6*T6p10ep1
       - 2439231238391/30380710500*s^6*T6p10ep0
       - 433/405*s^6*T5p8ep1
       - 70642834457/1687817250*s^6*T5p11ep0
       + 8/105*s^6*T3L61ep1
       - 10260672197/13395375*s^6*zeta5
       + 69305819692671393229/26066649609000000*s^6*zeta3
       + 33686314397/1530900*s^6*logm
       - 320/63*s^6*logm*T7p8ep0
       - 160/63*s^6*logm*T7p7ep0
       + 320/63*s^6*logm*T7p5ep0
       - 111958907/893025*s^6*logm*T6p9ep0
       + 160/21*s^6*logm*T6p17ep0
       - 320/63*s^6*logm*T6p13ep0
       - 128/7*s^6*logm*T6p12ep0
       + 128/21*s^6*logm*T6p11ep0
       + 434136908/893025*s^6*logm*T6p10ep0
       + 3200/63*s^6*logm*zeta5
       - 24273765247/5358150*s^6*logm*zeta3
       + 215804/14175*s^6*logm^2
       - 1408/315*s^6*logm^3
       - 143449174/2679075*s^6*ls4pithird*sqrt3
       + 2427444796119461/3861725868000*s^6*ls3*sqrt3
       - 71724587/99225*s^6*ls3*sqrt3*logm
       - 71724587/264600*s^6*ls3*sqrt3*log3
       + 35347232934118750373/10137030403500000*s^6*ls2*sqrt3
       - 1158306229/893025*s^6*ls2*sqrt3*logm
       - 2427444796119461/3861725868000*s^6*ls2*sqrt3*log3
       + 71724587/99225*s^6*ls2*sqrt3*log3*logm
       + 71724587/529200*s^6*ls2*sqrt3*log3^2
       - 8688423007741/23441906250*s^6*ls2^2
       - 7624/35*s^6*ls2^2*logm
       - 1649665501/10716300*s^6*pi*sqrt3*zeta3
       + 3564431710647162077/156399897654000000*s^6*pi^2
       + 219625528/24111675*s^6*pi^2*zeta3
       + 272981722813/1125211500*s^6*pi^2*logm
       - 176/945*s^6*pi^2*logm^2
       + 71724587/7144200*s^6*pi^2*ls2*sqrt3
       + 2427444796119461/69511065624000*s^6*pi^3*sqrt3
       - 71724587/1786050*s^6*pi^3*sqrt3*logm
       - 71724587/4762800*s^6*pi^3*sqrt3*log3
       - 615094962802846199/97749936033750000*s^6*pi^4
       - 284898664/40186125*s^6*pi^4*logm
       - 23672332/382725*s^6*c4
       + 3189566702957758020481/432513297216000000*s^8
       + 5/7*s^8*T8p5ep0
       + 151/28*s^8*T7p9ep0
       - 5/14*s^8*T7p8ep1
       - 4747/2352*s^8*T7p8ep0
       - 5/28*s^8*T7p7ep1
       + 1151/7840*s^8*T7p7ep0
       + 5/14*s^8*T7p5ep1
       + 2134/735*s^8*T7p5ep0
       + 3/70*s^8*T7p16ep0
       + 163608689/15750000*s^8*T7p13ep0
       - 149/120*s^8*T7p12ep0
       - 111958907/12700800*s^8*T6p9ep1
       + 7743313193813/432081216000*s^8*T6p9ep0
       + 225505577753/9001692000*s^8*T6p18ep0
       + 15/28*s^8*T6p17ep1
       - 4728719/453600*s^8*T6p17ep0
       - 11527/2520*s^8*T6p16ep1
       + 1270259/50400*s^8*T6p14ep0
       - 5/14*s^8*T6p13ep1
       + 7356925567/183708000*s^8*T6p13ep0
       - 9/7*s^8*T6p12ep1
       - 177322776245/3432645216*s^8*T6p12ep0
       + 3/7*s^8*T6p11ep1
       + 280181/264600*s^8*T6p11ep0
       + 108534227/3175200*s^8*T6p10ep1
       + 2439231238391/54010152000*s^8*T6p10ep0
       + 433/720*s^8*T5p8ep1
       + 70642834457/3000564000*s^8*T5p11ep0
       - 3/70*s^8*T3L61ep1
       + 10260672197/23814000*s^8*zeta5
       - 69305819692671393229/46340710416000000*s^8*zeta3
       - 33686314397/2721600*s^8*logm
       + 20/7*s^8*logm*T7p8ep0
       + 10/7*s^8*logm*T7p7ep0
       - 20/7*s^8*logm*T7p5ep0
       + 111958907/1587600*s^8*logm*T6p9ep0
       - 30/7*s^8*logm*T6p17ep0
       + 20/7*s^8*logm*T6p13ep0
       + 72/7*s^8*logm*T6p12ep0
       - 24/7*s^8*logm*T6p11ep0
       - 108534227/396900*s^8*logm*T6p10ep0
       - 200/7*s^8*logm*zeta5
       + 24273765247/9525600*s^8*logm*zeta3
       - 53951/6300*s^8*logm^2
       + 88/35*s^8*logm^3
       + 71724587/2381400*s^8*ls4pithird*sqrt3
       - 2427444796119461/6865290432000*s^8*ls3*sqrt3
       + 71724587/176400*s^8*ls3*sqrt3*logm
       + 71724587/470400*s^8*ls3*sqrt3*log3
       - 35347232934118750373/18021387384000000*s^8*ls2*sqrt3
       + 1158306229/1587600*s^8*ls2*sqrt3*logm
       + 2427444796119461/6865290432000*s^8*ls2*sqrt3*log3
       - 71724587/176400*s^8*ls2*sqrt3*log3*logm
       - 71724587/940800*s^8*ls2*sqrt3*log3^2
       + 8688423007741/41674500000*s^8*ls2^2
       + 8577/70*s^8*ls2^2*logm
       + 1649665501/19051200*s^8*pi*sqrt3*zeta3
       - 3564431710647162077/278044262496000000*s^8*pi^2
       - 27453191/5358150*s^8*pi^2*zeta3
       - 272981722813/2000376000*s^8*pi^2*logm
       + 11/105*s^8*pi^2*logm^2
       - 71724587/12700800*s^8*pi^2*ls2*sqrt3
       - 2427444796119461/123575227776000*s^8*pi^3*sqrt3
       + 71724587/3175200*s^8*pi^3*sqrt3*logm
       + 71724587/8467200*s^8*pi^3*sqrt3*log3
       + 615094962802846199/173777664060000000*s^8*pi^4
       + 35612333/8930250*s^8*pi^4*logm
       + 5918083/170100*s^8*c4
       - 3189566702957758020481/1946309837472000000*s^10
       - 10/63*s^10*T8p5ep0
       - 151/126*s^10*T7p9ep0
       + 5/63*s^10*T7p8ep1
       + 4747/10584*s^10*T7p8ep0
       + 5/126*s^10*T7p7ep1
       - 1151/35280*s^10*T7p7ep0
       - 5/63*s^10*T7p5ep1
       - 4268/6615*s^10*T7p5ep0
       - 1/105*s^10*T7p16ep0
       - 163608689/70875000*s^10*T7p13ep0
       + 149/540*s^10*T7p12ep0
       + 111958907/57153600*s^10*T6p9ep1
       - 7743313193813/1944365472000*s^10*T6p9ep0
       - 225505577753/40507614000*s^10*T6p18ep0
       - 5/42*s^10*T6p17ep1
       + 4728719/2041200*s^10*T6p17ep0
       + 11527/11340*s^10*T6p16ep1
       - 1270259/226800*s^10*T6p14ep0
       + 5/63*s^10*T6p13ep1
       - 7356925567/826686000*s^10*T6p13ep0
       + 2/7*s^10*T6p12ep1
       + 177322776245/15446903472*s^10*T6p12ep0
       - 2/21*s^10*T6p11ep1
       - 280181/1190700*s^10*T6p11ep0
       - 108534227/14288400*s^10*T6p10ep1
       - 2439231238391/243045684000*s^10*T6p10ep0
       - 433/3240*s^10*T5p8ep1
       - 70642834457/13502538000*s^10*T5p11ep0
       + 1/105*s^10*T3L61ep1
       - 10260672197/107163000*s^10*zeta5
       + 69305819692671393229/208533196872000000*s^10*zeta3
       + 33686314397/12247200*s^10*logm
       - 40/63*s^10*logm*T7p8ep0
       - 20/63*s^10*logm*T7p7ep0
       + 40/63*s^10*logm*T7p5ep0
       - 111958907/7144200*s^10*logm*T6p9ep0
       + 20/21*s^10*logm*T6p17ep0
       - 40/63*s^10*logm*T6p13ep0
       - 16/7*s^10*logm*T6p12ep0
       + 16/21*s^10*logm*T6p11ep0
       + 108534227/1786050*s^10*logm*T6p10ep0
       + 400/63*s^10*logm*zeta5
       - 24273765247/42865200*s^10*logm*zeta3
       + 53951/28350*s^10*logm^2
       - 176/315*s^10*logm^3
       - 71724587/10716300*s^10*ls4pithird*sqrt3
       + 2427444796119461/30893806944000*s^10*ls3*sqrt3
       - 71724587/793800*s^10*ls3*sqrt3*logm
       - 71724587/2116800*s^10*ls3*sqrt3*log3
       + 35347232934118750373/81096243228000000*s^10*ls2*sqrt3
       - 1158306229/7144200*s^10*ls2*sqrt3*logm
       - 2427444796119461/30893806944000*s^10*ls2*sqrt3*log3
       + 71724587/793800*s^10*ls2*sqrt3*log3*logm
       + 71724587/4233600*s^10*ls2*sqrt3*log3^2
       - 8688423007741/187535250000*s^10*ls2^2
       - 953/35*s^10*ls2^2*logm
       - 1649665501/85730400*s^10*pi*sqrt3*zeta3
       + 3564431710647162077/1251199181232000000*s^10*pi^2
       + 27453191/24111675*s^10*pi^2*zeta3
       + 272981722813/9001692000*s^10*pi^2*logm
       - 22/945*s^10*pi^2*logm^2
       + 71724587/57153600*s^10*pi^2*ls2*sqrt3
       + 2427444796119461/556088524992000*s^10*pi^3*sqrt3
       - 71724587/14288400*s^10*pi^3*sqrt3*logm
       - 71724587/38102400*s^10*pi^3*sqrt3*log3
       - 615094962802846199/781999488270000000*s^10*pi^4
       - 35612333/40186125*s^10*pi^4*logm
       - 5918083/765450*s^10*c4
       - 71724587/6350400*ls4*sqrt3
       + 71724587/1058400*ls4*s^2*sqrt3
       - 71724587/453600*ls4*s^4*sqrt3
       + 71724587/396900*ls4*s^6*sqrt3
       - 71724587/705600*ls4*s^8*sqrt3
       + 71724587/3175200*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/2240
       + 3/560*T7p11ep0
       - 3/560*T7p10ep0
       - 9/560*T6p14ep0
       + 3/280*T6p13ep0
       - 3/560*T6p12ep0
       + 1/560*T6p11ep0
       - 127/630*zeta3
       + 27/560*ls3*sqrt3
       + 3/70*ls2*sqrt3
       - 27/560*ls2*sqrt3*log3
       - 9/140*ls2^2
       + 43/2240*pi^2
       + 3/1120*pi^3*sqrt3
       + 37/20160*pi^4
       - 2829/1120*s^2
       - 9/280*s^2*T7p11ep0
       + 9/280*s^2*T7p10ep0
       + 27/280*s^2*T6p14ep0
       - 9/140*s^2*T6p13ep0
       + 9/280*s^2*T6p12ep0
       - 3/280*s^2*T6p11ep0
       + 127/105*s^2*zeta3
       - 81/280*s^2*ls3*sqrt3
       - 9/35*s^2*ls2*sqrt3
       + 81/280*s^2*ls2*sqrt3*log3
       + 27/70*s^2*ls2^2
       - 129/1120*s^2*pi^2
       - 9/560*s^2*pi^3*sqrt3
       - 37/3360*s^2*pi^4
       + 943/160*s^4
       + 3/40*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep0
       - 9/40*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep0
       - 127/45*s^4*zeta3
       + 27/40*s^4*ls3*sqrt3
       + 3/5*s^4*ls2*sqrt3
       - 27/40*s^4*ls2*sqrt3*log3
       - 9/10*s^4*ls2^2
       + 43/160*s^4*pi^2
       + 3/80*s^4*pi^3*sqrt3
       + 37/1440*s^4*pi^4
       - 943/140*s^6
       - 3/35*s^6*T7p11ep0
       + 3/35*s^6*T7p10ep0
       + 9/35*s^6*T6p14ep0
       - 6/35*s^6*T6p13ep0
       + 3/35*s^6*T6p12ep0
       - 1/35*s^6*T6p11ep0
       + 1016/315*s^6*zeta3
       - 27/35*s^6*ls3*sqrt3
       - 24/35*s^6*ls2*sqrt3
       + 27/35*s^6*ls2*sqrt3*log3
       + 36/35*s^6*ls2^2
       - 43/140*s^6*pi^2
       - 3/70*s^6*pi^3*sqrt3
       - 37/1260*s^6*pi^4
       + 8487/2240*s^8
       + 27/560*s^8*T7p11ep0
       - 27/560*s^8*T7p10ep0
       - 81/560*s^8*T6p14ep0
       + 27/280*s^8*T6p13ep0
       - 27/560*s^8*T6p12ep0
       + 9/560*s^8*T6p11ep0
       - 127/70*s^8*zeta3
       + 243/560*s^8*ls3*sqrt3
       + 27/70*s^8*ls2*sqrt3
       - 243/560*s^8*ls2*sqrt3*log3
       - 81/140*s^8*ls2^2
       + 387/2240*s^8*pi^2
       + 27/1120*s^8*pi^3*sqrt3
       + 37/2240*s^8*pi^4
       - 943/1120*s^10
       - 3/280*s^10*T7p11ep0
       + 3/280*s^10*T7p10ep0
       + 9/280*s^10*T6p14ep0
       - 3/140*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep0
       + 127/315*s^10*zeta3
       - 27/280*s^10*ls3*sqrt3
       - 3/35*s^10*ls2*sqrt3
       + 27/280*s^10*ls2*sqrt3*log3
       + 9/70*s^10*ls2^2
       - 43/1120*s^10*pi^2
       - 3/560*s^10*pi^3*sqrt3
       - 37/10080*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 83281170281/2438553600
       + 1/280*T8p10ep0
       + 1/280*T7p9ep0
       - 47/1680*T7p8ep0
       - 5/336*T7p7ep0
       + 59/1680*T7p5ep0
       + 1/224*T7p14ep1
       + 3/560*T7p11ep1
       + 282731/4233600*T7p11ep0
       - 3/560*T7p10ep1
       - 282731/4233600*T7p10ep0
       - 1071689/4762800*T6p9ep0
       - 1/210*T6p18ep0
       + 1/20*T6p17ep0
       - 9/560*T6p14ep1
       - 2537/8064*T6p14ep0
       + 3/280*T6p13ep1
       + 9661/60480*T6p13ep0
       - 3/560*T6p12ep1
       - 104663/705600*T6p12ep0
       + 1/560*T6p11ep1
       + 103823/2116800*T6p11ep0
       + 8021317/9525600*T6p10ep0
       - 29/2240*T5p8ep1
       + 263/13440*T5p11ep0
       - 1223/4800*zeta5
       - 2362482827/228614400*zeta3
       - 943/280*logm
       - 3/70*logm*T7p11ep0
       + 3/70*logm*T7p10ep0
       + 9/70*logm*T6p14ep0
       - 3/35*logm*T6p13ep0
       + 3/70*logm*T6p12ep0
       - 1/70*logm*T6p11ep0
       + 508/315*logm*zeta3
       - 1/35*ls4pithird*sqrt3
       + 416327/423360*ls3*sqrt3
       - 27/70*ls3*sqrt3*logm
       - 81/560*ls3*sqrt3*log3
       + 24223621/7257600*ls2*sqrt3
       - 12/35*ls2*sqrt3*logm
       - 416327/423360*ls2*sqrt3*log3
       + 27/70*ls2*sqrt3*log3*logm
       + 81/1120*ls2*sqrt3*log3^2
       - 565219/235200*ls2^2
       + 18/35*ls2^2*logm
       - 23/280*pi*sqrt3*zeta3
       + 2067705847/5486745600*pi^2
       + 83/5040*pi^2*zeta3
       - 43/280*pi^2*logm
       + 3/560*pi^2*ls2*sqrt3
       + 416327/7620480*pi^3*sqrt3
       - 3/140*pi^3*sqrt3*logm
       - 9/1120*pi^3*sqrt3*log3
       + 6440549/1959552000*pi^4
       - 37/2520*pi^4*logm
       - 83281170281/406425600*s^2
       - 3/140*s^2*T8p10ep0
       - 3/140*s^2*T7p9ep0
       + 47/280*s^2*T7p8ep0
       + 5/56*s^2*T7p7ep0
       - 59/280*s^2*T7p5ep0
       - 3/112*s^2*T7p14ep1
       - 9/280*s^2*T7p11ep1
       - 282731/705600*s^2*T7p11ep0
       + 9/280*s^2*T7p10ep1
       + 282731/705600*s^2*T7p10ep0
       + 1071689/793800*s^2*T6p9ep0
       + 1/35*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep0
       + 27/280*s^2*T6p14ep1
       + 2537/1344*s^2*T6p14ep0
       - 9/140*s^2*T6p13ep1
       - 9661/10080*s^2*T6p13ep0
       + 9/280*s^2*T6p12ep1
       + 104663/117600*s^2*T6p12ep0
       - 3/280*s^2*T6p11ep1
       - 103823/352800*s^2*T6p11ep0
       - 8021317/1587600*s^2*T6p10ep0
       + 87/1120*s^2*T5p8ep1
       - 263/2240*s^2*T5p11ep0
       + 1223/800*s^2*zeta5
       + 2362482827/38102400*s^2*zeta3
       + 2829/140*s^2*logm
       + 9/35*s^2*logm*T7p11ep0
       - 9/35*s^2*logm*T7p10ep0
       - 27/35*s^2*logm*T6p14ep0
       + 18/35*s^2*logm*T6p13ep0
       - 9/35*s^2*logm*T6p12ep0
       + 3/35*s^2*logm*T6p11ep0
       - 1016/105*s^2*logm*zeta3
       + 6/35*s^2*ls4pithird*sqrt3
       - 416327/70560*s^2*ls3*sqrt3
       + 81/35*s^2*ls3*sqrt3*logm
       + 243/280*s^2*ls3*sqrt3*log3
       - 24223621/1209600*s^2*ls2*sqrt3
       + 72/35*s^2*ls2*sqrt3*logm
       + 416327/70560*s^2*ls2*sqrt3*log3
       - 81/35*s^2*ls2*sqrt3*log3*logm
       - 243/560*s^2*ls2*sqrt3*log3^2
       + 565219/39200*s^2*ls2^2
       - 108/35*s^2*ls2^2*logm
       + 69/140*s^2*pi*sqrt3*zeta3
       - 2067705847/914457600*s^2*pi^2
       - 83/840*s^2*pi^2*zeta3
       + 129/140*s^2*pi^2*logm
       - 9/280*s^2*pi^2*ls2*sqrt3
       - 416327/1270080*s^2*pi^3*sqrt3
       + 9/70*s^2*pi^3*sqrt3*logm
       + 27/560*s^2*pi^3*sqrt3*log3
       - 6440549/326592000*s^2*pi^4
       + 37/420*s^2*pi^4*logm
       + 83281170281/174182400*s^4
       + 1/20*s^4*T8p10ep0
       + 1/20*s^4*T7p9ep0
       - 47/120*s^4*T7p8ep0
       - 5/24*s^4*T7p7ep0
       + 59/120*s^4*T7p5ep0
       + 1/16*s^4*T7p14ep1
       + 3/40*s^4*T7p11ep1
       + 282731/302400*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep1
       - 282731/302400*s^4*T7p10ep0
       - 1071689/340200*s^4*T6p9ep0
       - 1/15*s^4*T6p18ep0
       + 7/10*s^4*T6p17ep0
       - 9/40*s^4*T6p14ep1
       - 2537/576*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep1
       + 9661/4320*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep1
       - 104663/50400*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep1
       + 103823/151200*s^4*T6p11ep0
       + 8021317/680400*s^4*T6p10ep0
       - 29/160*s^4*T5p8ep1
       + 263/960*s^4*T5p11ep0
       - 8561/2400*s^4*zeta5
       - 2362482827/16329600*s^4*zeta3
       - 943/20*s^4*logm
       - 3/5*s^4*logm*T7p11ep0
       + 3/5*s^4*logm*T7p10ep0
       + 9/5*s^4*logm*T6p14ep0
       - 6/5*s^4*logm*T6p13ep0
       + 3/5*s^4*logm*T6p12ep0
       - 1/5*s^4*logm*T6p11ep0
       + 1016/45*s^4*logm*zeta3
       - 2/5*s^4*ls4pithird*sqrt3
       + 416327/30240*s^4*ls3*sqrt3
       - 27/5*s^4*ls3*sqrt3*logm
       - 81/40*s^4*ls3*sqrt3*log3
       + 24223621/518400*s^4*ls2*sqrt3
       - 24/5*s^4*ls2*sqrt3*logm
       - 416327/30240*s^4*ls2*sqrt3*log3
       + 27/5*s^4*ls2*sqrt3*log3*logm
       + 81/80*s^4*ls2*sqrt3*log3^2
       - 565219/16800*s^4*ls2^2
       + 36/5*s^4*ls2^2*logm
       - 23/20*s^4*pi*sqrt3*zeta3
       + 2067705847/391910400*s^4*pi^2
       + 83/360*s^4*pi^2*zeta3
       - 43/20*s^4*pi^2*logm
       + 3/40*s^4*pi^2*ls2*sqrt3
       + 416327/544320*s^4*pi^3*sqrt3
       - 3/10*s^4*pi^3*sqrt3*logm
       - 9/80*s^4*pi^3*sqrt3*log3
       + 6440549/139968000*s^4*pi^4
       - 37/180*s^4*pi^4*logm
       - 83281170281/152409600*s^6
       - 2/35*s^6*T8p10ep0
       - 2/35*s^6*T7p9ep0
       + 47/105*s^6*T7p8ep0
       + 5/21*s^6*T7p7ep0
       - 59/105*s^6*T7p5ep0
       - 1/14*s^6*T7p14ep1
       - 3/35*s^6*T7p11ep1
       - 282731/264600*s^6*T7p11ep0
       + 3/35*s^6*T7p10ep1
       + 282731/264600*s^6*T7p10ep0
       + 1071689/297675*s^6*T6p9ep0
       + 8/105*s^6*T6p18ep0
       - 4/5*s^6*T6p17ep0
       + 9/35*s^6*T6p14ep1
       + 2537/504*s^6*T6p14ep0
       - 6/35*s^6*T6p13ep1
       - 9661/3780*s^6*T6p13ep0
       + 3/35*s^6*T6p12ep1
       + 104663/44100*s^6*T6p12ep0
       - 1/35*s^6*T6p11ep1
       - 103823/132300*s^6*T6p11ep0
       - 8021317/595350*s^6*T6p10ep0
       + 29/140*s^6*T5p8ep1
       - 263/840*s^6*T5p11ep0
       + 1223/300*s^6*zeta5
       + 2362482827/14288400*s^6*zeta3
       + 1886/35*s^6*logm
       + 24/35*s^6*logm*T7p11ep0
       - 24/35*s^6*logm*T7p10ep0
       - 72/35*s^6*logm*T6p14ep0
       + 48/35*s^6*logm*T6p13ep0
       - 24/35*s^6*logm*T6p12ep0
       + 8/35*s^6*logm*T6p11ep0
       - 8128/315*s^6*logm*zeta3
       + 16/35*s^6*ls4pithird*sqrt3
       - 416327/26460*s^6*ls3*sqrt3
       + 216/35*s^6*ls3*sqrt3*logm
       + 81/35*s^6*ls3*sqrt3*log3
       - 24223621/453600*s^6*ls2*sqrt3
       + 192/35*s^6*ls2*sqrt3*logm
       + 416327/26460*s^6*ls2*sqrt3*log3
       - 216/35*s^6*ls2*sqrt3*log3*logm
       - 81/70*s^6*ls2*sqrt3*log3^2
       + 565219/14700*s^6*ls2^2
       - 288/35*s^6*ls2^2*logm
       + 46/35*s^6*pi*sqrt3*zeta3
       - 2067705847/342921600*s^6*pi^2
       - 83/315*s^6*pi^2*zeta3
       + 86/35*s^6*pi^2*logm
       - 3/35*s^6*pi^2*ls2*sqrt3
       - 416327/476280*s^6*pi^3*sqrt3
       + 12/35*s^6*pi^3*sqrt3*logm
       + 9/70*s^6*pi^3*sqrt3*log3
       - 6440549/122472000*s^6*pi^4
       + 74/315*s^6*pi^4*logm
       + 83281170281/270950400*s^8
       + 9/280*s^8*T8p10ep0
       + 9/280*s^8*T7p9ep0
       - 141/560*s^8*T7p8ep0
       - 15/112*s^8*T7p7ep0
       + 177/560*s^8*T7p5ep0
       + 9/224*s^8*T7p14ep1
       + 27/560*s^8*T7p11ep1
       + 282731/470400*s^8*T7p11ep0
       - 27/560*s^8*T7p10ep1
       - 282731/470400*s^8*T7p10ep0
       - 1071689/529200*s^8*T6p9ep0
       - 3/70*s^8*T6p18ep0
       + 9/20*s^8*T6p17ep0
       - 81/560*s^8*T6p14ep1
       - 2537/896*s^8*T6p14ep0
       + 27/280*s^8*T6p13ep1
       + 9661/6720*s^8*T6p13ep0
       - 27/560*s^8*T6p12ep1
       - 104663/78400*s^8*T6p12ep0
       + 9/560*s^8*T6p11ep1
       + 103823/235200*s^8*T6p11ep0
       + 8021317/1058400*s^8*T6p10ep0
       - 261/2240*s^8*T5p8ep1
       + 789/4480*s^8*T5p11ep0
       - 3669/1600*s^8*zeta5
       - 2362482827/25401600*s^8*zeta3
       - 8487/280*s^8*logm
       - 27/70*s^8*logm*T7p11ep0
       + 27/70*s^8*logm*T7p10ep0
       + 81/70*s^8*logm*T6p14ep0
       - 27/35*s^8*logm*T6p13ep0
       + 27/70*s^8*logm*T6p12ep0
       - 9/70*s^8*logm*T6p11ep0
       + 508/35*s^8*logm*zeta3
       - 9/35*s^8*ls4pithird*sqrt3
       + 416327/47040*s^8*ls3*sqrt3
       - 243/70*s^8*ls3*sqrt3*logm
       - 729/560*s^8*ls3*sqrt3*log3
       + 24223621/806400*s^8*ls2*sqrt3
       - 108/35*s^8*ls2*sqrt3*logm
       - 416327/47040*s^8*ls2*sqrt3*log3
       + 243/70*s^8*ls2*sqrt3*log3*logm
       + 729/1120*s^8*ls2*sqrt3*log3^2
       - 1695657/78400*s^8*ls2^2
       + 162/35*s^8*ls2^2*logm
       - 207/280*s^8*pi*sqrt3*zeta3
       + 2067705847/609638400*s^8*pi^2
       + 83/560*s^8*pi^2*zeta3
       - 387/280*s^8*pi^2*logm
       + 27/560*s^8*pi^2*ls2*sqrt3
       + 416327/846720*s^8*pi^3*sqrt3
       - 27/140*s^8*pi^3*sqrt3*logm
       - 81/1120*s^8*pi^3*sqrt3*log3
       + 6440549/217728000*s^8*pi^4
       - 37/280*s^8*pi^4*logm
       - 83281170281/1219276800*s^10
       - 1/140*s^10*T8p10ep0
       - 1/140*s^10*T7p9ep0
       + 47/840*s^10*T7p8ep0
       + 5/168*s^10*T7p7ep0
       - 59/840*s^10*T7p5ep0
       - 1/112*s^10*T7p14ep1
       - 3/280*s^10*T7p11ep1
       - 282731/2116800*s^10*T7p11ep0
       + 3/280*s^10*T7p10ep1
       + 282731/2116800*s^10*T7p10ep0
       + 1071689/2381400*s^10*T6p9ep0
       + 1/105*s^10*T6p18ep0
       - 1/10*s^10*T6p17ep0
       + 9/280*s^10*T6p14ep1
       + 2537/4032*s^10*T6p14ep0
       - 3/140*s^10*T6p13ep1
       - 9661/30240*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep1
       + 104663/352800*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep1
       - 103823/1058400*s^10*T6p11ep0
       - 8021317/4762800*s^10*T6p10ep0
       + 29/1120*s^10*T5p8ep1
       - 263/6720*s^10*T5p11ep0
       + 1223/2400*s^10*zeta5
       + 2362482827/114307200*s^10*zeta3
       + 943/140*s^10*logm
       + 3/35*s^10*logm*T7p11ep0
       - 3/35*s^10*logm*T7p10ep0
       - 9/35*s^10*logm*T6p14ep0
       + 6/35*s^10*logm*T6p13ep0
       - 3/35*s^10*logm*T6p12ep0
       + 1/35*s^10*logm*T6p11ep0
       - 1016/315*s^10*logm*zeta3
       + 2/35*s^10*ls4pithird*sqrt3
       - 416327/211680*s^10*ls3*sqrt3
       + 27/35*s^10*ls3*sqrt3*logm
       + 81/280*s^10*ls3*sqrt3*log3
       - 24223621/3628800*s^10*ls2*sqrt3
       + 24/35*s^10*ls2*sqrt3*logm
       + 416327/211680*s^10*ls2*sqrt3*log3
       - 27/35*s^10*ls2*sqrt3*log3*logm
       - 81/560*s^10*ls2*sqrt3*log3^2
       + 565219/117600*s^10*ls2^2
       - 36/35*s^10*ls2^2*logm
       + 23/140*s^10*pi*sqrt3*zeta3
       - 2067705847/2743372800*s^10*pi^2
       - 83/2520*s^10*pi^2*zeta3
       + 43/140*s^10*pi^2*logm
       - 3/280*s^10*pi^2*ls2*sqrt3
       - 416327/3810240*s^10*pi^3*sqrt3
       + 3/70*s^10*pi^3*sqrt3*logm
       + 9/560*s^10*pi^3*sqrt3*log3
       - 6440549/979776000*s^10*pi^4
       + 37/1260*s^10*pi^4*logm
       + 27/280*ls4*sqrt3
       - 81/140*ls4*s^2*sqrt3
       + 27/20*ls4*s^4*sqrt3
       - 54/35*ls4*s^6*sqrt3
       + 243/280*ls4*s^8*sqrt3
       - 27/140*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf*ca^2 * (
       + 15442012121643419889262724647177/78824303875481718384230400000
       - 79/5040*T9p7ep0
       - 1/560*T9p6ep0
       + 1/280*T9p5ep0
       + 7817/423360*T9p4ep0
       + 306617/11430720*T9p3ep0
       - 1/560*T8p9ep0
       - 1339/10080*T8p7ep0
       + 13/720*T8p4ep0
       + 71/280*T8p2ep0
       + 1/280*T8p10ep1
       + 10103/176400*T8p10ep0
       + 1/280*T7p9ep1
       + 7853/264600*T7p9ep0
       - 47/1680*T7p8ep1
       - 5297/302400*T7p8ep0
       - 5/336*T7p7ep1
       - 11561/1693440*T7p7ep0
       - 59/10080*T7p6ep1
       + 59/1680*T7p5ep1
       + 542527/2116800*T7p5ep0
       - 401/14700*T7p16ep0
       + 59/5040*T7p15ep1
       + 1/224*T7p14ep2
       + 174193/2116800*T7p14ep1
       + 3/560*T7p11ep2
       + 282731/4233600*T7p11ep1
       - 811100783/32006016000*T7p11ep0
       - 3/560*T7p10ep2
       - 282731/4233600*T7p10ep1
       + 350424623/32006016000*T7p10ep0
       - 1071689/4762800*T6p9ep1
       - 10857476910317/15122842560000*T6p9ep0
       + 3/560*T6p19ep2
       - 1/210*T6p18ep1
       + 1826837687/2187911250*T6p18ep0
       + 1/20*T6p17ep1
       + 6257954441/24004512000*T6p17ep0
       - 1753215631/16003008000*T6p16ep1
       + 3/560*T6p15ep2
       - 9/560*T6p14ep2
       - 2537/8064*T6p14ep1
       - 130235587/30481920*T6p14ep0
       + 3/280*T6p13ep2
       + 9661/60480*T6p13ep1
       + 6845793503159/3024568512000*T6p13ep0
       - 3/560*T6p12ep2
       - 104663/705600*T6p12ep1
       - 5859499125101311/2162566486080000*T6p12ep0
       + 1/560*T6p11ep2
       + 103823/2116800*T6p11ep1
       + 1430807977/2667168000*T6p11ep0
       + 8021317/9525600*T6p10ep1
       + 10140024326461/1890355320000*T6p10ep0
       - 29/2240*T5p8ep2
       - 10372018889/32006016000*T5p8ep1
       + 263/13440*T5p11ep1
       + 824572711/1007769600*T5p11ep0
       - 613/5040*T4LVB7ep1
       + 377/5040*T4LVB6ep1
       - 1/360*T4LT4ep2
       + 59/10080*T4LT2ep2
       + 11/840*T3L61ep1
       - 31322941591388417/434801727360000*zeta5
       - 35706090068554153352012279401/500471770637979164344320000*zeta3
       - 6113/181440*zeta3^2
       + 4626358883/89864775*a5
       + 11899688376113938673563/125378730418765824000*a4
       - 20671655347538742118843/74756548869488640000*logm
       - 1/35*logm*T8p10ep0
       - 1/35*logm*T7p9ep0
       + 47/210*logm*T7p8ep0
       + 5/42*logm*T7p7ep0
       - 59/210*logm*T7p5ep0
       - 1/28*logm*T7p14ep1
       - 3/70*logm*T7p11ep1
       - 282731/529200*logm*T7p11ep0
       + 3/70*logm*T7p10ep1
       + 282731/529200*logm*T7p10ep0
       + 1071689/595350*logm*T6p9ep0
       + 4/105*logm*T6p18ep0
       - 2/5*logm*T6p17ep0
       + 9/70*logm*T6p14ep1
       + 2537/1008*logm*T6p14ep0
       - 3/35*logm*T6p13ep1
       - 9661/7560*logm*T6p13ep0
       + 3/70*logm*T6p12ep1
       + 104663/88200*logm*T6p12ep0
       - 1/70*logm*T6p11ep1
       - 103823/264600*logm*T6p11ep0
       - 8021317/1190700*logm*T6p10ep0
       + 29/280*logm*T5p8ep1
       - 263/1680*logm*T5p11ep0
       + 1223/600*logm*zeta5
       + 79673835630737101/958878292377600*logm*zeta3
       + 1697646310141/113164128000*logm^2
       + 6/35*logm^2*T7p11ep0
       - 6/35*logm^2*T7p10ep0
       - 18/35*logm^2*T6p14ep0
       + 12/35*logm^2*T6p13ep0
       - 6/35*logm^2*T6p12ep0
       + 2/35*logm^2*T6p11ep0
       - 2032/315*logm^2*zeta3
       - 1441/3780*logm^3
       - 186233/33075*log2*a4
       + 11899688376113938673563/3009089530050379776000*log2^4
       - 1789083547/2695943250*log2^5
       - 7/40*ls5pithird*sqrt3
       - 416327/714420*ls4pithird*sqrt3
       + 8/35*ls4pithird*sqrt3*logm
       + 3/35*ls4pithird*sqrt3*log3
       + 243/1120*ls5p*sqrt3
       + 10964452364914091/480570330240000*ls3*sqrt3
       - 416327/52920*ls3*sqrt3*logm
       + 54/35*ls3*sqrt3*logm^2
       - 416327/141120*ls3*sqrt3*log3
       + 81/70*ls3*sqrt3*log3*logm
       + 243/1120*ls3*sqrt3*log3^2
       + 11510093574907450049/403679077401600000*ls2*sqrt3
       - 3/140*ls2*sqrt3*zeta3
       - 501780781/19051200*ls2*sqrt3*logm
       + 48/35*ls2*sqrt3*logm^2
       - 10964452364914091/480570330240000*ls2*sqrt3*log3
       + 416327/52920*ls2*sqrt3*log3*logm
       - 54/35*ls2*sqrt3*log3*logm^2
       + 416327/282240*ls2*sqrt3*log3^2
       - 81/140*ls2*sqrt3*log3^2*logm
       - 81/1120*ls2*sqrt3*log3^3
       - 12969035819/600112800*ls2^2
       + 69353/3675*ls2^2*logm
       - 72/35*ls2^2*logm^2
       - 9575521/5715360*pi*sqrt3*zeta3
       + 23/35*pi*sqrt3*logm*zeta3
       + 69/280*pi*sqrt3*log3*zeta3
       - 81/280*pi*ls4p*sqrt3
       - 4915418116308175123/1089933508984320000*pi^2
       - 6362869489/28805414400*pi^2*zeta3
       - 69919337189/24004512000*pi^2*logm
       - 83/630*pi^2*logm*zeta3
       + 4523/7560*pi^2*logm^2
       - 11899688376113938673563/3009089530050379776000*pi^2*log2^2
       + 438881719/462161700*pi^2*log2^3
       + 9/80*pi^2*ls3*sqrt3
       + 416327/3810240*pi^2*ls2*sqrt3
       - 3/70*pi^2*ls2*sqrt3*logm
       - 9/560*pi^2*ls2*sqrt3*log3
       + 10964452364914091/8650265944320000*pi^3*sqrt3
       - 416327/952560*pi^3*sqrt3*logm
       + 3/35*pi^3*sqrt3*logm^2
       - 416327/2540160*pi^3*sqrt3*log3
       + 9/140*pi^3*sqrt3*log3*logm
       + 27/2240*pi^3*sqrt3*log3^2
       - 10938656109357082401591937/12638176026211595059200000*pi^4
       - 6921689/244944000*pi^4*logm
       + 37/630*pi^4*logm^2
       + 99175713437/258810552000*pi^4*log2
       + 1/315*pi^5*sqrt3
       + 53657/19051200*pi^6
       - 82185967/66679200*c4
       + 186233/793800*c4*log2
       - 13161298453978460300878511712919/11420566754686271697715200000*s^2
       + 79/840*s^2*T9p7ep0
       + 3/280*s^2*T9p6ep0
       - 3/140*s^2*T9p5ep0
       - 7817/70560*s^2*T9p4ep0
       - 306617/1905120*s^2*T9p3ep0
       + 3/280*s^2*T8p9ep0
       + 1339/1680*s^2*T8p7ep0
       - 13/120*s^2*T8p4ep0
       - 213/140*s^2*T8p2ep0
       - 3/140*s^2*T8p10ep1
       - 10103/29400*s^2*T8p10ep0
       - 3/140*s^2*T7p9ep1
       - 7853/44100*s^2*T7p9ep0
       + 47/280*s^2*T7p8ep1
       + 5297/50400*s^2*T7p8ep0
       + 5/56*s^2*T7p7ep1
       + 11561/282240*s^2*T7p7ep0
       + 59/1680*s^2*T7p6ep1
       - 59/280*s^2*T7p5ep1
       - 542527/352800*s^2*T7p5ep0
       + 401/2450*s^2*T7p16ep0
       - 59/840*s^2*T7p15ep1
       - 3/112*s^2*T7p14ep2
       - 174193/352800*s^2*T7p14ep1
       - 9/280*s^2*T7p11ep2
       - 282731/705600*s^2*T7p11ep1
       + 811100783/5334336000*s^2*T7p11ep0
       + 9/280*s^2*T7p10ep2
       + 282731/705600*s^2*T7p10ep1
       - 350424623/5334336000*s^2*T7p10ep0
       + 1071689/793800*s^2*T6p9ep1
       + 10857476910317/2520473760000*s^2*T6p9ep0
       - 9/280*s^2*T6p19ep2
       + 1/35*s^2*T6p18ep1
       - 1826837687/364651875*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep1
       - 6257954441/4000752000*s^2*T6p17ep0
       + 1753215631/2667168000*s^2*T6p16ep1
       - 9/280*s^2*T6p15ep2
       + 27/280*s^2*T6p14ep2
       + 2537/1344*s^2*T6p14ep1
       + 130235587/5080320*s^2*T6p14ep0
       - 9/140*s^2*T6p13ep2
       - 9661/10080*s^2*T6p13ep1
       - 6845793503159/504094752000*s^2*T6p13ep0
       + 9/280*s^2*T6p12ep2
       + 104663/117600*s^2*T6p12ep1
       + 5859499125101311/360427747680000*s^2*T6p12ep0
       - 3/280*s^2*T6p11ep2
       - 103823/352800*s^2*T6p11ep1
       - 1430807977/444528000*s^2*T6p11ep0
       - 8021317/1587600*s^2*T6p10ep1
       - 10140024326461/315059220000*s^2*T6p10ep0
       + 87/1120*s^2*T5p8ep2
       + 10372018889/5334336000*s^2*T5p8ep1
       - 263/2240*s^2*T5p11ep1
       - 824572711/167961600*s^2*T5p11ep0
       + 613/840*s^2*T4LVB7ep1
       - 377/840*s^2*T4LVB6ep1
       + 1/60*s^2*T4LT4ep2
       - 59/1680*s^2*T4LT2ep2
       - 11/140*s^2*T3L61ep1
       - 160239926506292537/410646075840000*s^2*zeta5
       + 90832138102046288907671807/123951341795536797696000*s^2*zeta3
       + 6113/30240*s^2*zeta3^2
       + 6271210306078/13749310575*s^2*a5
       + 68889910850230336793/519019095077683200*s^2*a4
       + 1649305991070988836199/1001203779502080000*s^2*logm
       + 6/35*s^2*logm*T8p10ep0
       + 6/35*s^2*logm*T7p9ep0
       - 47/35*s^2*logm*T7p8ep0
       - 5/7*s^2*logm*T7p7ep0
       + 59/35*s^2*logm*T7p5ep0
       + 3/14*s^2*logm*T7p14ep1
       + 9/35*s^2*logm*T7p11ep1
       + 282731/88200*s^2*logm*T7p11ep0
       - 9/35*s^2*logm*T7p10ep1
       - 282731/88200*s^2*logm*T7p10ep0
       - 1071689/99225*s^2*logm*T6p9ep0
       - 8/35*s^2*logm*T6p18ep0
       + 12/5*s^2*logm*T6p17ep0
       - 27/35*s^2*logm*T6p14ep1
       - 2537/168*s^2*logm*T6p14ep0
       + 18/35*s^2*logm*T6p13ep1
       + 9661/1260*s^2*logm*T6p13ep0
       - 9/35*s^2*logm*T6p12ep1
       - 104663/14700*s^2*logm*T6p12ep0
       + 3/35*s^2*logm*T6p11ep1
       + 103823/44100*s^2*logm*T6p11ep0
       + 8021317/198450*s^2*logm*T6p10ep0
       - 87/140*s^2*logm*T5p8ep1
       + 263/280*s^2*logm*T5p11ep0
       - 1223/100*s^2*logm*zeta5
       - 14644456873222381/29964946636800*s^2*logm*zeta3
       - 109150600481/1212472800*s^2*logm^2
       - 36/35*s^2*logm^2*T7p11ep0
       + 36/35*s^2*logm^2*T7p10ep0
       + 108/35*s^2*logm^2*T6p14ep0
       - 72/35*s^2*logm^2*T6p13ep0
       + 36/35*s^2*logm^2*T6p12ep0
       - 12/35*s^2*logm^2*T6p11ep0
       + 4064/105*s^2*logm^2*zeta3
       + 19492/8505*s^2*logm^3
       + 372466/11025*s^2*log2*a4
       + 68889910850230336793/12456458281864396800*s^2*log2^4
       - 70512374573/29462808375*s^2*log2^5
       + 21/20*s^2*ls5pithird*sqrt3
       + 416327/119070*s^2*ls4pithird*sqrt3
       - 48/35*s^2*ls4pithird*sqrt3*logm
       - 18/35*s^2*ls4pithird*sqrt3*log3
       - 729/560*s^2*ls5p*sqrt3
       - 10964452364914091/80095055040000*s^2*ls3*sqrt3
       + 416327/8820*s^2*ls3*sqrt3*logm
       - 324/35*s^2*ls3*sqrt3*logm^2
       + 416327/23520*s^2*ls3*sqrt3*log3
       - 243/35*s^2*ls3*sqrt3*log3*logm
       - 729/560*s^2*ls3*sqrt3*log3^2
       - 11510093574907450049/67279846233600000*s^2*ls2*sqrt3
       + 9/70*s^2*ls2*sqrt3*zeta3
       + 501780781/3175200*s^2*ls2*sqrt3*logm
       - 288/35*s^2*ls2*sqrt3*logm^2
       + 10964452364914091/80095055040000*s^2*ls2*sqrt3*log3
       - 416327/8820*s^2*ls2*sqrt3*log3*logm
       + 324/35*s^2*ls2*sqrt3*log3*logm^2
       - 416327/47040*s^2*ls2*sqrt3*log3^2
       + 243/70*s^2*ls2*sqrt3*log3^2*logm
       + 243/560*s^2*ls2*sqrt3*log3^3
       + 12969035819/100018800*s^2*ls2^2
       - 138706/1225*s^2*ls2^2*logm
       + 432/35*s^2*ls2^2*logm^2
       + 9575521/952560*s^2*pi*sqrt3*zeta3
       - 138/35*s^2*pi*sqrt3*logm*zeta3
       - 207/140*s^2*pi*sqrt3*log3*zeta3
       + 243/140*s^2*pi*ls4p*sqrt3
       + 4915418116308175123/181655584830720000*s^2*pi^2
       + 6362869489/4800902400*s^2*pi^2*zeta3
       + 69919337189/4000752000*s^2*pi^2*logm
       + 83/105*s^2*pi^2*logm*zeta3
       - 4523/1260*s^2*pi^2*logm^2
       - 68889910850230336793/12456458281864396800*s^2*pi^2*log2^2
       + 1219424977021/247487590350*s^2*pi^2*log2^3
       - 27/40*s^2*pi^2*ls3*sqrt3
       - 416327/635040*s^2*pi^2*ls2*sqrt3
       + 9/35*s^2*pi^2*ls2*sqrt3*logm
       + 27/280*s^2*pi^2*ls2*sqrt3*log3
       - 10964452364914091/1441710990720000*s^2*pi^3*sqrt3
       + 416327/158760*s^2*pi^3*sqrt3*logm
       - 18/35*s^2*pi^3*sqrt3*logm^2
       + 416327/423360*s^2*pi^3*sqrt3*log3
       - 27/70*s^2*pi^3*sqrt3*log3*logm
       - 81/1120*s^2*pi^3*sqrt3*log3^2
       - 214676155654438426252853/140853797494928179200000*s^2*pi^4
       + 6921689/40824000*s^2*pi^4*logm
       - 37/105*s^2*pi^4*logm^2
       + 180853491139147/39598014456000*s^2*pi^4*log2
       - 2/105*s^2*pi^5*sqrt3
       - 53657/3175200*s^2*pi^6
       + 82185967/11113200*s^2*c4
       - 186233/132300*s^2*c4*log2
       + 5543210798710733508251/2076063826636800000*s^4
       - 79/360*s^4*T9p7ep0
       - 1/40*s^4*T9p6ep0
       + 1/20*s^4*T9p5ep0
       + 7817/30240*s^4*T9p4ep0
       + 306617/816480*s^4*T9p3ep0
       - 1/40*s^4*T8p9ep0
       - 1339/720*s^4*T8p7ep0
       + 91/360*s^4*T8p4ep0
       + 71/20*s^4*T8p2ep0
       + 1/20*s^4*T8p10ep1
       + 10103/12600*s^4*T8p10ep0
       + 1/20*s^4*T7p9ep1
       + 7853/18900*s^4*T7p9ep0
       - 47/120*s^4*T7p8ep1
       - 5297/21600*s^4*T7p8ep0
       - 5/24*s^4*T7p7ep1
       - 11561/120960*s^4*T7p7ep0
       - 59/720*s^4*T7p6ep1
       + 59/120*s^4*T7p5ep1
       + 542527/151200*s^4*T7p5ep0
       - 401/1050*s^4*T7p16ep0
       + 59/360*s^4*T7p15ep1
       + 1/16*s^4*T7p14ep2
       + 174193/151200*s^4*T7p14ep1
       + 3/40*s^4*T7p11ep2
       + 282731/302400*s^4*T7p11ep1
       - 811100783/2286144000*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep2
       - 282731/302400*s^4*T7p10ep1
       + 350424623/2286144000*s^4*T7p10ep0
       - 1071689/340200*s^4*T6p9ep1
       - 10857476910317/1080203040000*s^4*T6p9ep0
       + 3/40*s^4*T6p19ep2
       - 1/15*s^4*T6p18ep1
       + 1826837687/156279375*s^4*T6p18ep0
       + 7/10*s^4*T6p17ep1
       + 6257954441/1714608000*s^4*T6p17ep0
       - 1753215631/1143072000*s^4*T6p16ep1
       + 3/40*s^4*T6p15ep2
       - 9/40*s^4*T6p14ep2
       - 2537/576*s^4*T6p14ep1
       - 130235587/2177280*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep2
       + 9661/4320*s^4*T6p13ep1
       + 6845793503159/216040608000*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep2
       - 104663/50400*s^4*T6p12ep1
       - 5859499125101311/154469034720000*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep2
       + 103823/151200*s^4*T6p11ep1
       + 1430807977/190512000*s^4*T6p11ep0
       + 8021317/680400*s^4*T6p10ep1
       + 10140024326461/135025380000*s^4*T6p10ep0
       - 29/160*s^4*T5p8ep2
       - 10372018889/2286144000*s^4*T5p8ep1
       + 263/960*s^4*T5p11ep1
       + 5772008977/503884800*s^4*T5p11ep0
       - 613/360*s^4*T4LVB7ep1
       + 377/360*s^4*T4LVB6ep1
       - 7/180*s^4*T4LT4ep2
       + 59/720*s^4*T4LT2ep2
       + 11/60*s^4*T3L61ep1
       + 2100392360999/11430720000*s^4*zeta5
       - 3007633417225433291/1853628416640000*s^4*zeta3
       - 6113/12960*s^4*zeta3^2
       - 372466/945*s^4*a5
       - 107896937039/27993600*s^4*logm
       - 2/5*s^4*logm*T8p10ep0
       - 2/5*s^4*logm*T7p9ep0
       + 47/15*s^4*logm*T7p8ep0
       + 5/3*s^4*logm*T7p7ep0
       - 59/15*s^4*logm*T7p5ep0
       - 1/2*s^4*logm*T7p14ep1
       - 3/5*s^4*logm*T7p11ep1
       - 282731/37800*s^4*logm*T7p11ep0
       + 3/5*s^4*logm*T7p10ep1
       + 282731/37800*s^4*logm*T7p10ep0
       + 1071689/42525*s^4*logm*T6p9ep0
       + 8/15*s^4*logm*T6p18ep0
       - 28/5*s^4*logm*T6p17ep0
       + 9/5*s^4*logm*T6p14ep1
       + 2537/72*s^4*logm*T6p14ep0
       - 6/5*s^4*logm*T6p13ep1
       - 9661/540*s^4*logm*T6p13ep0
       + 3/5*s^4*logm*T6p12ep1
       + 104663/6300*s^4*logm*T6p12ep0
       - 1/5*s^4*logm*T6p11ep1
       - 103823/18900*s^4*logm*T6p11ep0
       - 8021317/85050*s^4*logm*T6p10ep0
       + 29/20*s^4*logm*T5p8ep1
       - 263/120*s^4*logm*T5p11ep0
       + 8561/300*s^4*logm*zeta5
       + 93821699/81648*s^4*logm*zeta3
       + 6808321/32400*s^4*logm^2
       + 12/5*s^4*logm^2*T7p11ep0
       - 12/5*s^4*logm^2*T7p10ep0
       - 36/5*s^4*logm^2*T6p14ep0
       + 24/5*s^4*logm^2*T6p13ep0
       - 12/5*s^4*logm^2*T6p12ep0
       + 4/5*s^4*logm^2*T6p11ep0
       - 4064/45*s^4*logm^2*zeta3
       - 242/45*s^4*logm^3
       - 372466/4725*s^4*log2*a4
       - 49/20*s^4*ls5pithird*sqrt3
       - 416327/51030*s^4*ls4pithird*sqrt3
       + 16/5*s^4*ls4pithird*sqrt3*logm
       + 6/5*s^4*ls4pithird*sqrt3*log3
       + 243/80*s^4*ls5p*sqrt3
       + 10964452364914091/34326452160000*s^4*ls3*sqrt3
       - 416327/3780*s^4*ls3*sqrt3*logm
       + 108/5*s^4*ls3*sqrt3*logm^2
       - 416327/10080*s^4*ls3*sqrt3*log3
       + 81/5*s^4*ls3*sqrt3*log3*logm
       + 243/80*s^4*ls3*sqrt3*log3^2
       + 11510093574907450049/28834219814400000*s^4*ls2*sqrt3
       - 3/10*s^4*ls2*sqrt3*zeta3
       - 501780781/1360800*s^4*ls2*sqrt3*logm
       + 96/5*s^4*ls2*sqrt3*logm^2
       - 10964452364914091/34326452160000*s^4*ls2*sqrt3*log3
       + 416327/3780*s^4*ls2*sqrt3*log3*logm
       - 108/5*s^4*ls2*sqrt3*log3*logm^2
       + 416327/20160*s^4*ls2*sqrt3*log3^2
       - 81/10*s^4*ls2*sqrt3*log3^2*logm
       - 81/80*s^4*ls2*sqrt3*log3^3
       - 12969035819/42865200*s^4*ls2^2
       + 138706/525*s^4*ls2^2*logm
       - 144/5*s^4*ls2^2*logm^2
       - 9575521/408240*s^4*pi*sqrt3*zeta3
       + 46/5*s^4*pi*sqrt3*logm*zeta3
       + 69/20*s^4*pi*sqrt3*log3*zeta3
       - 81/20*s^4*pi*ls4p*sqrt3
       - 4915418116308175123/77852393498880000*s^4*pi^2
       - 6362869489/2057529600*s^4*pi^2*zeta3
       - 69919337189/1714608000*s^4*pi^2*logm
       - 83/45*s^4*pi^2*logm*zeta3
       + 4523/540*s^4*pi^2*logm^2
       - 186233/85050*s^4*pi^2*log2^3
       + 63/40*s^4*pi^2*ls3*sqrt3
       + 416327/272160*s^4*pi^2*ls2*sqrt3
       - 3/5*s^4*pi^2*ls2*sqrt3*logm
       - 9/40*s^4*pi^2*ls2*sqrt3*log3
       + 10964452364914091/617876138880000*s^4*pi^3*sqrt3
       - 416327/68040*s^4*pi^3*sqrt3*logm
       + 6/5*s^4*pi^3*sqrt3*logm^2
       - 416327/181440*s^4*pi^3*sqrt3*log3
       + 9/10*s^4*pi^3*sqrt3*log3*logm
       + 27/160*s^4*pi^3*sqrt3*log3^2
       + 5635449478423157/4119174259200000*s^4*pi^4
       - 6921689/17496000*s^4*pi^4*logm
       + 37/45*s^4*pi^4*logm^2
       - 12546589/2721600*s^4*pi^4*log2
       + 2/45*s^4*pi^5*sqrt3
       + 53657/1360800*s^4*pi^6
       - 82185967/4762800*s^4*c4
       + 186233/56700*s^4*c4*log2
       - 5543210798710733508251/1816555848307200000*s^6
       + 79/315*s^6*T9p7ep0
       + 1/35*s^6*T9p6ep0
       - 2/35*s^6*T9p5ep0
       - 7817/26460*s^6*T9p4ep0
       - 306617/714420*s^6*T9p3ep0
       + 1/35*s^6*T8p9ep0
       + 1339/630*s^6*T8p7ep0
       - 13/45*s^6*T8p4ep0
       - 142/35*s^6*T8p2ep0
       - 2/35*s^6*T8p10ep1
       - 10103/11025*s^6*T8p10ep0
       - 2/35*s^6*T7p9ep1
       - 15706/33075*s^6*T7p9ep0
       + 47/105*s^6*T7p8ep1
       + 5297/18900*s^6*T7p8ep0
       + 5/21*s^6*T7p7ep1
       + 11561/105840*s^6*T7p7ep0
       + 59/630*s^6*T7p6ep1
       - 59/105*s^6*T7p5ep1
       - 542527/132300*s^6*T7p5ep0
       + 1604/3675*s^6*T7p16ep0
       - 59/315*s^6*T7p15ep1
       - 1/14*s^6*T7p14ep2
       - 174193/132300*s^6*T7p14ep1
       - 3/35*s^6*T7p11ep2
       - 282731/264600*s^6*T7p11ep1
       + 811100783/2000376000*s^6*T7p11ep0
       + 3/35*s^6*T7p10ep2
       + 282731/264600*s^6*T7p10ep1
       - 350424623/2000376000*s^6*T7p10ep0
       + 1071689/297675*s^6*T6p9ep1
       + 10857476910317/945177660000*s^6*T6p9ep0
       - 3/35*s^6*T6p19ep2
       + 8/105*s^6*T6p18ep1
       - 14614701496/1093955625*s^6*T6p18ep0
       - 4/5*s^6*T6p17ep1
       - 6257954441/1500282000*s^6*T6p17ep0
       + 1753215631/1000188000*s^6*T6p16ep1
       - 3/35*s^6*T6p15ep2
       + 9/35*s^6*T6p14ep2
       + 2537/504*s^6*T6p14ep1
       + 130235587/1905120*s^6*T6p14ep0
       - 6/35*s^6*T6p13ep2
       - 9661/3780*s^6*T6p13ep1
       - 6845793503159/189035532000*s^6*T6p13ep0
       + 3/35*s^6*T6p12ep2
       + 104663/44100*s^6*T6p12ep1
       + 5859499125101311/135160405380000*s^6*T6p12ep0
       - 1/35*s^6*T6p11ep2
       - 103823/132300*s^6*T6p11ep1
       - 1430807977/166698000*s^6*T6p11ep0
       - 8021317/595350*s^6*T6p10ep1
       - 10140024326461/118147207500*s^6*T6p10ep0
       + 29/140*s^6*T5p8ep2
       + 10372018889/2000376000*s^6*T5p8ep1
       - 263/840*s^6*T5p11ep1
       - 824572711/62985600*s^6*T5p11ep0
       + 613/315*s^6*T4LVB7ep1
       - 377/315*s^6*T4LVB6ep1
       + 2/45*s^6*T4LT4ep2
       - 59/630*s^6*T4LT2ep2
       - 22/105*s^6*T3L61ep1
       - 2100392360999/10001880000*s^6*zeta5
       + 3007633417225433291/1621924864560000*s^6*zeta3
       + 6113/11340*s^6*zeta3^2
       + 2979728/6615*s^6*a5
       + 107896937039/24494400*s^6*logm
       + 16/35*s^6*logm*T8p10ep0
       + 16/35*s^6*logm*T7p9ep0
       - 376/105*s^6*logm*T7p8ep0
       - 40/21*s^6*logm*T7p7ep0
       + 472/105*s^6*logm*T7p5ep0
       + 4/7*s^6*logm*T7p14ep1
       + 24/35*s^6*logm*T7p11ep1
       + 282731/33075*s^6*logm*T7p11ep0
       - 24/35*s^6*logm*T7p10ep1
       - 282731/33075*s^6*logm*T7p10ep0
       - 8573512/297675*s^6*logm*T6p9ep0
       - 64/105*s^6*logm*T6p18ep0
       + 32/5*s^6*logm*T6p17ep0
       - 72/35*s^6*logm*T6p14ep1
       - 2537/63*s^6*logm*T6p14ep0
       + 48/35*s^6*logm*T6p13ep1
       + 19322/945*s^6*logm*T6p13ep0
       - 24/35*s^6*logm*T6p12ep1
       - 209326/11025*s^6*logm*T6p12ep0
       + 8/35*s^6*logm*T6p11ep1
       + 207646/33075*s^6*logm*T6p11ep0
       + 32085268/297675*s^6*logm*T6p10ep0
       - 58/35*s^6*logm*T5p8ep1
       + 263/105*s^6*logm*T5p11ep0
       - 2446/75*s^6*logm*zeta5
       - 93821699/71442*s^6*logm*zeta3
       - 6808321/28350*s^6*logm^2
       - 96/35*s^6*logm^2*T7p11ep0
       + 96/35*s^6*logm^2*T7p10ep0
       + 288/35*s^6*logm^2*T6p14ep0
       - 192/35*s^6*logm^2*T6p13ep0
       + 96/35*s^6*logm^2*T6p12ep0
       - 32/35*s^6*logm^2*T6p11ep0
       + 32512/315*s^6*logm^2*zeta3
       + 1936/315*s^6*logm^3
       + 2979728/33075*s^6*log2*a4
       + 14/5*s^6*ls5pithird*sqrt3
       + 1665308/178605*s^6*ls4pithird*sqrt3
       - 128/35*s^6*ls4pithird*sqrt3*logm
       - 48/35*s^6*ls4pithird*sqrt3*log3
       - 243/70*s^6*ls5p*sqrt3
       - 10964452364914091/30035645640000*s^6*ls3*sqrt3
       + 832654/6615*s^6*ls3*sqrt3*logm
       - 864/35*s^6*ls3*sqrt3*logm^2
       + 416327/8820*s^6*ls3*sqrt3*log3
       - 648/35*s^6*ls3*sqrt3*log3*logm
       - 243/70*s^6*ls3*sqrt3*log3^2
       - 11510093574907450049/25229942337600000*s^6*ls2*sqrt3
       + 12/35*s^6*ls2*sqrt3*zeta3
       + 501780781/1190700*s^6*ls2*sqrt3*logm
       - 768/35*s^6*ls2*sqrt3*logm^2
       + 10964452364914091/30035645640000*s^6*ls2*sqrt3*log3
       - 832654/6615*s^6*ls2*sqrt3*log3*logm
       + 864/35*s^6*ls2*sqrt3*log3*logm^2
       - 416327/17640*s^6*ls2*sqrt3*log3^2
       + 324/35*s^6*ls2*sqrt3*log3^2*logm
       + 81/70*s^6*ls2*sqrt3*log3^3
       + 12969035819/37507050*s^6*ls2^2
       - 1109648/3675*s^6*ls2^2*logm
       + 1152/35*s^6*ls2^2*logm^2
       + 9575521/357210*s^6*pi*sqrt3*zeta3
       - 368/35*s^6*pi*sqrt3*logm*zeta3
       - 138/35*s^6*pi*sqrt3*log3*zeta3
       + 162/35*s^6*pi*ls4p*sqrt3
       + 4915418116308175123/68120844311520000*s^6*pi^2
       + 6362869489/1800338400*s^6*pi^2*zeta3
       + 69919337189/1500282000*s^6*pi^2*logm
       + 664/315*s^6*pi^2*logm*zeta3
       - 9046/945*s^6*pi^2*logm^2
       + 744932/297675*s^6*pi^2*log2^3
       - 9/5*s^6*pi^2*ls3*sqrt3
       - 416327/238140*s^6*pi^2*ls2*sqrt3
       + 24/35*s^6*pi^2*ls2*sqrt3*logm
       + 9/35*s^6*pi^2*ls2*sqrt3*log3
       - 10964452364914091/540641621520000*s^6*pi^3*sqrt3
       + 416327/59535*s^6*pi^3*sqrt3*logm
       - 48/35*s^6*pi^3*sqrt3*logm^2
       + 416327/158760*s^6*pi^3*sqrt3*log3
       - 36/35*s^6*pi^3*sqrt3*log3*logm
       - 27/140*s^6*pi^3*sqrt3*log3^2
       - 5635449478423157/3604277476800000*s^6*pi^4
       + 6921689/15309000*s^6*pi^4*logm
       - 296/315*s^6*pi^4*logm^2
       + 12546589/2381400*s^6*pi^4*log2
       - 16/315*s^6*pi^5*sqrt3
       - 53657/1190700*s^6*pi^6
       + 82185967/4167450*s^6*c4
       - 372466/99225*s^6*c4*log2
       + 5543210798710733508251/3229432619212800000*s^8
       - 79/560*s^8*T9p7ep0
       - 9/560*s^8*T9p6ep0
       + 9/280*s^8*T9p5ep0
       + 7817/47040*s^8*T9p4ep0
       + 306617/1270080*s^8*T9p3ep0
       - 9/560*s^8*T8p9ep0
       - 1339/1120*s^8*T8p7ep0
       + 13/80*s^8*T8p4ep0
       + 639/280*s^8*T8p2ep0
       + 9/280*s^8*T8p10ep1
       + 10103/19600*s^8*T8p10ep0
       + 9/280*s^8*T7p9ep1
       + 7853/29400*s^8*T7p9ep0
       - 141/560*s^8*T7p8ep1
       - 5297/33600*s^8*T7p8ep0
       - 15/112*s^8*T7p7ep1
       - 11561/188160*s^8*T7p7ep0
       - 59/1120*s^8*T7p6ep1
       + 177/560*s^8*T7p5ep1
       + 542527/235200*s^8*T7p5ep0
       - 1203/4900*s^8*T7p16ep0
       + 59/560*s^8*T7p15ep1
       + 9/224*s^8*T7p14ep2
       + 174193/235200*s^8*T7p14ep1
       + 27/560*s^8*T7p11ep2
       + 282731/470400*s^8*T7p11ep1
       - 811100783/3556224000*s^8*T7p11ep0
       - 27/560*s^8*T7p10ep2
       - 282731/470400*s^8*T7p10ep1
       + 350424623/3556224000*s^8*T7p10ep0
       - 1071689/529200*s^8*T6p9ep1
       - 10857476910317/1680315840000*s^8*T6p9ep0
       + 27/560*s^8*T6p19ep2
       - 3/70*s^8*T6p18ep1
       + 1826837687/243101250*s^8*T6p18ep0
       + 9/20*s^8*T6p17ep1
       + 6257954441/2667168000*s^8*T6p17ep0
       - 1753215631/1778112000*s^8*T6p16ep1
       + 27/560*s^8*T6p15ep2
       - 81/560*s^8*T6p14ep2
       - 2537/896*s^8*T6p14ep1
       - 130235587/3386880*s^8*T6p14ep0
       + 27/280*s^8*T6p13ep2
       + 9661/6720*s^8*T6p13ep1
       + 6845793503159/336063168000*s^8*T6p13ep0
       - 27/560*s^8*T6p12ep2
       - 104663/78400*s^8*T6p12ep1
       - 5859499125101311/240285165120000*s^8*T6p12ep0
       + 9/560*s^8*T6p11ep2
       + 103823/235200*s^8*T6p11ep1
       + 1430807977/296352000*s^8*T6p11ep0
       + 8021317/1058400*s^8*T6p10ep1
       + 10140024326461/210039480000*s^8*T6p10ep0
       - 261/2240*s^8*T5p8ep2
       - 10372018889/3556224000*s^8*T5p8ep1
       + 789/4480*s^8*T5p11ep1
       + 824572711/111974400*s^8*T5p11ep0
       - 613/560*s^8*T4LVB7ep1
       + 377/560*s^8*T4LVB6ep1
       - 1/40*s^8*T4LT4ep2
       + 59/1120*s^8*T4LT2ep2
       + 33/280*s^8*T3L61ep1
       + 2100392360999/17781120000*s^8*zeta5
       - 3007633417225433291/2883421981440000*s^8*zeta3
       - 6113/20160*s^8*zeta3^2
       - 186233/735*s^8*a5
       - 107896937039/43545600*s^8*logm
       - 9/35*s^8*logm*T8p10ep0
       - 9/35*s^8*logm*T7p9ep0
       + 141/70*s^8*logm*T7p8ep0
       + 15/14*s^8*logm*T7p7ep0
       - 177/70*s^8*logm*T7p5ep0
       - 9/28*s^8*logm*T7p14ep1
       - 27/70*s^8*logm*T7p11ep1
       - 282731/58800*s^8*logm*T7p11ep0
       + 27/70*s^8*logm*T7p10ep1
       + 282731/58800*s^8*logm*T7p10ep0
       + 1071689/66150*s^8*logm*T6p9ep0
       + 12/35*s^8*logm*T6p18ep0
       - 18/5*s^8*logm*T6p17ep0
       + 81/70*s^8*logm*T6p14ep1
       + 2537/112*s^8*logm*T6p14ep0
       - 27/35*s^8*logm*T6p13ep1
       - 9661/840*s^8*logm*T6p13ep0
       + 27/70*s^8*logm*T6p12ep1
       + 104663/9800*s^8*logm*T6p12ep0
       - 9/70*s^8*logm*T6p11ep1
       - 103823/29400*s^8*logm*T6p11ep0
       - 8021317/132300*s^8*logm*T6p10ep0
       + 261/280*s^8*logm*T5p8ep1
       - 789/560*s^8*logm*T5p11ep0
       + 3669/200*s^8*logm*zeta5
       + 93821699/127008*s^8*logm*zeta3
       + 6808321/50400*s^8*logm^2
       + 54/35*s^8*logm^2*T7p11ep0
       - 54/35*s^8*logm^2*T7p10ep0
       - 162/35*s^8*logm^2*T6p14ep0
       + 108/35*s^8*logm^2*T6p13ep0
       - 54/35*s^8*logm^2*T6p12ep0
       + 18/35*s^8*logm^2*T6p11ep0
       - 2032/35*s^8*logm^2*zeta3
       - 121/35*s^8*logm^3
       - 186233/3675*s^8*log2*a4
       - 63/40*s^8*ls5pithird*sqrt3
       - 416327/79380*s^8*ls4pithird*sqrt3
       + 72/35*s^8*ls4pithird*sqrt3*logm
       + 27/35*s^8*ls4pithird*sqrt3*log3
       + 2187/1120*s^8*ls5p*sqrt3
       + 10964452364914091/53396703360000*s^8*ls3*sqrt3
       - 416327/5880*s^8*ls3*sqrt3*logm
       + 486/35*s^8*ls3*sqrt3*logm^2
       - 416327/15680*s^8*ls3*sqrt3*log3
       + 729/70*s^8*ls3*sqrt3*log3*logm
       + 2187/1120*s^8*ls3*sqrt3*log3^2
       + 11510093574907450049/44853230822400000*s^8*ls2*sqrt3
       - 27/140*s^8*ls2*sqrt3*zeta3
       - 501780781/2116800*s^8*ls2*sqrt3*logm
       + 432/35*s^8*ls2*sqrt3*logm^2
       - 10964452364914091/53396703360000*s^8*ls2*sqrt3*log3
       + 416327/5880*s^8*ls2*sqrt3*log3*logm
       - 486/35*s^8*ls2*sqrt3*log3*logm^2
       + 416327/31360*s^8*ls2*sqrt3*log3^2
       - 729/140*s^8*ls2*sqrt3*log3^2*logm
       - 729/1120*s^8*ls2*sqrt3*log3^3
       - 12969035819/66679200*s^8*ls2^2
       + 208059/1225*s^8*ls2^2*logm
       - 648/35*s^8*ls2^2*logm^2
       - 9575521/635040*s^8*pi*sqrt3*zeta3
       + 207/35*s^8*pi*sqrt3*logm*zeta3
       + 621/280*s^8*pi*sqrt3*log3*zeta3
       - 729/280*s^8*pi*ls4p*sqrt3
       - 4915418116308175123/121103723220480000*s^8*pi^2
       - 6362869489/3200601600*s^8*pi^2*zeta3
       - 69919337189/2667168000*s^8*pi^2*logm
       - 83/70*s^8*pi^2*logm*zeta3
       + 4523/840*s^8*pi^2*logm^2
       - 186233/132300*s^8*pi^2*log2^3
       + 81/80*s^8*pi^2*ls3*sqrt3
       + 416327/423360*s^8*pi^2*ls2*sqrt3
       - 27/70*s^8*pi^2*ls2*sqrt3*logm
       - 81/560*s^8*pi^2*ls2*sqrt3*log3
       + 10964452364914091/961140660480000*s^8*pi^3*sqrt3
       - 416327/105840*s^8*pi^3*sqrt3*logm
       + 27/35*s^8*pi^3*sqrt3*logm^2
       - 416327/282240*s^8*pi^3*sqrt3*log3
       + 81/140*s^8*pi^3*sqrt3*log3*logm
       + 243/2240*s^8*pi^3*sqrt3*log3^2
       + 5635449478423157/6407604403200000*s^8*pi^4
       - 6921689/27216000*s^8*pi^4*logm
       + 37/70*s^8*pi^4*logm^2
       - 12546589/4233600*s^8*pi^4*log2
       + 1/35*s^8*pi^5*sqrt3
       + 53657/2116800*s^8*pi^6
       - 82185967/7408800*s^8*c4
       + 186233/88200*s^8*c4*log2
       - 5543210798710733508251/14532446786457600000*s^10
       + 79/2520*s^10*T9p7ep0
       + 1/280*s^10*T9p6ep0
       - 1/140*s^10*T9p5ep0
       - 7817/211680*s^10*T9p4ep0
       - 306617/5715360*s^10*T9p3ep0
       + 1/280*s^10*T8p9ep0
       + 1339/5040*s^10*T8p7ep0
       - 13/360*s^10*T8p4ep0
       - 71/140*s^10*T8p2ep0
       - 1/140*s^10*T8p10ep1
       - 10103/88200*s^10*T8p10ep0
       - 1/140*s^10*T7p9ep1
       - 7853/132300*s^10*T7p9ep0
       + 47/840*s^10*T7p8ep1
       + 5297/151200*s^10*T7p8ep0
       + 5/168*s^10*T7p7ep1
       + 11561/846720*s^10*T7p7ep0
       + 59/5040*s^10*T7p6ep1
       - 59/840*s^10*T7p5ep1
       - 542527/1058400*s^10*T7p5ep0
       + 401/7350*s^10*T7p16ep0
       - 59/2520*s^10*T7p15ep1
       - 1/112*s^10*T7p14ep2
       - 174193/1058400*s^10*T7p14ep1
       - 3/280*s^10*T7p11ep2
       - 282731/2116800*s^10*T7p11ep1
       + 811100783/16003008000*s^10*T7p11ep0
       + 3/280*s^10*T7p10ep2
       + 282731/2116800*s^10*T7p10ep1
       - 350424623/16003008000*s^10*T7p10ep0
       + 1071689/2381400*s^10*T6p9ep1
       + 10857476910317/7561421280000*s^10*T6p9ep0
       - 3/280*s^10*T6p19ep2
       + 1/105*s^10*T6p18ep1
       - 1826837687/1093955625*s^10*T6p18ep0
       - 1/10*s^10*T6p17ep1
       - 6257954441/12002256000*s^10*T6p17ep0
       + 1753215631/8001504000*s^10*T6p16ep1
       - 3/280*s^10*T6p15ep2
       + 9/280*s^10*T6p14ep2
       + 2537/4032*s^10*T6p14ep1
       + 130235587/15240960*s^10*T6p14ep0
       - 3/140*s^10*T6p13ep2
       - 9661/30240*s^10*T6p13ep1
       - 6845793503159/1512284256000*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep2
       + 104663/352800*s^10*T6p12ep1
       + 5859499125101311/1081283243040000*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep2
       - 103823/1058400*s^10*T6p11ep1
       - 1430807977/1333584000*s^10*T6p11ep0
       - 8021317/4762800*s^10*T6p10ep1
       - 10140024326461/945177660000*s^10*T6p10ep0
       + 29/1120*s^10*T5p8ep2
       + 10372018889/16003008000*s^10*T5p8ep1
       - 263/6720*s^10*T5p11ep1
       - 824572711/503884800*s^10*T5p11ep0
       + 613/2520*s^10*T4LVB7ep1
       - 377/2520*s^10*T4LVB6ep1
       + 1/180*s^10*T4LT4ep2
       - 59/5040*s^10*T4LT2ep2
       - 11/420*s^10*T3L61ep1
       - 2100392360999/80015040000*s^10*zeta5
       + 3007633417225433291/12975398916480000*s^10*zeta3
       + 6113/90720*s^10*zeta3^2
       + 372466/6615*s^10*a5
       + 107896937039/195955200*s^10*logm
       + 2/35*s^10*logm*T8p10ep0
       + 2/35*s^10*logm*T7p9ep0
       - 47/105*s^10*logm*T7p8ep0
       - 5/21*s^10*logm*T7p7ep0
       + 59/105*s^10*logm*T7p5ep0
       + 1/14*s^10*logm*T7p14ep1
       + 3/35*s^10*logm*T7p11ep1
       + 282731/264600*s^10*logm*T7p11ep0
       - 3/35*s^10*logm*T7p10ep1
       - 282731/264600*s^10*logm*T7p10ep0
       - 1071689/297675*s^10*logm*T6p9ep0
       - 8/105*s^10*logm*T6p18ep0
       + 4/5*s^10*logm*T6p17ep0
       - 9/35*s^10*logm*T6p14ep1
       - 2537/504*s^10*logm*T6p14ep0
       + 6/35*s^10*logm*T6p13ep1
       + 9661/3780*s^10*logm*T6p13ep0
       - 3/35*s^10*logm*T6p12ep1
       - 104663/44100*s^10*logm*T6p12ep0
       + 1/35*s^10*logm*T6p11ep1
       + 103823/132300*s^10*logm*T6p11ep0
       + 8021317/595350*s^10*logm*T6p10ep0
       - 29/140*s^10*logm*T5p8ep1
       + 263/840*s^10*logm*T5p11ep0
       - 1223/300*s^10*logm*zeta5
       - 93821699/571536*s^10*logm*zeta3
       - 6808321/226800*s^10*logm^2
       - 12/35*s^10*logm^2*T7p11ep0
       + 12/35*s^10*logm^2*T7p10ep0
       + 36/35*s^10*logm^2*T6p14ep0
       - 24/35*s^10*logm^2*T6p13ep0
       + 12/35*s^10*logm^2*T6p12ep0
       - 4/35*s^10*logm^2*T6p11ep0
       + 4064/315*s^10*logm^2*zeta3
       + 242/315*s^10*logm^3
       + 372466/33075*s^10*log2*a4
       + 7/20*s^10*ls5pithird*sqrt3
       + 416327/357210*s^10*ls4pithird*sqrt3
       - 16/35*s^10*ls4pithird*sqrt3*logm
       - 6/35*s^10*ls4pithird*sqrt3*log3
       - 243/560*s^10*ls5p*sqrt3
       - 10964452364914091/240285165120000*s^10*ls3*sqrt3
       + 416327/26460*s^10*ls3*sqrt3*logm
       - 108/35*s^10*ls3*sqrt3*logm^2
       + 416327/70560*s^10*ls3*sqrt3*log3
       - 81/35*s^10*ls3*sqrt3*log3*logm
       - 243/560*s^10*ls3*sqrt3*log3^2
       - 11510093574907450049/201839538700800000*s^10*ls2*sqrt3
       + 3/70*s^10*ls2*sqrt3*zeta3
       + 501780781/9525600*s^10*ls2*sqrt3*logm
       - 96/35*s^10*ls2*sqrt3*logm^2
       + 10964452364914091/240285165120000*s^10*ls2*sqrt3*log3
       - 416327/26460*s^10*ls2*sqrt3*log3*logm
       + 108/35*s^10*ls2*sqrt3*log3*logm^2
       - 416327/141120*s^10*ls2*sqrt3*log3^2
       + 81/70*s^10*ls2*sqrt3*log3^2*logm
       + 81/560*s^10*ls2*sqrt3*log3^3
       + 12969035819/300056400*s^10*ls2^2
       - 138706/3675*s^10*ls2^2*logm
       + 144/35*s^10*ls2^2*logm^2
       + 9575521/2857680*s^10*pi*sqrt3*zeta3
       - 46/35*s^10*pi*sqrt3*logm*zeta3
       - 69/140*s^10*pi*sqrt3*log3*zeta3
       + 81/140*s^10*pi*ls4p*sqrt3
       + 4915418116308175123/544966754492160000*s^10*pi^2
       + 6362869489/14402707200*s^10*pi^2*zeta3
       + 69919337189/12002256000*s^10*pi^2*logm
       + 83/315*s^10*pi^2*logm*zeta3
       - 4523/3780*s^10*pi^2*logm^2
       + 186233/595350*s^10*pi^2*log2^3
       - 9/40*s^10*pi^2*ls3*sqrt3
       - 416327/1905120*s^10*pi^2*ls2*sqrt3
       + 3/35*s^10*pi^2*ls2*sqrt3*logm
       + 9/280*s^10*pi^2*ls2*sqrt3*log3
       - 10964452364914091/4325132972160000*s^10*pi^3*sqrt3
       + 416327/476280*s^10*pi^3*sqrt3*logm
       - 6/35*s^10*pi^3*sqrt3*logm^2
       + 416327/1270080*s^10*pi^3*sqrt3*log3
       - 9/70*s^10*pi^3*sqrt3*log3*logm
       - 27/1120*s^10*pi^3*sqrt3*log3^2
       - 5635449478423157/28834219814400000*s^10*pi^4
       + 6921689/122472000*s^10*pi^4*logm
       - 37/315*s^10*pi^4*logm^2
       + 12546589/19051200*s^10*pi^4*log2
       - 2/315*s^10*pi^5*sqrt3
       - 53657/9525600*s^10*pi^6
       + 82185967/33339600*s^10*c4
       - 186233/396900*s^10*c4*log2
       + 416327/211680*ls4*sqrt3
       - 27/35*ls4*sqrt3*logm
       - 81/280*ls4*sqrt3*log3
       - 416327/35280*ls4*s^2*sqrt3
       + 162/35*ls4*s^2*sqrt3*logm
       + 243/140*ls4*s^2*sqrt3*log3
       + 416327/15120*ls4*s^4*sqrt3
       - 54/5*ls4*s^4*sqrt3*logm
       - 81/20*ls4*s^4*sqrt3*log3
       - 416327/13230*ls4*s^6*sqrt3
       + 432/35*ls4*s^6*sqrt3*logm
       + 162/35*ls4*s^6*sqrt3*log3
       + 416327/23520*ls4*s^8*sqrt3
       - 243/35*ls4*s^8*sqrt3*logm
       - 729/280*ls4*s^8*sqrt3*log3
       - 416327/105840*ls4*s^10*sqrt3
       + 54/35*ls4*s^10*sqrt3*logm
       + 81/140*ls4*s^10*sqrt3*log3
       + 81/560*ls5*sqrt3
       - 243/280*ls5*s^2*sqrt3
       + 81/40*ls5*s^4*sqrt3
       - 81/35*ls5*s^6*sqrt3
       + 729/560*ls5*s^8*sqrt3
       - 81/280*ls5*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*tf * (
       - 216515193767816962572678211/37766424453327618048000000
       + 12970577744590837799693/532859604279754752000*zeta3
       + 90108871855591/2746786775040*a4
       + 913413077704591/364157337600000*logMZ
       - 5513574277/2642411520*logMZ*zeta3
       - 620190538963139801/247210809753600000*logm
       + 88258950173/42278584320*logm*zeta3
       - 481/476280*logm*logMZ
       + 481/476280*logm^2
       + 90108871855591/65922882600960*log2^4
       - 90108871855591/65922882600960*pi^2*log2^2
       - 6971417353169557/19776864780288000*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/420
       - 1/35*T6p14ep0
       + 2/105*T6p13ep0
       + 131/1890*zeta3
       - 6/35*ls2*sqrt3
       - 9/70*ls2^2
       - 31/3780*pi^2
       - 13/6300*pi^4
       + 89/70*s^2
       + 6/35*s^2*T6p14ep0
       - 4/35*s^2*T6p13ep0
       - 131/315*s^2*zeta3
       + 36/35*s^2*ls2*sqrt3
       + 27/35*s^2*ls2^2
       + 31/630*s^2*pi^2
       + 13/1050*s^2*pi^4
       - 89/30*s^4
       - 2/5*s^4*T6p14ep0
       + 4/15*s^4*T6p13ep0
       + 131/135*s^4*zeta3
       - 12/5*s^4*ls2*sqrt3
       - 9/5*s^4*ls2^2
       - 31/270*s^4*pi^2
       - 13/450*s^4*pi^4
       + 356/105*s^6
       + 16/35*s^6*T6p14ep0
       - 32/105*s^6*T6p13ep0
       - 1048/945*s^6*zeta3
       + 96/35*s^6*ls2*sqrt3
       + 72/35*s^6*ls2^2
       + 124/945*s^6*pi^2
       + 52/1575*s^6*pi^4
       - 267/140*s^8
       - 9/35*s^8*T6p14ep0
       + 6/35*s^8*T6p13ep0
       + 131/210*s^8*zeta3
       - 54/35*s^8*ls2*sqrt3
       - 81/70*s^8*ls2^2
       - 31/420*s^8*pi^2
       - 13/700*s^8*pi^4
       + 89/210*s^10
       + 2/35*s^10*T6p14ep0
       - 4/105*s^10*T6p13ep0
       - 131/945*s^10*zeta3
       + 12/35*s^10*ls2*sqrt3
       + 9/35*s^10*ls2^2
       + 31/1890*s^10*pi^2
       + 13/3150*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*tf*nl * (
       - 18896680245741138884933/1744319473621401600000
       - 1/35*T6p14ep1
       - 42727/99225*T6p14ep0
       + 2/105*T6p13ep1
       + 1176887/5358150*T6p13ep0
       + 1/105*T3L61ep1
       + 167/225*zeta5
       + 357318864104317051177/19935079698530304000*zeta3
       + 63257348411/10987147100160*a4
       + 8443202567846259511/1038285400965120000*logm
       + 8/35*logm*T6p14ep0
       - 16/105*logm*T6p13ep0
       - 110114949204283/12556739543040*logm*zeta3
       + 820807021/261954000*logm^2
       - 524/385*logm^3
       + 63257348411/263691530403840*log2^4
       + 31433/79380*ls3*sqrt3
       - 579984751/200037600*ls2*sqrt3
       + 194729/119070*ls2*sqrt3*logm
       - 31433/79380*ls2*sqrt3*log3
       - 16777/9800*ls2^2
       + 27/35*ls2^2*logm
       - 158497199219/1890355320000*pi^2
       + 163/5670*pi^2*zeta3
       + 37529/385875*pi^2*logm
       - 2/35*pi^2*logm^2
       - 63257348411/263691530403840*pi^2*log2^2
       + 31433/1428840*pi^3*sqrt3
       - 251896179344015663/1423934264180736000*pi^4
       + 317/18900*pi^4*logm
       + 2656/33075*c4
       + 1751669385232177331717/54509983550668800000*s^2
       + 6/35*s^2*T6p14ep1
       + 85454/33075*s^2*T6p14ep0
       - 4/35*s^2*T6p13ep1
       - 1176887/893025*s^2*T6p13ep0
       - 2/35*s^2*T3L61ep1
       - 334/75*s^2*zeta5
       + 256952719442174263/18877916381184000*s^2*zeta3
       - 2069200171/81749606400*s^2*a4
       + 1126759850250024041/32446418780160000*s^2*logm
       - 48/35*s^2*logm*T6p14ep0
       + 32/35*s^2*logm*T6p13ep0
       - 25703422690199/1525992652800*s^2*logm*zeta3
       - 52822361/2806650*s^2*logm^2
       + 28352/3465*s^2*logm^3
       - 2069200171/1961990553600*s^2*log2^4
       - 31433/13230*s^2*ls3*sqrt3
       + 579984751/33339600*s^2*ls2*sqrt3
       - 194729/19845*s^2*ls2*sqrt3*logm
       + 31433/13230*s^2*ls2*sqrt3*log3
       + 50331/4900*s^2*ls2^2
       - 162/35*s^2*ls2^2*logm
       + 158497199219/315059220000*s^2*pi^2
       - 163/945*s^2*pi^2*zeta3
       - 75058/128625*s^2*pi^2*logm
       + 12/35*s^2*pi^2*logm^2
       + 2069200171/1961990553600*s^2*pi^2*log2^2
       - 31433/238140*s^2*pi^3*sqrt3
       - 1429269806818939/14832648585216000*s^2*pi^4
       - 317/3150*s^2*pi^4*logm
       - 5312/11025*s^2*c4
       - 1866211841719/20575296000*s^4
       - 2/5*s^4*T6p14ep1
       - 85454/14175*s^4*T6p14ep0
       + 4/15*s^4*T6p13ep1
       + 1176887/382725*s^4*T6p13ep0
       + 2/15*s^4*T3L61ep1
       + 2338/225*s^4*zeta5
       + 59017918189/964467000*s^4*zeta3
       - 35087501/3499200*s^4*logm
       + 16/5*s^4*logm*T6p14ep0
       - 32/15*s^4*logm*T6p13ep0
       - 844726/42525*s^4*logm*zeta3
       + 3301/75*s^4*logm^2
       - 96/5*s^4*logm^3
       + 31433/5670*s^4*ls3*sqrt3
       - 579984751/14288400*s^4*ls2*sqrt3
       + 194729/8505*s^4*ls2*sqrt3*logm
       - 31433/5670*s^4*ls2*sqrt3*log3
       - 16777/700*s^4*ls2^2
       + 54/5*s^4*ls2^2*logm
       - 158497199219/135025380000*s^4*pi^2
       + 163/405*s^4*pi^2*zeta3
       + 75058/55125*s^4*pi^2*logm
       - 4/5*s^4*pi^2*logm^2
       + 31433/102060*s^4*pi^3*sqrt3
       - 26198989/34445250*s^4*pi^4
       + 317/1350*s^4*pi^4*logm
       + 5312/4725*s^4*c4
       + 1866211841719/18003384000*s^6
       + 16/35*s^6*T6p14ep1
       + 683632/99225*s^6*T6p14ep0
       - 32/105*s^6*T6p13ep1
       - 9415096/2679075*s^6*T6p13ep0
       - 16/105*s^6*T3L61ep1
       - 2672/225*s^6*zeta5
       - 59017918189/843908625*s^6*zeta3
       + 35087501/3061800*s^6*logm
       - 128/35*s^6*logm*T6p14ep0
       + 256/105*s^6*logm*T6p13ep0
       + 6757808/297675*s^6*logm*zeta3
       - 26408/525*s^6*logm^2
       + 768/35*s^6*logm^3
       - 125732/19845*s^6*ls3*sqrt3
       + 579984751/12502350*s^6*ls2*sqrt3
       - 1557832/59535*s^6*ls2*sqrt3*logm
       + 125732/19845*s^6*ls2*sqrt3*log3
       + 33554/1225*s^6*ls2^2
       - 432/35*s^6*ls2^2*logm
       + 158497199219/118147207500*s^6*pi^2
       - 1304/2835*s^6*pi^2*zeta3
       - 600464/385875*s^6*pi^2*logm
       + 32/35*s^6*pi^2*logm^2
       - 62866/178605*s^6*pi^3*sqrt3
       + 104795956/120558375*s^6*pi^4
       - 1268/4725*s^6*pi^4*logm
       - 42496/33075*s^6*c4
       - 1866211841719/32006016000*s^8
       - 9/35*s^8*T6p14ep1
       - 42727/11025*s^8*T6p14ep0
       + 6/35*s^8*T6p13ep1
       + 1176887/595350*s^8*T6p13ep0
       + 3/35*s^8*T3L61ep1
       + 167/25*s^8*zeta5
       + 59017918189/1500282000*s^8*zeta3
       - 35087501/5443200*s^8*logm
       + 72/35*s^8*logm*T6p14ep0
       - 48/35*s^8*logm*T6p13ep0
       - 422363/33075*s^8*logm*zeta3
       + 9903/350*s^8*logm^2
       - 432/35*s^8*logm^3
       + 31433/8820*s^8*ls3*sqrt3
       - 579984751/22226400*s^8*ls2*sqrt3
       + 194729/13230*s^8*ls2*sqrt3*logm
       - 31433/8820*s^8*ls2*sqrt3*log3
       - 150993/9800*s^8*ls2^2
       + 243/35*s^8*ls2^2*logm
       - 158497199219/210039480000*s^8*pi^2
       + 163/630*s^8*pi^2*zeta3
       + 37529/42875*s^8*pi^2*logm
       - 18/35*s^8*pi^2*logm^2
       + 31433/158760*s^8*pi^3*sqrt3
       - 26198989/53581500*s^8*pi^4
       + 317/2100*s^8*pi^4*logm
       + 2656/3675*s^8*c4
       + 1866211841719/144027072000*s^10
       + 2/35*s^10*T6p14ep1
       + 85454/99225*s^10*T6p14ep0
       - 4/105*s^10*T6p13ep1
       - 1176887/2679075*s^10*T6p13ep0
       - 2/105*s^10*T3L61ep1
       - 334/225*s^10*zeta5
       - 59017918189/6751269000*s^10*zeta3
       + 35087501/24494400*s^10*logm
       - 16/35*s^10*logm*T6p14ep0
       + 32/105*s^10*logm*T6p13ep0
       + 844726/297675*s^10*logm*zeta3
       - 3301/525*s^10*logm^2
       + 96/35*s^10*logm^3
       - 31433/39690*s^10*ls3*sqrt3
       + 579984751/100018800*s^10*ls2*sqrt3
       - 194729/59535*s^10*ls2*sqrt3*logm
       + 31433/39690*s^10*ls2*sqrt3*log3
       + 16777/4900*s^10*ls2^2
       - 54/35*s^10*ls2^2*logm
       + 158497199219/945177660000*s^10*pi^2
       - 163/2835*s^10*pi^2*zeta3
       - 75058/385875*s^10*pi^2*logm
       + 4/35*s^10*pi^2*logm^2
       - 31433/714420*s^10*pi^3*sqrt3
       + 26198989/241116750*s^10*pi^4
       - 317/9450*s^10*pi^4*logm
       - 5312/33075*s^10*c4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 18163100663/257191200
       + 2733319/7144200*T6p9ep0
       + 17361521/10716300*T6p12ep0
       - 71/630*T6p11ep0
       - 105557/893025*T6p10ep0
       + 13738391/10716300*T5p11ep0
       - 2016831739/385786800*zeta3
       - 21525577/1190700*ls3*sqrt3
       - 130801187/2381400*ls2*sqrt3
       + 21525577/1190700*ls2*sqrt3*log3
       + 30079331/1190700*ls2^2
       - 1805821621/771573600*pi^2
       - 21525577/21432600*pi^3*sqrt3
       + 286588819/1928934000*pi^4
       - 18163100663/42865200*s^2
       - 2733319/1190700*s^2*T6p9ep0
       - 17361521/1786050*s^2*T6p12ep0
       + 71/105*s^2*T6p11ep0
       + 211114/297675*s^2*T6p10ep0
       - 13738391/1786050*s^2*T5p11ep0
       + 2016831739/64297800*s^2*zeta3
       + 21525577/198450*s^2*ls3*sqrt3
       + 130801187/396900*s^2*ls2*sqrt3
       - 21525577/198450*s^2*ls2*sqrt3*log3
       - 30079331/198450*s^2*ls2^2
       + 1805821621/128595600*s^2*pi^2
       + 21525577/3572100*s^2*pi^3*sqrt3
       - 286588819/321489000*s^2*pi^4
       + 18163100663/18370800*s^4
       + 2733319/510300*s^4*T6p9ep0
       + 17361521/765450*s^4*T6p12ep0
       - 71/45*s^4*T6p11ep0
       - 211114/127575*s^4*T6p10ep0
       + 13738391/765450*s^4*T5p11ep0
       - 2016831739/27556200*s^4*zeta3
       - 21525577/85050*s^4*ls3*sqrt3
       - 130801187/170100*s^4*ls2*sqrt3
       + 21525577/85050*s^4*ls2*sqrt3*log3
       + 30079331/85050*s^4*ls2^2
       - 1805821621/55112400*s^4*pi^2
       - 21525577/1530900*s^4*pi^3*sqrt3
       + 286588819/137781000*s^4*pi^4
       - 18163100663/16074450*s^6
       - 5466638/893025*s^6*T6p9ep0
       - 69446084/2679075*s^6*T6p12ep0
       + 568/315*s^6*T6p11ep0
       + 1688912/893025*s^6*T6p10ep0
       - 54953564/2679075*s^6*T5p11ep0
       + 2016831739/24111675*s^6*zeta3
       + 86102308/297675*s^6*ls3*sqrt3
       + 261602374/297675*s^6*ls2*sqrt3
       - 86102308/297675*s^6*ls2*sqrt3*log3
       - 120317324/297675*s^6*ls2^2
       + 1805821621/48223350*s^6*pi^2
       + 43051154/2679075*s^6*pi^3*sqrt3
       - 286588819/120558375*s^6*pi^4
       + 18163100663/28576800*s^8
       + 2733319/793800*s^8*T6p9ep0
       + 17361521/1190700*s^8*T6p12ep0
       - 71/70*s^8*T6p11ep0
       - 105557/99225*s^8*T6p10ep0
       + 13738391/1190700*s^8*T5p11ep0
       - 2016831739/42865200*s^8*zeta3
       - 21525577/132300*s^8*ls3*sqrt3
       - 130801187/264600*s^8*ls2*sqrt3
       + 21525577/132300*s^8*ls2*sqrt3*log3
       + 30079331/132300*s^8*ls2^2
       - 1805821621/85730400*s^8*pi^2
       - 21525577/2381400*s^8*pi^3*sqrt3
       + 286588819/214326000*s^8*pi^4
       - 18163100663/128595600*s^10
       - 2733319/3572100*s^10*T6p9ep0
       - 17361521/5358150*s^10*T6p12ep0
       + 71/315*s^10*T6p11ep0
       + 211114/893025*s^10*T6p10ep0
       - 13738391/5358150*s^10*T5p11ep0
       + 2016831739/192893400*s^10*zeta3
       + 21525577/595350*s^10*ls3*sqrt3
       + 130801187/1190700*s^10*ls2*sqrt3
       - 21525577/595350*s^10*ls2*sqrt3*log3
       - 30079331/595350*s^10*ls2^2
       + 1805821621/385786800*s^10*pi^2
       + 21525577/10716300*s^10*pi^3*sqrt3
       - 286588819/964467000*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*nh*tf * (
       + 16174269906948673626425847178517/47525268532067474551603200000
       - 989/1890*T7p5ep0
       - 1/105*T7p16ep0
       + 2733319/7144200*T6p9ep1
       - 1059019874653/194436547200*T6p9ep0
       + 68379371987/20253807000*T6p18ep0
       + 37003/102060*T6p17ep0
       - 1103/7560*T6p16ep1
       - 23767/1890*T6p14ep0
       + 180309203/144670050*T6p13ep0
       + 17361521/10716300*T6p12ep1
       + 4484638140223/579258880200*T6p12ep0
       - 71/630*T6p11ep1
       + 27805577/64297800*T6p11ep0
       - 105557/893025*T6p10ep1
       + 667577875621/48609136800*T6p10ep0
       + 123444329/42865200*T5p8ep1
       + 13738391/10716300*T5p11ep1
       + 285956075941/81015228000*T5p11ep0
       + 1/105*T3L61ep1
       - 61344335341/642978000*zeta5
       + 759548639507078614601053091/8079856751614777255526400*zeta3
       + 9435227107783913/44635285094400*a4
       + 2350396652687/17253002954880000*logMZ
       - 3463/63866880*logMZ*zeta3
       - 37327579/622402704000*logMZ^2
       + 331/22453200*logMZ^3
       - 634901156910059747158739/1130692801651015680000*logm
       - 2733319/893025*logm*T6p9ep0
       - 34723042/2679075*logm*T6p12ep0
       + 284/315*logm*T6p11ep0
       + 844456/893025*logm*T6p10ep0
       - 27476782/2679075*logm*T5p11ep0
       + 558809170750553551/3236214236774400*logm*zeta3
       + 68608699/311201352000*logm*logMZ
       - 691/7484400*logm*logMZ^2
       + 1950137592077/622402704000*logm^2
       + 1051/7484400*logm^2*logMZ
       - 2778281/2041200*logm^3
       + 9435227107783913/1071246842265600*log2^4
       + 86102308/8037225*ls4pithird*sqrt3
       - 2102301889769503/15446903472000*ls3*sqrt3
       + 43051154/297675*ls3*sqrt3*logm
       + 21525577/396900*ls3*sqrt3*log3
       - 82469782049164403/810962432280000*ls2*sqrt3
       + 179329193/595350*ls2*sqrt3*logm
       + 2102301889769503/15446903472000*ls2*sqrt3*log3
       - 43051154/297675*ls2*sqrt3*log3*logm
       - 21525577/793800*ls2*sqrt3*log3^2
       + 37262450521/562605750*ls2^2
       - 60235207/297675*ls2^2*logm
       + 495088271/16074450*pi*sqrt3*zeta3
       - 138664905115996799/27526381987104000*pi^2
       + 327526807/578680200*pi^2*zeta3
       - 331/29937600*pi^2*logMZ
       + 11163002229487/594111672000*pi^2*logm
       - 2/35*pi^2*logm^2
       - 9435227107783913/1071246842265600*pi^2*log2^2
       - 21525577/10716300*pi^2*ls2*sqrt3
       - 2102301889769503/278044262496000*pi^3*sqrt3
       + 21525577/2679075*pi^3*sqrt3*logm
       + 21525577/7144200*pi^3*sqrt3*log3
       - 1468632437209055416567/327994358164881408000*pi^4
       - 573050063/482233500*pi^4*logm
       - 6959048/2679075*c4
       - 50719982567405571438259488040039/26732963549287954435276800000*s^2
       + 989/315*s^2*T7p5ep0
       + 2/35*s^2*T7p16ep0
       - 2733319/1190700*s^2*T6p9ep1
       + 1059019874653/32406091200*s^2*T6p9ep0
       - 68379371987/3375634500*s^2*T6p18ep0
       - 37003/17010*s^2*T6p17ep0
       + 1103/1260*s^2*T6p16ep1
       + 23767/315*s^2*T6p14ep0
       - 180309203/24111675*s^2*T6p13ep0
       - 17361521/1786050*s^2*T6p12ep1
       - 4484638140223/96543146700*s^2*T6p12ep0
       + 71/105*s^2*T6p11ep1
       - 27805577/10716300*s^2*T6p11ep0
       + 211114/297675*s^2*T6p10ep1
       - 667577875621/8101522800*s^2*T6p10ep0
       - 123444329/7144200*s^2*T5p8ep1
       - 13738391/1786050*s^2*T5p11ep1
       - 285956075941/13502538000*s^2*T5p11ep0
       - 2/35*s^2*T3L61ep1
       + 61344335341/107163000*s^2*zeta5
       + 333537188391431866596452329/841651744959872630784000*s^2*zeta3
       + 7174804599341/22773104640*s^2*a4
       - 2350396652687/12939752216160000*s^2*logMZ
       + 3463/47900160*s^2*logMZ*zeta3
       + 37327579/466802028000*s^2*logMZ^2
       - 331/16839900*s^2*logMZ^3
       + 91494351884088054071509/26500612538695680000*s^2*logm
       + 5466638/297675*s^2*logm*T6p9ep0
       + 69446084/893025*s^2*logm*T6p12ep0
       - 568/105*s^2*logm*T6p11ep0
       - 1688912/297675*s^2*logm*T6p10ep0
       + 54953564/893025*s^2*logm*T5p11ep0
       - 102480592692724187/92704053657600*s^2*logm*zeta3
       - 68608699/233401014000*s^2*logm*logMZ
       + 691/5613300*s^2*logm*logMZ^2
       - 8785315191701/466802028000*s^2*logm^2
       - 1051/5613300*s^2*logm^2*logMZ
       + 137792131/16839900*s^2*logm^3
       + 7174804599341/546554511360*s^2*log2^4
       - 172204616/2679075*s^2*ls4pithird*sqrt3
       + 2102301889769503/2574483912000*s^2*ls3*sqrt3
       - 86102308/99225*s^2*ls3*sqrt3*logm
       - 21525577/66150*s^2*ls3*sqrt3*log3
       + 82469782049164403/135160405380000*s^2*ls2*sqrt3
       - 179329193/99225*s^2*ls2*sqrt3*logm
       - 2102301889769503/2574483912000*s^2*ls2*sqrt3*log3
       + 86102308/99225*s^2*ls2*sqrt3*log3*logm
       + 21525577/132300*s^2*ls2*sqrt3*log3^2
       - 37262450521/93767625*s^2*ls2^2
       + 120470414/99225*s^2*ls2^2*logm
       - 495088271/2679075*s^2*pi*sqrt3*zeta3
       + 277330452229024819/9175460662368000*s^2*pi^2
       - 327526807/96446700*s^2*pi^2*zeta3
       + 331/22453200*s^2*pi^2*logMZ
       - 5581495781951/49509306000*s^2*pi^2*logm
       + 12/35*s^2*pi^2*logm^2
       - 7174804599341/546554511360*s^2*pi^2*log2^2
       + 21525577/1786050*s^2*pi^2*ls2*sqrt3
       + 2102301889769503/46340710416000*s^2*pi^3*sqrt3
       - 43051154/893025*s^2*pi^3*sqrt3*logm
       - 21525577/1190700*s^2*pi^3*sqrt3*log3
       + 111700869892030677691/13666431590203392000*s^2*pi^4
       + 573050063/80372250*s^2*pi^4*logm
       + 13918096/893025*s^2*c4
       + 12496108019954751887/2780442624960000*s^4
       - 989/135*s^4*T7p5ep0
       - 2/15*s^4*T7p16ep0
       + 2733319/510300*s^4*T6p9ep1
       - 1059019874653/13888324800*s^4*T6p9ep0
       + 68379371987/1446700500*s^4*T6p18ep0
       + 37003/7290*s^4*T6p17ep0
       - 1103/540*s^4*T6p16ep1
       - 23767/135*s^4*T6p14ep0
       + 180309203/10333575*s^4*T6p13ep0
       + 17361521/765450*s^4*T6p12ep1
       + 4484638140223/41375634300*s^4*T6p12ep0
       - 71/45*s^4*T6p11ep1
       + 27805577/4592700*s^4*T6p11ep0
       - 211114/127575*s^4*T6p10ep1
       + 667577875621/3472081200*s^4*T6p10ep0
       + 123444329/3061800*s^4*T5p8ep1
       + 13738391/765450*s^4*T5p11ep1
       + 285956075941/5786802000*s^4*T5p11ep0
       + 2/15*s^4*T3L61ep1
       - 61344335341/45927000*s^4*zeta5
       - 28531880103094283/59580913392000*s^4*zeta3
       - 586735312753/73483200*s^4*logm
       - 5466638/127575*s^4*logm*T6p9ep0
       - 69446084/382725*s^4*logm*T6p12ep0
       + 568/45*s^4*logm*T6p11ep0
       + 1688912/127575*s^4*logm*T6p10ep0
       - 54953564/382725*s^4*logm*T5p11ep0
       + 8680490653/3444525*s^4*logm*zeta3
       + 3301/75*s^4*logm^2
       - 96/5*s^4*logm^3
       + 172204616/1148175*s^4*ls4pithird*sqrt3
       - 2102301889769503/1103350248000*s^4*ls3*sqrt3
       + 86102308/42525*s^4*ls3*sqrt3*logm
       + 21525577/28350*s^4*ls3*sqrt3*log3
       - 82469782049164403/57925888020000*s^4*ls2*sqrt3
       + 179329193/42525*s^4*ls2*sqrt3*logm
       + 2102301889769503/1103350248000*s^4*ls2*sqrt3*log3
       - 86102308/42525*s^4*ls2*sqrt3*log3*logm
       - 21525577/56700*s^4*ls2*sqrt3*log3^2
       + 37262450521/40186125*s^4*ls2^2
       - 120470414/42525*s^4*ls2^2*logm
       + 495088271/1148175*s^4*pi*sqrt3*zeta3
       - 1008475038751811/14299419214080*s^4*pi^2
       + 327526807/41334300*s^4*pi^2*zeta3
       + 63426071117/241116750*s^4*pi^2*logm
       - 4/5*s^4*pi^2*logm^2
       - 21525577/765450*s^4*pi^2*ls2*sqrt3
       - 2102301889769503/19860304464000*s^4*pi^3*sqrt3
       + 43051154/382725*s^4*pi^3*sqrt3*logm
       + 21525577/510300*s^4*pi^3*sqrt3*log3
       - 2480088239557771/89371370088000*s^4*pi^4
       - 573050063/34445250*s^4*pi^4*logm
       - 13918096/382725*s^4*c4
       - 12496108019954751887/2432887296840000*s^6
       + 7912/945*s^6*T7p5ep0
       + 16/105*s^6*T7p16ep0
       - 5466638/893025*s^6*T6p9ep1
       + 1059019874653/12152284200*s^6*T6p9ep0
       - 136758743974/2531725875*s^6*T6p18ep0
       - 148012/25515*s^6*T6p17ep0
       + 2206/945*s^6*T6p16ep1
       + 190136/945*s^6*T6p14ep0
       - 1442473624/72335025*s^6*T6p13ep0
       - 69446084/2679075*s^6*T6p12ep1
       - 8969276280446/72407360025*s^6*T6p12ep0
       + 568/315*s^6*T6p11ep1
       - 55611154/8037225*s^6*T6p11ep0
       + 1688912/893025*s^6*T6p10ep1
       - 667577875621/3038071050*s^6*T6p10ep0
       - 123444329/2679075*s^6*T5p8ep1
       - 54953564/2679075*s^6*T5p11ep1
       - 285956075941/5063451750*s^6*T5p11ep0
       - 16/105*s^6*T3L61ep1
       + 61344335341/40186125*s^6*zeta5
       + 28531880103094283/52133299218000*s^6*zeta3
       + 586735312753/64297800*s^6*logm
       + 43733104/893025*s^6*logm*T6p9ep0
       + 555568672/2679075*s^6*logm*T6p12ep0
       - 4544/315*s^6*logm*T6p11ep0
       - 13511296/893025*s^6*logm*T6p10ep0
       + 439628512/2679075*s^6*logm*T5p11ep0
       - 69443925224/24111675*s^6*logm*zeta3
       - 26408/525*s^6*logm^2
       + 768/35*s^6*logm^3
       - 1377636928/8037225*s^6*ls4pithird*sqrt3
       + 2102301889769503/965431467000*s^6*ls3*sqrt3
       - 688818464/297675*s^6*ls3*sqrt3*logm
       - 86102308/99225*s^6*ls3*sqrt3*log3
       + 82469782049164403/50685152017500*s^6*ls2*sqrt3
       - 1434633544/297675*s^6*ls2*sqrt3*logm
       - 2102301889769503/965431467000*s^6*ls2*sqrt3*log3
       + 688818464/297675*s^6*ls2*sqrt3*log3*logm
       + 43051154/99225*s^6*ls2*sqrt3*log3^2
       - 298099604168/281302875*s^6*ls2^2
       + 963763312/297675*s^6*ls2^2*logm
       - 3960706168/8037225*s^6*pi*sqrt3*zeta3
       + 1008475038751811/12511991812320*s^6*pi^2
       - 655053614/72335025*s^6*pi^2*zeta3
       - 253704284468/843908625*s^6*pi^2*logm
       + 32/35*s^6*pi^2*logm^2
       + 86102308/2679075*s^6*pi^2*ls2*sqrt3
       + 2102301889769503/17377766406000*s^6*pi^3*sqrt3
       - 344409232/2679075*s^6*pi^3*sqrt3*logm
       - 43051154/893025*s^6*pi^3*sqrt3*log3
       + 2480088239557771/78199948827000*s^6*pi^4
       + 2292200252/120558375*s^6*pi^4*logm
       + 111344768/2679075*s^6*c4
       + 12496108019954751887/4325132972160000*s^8
       - 989/210*s^8*T7p5ep0
       - 3/35*s^8*T7p16ep0
       + 2733319/793800*s^8*T6p9ep1
       - 1059019874653/21604060800*s^8*T6p9ep0
       + 68379371987/2250423000*s^8*T6p18ep0
       + 37003/11340*s^8*T6p17ep0
       - 1103/840*s^8*T6p16ep1
       - 23767/210*s^8*T6p14ep0
       + 180309203/16074450*s^8*T6p13ep0
       + 17361521/1190700*s^8*T6p12ep1
       + 4484638140223/64362097800*s^8*T6p12ep0
       - 71/70*s^8*T6p11ep1
       + 27805577/7144200*s^8*T6p11ep0
       - 105557/99225*s^8*T6p10ep1
       + 667577875621/5401015200*s^8*T6p10ep0
       + 123444329/4762800*s^8*T5p8ep1
       + 13738391/1190700*s^8*T5p11ep1
       + 285956075941/9001692000*s^8*T5p11ep0
       + 3/35*s^8*T3L61ep1
       - 61344335341/71442000*s^8*zeta5
       - 28531880103094283/92681420832000*s^8*zeta3
       - 586735312753/114307200*s^8*logm
       - 2733319/99225*s^8*logm*T6p9ep0
       - 34723042/297675*s^8*logm*T6p12ep0
       + 284/35*s^8*logm*T6p11ep0
       + 844456/99225*s^8*logm*T6p10ep0
       - 27476782/297675*s^8*logm*T5p11ep0
       + 8680490653/5358150*s^8*logm*zeta3
       + 9903/350*s^8*logm^2
       - 432/35*s^8*logm^3
       + 86102308/893025*s^8*ls4pithird*sqrt3
       - 2102301889769503/1716322608000*s^8*ls3*sqrt3
       + 43051154/33075*s^8*ls3*sqrt3*logm
       + 21525577/44100*s^8*ls3*sqrt3*log3
       - 82469782049164403/90106936920000*s^8*ls2*sqrt3
       + 179329193/66150*s^8*ls2*sqrt3*logm
       + 2102301889769503/1716322608000*s^8*ls2*sqrt3*log3
       - 43051154/33075*s^8*ls2*sqrt3*log3*logm
       - 21525577/88200*s^8*ls2*sqrt3*log3^2
       + 37262450521/62511750*s^8*ls2^2
       - 60235207/33075*s^8*ls2^2*logm
       + 495088271/1786050*s^8*pi*sqrt3*zeta3
       - 1008475038751811/22243540999680*s^8*pi^2
       + 327526807/64297800*s^8*pi^2*zeta3
       + 63426071117/375070500*s^8*pi^2*logm
       - 18/35*s^8*pi^2*logm^2
       - 21525577/1190700*s^8*pi^2*ls2*sqrt3
       - 2102301889769503/30893806944000*s^8*pi^3*sqrt3
       + 21525577/297675*s^8*pi^3*sqrt3*logm
       + 21525577/793800*s^8*pi^3*sqrt3*log3
       - 2480088239557771/139022131248000*s^8*pi^4
       - 573050063/53581500*s^8*pi^4*logm
       - 6959048/297675*s^8*c4
       - 12496108019954751887/19463098374720000*s^10
       + 989/945*s^10*T7p5ep0
       + 2/105*s^10*T7p16ep0
       - 2733319/3572100*s^10*T6p9ep1
       + 1059019874653/97218273600*s^10*T6p9ep0
       - 68379371987/10126903500*s^10*T6p18ep0
       - 37003/51030*s^10*T6p17ep0
       + 1103/3780*s^10*T6p16ep1
       + 23767/945*s^10*T6p14ep0
       - 180309203/72335025*s^10*T6p13ep0
       - 17361521/5358150*s^10*T6p12ep1
       - 4484638140223/289629440100*s^10*T6p12ep0
       + 71/315*s^10*T6p11ep1
       - 27805577/32148900*s^10*T6p11ep0
       + 211114/893025*s^10*T6p10ep1
       - 667577875621/24304568400*s^10*T6p10ep0
       - 123444329/21432600*s^10*T5p8ep1
       - 13738391/5358150*s^10*T5p11ep1
       - 285956075941/40507614000*s^10*T5p11ep0
       - 2/105*s^10*T3L61ep1
       + 61344335341/321489000*s^10*zeta5
       + 28531880103094283/417066393744000*s^10*zeta3
       + 586735312753/514382400*s^10*logm
       + 5466638/893025*s^10*logm*T6p9ep0
       + 69446084/2679075*s^10*logm*T6p12ep0
       - 568/315*s^10*logm*T6p11ep0
       - 1688912/893025*s^10*logm*T6p10ep0
       + 54953564/2679075*s^10*logm*T5p11ep0
       - 8680490653/24111675*s^10*logm*zeta3
       - 3301/525*s^10*logm^2
       + 96/35*s^10*logm^3
       - 172204616/8037225*s^10*ls4pithird*sqrt3
       + 2102301889769503/7723451736000*s^10*ls3*sqrt3
       - 86102308/297675*s^10*ls3*sqrt3*logm
       - 21525577/198450*s^10*ls3*sqrt3*log3
       + 82469782049164403/405481216140000*s^10*ls2*sqrt3
       - 179329193/297675*s^10*ls2*sqrt3*logm
       - 2102301889769503/7723451736000*s^10*ls2*sqrt3*log3
       + 86102308/297675*s^10*ls2*sqrt3*log3*logm
       + 21525577/396900*s^10*ls2*sqrt3*log3^2
       - 37262450521/281302875*s^10*ls2^2
       + 120470414/297675*s^10*ls2^2*logm
       - 495088271/8037225*s^10*pi*sqrt3*zeta3
       + 1008475038751811/100095934498560*s^10*pi^2
       - 327526807/289340100*s^10*pi^2*zeta3
       - 63426071117/1687817250*s^10*pi^2*logm
       + 4/35*s^10*pi^2*logm^2
       + 21525577/5358150*s^10*pi^2*ls2*sqrt3
       + 2102301889769503/139022131248000*s^10*pi^3*sqrt3
       - 43051154/2679075*s^10*pi^3*sqrt3*logm
       - 21525577/3572100*s^10*pi^3*sqrt3*log3
       + 2480088239557771/625599590616000*s^10*pi^4
       + 573050063/241116750*s^10*pi^4*logm
       + 13918096/2679075*s^10*c4
       - 21525577/595350*ls4*sqrt3
       + 21525577/99225*ls4*s^2*sqrt3
       - 21525577/42525*ls4*s^4*sqrt3
       + 172204616/297675*ls4*s^6*sqrt3
       - 21525577/66150*ls4*s^8*sqrt3
       + 21525577/297675*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/2240
       - 1/80*T7p11ep0
       + 1/80*T7p10ep0
       + 3/80*T6p14ep0
       - 1/40*T6p13ep0
       + 9/560*T6p12ep0
       - 3/560*T6p11ep0
       + 267/560*zeta3
       - 81/560*ls3*sqrt3
       - 6/35*ls2*sqrt3
       + 81/560*ls2*sqrt3*log3
       + 9/56*ls2^2
       - 173/4032*pi^2
       - 9/1120*pi^3*sqrt3
       - 223/50400*pi^4
       + 5619/1120*s^2
       + 3/40*s^2*T7p11ep0
       - 3/40*s^2*T7p10ep0
       - 9/40*s^2*T6p14ep0
       + 3/20*s^2*T6p13ep0
       - 27/280*s^2*T6p12ep0
       + 9/280*s^2*T6p11ep0
       - 801/280*s^2*zeta3
       + 243/280*s^2*ls3*sqrt3
       + 36/35*s^2*ls2*sqrt3
       - 243/280*s^2*ls2*sqrt3*log3
       - 27/28*s^2*ls2^2
       + 173/672*s^2*pi^2
       + 27/560*s^2*pi^3*sqrt3
       + 223/8400*s^2*pi^4
       - 1873/160*s^4
       - 7/40*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep0
       + 21/40*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep0
       + 267/40*s^4*zeta3
       - 81/40*s^4*ls3*sqrt3
       - 12/5*s^4*ls2*sqrt3
       + 81/40*s^4*ls2*sqrt3*log3
       + 9/4*s^4*ls2^2
       - 173/288*s^4*pi^2
       - 9/80*s^4*pi^3*sqrt3
       - 223/3600*s^4*pi^4
       + 1873/140*s^6
       + 1/5*s^6*T7p11ep0
       - 1/5*s^6*T7p10ep0
       - 3/5*s^6*T6p14ep0
       + 2/5*s^6*T6p13ep0
       - 9/35*s^6*T6p12ep0
       + 3/35*s^6*T6p11ep0
       - 267/35*s^6*zeta3
       + 81/35*s^6*ls3*sqrt3
       + 96/35*s^6*ls2*sqrt3
       - 81/35*s^6*ls2*sqrt3*log3
       - 18/7*s^6*ls2^2
       + 173/252*s^6*pi^2
       + 9/70*s^6*pi^3*sqrt3
       + 223/3150*s^6*pi^4
       - 16857/2240*s^8
       - 9/80*s^8*T7p11ep0
       + 9/80*s^8*T7p10ep0
       + 27/80*s^8*T6p14ep0
       - 9/40*s^8*T6p13ep0
       + 81/560*s^8*T6p12ep0
       - 27/560*s^8*T6p11ep0
       + 2403/560*s^8*zeta3
       - 729/560*s^8*ls3*sqrt3
       - 54/35*s^8*ls2*sqrt3
       + 729/560*s^8*ls2*sqrt3*log3
       + 81/56*s^8*ls2^2
       - 173/448*s^8*pi^2
       - 81/1120*s^8*pi^3*sqrt3
       - 223/5600*s^8*pi^4
       + 1873/1120*s^10
       + 1/40*s^10*T7p11ep0
       - 1/40*s^10*T7p10ep0
       - 3/40*s^10*T6p14ep0
       + 1/20*s^10*T6p13ep0
       - 9/280*s^10*T6p12ep0
       + 3/280*s^10*T6p11ep0
       - 267/280*s^10*zeta3
       + 81/280*s^10*ls3*sqrt3
       + 12/35*s^10*ls2*sqrt3
       - 81/280*s^10*ls2*sqrt3*log3
       - 9/28*s^10*ls2^2
       + 173/2016*s^10*pi^2
       + 9/560*s^10*pi^3*sqrt3
       + 223/25200*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 2073158961791/21946982400
       - 1/140*T8p10ep0
       - 1/70*T7p9ep0
       + 473/5040*T7p8ep0
       + 67/1260*T7p7ep0
       - 59/504*T7p5ep0
       + 1/280*T7p16ep0
       - 1/224*T7p14ep1
       - 1/80*T7p11ep1
       - 22527/156800*T7p11ep0
       + 1/80*T7p10ep1
       + 22527/156800*T7p10ep0
       + 1082231/1632960*T6p9ep0
       + 2/105*T6p18ep0
       - 143/840*T6p17ep0
       + 1/1120*T6p16ep1
       + 3/80*T6p14ep1
       + 379807/470400*T6p14ep0
       - 1/40*T6p13ep1
       - 91789/235200*T6p13ep0
       + 9/560*T6p12ep1
       + 22703239/57153600*T6p12ep0
       - 3/560*T6p11ep1
       - 825137/6350400*T6p11ep0
       - 1005551/408240*T6p10ep0
       + 13/560*T5p8ep1
       - 35069/2286144*T5p11ep0
       + 29317/50400*zeta5
       + 57456291373/2057529600*zeta3
       + 1873/280*logm
       + 1/10*logm*T7p11ep0
       - 1/10*logm*T7p10ep0
       - 3/10*logm*T6p14ep0
       + 1/5*logm*T6p13ep0
       - 9/70*logm*T6p12ep0
       + 3/70*logm*T6p11ep0
       - 267/70*logm*zeta3
       + 3/35*ls4pithird*sqrt3
       - 298876/99225*ls3*sqrt3
       + 81/70*ls3*sqrt3*logm
       + 243/560*ls3*sqrt3*log3
       - 889375843/76204800*ls2*sqrt3
       + 48/35*ls2*sqrt3*logm
       + 298876/99225*ls2*sqrt3*log3
       - 81/70*ls2*sqrt3*log3*logm
       - 243/1120*ls2*sqrt3*log3^2
       + 8333741/1270080*ls2^2
       - 9/7*ls2^2*logm
       + 69/280*pi*sqrt3*zeta3
       - 13415029837/16460236800*pi^2
       - 67/3360*pi^2*zeta3
       + 173/504*pi^2*logm
       - 9/560*pi^2*ls2*sqrt3
       - 149438/893025*pi^3*sqrt3
       + 9/140*pi^3*sqrt3*logm
       + 27/1120*pi^3*sqrt3*log3
       + 554198107/41150592000*pi^4
       + 223/6300*pi^4*logm
       - 1/105*c4
       + 2073158961791/3657830400*s^2
       + 3/70*s^2*T8p10ep0
       + 3/35*s^2*T7p9ep0
       - 473/840*s^2*T7p8ep0
       - 67/210*s^2*T7p7ep0
       + 59/84*s^2*T7p5ep0
       - 3/140*s^2*T7p16ep0
       + 3/112*s^2*T7p14ep1
       + 3/40*s^2*T7p11ep1
       + 67581/78400*s^2*T7p11ep0
       - 3/40*s^2*T7p10ep1
       - 67581/78400*s^2*T7p10ep0
       - 1082231/272160*s^2*T6p9ep0
       - 4/35*s^2*T6p18ep0
       + 143/140*s^2*T6p17ep0
       - 3/560*s^2*T6p16ep1
       - 9/40*s^2*T6p14ep1
       - 379807/78400*s^2*T6p14ep0
       + 3/20*s^2*T6p13ep1
       + 91789/39200*s^2*T6p13ep0
       - 27/280*s^2*T6p12ep1
       - 22703239/9525600*s^2*T6p12ep0
       + 9/280*s^2*T6p11ep1
       + 825137/1058400*s^2*T6p11ep0
       + 1005551/68040*s^2*T6p10ep0
       - 39/280*s^2*T5p8ep1
       + 35069/381024*s^2*T5p11ep0
       - 29317/8400*s^2*zeta5
       - 57456291373/342921600*s^2*zeta3
       - 5619/140*s^2*logm
       - 3/5*s^2*logm*T7p11ep0
       + 3/5*s^2*logm*T7p10ep0
       + 9/5*s^2*logm*T6p14ep0
       - 6/5*s^2*logm*T6p13ep0
       + 27/35*s^2*logm*T6p12ep0
       - 9/35*s^2*logm*T6p11ep0
       + 801/35*s^2*logm*zeta3
       - 18/35*s^2*ls4pithird*sqrt3
       + 597752/33075*s^2*ls3*sqrt3
       - 243/35*s^2*ls3*sqrt3*logm
       - 729/280*s^2*ls3*sqrt3*log3
       + 889375843/12700800*s^2*ls2*sqrt3
       - 288/35*s^2*ls2*sqrt3*logm
       - 597752/33075*s^2*ls2*sqrt3*log3
       + 243/35*s^2*ls2*sqrt3*log3*logm
       + 729/560*s^2*ls2*sqrt3*log3^2
       - 8333741/211680*s^2*ls2^2
       + 54/7*s^2*ls2^2*logm
       - 207/140*s^2*pi*sqrt3*zeta3
       + 13415029837/2743372800*s^2*pi^2
       + 67/560*s^2*pi^2*zeta3
       - 173/84*s^2*pi^2*logm
       + 27/280*s^2*pi^2*ls2*sqrt3
       + 298876/297675*s^2*pi^3*sqrt3
       - 27/70*s^2*pi^3*sqrt3*logm
       - 81/560*s^2*pi^3*sqrt3*log3
       - 554198107/6858432000*s^2*pi^4
       - 223/1050*s^2*pi^4*logm
       + 2/35*s^2*c4
       - 2073158961791/1567641600*s^4
       - 1/10*s^4*T8p10ep0
       - 1/5*s^4*T7p9ep0
       + 473/360*s^4*T7p8ep0
       + 67/90*s^4*T7p7ep0
       - 59/36*s^4*T7p5ep0
       + 1/20*s^4*T7p16ep0
       - 1/16*s^4*T7p14ep1
       - 7/40*s^4*T7p11ep1
       - 22527/11200*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep1
       + 22527/11200*s^4*T7p10ep0
       + 1082231/116640*s^4*T6p9ep0
       + 4/15*s^4*T6p18ep0
       - 143/60*s^4*T6p17ep0
       + 1/80*s^4*T6p16ep1
       + 21/40*s^4*T6p14ep1
       + 379807/33600*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep1
       - 91789/16800*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep1
       + 22703239/4082400*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep1
       - 825137/453600*s^4*T6p11ep0
       - 1005551/29160*s^4*T6p10ep0
       + 13/40*s^4*T5p8ep1
       - 35069/163296*s^4*T5p11ep0
       + 29317/3600*s^4*zeta5
       + 57456291373/146966400*s^4*zeta3
       + 1873/20*s^4*logm
       + 7/5*s^4*logm*T7p11ep0
       - 7/5*s^4*logm*T7p10ep0
       - 21/5*s^4*logm*T6p14ep0
       + 14/5*s^4*logm*T6p13ep0
       - 9/5*s^4*logm*T6p12ep0
       + 3/5*s^4*logm*T6p11ep0
       - 267/5*s^4*logm*zeta3
       + 6/5*s^4*ls4pithird*sqrt3
       - 597752/14175*s^4*ls3*sqrt3
       + 81/5*s^4*ls3*sqrt3*logm
       + 243/40*s^4*ls3*sqrt3*log3
       - 889375843/5443200*s^4*ls2*sqrt3
       + 96/5*s^4*ls2*sqrt3*logm
       + 597752/14175*s^4*ls2*sqrt3*log3
       - 81/5*s^4*ls2*sqrt3*log3*logm
       - 243/80*s^4*ls2*sqrt3*log3^2
       + 8333741/90720*s^4*ls2^2
       - 18*s^4*ls2^2*logm
       + 69/20*s^4*pi*sqrt3*zeta3
       - 13415029837/1175731200*s^4*pi^2
       - 67/240*s^4*pi^2*zeta3
       + 173/36*s^4*pi^2*logm
       - 9/40*s^4*pi^2*ls2*sqrt3
       - 298876/127575*s^4*pi^3*sqrt3
       + 9/10*s^4*pi^3*sqrt3*logm
       + 27/80*s^4*pi^3*sqrt3*log3
       + 554198107/2939328000*s^4*pi^4
       + 223/450*s^4*pi^4*logm
       - 2/15*s^4*c4
       + 2073158961791/1371686400*s^6
       + 4/35*s^6*T8p10ep0
       + 8/35*s^6*T7p9ep0
       - 473/315*s^6*T7p8ep0
       - 268/315*s^6*T7p7ep0
       + 118/63*s^6*T7p5ep0
       - 2/35*s^6*T7p16ep0
       + 1/14*s^6*T7p14ep1
       + 1/5*s^6*T7p11ep1
       + 22527/9800*s^6*T7p11ep0
       - 1/5*s^6*T7p10ep1
       - 22527/9800*s^6*T7p10ep0
       - 1082231/102060*s^6*T6p9ep0
       - 32/105*s^6*T6p18ep0
       + 286/105*s^6*T6p17ep0
       - 1/70*s^6*T6p16ep1
       - 3/5*s^6*T6p14ep1
       - 379807/29400*s^6*T6p14ep0
       + 2/5*s^6*T6p13ep1
       + 91789/14700*s^6*T6p13ep0
       - 9/35*s^6*T6p12ep1
       - 22703239/3572100*s^6*T6p12ep0
       + 3/35*s^6*T6p11ep1
       + 825137/396900*s^6*T6p11ep0
       + 1005551/25515*s^6*T6p10ep0
       - 13/35*s^6*T5p8ep1
       + 35069/142884*s^6*T5p11ep0
       - 29317/3150*s^6*zeta5
       - 57456291373/128595600*s^6*zeta3
       - 3746/35*s^6*logm
       - 8/5*s^6*logm*T7p11ep0
       + 8/5*s^6*logm*T7p10ep0
       + 24/5*s^6*logm*T6p14ep0
       - 16/5*s^6*logm*T6p13ep0
       + 72/35*s^6*logm*T6p12ep0
       - 24/35*s^6*logm*T6p11ep0
       + 2136/35*s^6*logm*zeta3
       - 48/35*s^6*ls4pithird*sqrt3
       + 4782016/99225*s^6*ls3*sqrt3
       - 648/35*s^6*ls3*sqrt3*logm
       - 243/35*s^6*ls3*sqrt3*log3
       + 889375843/4762800*s^6*ls2*sqrt3
       - 768/35*s^6*ls2*sqrt3*logm
       - 4782016/99225*s^6*ls2*sqrt3*log3
       + 648/35*s^6*ls2*sqrt3*log3*logm
       + 243/70*s^6*ls2*sqrt3*log3^2
       - 8333741/79380*s^6*ls2^2
       + 144/7*s^6*ls2^2*logm
       - 138/35*s^6*pi*sqrt3*zeta3
       + 13415029837/1028764800*s^6*pi^2
       + 67/210*s^6*pi^2*zeta3
       - 346/63*s^6*pi^2*logm
       + 9/35*s^6*pi^2*ls2*sqrt3
       + 2391008/893025*s^6*pi^3*sqrt3
       - 36/35*s^6*pi^3*sqrt3*logm
       - 27/70*s^6*pi^3*sqrt3*log3
       - 554198107/2571912000*s^6*pi^4
       - 892/1575*s^6*pi^4*logm
       + 16/105*s^6*c4
       - 2073158961791/2438553600*s^8
       - 9/140*s^8*T8p10ep0
       - 9/70*s^8*T7p9ep0
       + 473/560*s^8*T7p8ep0
       + 67/140*s^8*T7p7ep0
       - 59/56*s^8*T7p5ep0
       + 9/280*s^8*T7p16ep0
       - 9/224*s^8*T7p14ep1
       - 9/80*s^8*T7p11ep1
       - 202743/156800*s^8*T7p11ep0
       + 9/80*s^8*T7p10ep1
       + 202743/156800*s^8*T7p10ep0
       + 1082231/181440*s^8*T6p9ep0
       + 6/35*s^8*T6p18ep0
       - 429/280*s^8*T6p17ep0
       + 9/1120*s^8*T6p16ep1
       + 27/80*s^8*T6p14ep1
       + 1139421/156800*s^8*T6p14ep0
       - 9/40*s^8*T6p13ep1
       - 275367/78400*s^8*T6p13ep0
       + 81/560*s^8*T6p12ep1
       + 22703239/6350400*s^8*T6p12ep0
       - 27/560*s^8*T6p11ep1
       - 825137/705600*s^8*T6p11ep0
       - 1005551/45360*s^8*T6p10ep0
       + 117/560*s^8*T5p8ep1
       - 35069/254016*s^8*T5p11ep0
       + 29317/5600*s^8*zeta5
       + 57456291373/228614400*s^8*zeta3
       + 16857/280*s^8*logm
       + 9/10*s^8*logm*T7p11ep0
       - 9/10*s^8*logm*T7p10ep0
       - 27/10*s^8*logm*T6p14ep0
       + 9/5*s^8*logm*T6p13ep0
       - 81/70*s^8*logm*T6p12ep0
       + 27/70*s^8*logm*T6p11ep0
       - 2403/70*s^8*logm*zeta3
       + 27/35*s^8*ls4pithird*sqrt3
       - 298876/11025*s^8*ls3*sqrt3
       + 729/70*s^8*ls3*sqrt3*logm
       + 2187/560*s^8*ls3*sqrt3*log3
       - 889375843/8467200*s^8*ls2*sqrt3
       + 432/35*s^8*ls2*sqrt3*logm
       + 298876/11025*s^8*ls2*sqrt3*log3
       - 729/70*s^8*ls2*sqrt3*log3*logm
       - 2187/1120*s^8*ls2*sqrt3*log3^2
       + 8333741/141120*s^8*ls2^2
       - 81/7*s^8*ls2^2*logm
       + 621/280*s^8*pi*sqrt3*zeta3
       - 13415029837/1828915200*s^8*pi^2
       - 201/1120*s^8*pi^2*zeta3
       + 173/56*s^8*pi^2*logm
       - 81/560*s^8*pi^2*ls2*sqrt3
       - 149438/99225*s^8*pi^3*sqrt3
       + 81/140*s^8*pi^3*sqrt3*logm
       + 243/1120*s^8*pi^3*sqrt3*log3
       + 554198107/4572288000*s^8*pi^4
       + 223/700*s^8*pi^4*logm
       - 3/35*s^8*c4
       + 2073158961791/10973491200*s^10
       + 1/70*s^10*T8p10ep0
       + 1/35*s^10*T7p9ep0
       - 473/2520*s^10*T7p8ep0
       - 67/630*s^10*T7p7ep0
       + 59/252*s^10*T7p5ep0
       - 1/140*s^10*T7p16ep0
       + 1/112*s^10*T7p14ep1
       + 1/40*s^10*T7p11ep1
       + 22527/78400*s^10*T7p11ep0
       - 1/40*s^10*T7p10ep1
       - 22527/78400*s^10*T7p10ep0
       - 1082231/816480*s^10*T6p9ep0
       - 4/105*s^10*T6p18ep0
       + 143/420*s^10*T6p17ep0
       - 1/560*s^10*T6p16ep1
       - 3/40*s^10*T6p14ep1
       - 379807/235200*s^10*T6p14ep0
       + 1/20*s^10*T6p13ep1
       + 91789/117600*s^10*T6p13ep0
       - 9/280*s^10*T6p12ep1
       - 22703239/28576800*s^10*T6p12ep0
       + 3/280*s^10*T6p11ep1
       + 825137/3175200*s^10*T6p11ep0
       + 1005551/204120*s^10*T6p10ep0
       - 13/280*s^10*T5p8ep1
       + 35069/1143072*s^10*T5p11ep0
       - 29317/25200*s^10*zeta5
       - 57456291373/1028764800*s^10*zeta3
       - 1873/140*s^10*logm
       - 1/5*s^10*logm*T7p11ep0
       + 1/5*s^10*logm*T7p10ep0
       + 3/5*s^10*logm*T6p14ep0
       - 2/5*s^10*logm*T6p13ep0
       + 9/35*s^10*logm*T6p12ep0
       - 3/35*s^10*logm*T6p11ep0
       + 267/35*s^10*logm*zeta3
       - 6/35*s^10*ls4pithird*sqrt3
       + 597752/99225*s^10*ls3*sqrt3
       - 81/35*s^10*ls3*sqrt3*logm
       - 243/280*s^10*ls3*sqrt3*log3
       + 889375843/38102400*s^10*ls2*sqrt3
       - 96/35*s^10*ls2*sqrt3*logm
       - 597752/99225*s^10*ls2*sqrt3*log3
       + 81/35*s^10*ls2*sqrt3*log3*logm
       + 243/560*s^10*ls2*sqrt3*log3^2
       - 8333741/635040*s^10*ls2^2
       + 18/7*s^10*ls2^2*logm
       - 69/140*s^10*pi*sqrt3*zeta3
       + 13415029837/8230118400*s^10*pi^2
       + 67/1680*s^10*pi^2*zeta3
       - 173/252*s^10*pi^2*logm
       + 9/280*s^10*pi^2*ls2*sqrt3
       + 298876/893025*s^10*pi^3*sqrt3
       - 9/70*s^10*pi^3*sqrt3*logm
       - 27/560*s^10*pi^3*sqrt3*log3
       - 554198107/20575296000*s^10*pi^4
       - 223/3150*s^10*pi^4*logm
       + 2/105*s^10*c4
       - 81/280*ls4*sqrt3
       + 243/140*ls4*s^2*sqrt3
       - 81/20*ls4*s^4*sqrt3
       + 162/35*ls4*s^6*sqrt3
       - 729/280*ls4*s^8*sqrt3
       + 81/140*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^2*ca * (
       - 3406780643654239796677415068637/5726551990953800053555200000
       + 79/1260*T9p7ep0
       + 3/560*T9p6ep0
       - 3/280*T9p5ep0
       - 7817/141120*T9p4ep0
       - 306617/3810240*T9p3ep0
       + 1/280*T8p9ep0
       + 1/280*T8p8ep0
       + 85/2016*T8p7ep0
       + 1/280*T8p6ep0
       - 13/240*T8p4ep0
       - 17/1260*T8p2ep0
       - 1/140*T8p10ep1
       - 8443/75600*T8p10ep0
       - 1/70*T7p9ep1
       - 50359/352800*T7p9ep0
       + 473/5040*T7p8ep1
       - 17849/2116800*T7p8ep0
       + 67/1260*T7p7ep1
       + 45329/2822400*T7p7ep0
       + 59/2520*T7p6ep1
       - 59/504*T7p5ep1
       - 1643263/2116800*T7p5ep0
       + 1/280*T7p16ep1
       + 232511/1058400*T7p16ep0
       - 13/360*T7p15ep1
       - 1/224*T7p14ep2
       - 23467/264600*T7p14ep1
       - 1/80*T7p11ep2
       - 22527/156800*T7p11ep1
       + 196837589/666792000*T7p11ep0
       + 1/80*T7p10ep2
       + 22527/156800*T7p10ep1
       - 153255449/666792000*T7p10ep0
       + 1082231/1632960*T6p9ep1
       + 1646665330661/1080203040000*T6p9ep0
       - 1/112*T6p19ep2
       + 2/105*T6p18ep1
       - 18892866001687/7561421280000*T6p18ep0
       - 143/840*T6p17ep1
       - 19803582089/24004512000*T6p17ep0
       + 1/1120*T6p16ep2
       + 309246599/1066867200*T6p16ep1
       - 1/80*T6p15ep2
       + 3/80*T6p14ep2
       + 379807/470400*T6p14ep1
       + 122548079/23708160*T6p14ep0
       - 1/40*T6p13ep2
       - 91789/235200*T6p13ep1
       - 33330640257721/7561421280000*T6p13ep0
       + 9/560*T6p12ep2
       + 22703239/57153600*T6p12ep1
       + 28368978582349577/3243849729120000*T6p12ep0
       - 3/560*T6p11ep2
       - 825137/6350400*T6p11ep1
       - 37259519489/24004512000*T6p11ep0
       - 1005551/408240*T6p10ep1
       - 920160288659/67512690000*T6p10ep0
       + 13/560*T5p8ep2
       + 4920290251/6401203200*T5p8ep1
       - 35069/2286144*T5p11ep1
       - 4338319358441/5184974592000*T5p11ep0
       - 97/2520*T4LVB7ep1
       - 9/280*T4LVB6ep1
       + 1/140*T4LT4ep2
       - 59/3024*T4LT2ep2
       - 29/420*T3L61ep1
       + 112122399585133429/260881036416000*zeta5
       + 549911843629708494360603230033/1531443618152216242893619200*zeta3
       - 10681/90720*zeta3^2
       - 3453809449/10783773*a5
       - 8398813701524003195171/62689365209382912000*a4
       + 3094582228005010791109/4153141603860480000*logm
       + 2/35*logm*T8p10ep0
       + 4/35*logm*T7p9ep0
       - 473/630*logm*T7p8ep0
       - 134/315*logm*T7p7ep0
       + 59/63*logm*T7p5ep0
       - 1/35*logm*T7p16ep0
       + 1/28*logm*T7p14ep1
       + 1/10*logm*T7p11ep1
       + 22527/19600*logm*T7p11ep0
       - 1/10*logm*T7p10ep1
       - 22527/19600*logm*T7p10ep0
       - 1082231/204120*logm*T6p9ep0
       - 16/105*logm*T6p18ep0
       + 143/105*logm*T6p17ep0
       - 1/140*logm*T6p16ep1
       - 3/10*logm*T6p14ep1
       - 379807/58800*logm*T6p14ep0
       + 1/5*logm*T6p13ep1
       + 91789/29400*logm*T6p13ep0
       - 9/70*logm*T6p12ep1
       - 22703239/7144200*logm*T6p12ep0
       + 3/70*logm*T6p11ep1
       + 825137/793800*logm*T6p11ep0
       + 1005551/51030*logm*T6p10ep0
       - 13/70*logm*T5p8ep1
       + 35069/285768*logm*T5p11ep0
       - 29317/6300*logm*zeta5
       - 9670637605108539137/47464475472691200*logm*zeta3
       - 39806260931/1047816000*logm^2
       - 2/5*logm^2*T7p11ep0
       + 2/5*logm^2*T7p10ep0
       + 6/5*logm^2*T6p14ep0
       - 4/5*logm^2*T6p13ep0
       + 18/35*logm^2*T6p12ep0
       - 6/35*logm^2*T6p11ep0
       + 534/35*logm^2*zeta3
       + 131/35*logm^3
       + 203033/11025*log2*a4
       - 8398813701524003195171/1504544765025189888000*log2^4
       + 11116906597/3235131900*log2^5
       + 21/40*ls5pithird*sqrt3
       + 4782016/2679075*ls4pithird*sqrt3
       - 24/35*ls4pithird*sqrt3*logm
       - 9/35*ls4pithird*sqrt3*log3
       - 729/1120*ls5p*sqrt3
       - 14075903545886383/360427747680000*ls3*sqrt3
       + 2391008/99225*ls3*sqrt3*logm
       - 162/35*ls3*sqrt3*logm^2
       + 298876/33075*ls3*sqrt3*log3
       - 243/70*ls3*sqrt3*log3*logm
       - 729/1120*ls3*sqrt3*log3^2
       - 213602178856727389/14951076940800000*ls2*sqrt3
       + 9/140*ls2*sqrt3*zeta3
       + 871144703/9525600*ls2*sqrt3*logm
       - 192/35*ls2*sqrt3*logm^2
       + 14075903545886383/360427747680000*ls2*sqrt3*log3
       - 2391008/99225*ls2*sqrt3*log3*logm
       + 162/35*ls2*sqrt3*log3*logm^2
       - 149438/33075*ls2*sqrt3*log3^2
       + 243/140*ls2*sqrt3*log3^2*logm
       + 243/1120*ls2*sqrt3*log3^3
       + 1161952347869/28805414400*ls2^2
       - 8037767/158760*ls2^2*logm
       + 36/7*ls2^2*logm^2
       + 13748296/2679075*pi*sqrt3*zeta3
       - 69/35*pi*sqrt3*logm*zeta3
       - 207/280*pi*sqrt3*log3*zeta3
       + 243/280*pi*ls4p*sqrt3
       + 674429705510671909237/32698005269529600000*pi^2
       + 82076695597/86416243200*pi^2*zeta3
       + 431143388183/72013536000*pi^2*logm
       + 67/420*pi^2*logm*zeta3
       - 383/315*pi^2*logm^2
       + 8398813701524003195171/1504544765025189888000*pi^2*log2^2
       - 12654941759/2426348925*pi^2*log2^3
       - 27/80*pi^2*ls3*sqrt3
       - 298876/893025*pi^2*ls2*sqrt3
       + 9/70*pi^2*ls2*sqrt3*logm
       + 27/560*pi^2*ls2*sqrt3*log3
       - 14075903545886383/6487699458240000*pi^3*sqrt3
       + 1195504/893025*pi^3*sqrt3*logm
       - 9/35*pi^3*sqrt3*logm^2
       + 149438/297675*pi^3*sqrt3*log3
       - 27/140*pi^3*sqrt3*log3*logm
       - 81/2240*pi^3*sqrt3*log3^2
       - 63371785118907240694969843/39372779158582276915200000*pi^4
       - 524872867/5143824000*pi^4*logm
       - 223/1575*pi^4*logm^2
       - 969832869091/310572662400*pi^4*log2
       - 1/105*pi^5*sqrt3
       - 36473/5443200*pi^6
       + 27817093937/3000564000*c4
       + 8/105*c4*logm
       - 203033/264600*c4*log2
       + 1514585446182013920790253205353/380685558489542389923840000*s^2
       - 79/210*s^2*T9p7ep0
       - 9/280*s^2*T9p6ep0
       + 9/140*s^2*T9p5ep0
       + 7817/23520*s^2*T9p4ep0
       + 306617/635040*s^2*T9p3ep0
       - 3/140*s^2*T8p9ep0
       - 3/140*s^2*T8p8ep0
       - 85/336*s^2*T8p7ep0
       - 3/140*s^2*T8p6ep0
       + 13/40*s^2*T8p4ep0
       + 17/210*s^2*T8p2ep0
       + 3/70*s^2*T8p10ep1
       + 8443/12600*s^2*T8p10ep0
       + 3/35*s^2*T7p9ep1
       + 50359/58800*s^2*T7p9ep0
       - 473/840*s^2*T7p8ep1
       + 17849/352800*s^2*T7p8ep0
       - 67/210*s^2*T7p7ep1
       - 45329/470400*s^2*T7p7ep0
       - 59/420*s^2*T7p6ep1
       + 59/84*s^2*T7p5ep1
       + 1643263/352800*s^2*T7p5ep0
       - 3/140*s^2*T7p16ep1
       - 232511/176400*s^2*T7p16ep0
       + 13/60*s^2*T7p15ep1
       + 3/112*s^2*T7p14ep2
       + 23467/44100*s^2*T7p14ep1
       + 3/40*s^2*T7p11ep2
       + 67581/78400*s^2*T7p11ep1
       - 196837589/111132000*s^2*T7p11ep0
       - 3/40*s^2*T7p10ep2
       - 67581/78400*s^2*T7p10ep1
       + 153255449/111132000*s^2*T7p10ep0
       - 1082231/272160*s^2*T6p9ep1
       - 1646665330661/180033840000*s^2*T6p9ep0
       + 3/56*s^2*T6p19ep2
       - 4/35*s^2*T6p18ep1
       + 18892866001687/1260236880000*s^2*T6p18ep0
       + 143/140*s^2*T6p17ep1
       + 19803582089/4000752000*s^2*T6p17ep0
       - 3/560*s^2*T6p16ep2
       - 309246599/177811200*s^2*T6p16ep1
       + 3/40*s^2*T6p15ep2
       - 9/40*s^2*T6p14ep2
       - 379807/78400*s^2*T6p14ep1
       - 122548079/3951360*s^2*T6p14ep0
       + 3/20*s^2*T6p13ep2
       + 91789/39200*s^2*T6p13ep1
       + 33330640257721/1260236880000*s^2*T6p13ep0
       - 27/280*s^2*T6p12ep2
       - 22703239/9525600*s^2*T6p12ep1
       - 28368978582349577/540641621520000*s^2*T6p12ep0
       + 9/280*s^2*T6p11ep2
       + 825137/1058400*s^2*T6p11ep1
       + 37259519489/4000752000*s^2*T6p11ep0
       + 1005551/68040*s^2*T6p10ep1
       + 920160288659/11252115000*s^2*T6p10ep0
       - 39/280*s^2*T5p8ep2
       - 4920290251/1066867200*s^2*T5p8ep1
       + 35069/381024*s^2*T5p11ep1
       + 4338319358441/864162432000*s^2*T5p11ep0
       + 97/420*s^2*T4LVB7ep1
       + 27/140*s^2*T4LVB6ep1
       - 3/70*s^2*T4LT4ep2
       + 59/504*s^2*T4LT2ep2
       + 29/70*s^2*T3L61ep1
       + 1279585448308858027/739162936512000*s^2*zeta5
       - 22082676261690850081388539547/7251153495038902665216000*s^2*zeta3
       + 10681/15120*s^2*zeta3^2
       - 7718730669094/4583103525*s^2*a5
       - 150853987410708328753/259509547538841600*s^2*a4
       - 605025831764237004773/129785675120640000*s^2*logm
       - 12/35*s^2*logm*T8p10ep0
       - 24/35*s^2*logm*T7p9ep0
       + 473/105*s^2*logm*T7p8ep0
       + 268/105*s^2*logm*T7p7ep0
       - 118/21*s^2*logm*T7p5ep0
       + 6/35*s^2*logm*T7p16ep0
       - 3/14*s^2*logm*T7p14ep1
       - 3/5*s^2*logm*T7p11ep1
       - 67581/9800*s^2*logm*T7p11ep0
       + 3/5*s^2*logm*T7p10ep1
       + 67581/9800*s^2*logm*T7p10ep0
       + 1082231/34020*s^2*logm*T6p9ep0
       + 32/35*s^2*logm*T6p18ep0
       - 286/35*s^2*logm*T6p17ep0
       + 3/70*s^2*logm*T6p16ep1
       + 9/5*s^2*logm*T6p14ep1
       + 379807/9800*s^2*logm*T6p14ep0
       - 6/5*s^2*logm*T6p13ep1
       - 91789/4900*s^2*logm*T6p13ep0
       + 27/35*s^2*logm*T6p12ep1
       + 22703239/1190700*s^2*logm*T6p12ep0
       - 9/35*s^2*logm*T6p11ep1
       - 825137/132300*s^2*logm*T6p11ep0
       - 1005551/8505*s^2*logm*T6p10ep0
       + 39/35*s^2*logm*T5p8ep1
       - 35069/47628*s^2*logm*T5p11ep0
       + 29317/1050*s^2*logm*zeta5
       + 682965484963754123/494421619507200*s^2*logm*zeta3
       + 2559940771/11226600*s^2*logm^2
       + 12/5*s^2*logm^2*T7p11ep0
       - 12/5*s^2*logm^2*T7p10ep0
       - 36/5*s^2*logm^2*T6p14ep0
       + 24/5*s^2*logm^2*T6p13ep0
       - 108/35*s^2*logm^2*T6p12ep0
       + 36/35*s^2*logm^2*T6p11ep0
       - 3204/35*s^2*logm^2*zeta3
       - 7088/315*s^2*logm^3
       - 406066/3675*s^2*log2*a4
       - 150853987410708328753/6228229140932198400*s^2*log2^4
       + 92619643484/9820936125*s^2*log2^5
       - 63/20*s^2*ls5pithird*sqrt3
       - 9564032/893025*s^2*ls4pithird*sqrt3
       + 144/35*s^2*ls4pithird*sqrt3*logm
       + 54/35*s^2*ls4pithird*sqrt3*log3
       + 2187/560*s^2*ls5p*sqrt3
       + 14075903545886383/60071291280000*s^2*ls3*sqrt3
       - 4782016/33075*s^2*ls3*sqrt3*logm
       + 972/35*s^2*ls3*sqrt3*logm^2
       - 597752/11025*s^2*ls3*sqrt3*log3
       + 729/35*s^2*ls3*sqrt3*log3*logm
       + 2187/560*s^2*ls3*sqrt3*log3^2
       + 213602178856727389/2491846156800000*s^2*ls2*sqrt3
       - 27/70*s^2*ls2*sqrt3*zeta3
       - 871144703/1587600*s^2*ls2*sqrt3*logm
       + 1152/35*s^2*ls2*sqrt3*logm^2
       - 14075903545886383/60071291280000*s^2*ls2*sqrt3*log3
       + 4782016/33075*s^2*ls2*sqrt3*log3*logm
       - 972/35*s^2*ls2*sqrt3*log3*logm^2
       + 298876/11025*s^2*ls2*sqrt3*log3^2
       - 729/70*s^2*ls2*sqrt3*log3^2*logm
       - 729/560*s^2*ls2*sqrt3*log3^3
       - 1161952347869/4800902400*s^2*ls2^2
       + 8037767/26460*s^2*ls2^2*logm
       - 216/7*s^2*ls2^2*logm^2
       - 27496592/893025*s^2*pi*sqrt3*zeta3
       + 414/35*s^2*pi*sqrt3*logm*zeta3
       + 621/140*s^2*pi*sqrt3*log3*zeta3
       - 729/140*s^2*pi*ls4p*sqrt3
       - 674429705510671909237/5449667544921600000*s^2*pi^2
       - 82076695597/14402707200*s^2*pi^2*zeta3
       - 431143388183/12002256000*s^2*pi^2*logm
       - 67/70*s^2*pi^2*logm*zeta3
       + 766/105*s^2*pi^2*logm^2
       + 150853987410708328753/6228229140932198400*s^2*pi^2*log2^2
       - 61995122887/3299834538*s^2*pi^2*log2^3
       + 81/40*s^2*pi^2*ls3*sqrt3
       + 597752/297675*s^2*pi^2*ls2*sqrt3
       - 27/35*s^2*pi^2*ls2*sqrt3*logm
       - 81/280*s^2*pi^2*ls2*sqrt3*log3
       + 14075903545886383/1081283243040000*s^2*pi^3*sqrt3
       - 2391008/297675*s^2*pi^3*sqrt3*logm
       + 54/35*s^2*pi^3*sqrt3*logm^2
       - 298876/99225*s^2*pi^3*sqrt3*log3
       + 81/70*s^2*pi^3*sqrt3*log3*logm
       + 243/1120*s^2*pi^3*sqrt3*log3^2
       + 171816796412820724323051193/8239947153453298483200000*s^2*pi^4
       + 524872867/857304000*s^2*pi^4*logm
       + 446/525*s^2*pi^4*logm^2
       - 231285797962591/13199338152000*s^2*pi^4*log2
       + 2/35*s^2*pi^5*sqrt3
       + 36473/907200*s^2*pi^6
       - 27817093937/500094000*s^2*c4
       - 16/35*s^2*c4*logm
       + 203033/44100*s^2*c4*log2
       - 57416003772459892411081/6228191479910400000*s^4
       + 79/90*s^4*T9p7ep0
       + 3/40*s^4*T9p6ep0
       - 3/20*s^4*T9p5ep0
       - 7817/10080*s^4*T9p4ep0
       - 306617/272160*s^4*T9p3ep0
       + 1/20*s^4*T8p9ep0
       + 1/20*s^4*T8p8ep0
       + 85/144*s^4*T8p7ep0
       + 1/20*s^4*T8p6ep0
       - 91/120*s^4*T8p4ep0
       - 17/90*s^4*T8p2ep0
       - 1/10*s^4*T8p10ep1
       - 8443/5400*s^4*T8p10ep0
       - 1/5*s^4*T7p9ep1
       - 50359/25200*s^4*T7p9ep0
       + 473/360*s^4*T7p8ep1
       - 17849/151200*s^4*T7p8ep0
       + 67/90*s^4*T7p7ep1
       + 45329/201600*s^4*T7p7ep0
       + 59/180*s^4*T7p6ep1
       - 59/36*s^4*T7p5ep1
       - 1643263/151200*s^4*T7p5ep0
       + 1/20*s^4*T7p16ep1
       + 232511/75600*s^4*T7p16ep0
       - 91/180*s^4*T7p15ep1
       - 1/16*s^4*T7p14ep2
       - 23467/18900*s^4*T7p14ep1
       - 7/40*s^4*T7p11ep2
       - 22527/11200*s^4*T7p11ep1
       + 196837589/47628000*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep2
       + 22527/11200*s^4*T7p10ep1
       - 153255449/47628000*s^4*T7p10ep0
       + 1082231/116640*s^4*T6p9ep1
       + 1646665330661/77157360000*s^4*T6p9ep0
       - 1/8*s^4*T6p19ep2
       + 4/15*s^4*T6p18ep1
       - 18892866001687/540101520000*s^4*T6p18ep0
       - 143/60*s^4*T6p17ep1
       - 19803582089/1714608000*s^4*T6p17ep0
       + 1/80*s^4*T6p16ep2
       + 309246599/76204800*s^4*T6p16ep1
       - 7/40*s^4*T6p15ep2
       + 21/40*s^4*T6p14ep2
       + 379807/33600*s^4*T6p14ep1
       + 122548079/1693440*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep2
       - 91789/16800*s^4*T6p13ep1
       - 33330640257721/540101520000*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep2
       + 22703239/4082400*s^4*T6p12ep1
       + 28368978582349577/231703552080000*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep2
       - 825137/453600*s^4*T6p11ep1
       - 37259519489/1714608000*s^4*T6p11ep0
       - 1005551/29160*s^4*T6p10ep1
       - 920160288659/4822335000*s^4*T6p10ep0
       + 13/40*s^4*T5p8ep2
       + 4920290251/457228800*s^4*T5p8ep1
       - 35069/163296*s^4*T5p11ep1
       - 4338319358441/370355328000*s^4*T5p11ep0
       - 97/180*s^4*T4LVB7ep1
       - 9/20*s^4*T4LVB6ep1
       + 1/10*s^4*T4LT4ep2
       - 59/216*s^4*T4LT2ep2
       - 29/30*s^4*T3L61ep1
       - 6176992679863/6858432000*s^4*zeta5
       + 104490933203527014007/16682655749760000*s^4*zeta3
       - 10681/6480*s^4*zeta3^2
       + 406066/315*s^4*a5
       + 419988890669/39191040*s^4*logm
       + 4/5*s^4*logm*T8p10ep0
       + 8/5*s^4*logm*T7p9ep0
       - 473/45*s^4*logm*T7p8ep0
       - 268/45*s^4*logm*T7p7ep0
       + 118/9*s^4*logm*T7p5ep0
       - 2/5*s^4*logm*T7p16ep0
       + 1/2*s^4*logm*T7p14ep1
       + 7/5*s^4*logm*T7p11ep1
       + 22527/1400*s^4*logm*T7p11ep0
       - 7/5*s^4*logm*T7p10ep1
       - 22527/1400*s^4*logm*T7p10ep0
       - 1082231/14580*s^4*logm*T6p9ep0
       - 32/15*s^4*logm*T6p18ep0
       + 286/15*s^4*logm*T6p17ep0
       - 1/10*s^4*logm*T6p16ep1
       - 21/5*s^4*logm*T6p14ep1
       - 379807/4200*s^4*logm*T6p14ep0
       + 14/5*s^4*logm*T6p13ep1
       + 91789/2100*s^4*logm*T6p13ep0
       - 9/5*s^4*logm*T6p12ep1
       - 22703239/510300*s^4*logm*T6p12ep0
       + 3/5*s^4*logm*T6p11ep1
       + 825137/56700*s^4*logm*T6p11ep0
       + 1005551/3645*s^4*logm*T6p10ep0
       - 13/5*s^4*logm*T5p8ep1
       + 35069/20412*s^4*logm*T5p11ep0
       - 29317/450*s^4*logm*zeta5
       - 56750126677/18370800*s^4*logm*zeta3
       - 159761/300*s^4*logm^2
       - 28/5*s^4*logm^2*T7p11ep0
       + 28/5*s^4*logm^2*T7p10ep0
       + 84/5*s^4*logm^2*T6p14ep0
       - 56/5*s^4*logm^2*T6p13ep0
       + 36/5*s^4*logm^2*T6p12ep0
       - 12/5*s^4*logm^2*T6p11ep0
       + 1068/5*s^4*logm^2*zeta3
       + 264/5*s^4*logm^3
       + 406066/1575*s^4*log2*a4
       + 147/20*s^4*ls5pithird*sqrt3
       + 9564032/382725*s^4*ls4pithird*sqrt3
       - 48/5*s^4*ls4pithird*sqrt3*logm
       - 18/5*s^4*ls4pithird*sqrt3*log3
       - 729/80*s^4*ls5p*sqrt3
       - 14075903545886383/25744839120000*s^4*ls3*sqrt3
       + 4782016/14175*s^4*ls3*sqrt3*logm
       - 324/5*s^4*ls3*sqrt3*logm^2
       + 597752/4725*s^4*ls3*sqrt3*log3
       - 243/5*s^4*ls3*sqrt3*log3*logm
       - 729/80*s^4*ls3*sqrt3*log3^2
       - 213602178856727389/1067934067200000*s^4*ls2*sqrt3
       + 9/10*s^4*ls2*sqrt3*zeta3
       + 871144703/680400*s^4*ls2*sqrt3*logm
       - 384/5*s^4*ls2*sqrt3*logm^2
       + 14075903545886383/25744839120000*s^4*ls2*sqrt3*log3
       - 4782016/14175*s^4*ls2*sqrt3*log3*logm
       + 324/5*s^4*ls2*sqrt3*log3*logm^2
       - 298876/4725*s^4*ls2*sqrt3*log3^2
       + 243/10*s^4*ls2*sqrt3*log3^2*logm
       + 243/80*s^4*ls2*sqrt3*log3^3
       + 1161952347869/2057529600*s^4*ls2^2
       - 8037767/11340*s^4*ls2^2*logm
       + 72*s^4*ls2^2*logm^2
       + 27496592/382725*s^4*pi*sqrt3*zeta3
       - 138/5*s^4*pi*sqrt3*logm*zeta3
       - 207/20*s^4*pi*sqrt3*log3*zeta3
       + 243/20*s^4*pi*ls4p*sqrt3
       + 674429705510671909237/2335571804966400000*s^4*pi^2
       + 82076695597/6172588800*s^4*pi^2*zeta3
       + 431143388183/5143824000*s^4*pi^2*logm
       + 67/30*s^4*pi^2*logm*zeta3
       - 766/45*s^4*pi^2*logm^2
       + 203033/28350*s^4*pi^2*log2^3
       - 189/40*s^4*pi^2*ls3*sqrt3
       - 597752/127575*s^4*pi^2*ls2*sqrt3
       + 9/5*s^4*pi^2*ls2*sqrt3*logm
       + 27/40*s^4*pi^2*ls2*sqrt3*log3
       - 14075903545886383/463407104160000*s^4*pi^3*sqrt3
       + 2391008/127575*s^4*pi^3*sqrt3*logm
       - 18/5*s^4*pi^3*sqrt3*logm^2
       + 298876/42525*s^4*pi^3*sqrt3*log3
       - 27/10*s^4*pi^3*sqrt3*log3*logm
       - 81/160*s^4*pi^3*sqrt3*log3^2
       - 11637566170715646517/333653114995200000*s^4*pi^4
       - 524872867/367416000*s^4*pi^4*logm
       - 446/225*s^4*pi^4*logm^2
       + 13688989/907200*s^4*pi^4*log2
       - 2/15*s^4*pi^5*sqrt3
       - 36473/388800*s^4*pi^6
       + 27817093937/214326000*s^4*c4
       + 16/15*s^4*c4*logm
       - 203033/18900*s^4*c4*log2
       + 57416003772459892411081/5449667544921600000*s^6
       - 316/315*s^6*T9p7ep0
       - 3/35*s^6*T9p6ep0
       + 6/35*s^6*T9p5ep0
       + 7817/8820*s^6*T9p4ep0
       + 306617/238140*s^6*T9p3ep0
       - 2/35*s^6*T8p9ep0
       - 2/35*s^6*T8p8ep0
       - 85/126*s^6*T8p7ep0
       - 2/35*s^6*T8p6ep0
       + 13/15*s^6*T8p4ep0
       + 68/315*s^6*T8p2ep0
       + 4/35*s^6*T8p10ep1
       + 8443/4725*s^6*T8p10ep0
       + 8/35*s^6*T7p9ep1
       + 50359/22050*s^6*T7p9ep0
       - 473/315*s^6*T7p8ep1
       + 17849/132300*s^6*T7p8ep0
       - 268/315*s^6*T7p7ep1
       - 45329/176400*s^6*T7p7ep0
       - 118/315*s^6*T7p6ep1
       + 118/63*s^6*T7p5ep1
       + 1643263/132300*s^6*T7p5ep0
       - 2/35*s^6*T7p16ep1
       - 232511/66150*s^6*T7p16ep0
       + 26/45*s^6*T7p15ep1
       + 1/14*s^6*T7p14ep2
       + 46934/33075*s^6*T7p14ep1
       + 1/5*s^6*T7p11ep2
       + 22527/9800*s^6*T7p11ep1
       - 196837589/41674500*s^6*T7p11ep0
       - 1/5*s^6*T7p10ep2
       - 22527/9800*s^6*T7p10ep1
       + 153255449/41674500*s^6*T7p10ep0
       - 1082231/102060*s^6*T6p9ep1
       - 1646665330661/67512690000*s^6*T6p9ep0
       + 1/7*s^6*T6p19ep2
       - 32/105*s^6*T6p18ep1
       + 18892866001687/472588830000*s^6*T6p18ep0
       + 286/105*s^6*T6p17ep1
       + 19803582089/1500282000*s^6*T6p17ep0
       - 1/70*s^6*T6p16ep2
       - 309246599/66679200*s^6*T6p16ep1
       + 1/5*s^6*T6p15ep2
       - 3/5*s^6*T6p14ep2
       - 379807/29400*s^6*T6p14ep1
       - 122548079/1481760*s^6*T6p14ep0
       + 2/5*s^6*T6p13ep2
       + 91789/14700*s^6*T6p13ep1
       + 33330640257721/472588830000*s^6*T6p13ep0
       - 9/35*s^6*T6p12ep2
       - 22703239/3572100*s^6*T6p12ep1
       - 28368978582349577/202740608070000*s^6*T6p12ep0
       + 3/35*s^6*T6p11ep2
       + 825137/396900*s^6*T6p11ep1
       + 37259519489/1500282000*s^6*T6p11ep0
       + 1005551/25515*s^6*T6p10ep1
       + 920160288659/4219543125*s^6*T6p10ep0
       - 13/35*s^6*T5p8ep2
       - 4920290251/400075200*s^6*T5p8ep1
       + 35069/142884*s^6*T5p11ep1
       + 4338319358441/324060912000*s^6*T5p11ep0
       + 194/315*s^6*T4LVB7ep1
       + 18/35*s^6*T4LVB6ep1
       - 4/35*s^6*T4LT4ep2
       + 59/189*s^6*T4LT2ep2
       + 116/105*s^6*T3L61ep1
       + 6176992679863/6001128000*s^6*zeta5
       - 104490933203527014007/14597323781040000*s^6*zeta3
       + 10681/5670*s^6*zeta3^2
       - 3248528/2205*s^6*a5
       - 419988890669/34292160*s^6*logm
       - 32/35*s^6*logm*T8p10ep0
       - 64/35*s^6*logm*T7p9ep0
       + 3784/315*s^6*logm*T7p8ep0
       + 2144/315*s^6*logm*T7p7ep0
       - 944/63*s^6*logm*T7p5ep0
       + 16/35*s^6*logm*T7p16ep0
       - 4/7*s^6*logm*T7p14ep1
       - 8/5*s^6*logm*T7p11ep1
       - 22527/1225*s^6*logm*T7p11ep0
       + 8/5*s^6*logm*T7p10ep1
       + 22527/1225*s^6*logm*T7p10ep0
       + 2164462/25515*s^6*logm*T6p9ep0
       + 256/105*s^6*logm*T6p18ep0
       - 2288/105*s^6*logm*T6p17ep0
       + 4/35*s^6*logm*T6p16ep1
       + 24/5*s^6*logm*T6p14ep1
       + 379807/3675*s^6*logm*T6p14ep0
       - 16/5*s^6*logm*T6p13ep1
       - 183578/3675*s^6*logm*T6p13ep0
       + 72/35*s^6*logm*T6p12ep1
       + 45406478/893025*s^6*logm*T6p12ep0
       - 24/35*s^6*logm*T6p11ep1
       - 1650274/99225*s^6*logm*T6p11ep0
       - 8044408/25515*s^6*logm*T6p10ep0
       + 104/35*s^6*logm*T5p8ep1
       - 70138/35721*s^6*logm*T5p11ep0
       + 117268/1575*s^6*logm*zeta5
       + 56750126677/16074450*s^6*logm*zeta3
       + 45646/75*s^6*logm^2
       + 32/5*s^6*logm^2*T7p11ep0
       - 32/5*s^6*logm^2*T7p10ep0
       - 96/5*s^6*logm^2*T6p14ep0
       + 64/5*s^6*logm^2*T6p13ep0
       - 288/35*s^6*logm^2*T6p12ep0
       + 96/35*s^6*logm^2*T6p11ep0
       - 8544/35*s^6*logm^2*zeta3
       - 2112/35*s^6*logm^3
       - 3248528/11025*s^6*log2*a4
       - 42/5*s^6*ls5pithird*sqrt3
       - 76512256/2679075*s^6*ls4pithird*sqrt3
       + 384/35*s^6*ls4pithird*sqrt3*logm
       + 144/35*s^6*ls4pithird*sqrt3*log3
       + 729/70*s^6*ls5p*sqrt3
       + 14075903545886383/22526734230000*s^6*ls3*sqrt3
       - 38256128/99225*s^6*ls3*sqrt3*logm
       + 2592/35*s^6*ls3*sqrt3*logm^2
       - 4782016/33075*s^6*ls3*sqrt3*log3
       + 1944/35*s^6*ls3*sqrt3*log3*logm
       + 729/70*s^6*ls3*sqrt3*log3^2
       + 213602178856727389/934442308800000*s^6*ls2*sqrt3
       - 36/35*s^6*ls2*sqrt3*zeta3
       - 871144703/595350*s^6*ls2*sqrt3*logm
       + 3072/35*s^6*ls2*sqrt3*logm^2
       - 14075903545886383/22526734230000*s^6*ls2*sqrt3*log3
       + 38256128/99225*s^6*ls2*sqrt3*log3*logm
       - 2592/35*s^6*ls2*sqrt3*log3*logm^2
       + 2391008/33075*s^6*ls2*sqrt3*log3^2
       - 972/35*s^6*ls2*sqrt3*log3^2*logm
       - 243/70*s^6*ls2*sqrt3*log3^3
       - 1161952347869/1800338400*s^6*ls2^2
       + 16075534/19845*s^6*ls2^2*logm
       - 576/7*s^6*ls2^2*logm^2
       - 219972736/2679075*s^6*pi*sqrt3*zeta3
       + 1104/35*s^6*pi*sqrt3*logm*zeta3
       + 414/35*s^6*pi*sqrt3*log3*zeta3
       - 486/35*s^6*pi*ls4p*sqrt3
       - 674429705510671909237/2043625329345600000*s^6*pi^2
       - 82076695597/5401015200*s^6*pi^2*zeta3
       - 431143388183/4500846000*s^6*pi^2*logm
       - 268/105*s^6*pi^2*logm*zeta3
       + 6128/315*s^6*pi^2*logm^2
       - 812132/99225*s^6*pi^2*log2^3
       + 27/5*s^6*pi^2*ls3*sqrt3
       + 4782016/893025*s^6*pi^2*ls2*sqrt3
       - 72/35*s^6*pi^2*ls2*sqrt3*logm
       - 27/35*s^6*pi^2*ls2*sqrt3*log3
       + 14075903545886383/405481216140000*s^6*pi^3*sqrt3
       - 19128064/893025*s^6*pi^3*sqrt3*logm
       + 144/35*s^6*pi^3*sqrt3*logm^2
       - 2391008/297675*s^6*pi^3*sqrt3*log3
       + 108/35*s^6*pi^3*sqrt3*log3*logm
       + 81/140*s^6*pi^3*sqrt3*log3^2
       + 11637566170715646517/291946475620800000*s^6*pi^4
       + 524872867/321489000*s^6*pi^4*logm
       + 3568/1575*s^6*pi^4*logm^2
       - 13688989/793800*s^6*pi^4*log2
       + 16/105*s^6*pi^5*sqrt3
       + 36473/340200*s^6*pi^6
       - 27817093937/187535250*s^6*c4
       - 128/105*s^6*c4*logm
       + 406066/33075*s^6*c4*log2
       - 57416003772459892411081/9688297857638400000*s^8
       + 79/140*s^8*T9p7ep0
       + 27/560*s^8*T9p6ep0
       - 27/280*s^8*T9p5ep0
       - 7817/15680*s^8*T9p4ep0
       - 306617/423360*s^8*T9p3ep0
       + 9/280*s^8*T8p9ep0
       + 9/280*s^8*T8p8ep0
       + 85/224*s^8*T8p7ep0
       + 9/280*s^8*T8p6ep0
       - 39/80*s^8*T8p4ep0
       - 17/140*s^8*T8p2ep0
       - 9/140*s^8*T8p10ep1
       - 8443/8400*s^8*T8p10ep0
       - 9/70*s^8*T7p9ep1
       - 50359/39200*s^8*T7p9ep0
       + 473/560*s^8*T7p8ep1
       - 17849/235200*s^8*T7p8ep0
       + 67/140*s^8*T7p7ep1
       + 45329/313600*s^8*T7p7ep0
       + 59/280*s^8*T7p6ep1
       - 59/56*s^8*T7p5ep1
       - 1643263/235200*s^8*T7p5ep0
       + 9/280*s^8*T7p16ep1
       + 232511/117600*s^8*T7p16ep0
       - 13/40*s^8*T7p15ep1
       - 9/224*s^8*T7p14ep2
       - 23467/29400*s^8*T7p14ep1
       - 9/80*s^8*T7p11ep2
       - 202743/156800*s^8*T7p11ep1
       + 196837589/74088000*s^8*T7p11ep0
       + 9/80*s^8*T7p10ep2
       + 202743/156800*s^8*T7p10ep1
       - 153255449/74088000*s^8*T7p10ep0
       + 1082231/181440*s^8*T6p9ep1
       + 1646665330661/120022560000*s^8*T6p9ep0
       - 9/112*s^8*T6p19ep2
       + 6/35*s^8*T6p18ep1
       - 18892866001687/840157920000*s^8*T6p18ep0
       - 429/280*s^8*T6p17ep1
       - 19803582089/2667168000*s^8*T6p17ep0
       + 9/1120*s^8*T6p16ep2
       + 309246599/118540800*s^8*T6p16ep1
       - 9/80*s^8*T6p15ep2
       + 27/80*s^8*T6p14ep2
       + 1139421/156800*s^8*T6p14ep1
       + 122548079/2634240*s^8*T6p14ep0
       - 9/40*s^8*T6p13ep2
       - 275367/78400*s^8*T6p13ep1
       - 33330640257721/840157920000*s^8*T6p13ep0
       + 81/560*s^8*T6p12ep2
       + 22703239/6350400*s^8*T6p12ep1
       + 28368978582349577/360427747680000*s^8*T6p12ep0
       - 27/560*s^8*T6p11ep2
       - 825137/705600*s^8*T6p11ep1
       - 37259519489/2667168000*s^8*T6p11ep0
       - 1005551/45360*s^8*T6p10ep1
       - 920160288659/7501410000*s^8*T6p10ep0
       + 117/560*s^8*T5p8ep2
       + 4920290251/711244800*s^8*T5p8ep1
       - 35069/254016*s^8*T5p11ep1
       - 4338319358441/576108288000*s^8*T5p11ep0
       - 97/280*s^8*T4LVB7ep1
       - 81/280*s^8*T4LVB6ep1
       + 9/140*s^8*T4LT4ep2
       - 59/336*s^8*T4LT2ep2
       - 87/140*s^8*T3L61ep1
       - 6176992679863/10668672000*s^8*zeta5
       + 104490933203527014007/25950797832960000*s^8*zeta3
       - 10681/10080*s^8*zeta3^2
       + 203033/245*s^8*a5
       + 419988890669/60963840*s^8*logm
       + 18/35*s^8*logm*T8p10ep0
       + 36/35*s^8*logm*T7p9ep0
       - 473/70*s^8*logm*T7p8ep0
       - 134/35*s^8*logm*T7p7ep0
       + 59/7*s^8*logm*T7p5ep0
       - 9/35*s^8*logm*T7p16ep0
       + 9/28*s^8*logm*T7p14ep1
       + 9/10*s^8*logm*T7p11ep1
       + 202743/19600*s^8*logm*T7p11ep0
       - 9/10*s^8*logm*T7p10ep1
       - 202743/19600*s^8*logm*T7p10ep0
       - 1082231/22680*s^8*logm*T6p9ep0
       - 48/35*s^8*logm*T6p18ep0
       + 429/35*s^8*logm*T6p17ep0
       - 9/140*s^8*logm*T6p16ep1
       - 27/10*s^8*logm*T6p14ep1
       - 1139421/19600*s^8*logm*T6p14ep0
       + 9/5*s^8*logm*T6p13ep1
       + 275367/9800*s^8*logm*T6p13ep0
       - 81/70*s^8*logm*T6p12ep1
       - 22703239/793800*s^8*logm*T6p12ep0
       + 27/70*s^8*logm*T6p11ep1
       + 825137/88200*s^8*logm*T6p11ep0
       + 1005551/5670*s^8*logm*T6p10ep0
       - 117/70*s^8*logm*T5p8ep1
       + 35069/31752*s^8*logm*T5p11ep0
       - 29317/700*s^8*logm*zeta5
       - 56750126677/28576800*s^8*logm*zeta3
       - 68469/200*s^8*logm^2
       - 18/5*s^8*logm^2*T7p11ep0
       + 18/5*s^8*logm^2*T7p10ep0
       + 54/5*s^8*logm^2*T6p14ep0
       - 36/5*s^8*logm^2*T6p13ep0
       + 162/35*s^8*logm^2*T6p12ep0
       - 54/35*s^8*logm^2*T6p11ep0
       + 4806/35*s^8*logm^2*zeta3
       + 1188/35*s^8*logm^3
       + 203033/1225*s^8*log2*a4
       + 189/40*s^8*ls5pithird*sqrt3
       + 4782016/297675*s^8*ls4pithird*sqrt3
       - 216/35*s^8*ls4pithird*sqrt3*logm
       - 81/35*s^8*ls4pithird*sqrt3*log3
       - 6561/1120*s^8*ls5p*sqrt3
       - 14075903545886383/40047527520000*s^8*ls3*sqrt3
       + 2391008/11025*s^8*ls3*sqrt3*logm
       - 1458/35*s^8*ls3*sqrt3*logm^2
       + 298876/3675*s^8*ls3*sqrt3*log3
       - 2187/70*s^8*ls3*sqrt3*log3*logm
       - 6561/1120*s^8*ls3*sqrt3*log3^2
       - 213602178856727389/1661230771200000*s^8*ls2*sqrt3
       + 81/140*s^8*ls2*sqrt3*zeta3
       + 871144703/1058400*s^8*ls2*sqrt3*logm
       - 1728/35*s^8*ls2*sqrt3*logm^2
       + 14075903545886383/40047527520000*s^8*ls2*sqrt3*log3
       - 2391008/11025*s^8*ls2*sqrt3*log3*logm
       + 1458/35*s^8*ls2*sqrt3*log3*logm^2
       - 149438/3675*s^8*ls2*sqrt3*log3^2
       + 2187/140*s^8*ls2*sqrt3*log3^2*logm
       + 2187/1120*s^8*ls2*sqrt3*log3^3
       + 1161952347869/3200601600*s^8*ls2^2
       - 8037767/17640*s^8*ls2^2*logm
       + 324/7*s^8*ls2^2*logm^2
       + 13748296/297675*s^8*pi*sqrt3*zeta3
       - 621/35*s^8*pi*sqrt3*logm*zeta3
       - 1863/280*s^8*pi*sqrt3*log3*zeta3
       + 2187/280*s^8*pi*ls4p*sqrt3
       + 674429705510671909237/3633111696614400000*s^8*pi^2
       + 82076695597/9601804800*s^8*pi^2*zeta3
       + 431143388183/8001504000*s^8*pi^2*logm
       + 201/140*s^8*pi^2*logm*zeta3
       - 383/35*s^8*pi^2*logm^2
       + 203033/44100*s^8*pi^2*log2^3
       - 243/80*s^8*pi^2*ls3*sqrt3
       - 298876/99225*s^8*pi^2*ls2*sqrt3
       + 81/70*s^8*pi^2*ls2*sqrt3*logm
       + 243/560*s^8*pi^2*ls2*sqrt3*log3
       - 14075903545886383/720855495360000*s^8*pi^3*sqrt3
       + 1195504/99225*s^8*pi^3*sqrt3*logm
       - 81/35*s^8*pi^3*sqrt3*logm^2
       + 149438/33075*s^8*pi^3*sqrt3*log3
       - 243/140*s^8*pi^3*sqrt3*log3*logm
       - 729/2240*s^8*pi^3*sqrt3*log3^2
       - 11637566170715646517/519015956659200000*s^8*pi^4
       - 524872867/571536000*s^8*pi^4*logm
       - 223/175*s^8*pi^4*logm^2
       + 13688989/1411200*s^8*pi^4*log2
       - 3/35*s^8*pi^5*sqrt3
       - 36473/604800*s^8*pi^6
       + 27817093937/333396000*s^8*c4
       + 24/35*s^8*c4*logm
       - 203033/29400*s^8*c4*log2
       + 57416003772459892411081/43597340359372800000*s^10
       - 79/630*s^10*T9p7ep0
       - 3/280*s^10*T9p6ep0
       + 3/140*s^10*T9p5ep0
       + 7817/70560*s^10*T9p4ep0
       + 306617/1905120*s^10*T9p3ep0
       - 1/140*s^10*T8p9ep0
       - 1/140*s^10*T8p8ep0
       - 85/1008*s^10*T8p7ep0
       - 1/140*s^10*T8p6ep0
       + 13/120*s^10*T8p4ep0
       + 17/630*s^10*T8p2ep0
       + 1/70*s^10*T8p10ep1
       + 8443/37800*s^10*T8p10ep0
       + 1/35*s^10*T7p9ep1
       + 50359/176400*s^10*T7p9ep0
       - 473/2520*s^10*T7p8ep1
       + 17849/1058400*s^10*T7p8ep0
       - 67/630*s^10*T7p7ep1
       - 45329/1411200*s^10*T7p7ep0
       - 59/1260*s^10*T7p6ep1
       + 59/252*s^10*T7p5ep1
       + 1643263/1058400*s^10*T7p5ep0
       - 1/140*s^10*T7p16ep1
       - 232511/529200*s^10*T7p16ep0
       + 13/180*s^10*T7p15ep1
       + 1/112*s^10*T7p14ep2
       + 23467/132300*s^10*T7p14ep1
       + 1/40*s^10*T7p11ep2
       + 22527/78400*s^10*T7p11ep1
       - 196837589/333396000*s^10*T7p11ep0
       - 1/40*s^10*T7p10ep2
       - 22527/78400*s^10*T7p10ep1
       + 153255449/333396000*s^10*T7p10ep0
       - 1082231/816480*s^10*T6p9ep1
       - 1646665330661/540101520000*s^10*T6p9ep0
       + 1/56*s^10*T6p19ep2
       - 4/105*s^10*T6p18ep1
       + 18892866001687/3780710640000*s^10*T6p18ep0
       + 143/420*s^10*T6p17ep1
       + 19803582089/12002256000*s^10*T6p17ep0
       - 1/560*s^10*T6p16ep2
       - 309246599/533433600*s^10*T6p16ep1
       + 1/40*s^10*T6p15ep2
       - 3/40*s^10*T6p14ep2
       - 379807/235200*s^10*T6p14ep1
       - 122548079/11854080*s^10*T6p14ep0
       + 1/20*s^10*T6p13ep2
       + 91789/117600*s^10*T6p13ep1
       + 33330640257721/3780710640000*s^10*T6p13ep0
       - 9/280*s^10*T6p12ep2
       - 22703239/28576800*s^10*T6p12ep1
       - 28368978582349577/1621924864560000*s^10*T6p12ep0
       + 3/280*s^10*T6p11ep2
       + 825137/3175200*s^10*T6p11ep1
       + 37259519489/12002256000*s^10*T6p11ep0
       + 1005551/204120*s^10*T6p10ep1
       + 920160288659/33756345000*s^10*T6p10ep0
       - 13/280*s^10*T5p8ep2
       - 4920290251/3200601600*s^10*T5p8ep1
       + 35069/1143072*s^10*T5p11ep1
       + 4338319358441/2592487296000*s^10*T5p11ep0
       + 97/1260*s^10*T4LVB7ep1
       + 9/140*s^10*T4LVB6ep1
       - 1/70*s^10*T4LT4ep2
       + 59/1512*s^10*T4LT2ep2
       + 29/210*s^10*T3L61ep1
       + 6176992679863/48009024000*s^10*zeta5
       - 104490933203527014007/116778590248320000*s^10*zeta3
       + 10681/45360*s^10*zeta3^2
       - 406066/2205*s^10*a5
       - 419988890669/274337280*s^10*logm
       - 4/35*s^10*logm*T8p10ep0
       - 8/35*s^10*logm*T7p9ep0
       + 473/315*s^10*logm*T7p8ep0
       + 268/315*s^10*logm*T7p7ep0
       - 118/63*s^10*logm*T7p5ep0
       + 2/35*s^10*logm*T7p16ep0
       - 1/14*s^10*logm*T7p14ep1
       - 1/5*s^10*logm*T7p11ep1
       - 22527/9800*s^10*logm*T7p11ep0
       + 1/5*s^10*logm*T7p10ep1
       + 22527/9800*s^10*logm*T7p10ep0
       + 1082231/102060*s^10*logm*T6p9ep0
       + 32/105*s^10*logm*T6p18ep0
       - 286/105*s^10*logm*T6p17ep0
       + 1/70*s^10*logm*T6p16ep1
       + 3/5*s^10*logm*T6p14ep1
       + 379807/29400*s^10*logm*T6p14ep0
       - 2/5*s^10*logm*T6p13ep1
       - 91789/14700*s^10*logm*T6p13ep0
       + 9/35*s^10*logm*T6p12ep1
       + 22703239/3572100*s^10*logm*T6p12ep0
       - 3/35*s^10*logm*T6p11ep1
       - 825137/396900*s^10*logm*T6p11ep0
       - 1005551/25515*s^10*logm*T6p10ep0
       + 13/35*s^10*logm*T5p8ep1
       - 35069/142884*s^10*logm*T5p11ep0
       + 29317/3150*s^10*logm*zeta5
       + 56750126677/128595600*s^10*logm*zeta3
       + 22823/300*s^10*logm^2
       + 4/5*s^10*logm^2*T7p11ep0
       - 4/5*s^10*logm^2*T7p10ep0
       - 12/5*s^10*logm^2*T6p14ep0
       + 8/5*s^10*logm^2*T6p13ep0
       - 36/35*s^10*logm^2*T6p12ep0
       + 12/35*s^10*logm^2*T6p11ep0
       - 1068/35*s^10*logm^2*zeta3
       - 264/35*s^10*logm^3
       - 406066/11025*s^10*log2*a4
       - 21/20*s^10*ls5pithird*sqrt3
       - 9564032/2679075*s^10*ls4pithird*sqrt3
       + 48/35*s^10*ls4pithird*sqrt3*logm
       + 18/35*s^10*ls4pithird*sqrt3*log3
       + 729/560*s^10*ls5p*sqrt3
       + 14075903545886383/180213873840000*s^10*ls3*sqrt3
       - 4782016/99225*s^10*ls3*sqrt3*logm
       + 324/35*s^10*ls3*sqrt3*logm^2
       - 597752/33075*s^10*ls3*sqrt3*log3
       + 243/35*s^10*ls3*sqrt3*log3*logm
       + 729/560*s^10*ls3*sqrt3*log3^2
       + 213602178856727389/7475538470400000*s^10*ls2*sqrt3
       - 9/70*s^10*ls2*sqrt3*zeta3
       - 871144703/4762800*s^10*ls2*sqrt3*logm
       + 384/35*s^10*ls2*sqrt3*logm^2
       - 14075903545886383/180213873840000*s^10*ls2*sqrt3*log3
       + 4782016/99225*s^10*ls2*sqrt3*log3*logm
       - 324/35*s^10*ls2*sqrt3*log3*logm^2
       + 298876/33075*s^10*ls2*sqrt3*log3^2
       - 243/70*s^10*ls2*sqrt3*log3^2*logm
       - 243/560*s^10*ls2*sqrt3*log3^3
       - 1161952347869/14402707200*s^10*ls2^2
       + 8037767/79380*s^10*ls2^2*logm
       - 72/7*s^10*ls2^2*logm^2
       - 27496592/2679075*s^10*pi*sqrt3*zeta3
       + 138/35*s^10*pi*sqrt3*logm*zeta3
       + 207/140*s^10*pi*sqrt3*log3*zeta3
       - 243/140*s^10*pi*ls4p*sqrt3
       - 674429705510671909237/16349002634764800000*s^10*pi^2
       - 82076695597/43208121600*s^10*pi^2*zeta3
       - 431143388183/36006768000*s^10*pi^2*logm
       - 67/210*s^10*pi^2*logm*zeta3
       + 766/315*s^10*pi^2*logm^2
       - 203033/198450*s^10*pi^2*log2^3
       + 27/40*s^10*pi^2*ls3*sqrt3
       + 597752/893025*s^10*pi^2*ls2*sqrt3
       - 9/35*s^10*pi^2*ls2*sqrt3*logm
       - 27/280*s^10*pi^2*ls2*sqrt3*log3
       + 14075903545886383/3243849729120000*s^10*pi^3*sqrt3
       - 2391008/893025*s^10*pi^3*sqrt3*logm
       + 18/35*s^10*pi^3*sqrt3*logm^2
       - 298876/297675*s^10*pi^3*sqrt3*log3
       + 27/70*s^10*pi^3*sqrt3*log3*logm
       + 81/1120*s^10*pi^3*sqrt3*log3^2
       + 11637566170715646517/2335571804966400000*s^10*pi^4
       + 524872867/2571912000*s^10*pi^4*logm
       + 446/1575*s^10*pi^4*logm^2
       - 13688989/6350400*s^10*pi^4*log2
       + 2/105*s^10*pi^5*sqrt3
       + 36473/2721600*s^10*pi^6
       - 27817093937/1500282000*s^10*c4
       - 16/105*s^10*c4*logm
       + 203033/132300*s^10*c4*log2
       - 597752/99225*ls4*sqrt3
       + 81/35*ls4*sqrt3*logm
       + 243/280*ls4*sqrt3*log3
       + 1195504/33075*ls4*s^2*sqrt3
       - 486/35*ls4*s^2*sqrt3*logm
       - 729/140*ls4*s^2*sqrt3*log3
       - 1195504/14175*ls4*s^4*sqrt3
       + 162/5*ls4*s^4*sqrt3*logm
       + 243/20*ls4*s^4*sqrt3*log3
       + 9564032/99225*ls4*s^6*sqrt3
       - 1296/35*ls4*s^6*sqrt3*logm
       - 486/35*ls4*s^6*sqrt3*log3
       - 597752/11025*ls4*s^8*sqrt3
       + 729/35*ls4*s^8*sqrt3*logm
       + 2187/280*ls4*s^8*sqrt3*log3
       + 1195504/99225*ls4*s^10*sqrt3
       - 162/35*ls4*s^10*sqrt3*logm
       - 243/140*ls4*s^10*sqrt3*log3
       - 243/560*ls5*sqrt3
       + 729/280*ls5*s^2*sqrt3
       - 243/40*ls5*s^4*sqrt3
       + 243/35*ls5*s^6*sqrt3
       - 2187/560*ls5*s^8*sqrt3
       + 243/280*ls5*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/1120
       + 1/280*T7p11ep0
       - 1/280*T7p10ep0
       - 3/280*T6p14ep0
       + 1/140*T6p13ep0
       - 3/280*T6p12ep0
       + 1/280*T6p11ep0
       - 53/360*zeta3
       + 27/280*ls3*sqrt3
       + 6/35*ls2*sqrt3
       - 27/280*ls2*sqrt3*log3
       - 9/140*ls2^2
       + 13/1440*pi^2
       + 3/560*pi^3*sqrt3
       + 19/12600*pi^4
       + 39/560*s^2
       - 3/140*s^2*T7p11ep0
       + 3/140*s^2*T7p10ep0
       + 9/140*s^2*T6p14ep0
       - 3/70*s^2*T6p13ep0
       + 9/140*s^2*T6p12ep0
       - 3/140*s^2*T6p11ep0
       + 53/60*s^2*zeta3
       - 81/140*s^2*ls3*sqrt3
       - 36/35*s^2*ls2*sqrt3
       + 81/140*s^2*ls2*sqrt3*log3
       + 27/70*s^2*ls2^2
       - 13/240*s^2*pi^2
       - 9/280*s^2*pi^3*sqrt3
       - 19/2100*s^2*pi^4
       - 13/80*s^4
       + 1/20*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep0
       - 3/20*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep0
       - 371/180*s^4*zeta3
       + 27/20*s^4*ls3*sqrt3
       + 12/5*s^4*ls2*sqrt3
       - 27/20*s^4*ls2*sqrt3*log3
       - 9/10*s^4*ls2^2
       + 91/720*s^4*pi^2
       + 3/40*s^4*pi^3*sqrt3
       + 19/900*s^4*pi^4
       + 13/70*s^6
       - 2/35*s^6*T7p11ep0
       + 2/35*s^6*T7p10ep0
       + 6/35*s^6*T6p14ep0
       - 4/35*s^6*T6p13ep0
       + 6/35*s^6*T6p12ep0
       - 2/35*s^6*T6p11ep0
       + 106/45*s^6*zeta3
       - 54/35*s^6*ls3*sqrt3
       - 96/35*s^6*ls2*sqrt3
       + 54/35*s^6*ls2*sqrt3*log3
       + 36/35*s^6*ls2^2
       - 13/90*s^6*pi^2
       - 3/35*s^6*pi^3*sqrt3
       - 38/1575*s^6*pi^4
       - 117/1120*s^8
       + 9/280*s^8*T7p11ep0
       - 9/280*s^8*T7p10ep0
       - 27/280*s^8*T6p14ep0
       + 9/140*s^8*T6p13ep0
       - 27/280*s^8*T6p12ep0
       + 9/280*s^8*T6p11ep0
       - 53/40*s^8*zeta3
       + 243/280*s^8*ls3*sqrt3
       + 54/35*s^8*ls2*sqrt3
       - 243/280*s^8*ls2*sqrt3*log3
       - 81/140*s^8*ls2^2
       + 13/160*s^8*pi^2
       + 27/560*s^8*pi^3*sqrt3
       + 19/1400*s^8*pi^4
       + 13/560*s^10
       - 1/140*s^10*T7p11ep0
       + 1/140*s^10*T7p10ep0
       + 3/140*s^10*T6p14ep0
       - 1/70*s^10*T6p13ep0
       + 3/140*s^10*T6p12ep0
       - 1/140*s^10*T6p11ep0
       + 53/180*s^10*zeta3
       - 27/140*s^10*ls3*sqrt3
       - 12/35*s^10*ls2*sqrt3
       + 27/140*s^10*ls2*sqrt3*log3
       + 9/70*s^10*ls2^2
       - 13/720*s^10*pi^2
       - 3/280*s^10*pi^3*sqrt3
       - 19/6300*s^10*pi^4
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^3*ep^-1 * (
       + 574097896733/10973491200
       + 1/70*T7p9ep0
       - 191/2520*T7p8ep0
       - 59/1260*T7p7ep0
       + 59/630*T7p5ep0
       - 1/140*T7p16ep0
       - 1/112*T7p14ep1
       + 1/280*T7p11ep1
       + 42767/2116800*T7p11ep0
       - 1/280*T7p10ep1
       - 42767/2116800*T7p10ep0
       - 12157549/28576800*T6p9ep0
       - 2/105*T6p18ep0
       + 59/420*T6p17ep0
       - 1/560*T6p16ep1
       - 3/280*T6p14ep1
       - 251471/705600*T6p14ep0
       + 1/140*T6p13ep1
       + 149831/1058400*T6p13ep0
       - 3/280*T6p12ep1
       - 821119/4082400*T6p12ep0
       + 1/280*T6p11ep1
       + 202199/3175200*T6p11ep0
       + 5565167/3572100*T6p10ep0
       + 3/560*T5p8ep1
       - 136009/2857680*T5p11ep0
       - 1817/12600*zeta5
       - 14931600487/1028764800*zeta3
       + 13/140*logm
       - 1/35*logm*T7p11ep0
       + 1/35*logm*T7p10ep0
       + 3/35*logm*T6p14ep0
       - 2/35*logm*T6p13ep0
       + 3/35*logm*T6p12ep0
       - 1/35*logm*T6p11ep0
       + 53/45*logm*zeta3
       - 2/35*ls4pithird*sqrt3
       + 474161/226800*ls3*sqrt3
       - 27/35*ls3*sqrt3*logm
       - 81/280*ls3*sqrt3*log3
       + 190339901/19051200*ls2*sqrt3
       - 48/35*ls2*sqrt3*logm
       - 474161/226800*ls2*sqrt3*log3
       + 27/35*ls2*sqrt3*log3*logm
       + 81/560*ls2*sqrt3*log3^2
       - 11146879/3175200*ls2^2
       + 18/35*ls2^2*logm
       - 23/140*pi*sqrt3*zeta3
       + 201758951/1646023680*pi^2
       - 131/5040*pi^2*zeta3
       - 13/180*pi^2*logm
       + 3/280*pi^2*ls2*sqrt3
       + 474161/4082400*pi^3*sqrt3
       - 3/70*pi^3*sqrt3*logm
       - 9/560*pi^3*sqrt3*log3
       - 164940233/4115059200*pi^4
       - 19/1575*pi^4*logm
       + 2/105*c4
       - 574097896733/1828915200*s^2
       - 3/35*s^2*T7p9ep0
       + 191/420*s^2*T7p8ep0
       + 59/210*s^2*T7p7ep0
       - 59/105*s^2*T7p5ep0
       + 3/70*s^2*T7p16ep0
       + 3/56*s^2*T7p14ep1
       - 3/140*s^2*T7p11ep1
       - 42767/352800*s^2*T7p11ep0
       + 3/140*s^2*T7p10ep1
       + 42767/352800*s^2*T7p10ep0
       + 12157549/4762800*s^2*T6p9ep0
       + 4/35*s^2*T6p18ep0
       - 59/70*s^2*T6p17ep0
       + 3/280*s^2*T6p16ep1
       + 9/140*s^2*T6p14ep1
       + 251471/117600*s^2*T6p14ep0
       - 3/70*s^2*T6p13ep1
       - 149831/176400*s^2*T6p13ep0
       + 9/140*s^2*T6p12ep1
       + 821119/680400*s^2*T6p12ep0
       - 3/140*s^2*T6p11ep1
       - 202199/529200*s^2*T6p11ep0
       - 5565167/595350*s^2*T6p10ep0
       - 9/280*s^2*T5p8ep1
       + 136009/476280*s^2*T5p11ep0
       + 1817/2100*s^2*zeta5
       + 14931600487/171460800*s^2*zeta3
       - 39/70*s^2*logm
       + 6/35*s^2*logm*T7p11ep0
       - 6/35*s^2*logm*T7p10ep0
       - 18/35*s^2*logm*T6p14ep0
       + 12/35*s^2*logm*T6p13ep0
       - 18/35*s^2*logm*T6p12ep0
       + 6/35*s^2*logm*T6p11ep0
       - 106/15*s^2*logm*zeta3
       + 12/35*s^2*ls4pithird*sqrt3
       - 474161/37800*s^2*ls3*sqrt3
       + 162/35*s^2*ls3*sqrt3*logm
       + 243/140*s^2*ls3*sqrt3*log3
       - 190339901/3175200*s^2*ls2*sqrt3
       + 288/35*s^2*ls2*sqrt3*logm
       + 474161/37800*s^2*ls2*sqrt3*log3
       - 162/35*s^2*ls2*sqrt3*log3*logm
       - 243/280*s^2*ls2*sqrt3*log3^2
       + 11146879/529200*s^2*ls2^2
       - 108/35*s^2*ls2^2*logm
       + 69/70*s^2*pi*sqrt3*zeta3
       - 201758951/274337280*s^2*pi^2
       + 131/840*s^2*pi^2*zeta3
       + 13/30*s^2*pi^2*logm
       - 9/140*s^2*pi^2*ls2*sqrt3
       - 474161/680400*s^2*pi^3*sqrt3
       + 9/35*s^2*pi^3*sqrt3*logm
       + 27/280*s^2*pi^3*sqrt3*log3
       + 164940233/685843200*s^2*pi^4
       + 38/525*s^2*pi^4*logm
       - 4/35*s^2*c4
       + 574097896733/783820800*s^4
       + 1/5*s^4*T7p9ep0
       - 191/180*s^4*T7p8ep0
       - 59/90*s^4*T7p7ep0
       + 59/45*s^4*T7p5ep0
       - 1/10*s^4*T7p16ep0
       - 1/8*s^4*T7p14ep1
       + 1/20*s^4*T7p11ep1
       + 42767/151200*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep1
       - 42767/151200*s^4*T7p10ep0
       - 12157549/2041200*s^4*T6p9ep0
       - 4/15*s^4*T6p18ep0
       + 59/30*s^4*T6p17ep0
       - 1/40*s^4*T6p16ep1
       - 3/20*s^4*T6p14ep1
       - 251471/50400*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep1
       + 149831/75600*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep1
       - 821119/291600*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep1
       + 202199/226800*s^4*T6p11ep0
       + 5565167/255150*s^4*T6p10ep0
       + 3/40*s^4*T5p8ep1
       - 136009/204120*s^4*T5p11ep0
       - 1817/900*s^4*zeta5
       - 14931600487/73483200*s^4*zeta3
       + 13/10*s^4*logm
       - 2/5*s^4*logm*T7p11ep0
       + 2/5*s^4*logm*T7p10ep0
       + 6/5*s^4*logm*T6p14ep0
       - 4/5*s^4*logm*T6p13ep0
       + 6/5*s^4*logm*T6p12ep0
       - 2/5*s^4*logm*T6p11ep0
       + 742/45*s^4*logm*zeta3
       - 4/5*s^4*ls4pithird*sqrt3
       + 474161/16200*s^4*ls3*sqrt3
       - 54/5*s^4*ls3*sqrt3*logm
       - 81/20*s^4*ls3*sqrt3*log3
       + 190339901/1360800*s^4*ls2*sqrt3
       - 96/5*s^4*ls2*sqrt3*logm
       - 474161/16200*s^4*ls2*sqrt3*log3
       + 54/5*s^4*ls2*sqrt3*log3*logm
       + 81/40*s^4*ls2*sqrt3*log3^2
       - 11146879/226800*s^4*ls2^2
       + 36/5*s^4*ls2^2*logm
       - 23/10*s^4*pi*sqrt3*zeta3
       + 201758951/117573120*s^4*pi^2
       - 131/360*s^4*pi^2*zeta3
       - 91/90*s^4*pi^2*logm
       + 3/20*s^4*pi^2*ls2*sqrt3
       + 474161/291600*s^4*pi^3*sqrt3
       - 3/5*s^4*pi^3*sqrt3*logm
       - 9/40*s^4*pi^3*sqrt3*log3
       - 164940233/293932800*s^4*pi^4
       - 38/225*s^4*pi^4*logm
       + 4/15*s^4*c4
       - 574097896733/685843200*s^6
       - 8/35*s^6*T7p9ep0
       + 382/315*s^6*T7p8ep0
       + 236/315*s^6*T7p7ep0
       - 472/315*s^6*T7p5ep0
       + 4/35*s^6*T7p16ep0
       + 1/7*s^6*T7p14ep1
       - 2/35*s^6*T7p11ep1
       - 42767/132300*s^6*T7p11ep0
       + 2/35*s^6*T7p10ep1
       + 42767/132300*s^6*T7p10ep0
       + 12157549/1786050*s^6*T6p9ep0
       + 32/105*s^6*T6p18ep0
       - 236/105*s^6*T6p17ep0
       + 1/35*s^6*T6p16ep1
       + 6/35*s^6*T6p14ep1
       + 251471/44100*s^6*T6p14ep0
       - 4/35*s^6*T6p13ep1
       - 149831/66150*s^6*T6p13ep0
       + 6/35*s^6*T6p12ep1
       + 821119/255150*s^6*T6p12ep0
       - 2/35*s^6*T6p11ep1
       - 202199/198450*s^6*T6p11ep0
       - 22260668/893025*s^6*T6p10ep0
       - 3/35*s^6*T5p8ep1
       + 136009/178605*s^6*T5p11ep0
       + 3634/1575*s^6*zeta5
       + 14931600487/64297800*s^6*zeta3
       - 52/35*s^6*logm
       + 16/35*s^6*logm*T7p11ep0
       - 16/35*s^6*logm*T7p10ep0
       - 48/35*s^6*logm*T6p14ep0
       + 32/35*s^6*logm*T6p13ep0
       - 48/35*s^6*logm*T6p12ep0
       + 16/35*s^6*logm*T6p11ep0
       - 848/45*s^6*logm*zeta3
       + 32/35*s^6*ls4pithird*sqrt3
       - 474161/14175*s^6*ls3*sqrt3
       + 432/35*s^6*ls3*sqrt3*logm
       + 162/35*s^6*ls3*sqrt3*log3
       - 190339901/1190700*s^6*ls2*sqrt3
       + 768/35*s^6*ls2*sqrt3*logm
       + 474161/14175*s^6*ls2*sqrt3*log3
       - 432/35*s^6*ls2*sqrt3*log3*logm
       - 81/35*s^6*ls2*sqrt3*log3^2
       + 11146879/198450*s^6*ls2^2
       - 288/35*s^6*ls2^2*logm
       + 92/35*s^6*pi*sqrt3*zeta3
       - 201758951/102876480*s^6*pi^2
       + 131/315*s^6*pi^2*zeta3
       + 52/45*s^6*pi^2*logm
       - 6/35*s^6*pi^2*ls2*sqrt3
       - 474161/255150*s^6*pi^3*sqrt3
       + 24/35*s^6*pi^3*sqrt3*logm
       + 9/35*s^6*pi^3*sqrt3*log3
       + 164940233/257191200*s^6*pi^4
       + 304/1575*s^6*pi^4*logm
       - 32/105*s^6*c4
       + 574097896733/1219276800*s^8
       + 9/70*s^8*T7p9ep0
       - 191/280*s^8*T7p8ep0
       - 59/140*s^8*T7p7ep0
       + 59/70*s^8*T7p5ep0
       - 9/140*s^8*T7p16ep0
       - 9/112*s^8*T7p14ep1
       + 9/280*s^8*T7p11ep1
       + 42767/235200*s^8*T7p11ep0
       - 9/280*s^8*T7p10ep1
       - 42767/235200*s^8*T7p10ep0
       - 12157549/3175200*s^8*T6p9ep0
       - 6/35*s^8*T6p18ep0
       + 177/140*s^8*T6p17ep0
       - 9/560*s^8*T6p16ep1
       - 27/280*s^8*T6p14ep1
       - 251471/78400*s^8*T6p14ep0
       + 9/140*s^8*T6p13ep1
       + 149831/117600*s^8*T6p13ep0
       - 27/280*s^8*T6p12ep1
       - 821119/453600*s^8*T6p12ep0
       + 9/280*s^8*T6p11ep1
       + 202199/352800*s^8*T6p11ep0
       + 5565167/396900*s^8*T6p10ep0
       + 27/560*s^8*T5p8ep1
       - 136009/317520*s^8*T5p11ep0
       - 1817/1400*s^8*zeta5
       - 14931600487/114307200*s^8*zeta3
       + 117/140*s^8*logm
       - 9/35*s^8*logm*T7p11ep0
       + 9/35*s^8*logm*T7p10ep0
       + 27/35*s^8*logm*T6p14ep0
       - 18/35*s^8*logm*T6p13ep0
       + 27/35*s^8*logm*T6p12ep0
       - 9/35*s^8*logm*T6p11ep0
       + 53/5*s^8*logm*zeta3
       - 18/35*s^8*ls4pithird*sqrt3
       + 474161/25200*s^8*ls3*sqrt3
       - 243/35*s^8*ls3*sqrt3*logm
       - 729/280*s^8*ls3*sqrt3*log3
       + 190339901/2116800*s^8*ls2*sqrt3
       - 432/35*s^8*ls2*sqrt3*logm
       - 474161/25200*s^8*ls2*sqrt3*log3
       + 243/35*s^8*ls2*sqrt3*log3*logm
       + 729/560*s^8*ls2*sqrt3*log3^2
       - 11146879/352800*s^8*ls2^2
       + 162/35*s^8*ls2^2*logm
       - 207/140*s^8*pi*sqrt3*zeta3
       + 201758951/182891520*s^8*pi^2
       - 131/560*s^8*pi^2*zeta3
       - 13/20*s^8*pi^2*logm
       + 27/280*s^8*pi^2*ls2*sqrt3
       + 474161/453600*s^8*pi^3*sqrt3
       - 27/70*s^8*pi^3*sqrt3*logm
       - 81/560*s^8*pi^3*sqrt3*log3
       - 164940233/457228800*s^8*pi^4
       - 19/175*s^8*pi^4*logm
       + 6/35*s^8*c4
       - 574097896733/5486745600*s^10
       - 1/35*s^10*T7p9ep0
       + 191/1260*s^10*T7p8ep0
       + 59/630*s^10*T7p7ep0
       - 59/315*s^10*T7p5ep0
       + 1/70*s^10*T7p16ep0
       + 1/56*s^10*T7p14ep1
       - 1/140*s^10*T7p11ep1
       - 42767/1058400*s^10*T7p11ep0
       + 1/140*s^10*T7p10ep1
       + 42767/1058400*s^10*T7p10ep0
       + 12157549/14288400*s^10*T6p9ep0
       + 4/105*s^10*T6p18ep0
       - 59/210*s^10*T6p17ep0
       + 1/280*s^10*T6p16ep1
       + 3/140*s^10*T6p14ep1
       + 251471/352800*s^10*T6p14ep0
       - 1/70*s^10*T6p13ep1
       - 149831/529200*s^10*T6p13ep0
       + 3/140*s^10*T6p12ep1
       + 821119/2041200*s^10*T6p12ep0
       - 1/140*s^10*T6p11ep1
       - 202199/1587600*s^10*T6p11ep0
       - 5565167/1786050*s^10*T6p10ep0
       - 3/280*s^10*T5p8ep1
       + 136009/1428840*s^10*T5p11ep0
       + 1817/6300*s^10*zeta5
       + 14931600487/514382400*s^10*zeta3
       - 13/70*s^10*logm
       + 2/35*s^10*logm*T7p11ep0
       - 2/35*s^10*logm*T7p10ep0
       - 6/35*s^10*logm*T6p14ep0
       + 4/35*s^10*logm*T6p13ep0
       - 6/35*s^10*logm*T6p12ep0
       + 2/35*s^10*logm*T6p11ep0
       - 106/45*s^10*logm*zeta3
       + 4/35*s^10*ls4pithird*sqrt3
       - 474161/113400*s^10*ls3*sqrt3
       + 54/35*s^10*ls3*sqrt3*logm
       + 81/140*s^10*ls3*sqrt3*log3
       - 190339901/9525600*s^10*ls2*sqrt3
       + 96/35*s^10*ls2*sqrt3*logm
       + 474161/113400*s^10*ls2*sqrt3*log3
       - 54/35*s^10*ls2*sqrt3*log3*logm
       - 81/280*s^10*ls2*sqrt3*log3^2
       + 11146879/1587600*s^10*ls2^2
       - 36/35*s^10*ls2^2*logm
       + 23/70*s^10*pi*sqrt3*zeta3
       - 201758951/823011840*s^10*pi^2
       + 131/2520*s^10*pi^2*zeta3
       + 13/90*s^10*pi^2*logm
       - 3/140*s^10*pi^2*ls2*sqrt3
       - 474161/2041200*s^10*pi^3*sqrt3
       + 3/35*s^10*pi^3*sqrt3*logm
       + 9/280*s^10*pi^3*sqrt3*log3
       + 164940233/2057529600*s^10*pi^4
       + 38/1575*s^10*pi^4*logm
       - 4/105*s^10*c4
       + 27/140*ls4*sqrt3
       - 81/70*ls4*s^2*sqrt3
       + 27/10*ls4*s^4*sqrt3
       - 108/35*ls4*s^6*sqrt3
       + 243/140*ls4*s^8*sqrt3
       - 27/70*ls4*s^10*sqrt3
   )

    + (MZ/mt)^10*(alphas/pi)^3*cf^3 * (
       + 16987587204518342755682796029/29386253637789237116928000
       - 79/1260*T9p7ep0
       - 1/280*T9p6ep0
       + 1/140*T9p5ep0
       + 7817/211680*T9p4ep0
       + 306617/5715360*T9p3ep0
       + 149/336*T8p7ep0
       - 1/140*T8p6ep0
       + 13/360*T8p4ep0
       - 311/315*T8p2ep0
       - 1517/264600*T8p10ep0
       + 1/70*T7p9ep1
       + 88253/529200*T7p9ep0
       - 191/2520*T7p8ep1
       + 10223/117600*T7p8ep0
       - 59/1260*T7p7ep1
       - 2911/604800*T7p7ep0
       - 59/2520*T7p6ep1
       + 59/630*T7p5ep1
       + 558209/1058400*T7p5ep0
       - 1/140*T7p16ep1
       - 174767/529200*T7p16ep0
       + 8/315*T7p15ep1
       - 1/112*T7p14ep2
       - 17/112*T7p14ep1
       + 1/280*T7p11ep2
       + 42767/2116800*T7p11ep1
       - 3913001353/8001504000*T7p11ep0
       - 1/280*T7p10ep2
       - 42767/2116800*T7p10ep1
       + 3327706153/8001504000*T7p10ep0
       - 12157549/28576800*T6p9ep1
       - 22306013477/126023688000*T6p9ep0
       - 2/105*T6p18ep1
       + 6265763909143/3780710640000*T6p18ep0
       + 59/420*T6p17ep1
       + 7287673207/12002256000*T6p17ep0
       - 1/560*T6p16ep2
       - 1132267723/8001504000*T6p16ep1
       - 1/280*T6p15ep2
       - 3/280*T6p14ep2
       - 251471/705600*T6p14ep1
       + 720365507/106686720*T6p14ep0
       + 1/140*T6p13ep2
       + 149831/1058400*T6p13ep1
       - 49907069893/210039480000*T6p13ep0
       - 3/280*T6p12ep2
       - 821119/4082400*T6p12ep1
       - 207509253981647/31190862780000*T6p12ep0
       + 1/280*T6p11ep2
       + 202199/3175200*T6p11ep1
       + 11504975903/12002256000*T6p11ep0
       + 5565167/3572100*T6p10ep1
       + 182814647651/31505922000*T6p10ep0
       + 3/560*T5p8ep2
       - 3857413477/16003008000*T5p8ep1
       - 136009/2857680*T5p11ep1
       - 4146533837749/2592487296000*T5p11ep0
       + 71/126*T4LVB7ep1
       - 74/315*T4LVB6ep1
       - 1/1260*T4LT4ep2
       + 59/3780*T4LT2ep2
       + 3/35*T3L61ep1
       - 359599056442322243/652202591040000*zeta5
       - 206254794951333712029376274753/478576130672567575904256000*zeta3
       - 83/1890*zeta3^2
       + 117174165854/269594325*a5
       - 437609334323741934799/3918085325586432000*a4
       - 120562328102270975579/346095133655040000*logm
       - 4/35*logm*T7p9ep0
       + 191/315*logm*T7p8ep0
       + 118/315*logm*T7p7ep0
       - 236/315*logm*T7p5ep0
       + 2/35*logm*T7p16ep0
       + 1/14*logm*T7p14ep1
       - 1/35*logm*T7p11ep1
       - 42767/264600*logm*T7p11ep0
       + 1/35*logm*T7p10ep1
       + 42767/264600*logm*T7p10ep0
       + 12157549/3572100*logm*T6p9ep0
       + 16/105*logm*T6p18ep0
       - 118/105*logm*T6p17ep0
       + 1/70*logm*T6p16ep1
       + 3/35*logm*T6p14ep1
       + 251471/88200*logm*T6p14ep0
       - 2/35*logm*T6p13ep1
       - 149831/132300*logm*T6p13ep0
       + 3/35*logm*T6p12ep1
       + 821119/510300*logm*T6p12ep0
       - 1/35*logm*T6p11ep1
       - 202199/396900*logm*T6p11ep0
       - 11130334/893025*logm*T6p10ep0
       - 3/70*logm*T5p8ep1
       + 136009/357210*logm*T5p11ep0
       + 1817/1575*logm*zeta5
       + 561247081368573661/11866118868172800*logm*zeta3
       + 648609121/43659000*logm^2
       + 4/35*logm^2*T7p11ep0
       - 4/35*logm^2*T7p10ep0
       - 12/35*logm^2*T6p14ep0
       + 8/35*logm^2*T6p13ep0
       - 12/35*logm^2*T6p12ep0
       + 4/35*logm^2*T6p11ep0
       - 212/45*logm^2*zeta3
       - 3144/385*logm^3
       - 473266/33075*log2*a4
       - 437609334323741934799/94034047814074368000*log2^4
       - 4873647203/1155404250*log2^5
       - 7/20*ls5pithird*sqrt3
       - 474161/382725*ls4pithird*sqrt3
       + 16/35*ls4pithird*sqrt3*logm
       + 6/35*ls4pithird*sqrt3*log3
       + 243/560*ls5p*sqrt3
       - 52104945087577/3960744480000*ls3*sqrt3
       - 474161/28350*ls3*sqrt3*logm
       + 108/35*ls3*sqrt3*logm^2
       - 474161/75600*ls3*sqrt3*log3
       + 81/35*ls3*sqrt3*log3*logm
       + 243/560*ls3*sqrt3*log3^2
       - 265429666472050163/3105223672320000*ls2*sqrt3
       - 3/70*ls2*sqrt3*zeta3
       - 184681961/2381400*ls2*sqrt3*logm
       + 192/35*ls2*sqrt3*logm^2
       + 52104945087577/3960744480000*ls2*sqrt3*log3
       + 474161/28350*ls2*sqrt3*log3*logm
       - 108/35*ls2*sqrt3*log3*logm^2
       + 474161/151200*ls2*sqrt3*log3^2
       - 81/70*ls2*sqrt3*log3^2*logm
       - 81/560*ls2*sqrt3*log3^3
       + 16615018151/2880541440*ls2^2
       + 10228339/396900*ls2^2*logm
       - 72/35*ls2^2*logm^2
       - 10905703/3061800*pi*sqrt3*zeta3
       + 46/35*pi*sqrt3*logm*zeta3
       + 69/140*pi*sqrt3*log3*zeta3
       - 81/140*pi*ls4p*sqrt3
       - 6023223907113263759/251523117457920000*pi^2
       - 36998181463/43208121600*pi^2*zeta3
       - 17051930153/36006768000*pi^2*logm
       + 131/630*pi^2*logm*zeta3
       - 17/315*pi^2*logm^2
       + 437609334323741934799/94034047814074368000*pi^2*log2^2
       + 16093367419/2426348925*pi^2*log2^3
       + 9/40*pi^2*ls3*sqrt3
       + 474161/2041200*pi^2*ls2*sqrt3
       - 3/35*pi^2*ls2*sqrt3*logm
       - 9/280*pi^2*ls2*sqrt3*log3
       - 52104945087577/71293400640000*pi^3*sqrt3
       - 474161/510300*pi^3*sqrt3*logm
       + 6/35*pi^3*sqrt3*logm^2
       - 474161/1360800*pi^3*sqrt3*log3
       + 9/70*pi^3*sqrt3*log3*logm
       + 27/1120*pi^3*sqrt3*log3^2
       + 149090125019762208246104837/31990383066348099993600000*pi^4
       + 166164953/514382400*pi^4*logm
       + 76/1575*pi^4*logm^2
       + 3659055784211/776431656000*pi^4*log2
       + 2/315*pi^5*sqrt3
       + 32969/6350400*pi^6
       - 20420356907/1500282000*c4
       - 16/105*c4*logm
       + 236633/396900*c4*log2
       - 2441912399327694466870581431/699789629576364687360000*s^2
       + 79/210*s^2*T9p7ep0
       + 3/140*s^2*T9p6ep0
       - 3/70*s^2*T9p5ep0
       - 7817/35280*s^2*T9p4ep0
       - 306617/952560*s^2*T9p3ep0
       - 149/56*s^2*T8p7ep0
       + 3/70*s^2*T8p6ep0
       - 13/60*s^2*T8p4ep0
       + 622/105*s^2*T8p2ep0
       + 1517/44100*s^2*T8p10ep0
       - 3/35*s^2*T7p9ep1
       - 88253/88200*s^2*T7p9ep0
       + 191/420*s^2*T7p8ep1
       - 10223/19600*s^2*T7p8ep0
       + 59/210*s^2*T7p7ep1
       + 2911/100800*s^2*T7p7ep0
       + 59/420*s^2*T7p6ep1
       - 59/105*s^2*T7p5ep1
       - 558209/176400*s^2*T7p5ep0
       + 3/70*s^2*T7p16ep1
       + 174767/88200*s^2*T7p16ep0
       - 16/105*s^2*T7p15ep1
       + 3/56*s^2*T7p14ep2
       + 51/56*s^2*T7p14ep1
       - 3/140*s^2*T7p11ep2
       - 42767/352800*s^2*T7p11ep1
       + 3913001353/1333584000*s^2*T7p11ep0
       + 3/140*s^2*T7p10ep2
       + 42767/352800*s^2*T7p10ep1
       - 3327706153/1333584000*s^2*T7p10ep0
       + 12157549/4762800*s^2*T6p9ep1
       + 22306013477/21003948000*s^2*T6p9ep0
       + 4/35*s^2*T6p18ep1
       - 6265763909143/630118440000*s^2*T6p18ep0
       - 59/70*s^2*T6p17ep1
       - 7287673207/2000376000*s^2*T6p17ep0
       + 3/280*s^2*T6p16ep2
       + 1132267723/1333584000*s^2*T6p16ep1
       + 3/140*s^2*T6p15ep2
       + 9/140*s^2*T6p14ep2
       + 251471/117600*s^2*T6p14ep1
       - 720365507/17781120*s^2*T6p14ep0
       - 3/70*s^2*T6p13ep2
       - 149831/176400*s^2*T6p13ep1
       + 49907069893/35006580000*s^2*T6p13ep0
       + 9/140*s^2*T6p12ep2
       + 821119/680400*s^2*T6p12ep1
       + 207509253981647/5198477130000*s^2*T6p12ep0
       - 3/140*s^2*T6p11ep2
       - 202199/529200*s^2*T6p11ep1
       - 11504975903/2000376000*s^2*T6p11ep0
       - 5565167/595350*s^2*T6p10ep1
       - 182814647651/5250987000*s^2*T6p10ep0
       - 9/280*s^2*T5p8ep2
       + 3857413477/2667168000*s^2*T5p8ep1
       + 136009/476280*s^2*T5p11ep1
       + 4146533837749/432081216000*s^2*T5p11ep0
       - 71/21*s^2*T4LVB7ep1
       + 148/105*s^2*T4LVB6ep1
       + 1/210*s^2*T4LT4ep2
       - 59/630*s^2*T4LT2ep2
       - 18/35*s^2*T3L61ep1
       - 303399383443424479/167991576480000*s^2*zeta5
       + 3501231264365262711894504613/1132992733599828541440000*s^2*zeta3
       + 83/315*s^2*zeta3^2
       + 21227542790252/13749310575*s^2*a5
       + 2049101914011949799/3243869344235520*s^2*a4
       + 2793963328514246033/983224811520000*s^2*logm
       + 24/35*s^2*logm*T7p9ep0
       - 382/105*s^2*logm*T7p8ep0
       - 236/105*s^2*logm*T7p7ep0
       + 472/105*s^2*logm*T7p5ep0
       - 12/35*s^2*logm*T7p16ep0
       - 3/7*s^2*logm*T7p14ep1
       + 6/35*s^2*logm*T7p11ep1
       + 42767/44100*s^2*logm*T7p11ep0
       - 6/35*s^2*logm*T7p10ep1
       - 42767/44100*s^2*logm*T7p10ep0
       - 12157549/595350*s^2*logm*T6p9ep0
       - 32/35*s^2*logm*T6p18ep0
       + 236/35*s^2*logm*T6p17ep0
       - 3/35*s^2*logm*T6p16ep1
       - 18/35*s^2*logm*T6p14ep1
       - 251471/14700*s^2*logm*T6p14ep0
       + 12/35*s^2*logm*T6p13ep1
       + 149831/22050*s^2*logm*T6p13ep0
       - 18/35*s^2*logm*T6p12ep1
       - 821119/85050*s^2*logm*T6p12ep0
       + 6/35*s^2*logm*T6p11ep1
       + 202199/66150*s^2*logm*T6p11ep0
       + 22260668/297675*s^2*logm*T6p10ep0
       + 9/35*s^2*logm*T5p8ep1
       - 136009/59535*s^2*logm*T5p11ep0
       - 3634/525*s^2*logm*zeta5
       - 112353210155088127/123605404876800*s^2*logm*zeta3
       - 41732651/467775*s^2*logm^2
       - 24/35*s^2*logm^2*T7p11ep0
       + 24/35*s^2*logm^2*T7p10ep0
       + 72/35*s^2*logm^2*T6p14ep0
       - 48/35*s^2*logm^2*T6p13ep0
       + 72/35*s^2*logm^2*T6p12ep0
       - 24/35*s^2*logm^2*T6p11ep0
       + 424/15*s^2*logm^2*zeta3
       + 56704/1155*s^2*logm^3
       + 946532/11025*s^2*log2*a4
       + 2049101914011949799/77852864261652480*s^2*log2^4
       - 273668362612/29462808375*s^2*log2^5
       + 21/10*s^2*ls5pithird*sqrt3
       + 948322/127575*s^2*ls4pithird*sqrt3
       - 96/35*s^2*ls4pithird*sqrt3*logm
       - 36/35*s^2*ls4pithird*sqrt3*log3
       - 729/280*s^2*ls5p*sqrt3
       + 52104945087577/660124080000*s^2*ls3*sqrt3
       + 474161/4725*s^2*ls3*sqrt3*logm
       - 648/35*s^2*ls3*sqrt3*logm^2
       + 474161/12600*s^2*ls3*sqrt3*log3
       - 486/35*s^2*ls3*sqrt3*log3*logm
       - 729/280*s^2*ls3*sqrt3*log3^2
       + 265429666472050163/517537278720000*s^2*ls2*sqrt3
       + 9/35*s^2*ls2*sqrt3*zeta3
       + 184681961/396900*s^2*ls2*sqrt3*logm
       - 1152/35*s^2*ls2*sqrt3*logm^2
       - 52104945087577/660124080000*s^2*ls2*sqrt3*log3
       - 474161/4725*s^2*ls2*sqrt3*log3*logm
       + 648/35*s^2*ls2*sqrt3*log3*logm^2
       - 474161/25200*s^2*ls2*sqrt3*log3^2
       + 243/35*s^2*ls2*sqrt3*log3^2*logm
       + 243/280*s^2*ls2*sqrt3*log3^3
       - 16615018151/480090240*s^2*ls2^2
       - 10228339/66150*s^2*ls2^2*logm
       + 432/35*s^2*ls2^2*logm^2
       + 10905703/510300*s^2*pi*sqrt3*zeta3
       - 276/35*s^2*pi*sqrt3*logm*zeta3
       - 207/70*s^2*pi*sqrt3*log3*zeta3
       + 243/70*s^2*pi*ls4p*sqrt3
       + 6023223907113263759/41920519576320000*s^2*pi^2
       + 36998181463/7201353600*s^2*pi^2*zeta3
       + 17051930153/6001128000*s^2*pi^2*logm
       - 131/105*s^2*pi^2*logm*zeta3
       + 34/105*s^2*pi^2*logm^2
       - 2049101914011949799/77852864261652480*s^2*pi^2*log2^2
       + 2210784262483/123743795175*s^2*pi^2*log2^3
       - 27/20*s^2*pi^2*ls3*sqrt3
       - 474161/340200*s^2*pi^2*ls2*sqrt3
       + 18/35*s^2*pi^2*ls2*sqrt3*logm
       + 27/140*s^2*pi^2*ls2*sqrt3*log3
       + 52104945087577/11882233440000*s^2*pi^3*sqrt3
       + 474161/85050*s^2*pi^3*sqrt3*logm
       - 36/35*s^2*pi^3*sqrt3*logm^2
       + 474161/226800*s^2*pi^3*sqrt3*log3
       - 27/35*s^2*pi^3*sqrt3*log3*logm
       - 81/560*s^2*pi^3*sqrt3*log3^2
       - 1100334013460920194410369/32187293568176947200000*s^2*pi^4
       - 166164953/85730400*s^2*pi^4*logm
       - 152/525*s^2*pi^4*logm^2
       + 332150411609479/19799007228000*s^2*pi^4*log2
       - 4/105*s^2*pi^5*sqrt3
       - 32969/1058400*s^2*pi^6
       + 20420356907/250047000*s^2*c4
       + 32/35*s^2*c4*logm
       - 236633/66150*s^2*c4*log2
       + 185185996411604005717/23954582615040000*s^4
       - 79/90*s^4*T9p7ep0
       - 1/20*s^4*T9p6ep0
       + 1/10*s^4*T9p5ep0
       + 7817/15120*s^4*T9p4ep0
       + 306617/408240*s^4*T9p3ep0
       + 149/24*s^4*T8p7ep0
       - 1/10*s^4*T8p6ep0
       + 91/180*s^4*T8p4ep0
       - 622/45*s^4*T8p2ep0
       - 1517/18900*s^4*T8p10ep0
       + 1/5*s^4*T7p9ep1
       + 88253/37800*s^4*T7p9ep0
       - 191/180*s^4*T7p8ep1
       + 10223/8400*s^4*T7p8ep0
       - 59/90*s^4*T7p7ep1
       - 2911/43200*s^4*T7p7ep0
       - 59/180*s^4*T7p6ep1
       + 59/45*s^4*T7p5ep1
       + 558209/75600*s^4*T7p5ep0
       - 1/10*s^4*T7p16ep1
       - 174767/37800*s^4*T7p16ep0
       + 16/45*s^4*T7p15ep1
       - 1/8*s^4*T7p14ep2
       - 17/8*s^4*T7p14ep1
       + 1/20*s^4*T7p11ep2
       + 42767/151200*s^4*T7p11ep1
       - 3913001353/571536000*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep2
       - 42767/151200*s^4*T7p10ep1
       + 3327706153/571536000*s^4*T7p10ep0
       - 12157549/2041200*s^4*T6p9ep1
       - 22306013477/9001692000*s^4*T6p9ep0
       - 4/15*s^4*T6p18ep1
       + 6265763909143/270050760000*s^4*T6p18ep0
       + 59/30*s^4*T6p17ep1
       + 7287673207/857304000*s^4*T6p17ep0
       - 1/40*s^4*T6p16ep2
       - 1132267723/571536000*s^4*T6p16ep1
       - 1/20*s^4*T6p15ep2
       - 3/20*s^4*T6p14ep2
       - 251471/50400*s^4*T6p14ep1
       + 720365507/7620480*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep2
       + 149831/75600*s^4*T6p13ep1
       - 49907069893/15002820000*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep2
       - 821119/291600*s^4*T6p12ep1
       - 207509253981647/2227918770000*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep2
       + 202199/226800*s^4*T6p11ep1
       + 11504975903/857304000*s^4*T6p11ep0
       + 5565167/255150*s^4*T6p10ep1
       + 182814647651/2250423000*s^4*T6p10ep0
       + 3/40*s^4*T5p8ep2
       - 3857413477/1143072000*s^4*T5p8ep1
       - 136009/204120*s^4*T5p11ep1
       - 4146533837749/185177664000*s^4*T5p11ep0
       + 71/9*s^4*T4LVB7ep1
       - 148/45*s^4*T4LVB6ep1
       - 1/90*s^4*T4LT4ep2
       + 59/270*s^4*T4LT2ep2
       + 6/5*s^4*T3L61ep1
       + 17625561468521/17146080000*s^4*zeta5
       - 3825736970972155117/641640605760000*s^4*zeta3
       - 83/135*s^4*zeta3^2
       - 946532/945*s^4*a5
       - 586961492009/97977600*s^4*logm
       - 8/5*s^4*logm*T7p9ep0
       + 382/45*s^4*logm*T7p8ep0
       + 236/45*s^4*logm*T7p7ep0
       - 472/45*s^4*logm*T7p5ep0
       + 4/5*s^4*logm*T7p16ep0
       + s^4*logm*T7p14ep1
       - 2/5*s^4*logm*T7p11ep1
       - 42767/18900*s^4*logm*T7p11ep0
       + 2/5*s^4*logm*T7p10ep1
       + 42767/18900*s^4*logm*T7p10ep0
       + 12157549/255150*s^4*logm*T6p9ep0
       + 32/15*s^4*logm*T6p18ep0
       - 236/15*s^4*logm*T6p17ep0
       + 1/5*s^4*logm*T6p16ep1
       + 6/5*s^4*logm*T6p14ep1
       + 251471/6300*s^4*logm*T6p14ep0
       - 4/5*s^4*logm*T6p13ep1
       - 149831/9450*s^4*logm*T6p13ep0
       + 6/5*s^4*logm*T6p12ep1
       + 821119/36450*s^4*logm*T6p12ep0
       - 2/5*s^4*logm*T6p11ep1
       - 202199/28350*s^4*logm*T6p11ep0
       - 22260668/127575*s^4*logm*T6p10ep0
       - 3/5*s^4*logm*T5p8ep1
       + 136009/25515*s^4*logm*T5p11ep0
       + 3634/225*s^4*logm*zeta5
       + 14592555223/9185400*s^4*logm*zeta3
       + 5212/25*s^4*logm^2
       + 8/5*s^4*logm^2*T7p11ep0
       - 8/5*s^4*logm^2*T7p10ep0
       - 24/5*s^4*logm^2*T6p14ep0
       + 16/5*s^4*logm^2*T6p13ep0
       - 24/5*s^4*logm^2*T6p12ep0
       + 8/5*s^4*logm^2*T6p11ep0
       - 2968/45*s^4*logm^2*zeta3
       - 576/5*s^4*logm^3
       - 946532/4725*s^4*log2*a4
       - 49/10*s^4*ls5pithird*sqrt3
       - 948322/54675*s^4*ls4pithird*sqrt3
       + 32/5*s^4*ls4pithird*sqrt3*logm
       + 12/5*s^4*ls4pithird*sqrt3*log3
       + 243/40*s^4*ls5p*sqrt3
       - 52104945087577/282910320000*s^4*ls3*sqrt3
       - 474161/2025*s^4*ls3*sqrt3*logm
       + 216/5*s^4*ls3*sqrt3*logm^2
       - 474161/5400*s^4*ls3*sqrt3*log3
       + 162/5*s^4*ls3*sqrt3*log3*logm
       + 243/40*s^4*ls3*sqrt3*log3^2
       - 265429666472050163/221801690880000*s^4*ls2*sqrt3
       - 3/5*s^4*ls2*sqrt3*zeta3
       - 184681961/170100*s^4*ls2*sqrt3*logm
       + 384/5*s^4*ls2*sqrt3*logm^2
       + 52104945087577/282910320000*s^4*ls2*sqrt3*log3
       + 474161/2025*s^4*ls2*sqrt3*log3*logm
       - 216/5*s^4*ls2*sqrt3*log3*logm^2
       + 474161/10800*s^4*ls2*sqrt3*log3^2
       - 81/5*s^4*ls2*sqrt3*log3^2*logm
       - 81/40*s^4*ls2*sqrt3*log3^3
       + 16615018151/205752960*s^4*ls2^2
       + 10228339/28350*s^4*ls2^2*logm
       - 144/5*s^4*ls2^2*logm^2
       - 10905703/218700*s^4*pi*sqrt3*zeta3
       + 92/5*s^4*pi*sqrt3*logm*zeta3
       + 69/10*s^4*pi*sqrt3*log3*zeta3
       - 81/10*s^4*pi*ls4p*sqrt3
       - 6023223907113263759/17965936961280000*s^4*pi^2
       - 36998181463/3086294400*s^4*pi^2*zeta3
       - 17051930153/2571912000*s^4*pi^2*logm
       + 131/45*s^4*pi^2*logm*zeta3
       - 34/45*s^4*pi^2*logm^2
       - 236633/42525*s^4*pi^2*log2^3
       + 63/20*s^4*pi^2*ls3*sqrt3
       + 474161/145800*s^4*pi^2*ls2*sqrt3
       - 6/5*s^4*pi^2*ls2*sqrt3*logm
       - 9/20*s^4*pi^2*ls2*sqrt3*log3
       - 52104945087577/5092385760000*s^4*pi^3*sqrt3
       - 474161/36450*s^4*pi^3*sqrt3*logm
       + 12/5*s^4*pi^3*sqrt3*logm^2
       - 474161/97200*s^4*pi^3*sqrt3*log3
       + 9/5*s^4*pi^3*sqrt3*log3*logm
       + 27/80*s^4*pi^3*sqrt3*log3^2
       + 818267525368977511/12832812115200000*s^4*pi^4
       + 166164953/36741600*s^4*pi^4*logm
       + 152/225*s^4*pi^4*logm^2
       - 15973789/1360800*s^4*pi^4*log2
       + 4/45*s^4*pi^5*sqrt3
       + 32969/453600*s^4*pi^6
       - 20420356907/107163000*s^4*c4
       - 32/15*s^4*c4*logm
       + 236633/28350*s^4*c4*log2
       - 185185996411604005717/20960259788160000*s^6
       + 316/315*s^6*T9p7ep0
       + 2/35*s^6*T9p6ep0
       - 4/35*s^6*T9p5ep0
       - 7817/13230*s^6*T9p4ep0
       - 306617/357210*s^6*T9p3ep0
       - 149/21*s^6*T8p7ep0
       + 4/35*s^6*T8p6ep0
       - 26/45*s^6*T8p4ep0
       + 4976/315*s^6*T8p2ep0
       + 3034/33075*s^6*T8p10ep0
       - 8/35*s^6*T7p9ep1
       - 88253/33075*s^6*T7p9ep0
       + 382/315*s^6*T7p8ep1
       - 10223/7350*s^6*T7p8ep0
       + 236/315*s^6*T7p7ep1
       + 2911/37800*s^6*T7p7ep0
       + 118/315*s^6*T7p6ep1
       - 472/315*s^6*T7p5ep1
       - 558209/66150*s^6*T7p5ep0
       + 4/35*s^6*T7p16ep1
       + 174767/33075*s^6*T7p16ep0
       - 128/315*s^6*T7p15ep1
       + 1/7*s^6*T7p14ep2
       + 17/7*s^6*T7p14ep1
       - 2/35*s^6*T7p11ep2
       - 42767/132300*s^6*T7p11ep1
       + 3913001353/500094000*s^6*T7p11ep0
       + 2/35*s^6*T7p10ep2
       + 42767/132300*s^6*T7p10ep1
       - 3327706153/500094000*s^6*T7p10ep0
       + 12157549/1786050*s^6*T6p9ep1
       + 22306013477/7876480500*s^6*T6p9ep0
       + 32/105*s^6*T6p18ep1
       - 6265763909143/236294415000*s^6*T6p18ep0
       - 236/105*s^6*T6p17ep1
       - 7287673207/750141000*s^6*T6p17ep0
       + 1/35*s^6*T6p16ep2
       + 1132267723/500094000*s^6*T6p16ep1
       + 2/35*s^6*T6p15ep2
       + 6/35*s^6*T6p14ep2
       + 251471/44100*s^6*T6p14ep1
       - 720365507/6667920*s^6*T6p14ep0
       - 4/35*s^6*T6p13ep2
       - 149831/66150*s^6*T6p13ep1
       + 49907069893/13127467500*s^6*T6p13ep0
       + 6/35*s^6*T6p12ep2
       + 821119/255150*s^6*T6p12ep1
       + 207509253981647/1949428923750*s^6*T6p12ep0
       - 2/35*s^6*T6p11ep2
       - 202199/198450*s^6*T6p11ep1
       - 11504975903/750141000*s^6*T6p11ep0
       - 22260668/893025*s^6*T6p10ep1
       - 182814647651/1969120125*s^6*T6p10ep0
       - 3/35*s^6*T5p8ep2
       + 3857413477/1000188000*s^6*T5p8ep1
       + 136009/178605*s^6*T5p11ep1
       + 4146533837749/162030456000*s^6*T5p11ep0
       - 568/63*s^6*T4LVB7ep1
       + 1184/315*s^6*T4LVB6ep1
       + 4/315*s^6*T4LT4ep2
       - 236/945*s^6*T4LT2ep2
       - 48/35*s^6*T3L61ep1
       - 17625561468521/15002820000*s^6*zeta5
       + 3825736970972155117/561435530040000*s^6*zeta3
       + 664/945*s^6*zeta3^2
       + 7572256/6615*s^6*a5
       + 586961492009/85730400*s^6*logm
       + 64/35*s^6*logm*T7p9ep0
       - 3056/315*s^6*logm*T7p8ep0
       - 1888/315*s^6*logm*T7p7ep0
       + 3776/315*s^6*logm*T7p5ep0
       - 32/35*s^6*logm*T7p16ep0
       - 8/7*s^6*logm*T7p14ep1
       + 16/35*s^6*logm*T7p11ep1
       + 85534/33075*s^6*logm*T7p11ep0
       - 16/35*s^6*logm*T7p10ep1
       - 85534/33075*s^6*logm*T7p10ep0
       - 48630196/893025*s^6*logm*T6p9ep0
       - 256/105*s^6*logm*T6p18ep0
       + 1888/105*s^6*logm*T6p17ep0
       - 8/35*s^6*logm*T6p16ep1
       - 48/35*s^6*logm*T6p14ep1
       - 502942/11025*s^6*logm*T6p14ep0
       + 32/35*s^6*logm*T6p13ep1
       + 599324/33075*s^6*logm*T6p13ep0
       - 48/35*s^6*logm*T6p12ep1
       - 3284476/127575*s^6*logm*T6p12ep0
       + 16/35*s^6*logm*T6p11ep1
       + 808796/99225*s^6*logm*T6p11ep0
       + 178085344/893025*s^6*logm*T6p10ep0
       + 24/35*s^6*logm*T5p8ep1
       - 1088072/178605*s^6*logm*T5p11ep0
       - 29072/1575*s^6*logm*zeta5
       - 14592555223/8037225*s^6*logm*zeta3
       - 41696/175*s^6*logm^2
       - 64/35*s^6*logm^2*T7p11ep0
       + 64/35*s^6*logm^2*T7p10ep0
       + 192/35*s^6*logm^2*T6p14ep0
       - 128/35*s^6*logm^2*T6p13ep0
       + 192/35*s^6*logm^2*T6p12ep0
       - 64/35*s^6*logm^2*T6p11ep0
       + 3392/45*s^6*logm^2*zeta3
       + 4608/35*s^6*logm^3
       + 7572256/33075*s^6*log2*a4
       + 28/5*s^6*ls5pithird*sqrt3
       + 7586576/382725*s^6*ls4pithird*sqrt3
       - 256/35*s^6*ls4pithird*sqrt3*logm
       - 96/35*s^6*ls4pithird*sqrt3*log3
       - 243/35*s^6*ls5p*sqrt3
       + 52104945087577/247546530000*s^6*ls3*sqrt3
       + 3793288/14175*s^6*ls3*sqrt3*logm
       - 1728/35*s^6*ls3*sqrt3*logm^2
       + 474161/4725*s^6*ls3*sqrt3*log3
       - 1296/35*s^6*ls3*sqrt3*log3*logm
       - 243/35*s^6*ls3*sqrt3*log3^2
       + 265429666472050163/194076479520000*s^6*ls2*sqrt3
       + 24/35*s^6*ls2*sqrt3*zeta3
       + 369363922/297675*s^6*ls2*sqrt3*logm
       - 3072/35*s^6*ls2*sqrt3*logm^2
       - 52104945087577/247546530000*s^6*ls2*sqrt3*log3
       - 3793288/14175*s^6*ls2*sqrt3*log3*logm
       + 1728/35*s^6*ls2*sqrt3*log3*logm^2
       - 474161/9450*s^6*ls2*sqrt3*log3^2
       + 648/35*s^6*ls2*sqrt3*log3^2*logm
       + 81/35*s^6*ls2*sqrt3*log3^3
       - 16615018151/180033840*s^6*ls2^2
       - 40913356/99225*s^6*ls2^2*logm
       + 1152/35*s^6*ls2^2*logm^2
       + 21811406/382725*s^6*pi*sqrt3*zeta3
       - 736/35*s^6*pi*sqrt3*logm*zeta3
       - 276/35*s^6*pi*sqrt3*log3*zeta3
       + 324/35*s^6*pi*ls4p*sqrt3
       + 6023223907113263759/15720194841120000*s^6*pi^2
       + 36998181463/2700507600*s^6*pi^2*zeta3
       + 17051930153/2250423000*s^6*pi^2*logm
       - 1048/315*s^6*pi^2*logm*zeta3
       + 272/315*s^6*pi^2*logm^2
       + 1893064/297675*s^6*pi^2*log2^3
       - 18/5*s^6*pi^2*ls3*sqrt3
       - 474161/127575*s^6*pi^2*ls2*sqrt3
       + 48/35*s^6*pi^2*ls2*sqrt3*logm
       + 18/35*s^6*pi^2*ls2*sqrt3*log3
       + 52104945087577/4455837540000*s^6*pi^3*sqrt3
       + 1896644/127575*s^6*pi^3*sqrt3*logm
       - 96/35*s^6*pi^3*sqrt3*logm^2
       + 474161/85050*s^6*pi^3*sqrt3*log3
       - 72/35*s^6*pi^3*sqrt3*log3*logm
       - 27/70*s^6*pi^3*sqrt3*log3^2
       - 818267525368977511/11228710600800000*s^6*pi^4
       - 166164953/32148900*s^6*pi^4*logm
       - 1216/1575*s^6*pi^4*logm^2
       + 15973789/1190700*s^6*pi^4*log2
       - 32/315*s^6*pi^5*sqrt3
       - 32969/396900*s^6*pi^6
       + 20420356907/93767625*s^6*c4
       + 256/105*s^6*c4*logm
       - 946532/99225*s^6*c4*log2
       + 185185996411604005717/37262684067840000*s^8
       - 79/140*s^8*T9p7ep0
       - 9/280*s^8*T9p6ep0
       + 9/140*s^8*T9p5ep0
       + 7817/23520*s^8*T9p4ep0
       + 306617/635040*s^8*T9p3ep0
       + 447/112*s^8*T8p7ep0
       - 9/140*s^8*T8p6ep0
       + 13/40*s^8*T8p4ep0
       - 311/35*s^8*T8p2ep0
       - 1517/29400*s^8*T8p10ep0
       + 9/70*s^8*T7p9ep1
       + 88253/58800*s^8*T7p9ep0
       - 191/280*s^8*T7p8ep1
       + 30669/39200*s^8*T7p8ep0
       - 59/140*s^8*T7p7ep1
       - 2911/67200*s^8*T7p7ep0
       - 59/280*s^8*T7p6ep1
       + 59/70*s^8*T7p5ep1
       + 558209/117600*s^8*T7p5ep0
       - 9/140*s^8*T7p16ep1
       - 174767/58800*s^8*T7p16ep0
       + 8/35*s^8*T7p15ep1
       - 9/112*s^8*T7p14ep2
       - 153/112*s^8*T7p14ep1
       + 9/280*s^8*T7p11ep2
       + 42767/235200*s^8*T7p11ep1
       - 3913001353/889056000*s^8*T7p11ep0
       - 9/280*s^8*T7p10ep2
       - 42767/235200*s^8*T7p10ep1
       + 3327706153/889056000*s^8*T7p10ep0
       - 12157549/3175200*s^8*T6p9ep1
       - 22306013477/14002632000*s^8*T6p9ep0
       - 6/35*s^8*T6p18ep1
       + 6265763909143/420078960000*s^8*T6p18ep0
       + 177/140*s^8*T6p17ep1
       + 7287673207/1333584000*s^8*T6p17ep0
       - 9/560*s^8*T6p16ep2
       - 1132267723/889056000*s^8*T6p16ep1
       - 9/280*s^8*T6p15ep2
       - 27/280*s^8*T6p14ep2
       - 251471/78400*s^8*T6p14ep1
       + 720365507/11854080*s^8*T6p14ep0
       + 9/140*s^8*T6p13ep2
       + 149831/117600*s^8*T6p13ep1
       - 49907069893/23337720000*s^8*T6p13ep0
       - 27/280*s^8*T6p12ep2
       - 821119/453600*s^8*T6p12ep1
       - 207509253981647/3465651420000*s^8*T6p12ep0
       + 9/280*s^8*T6p11ep2
       + 202199/352800*s^8*T6p11ep1
       + 11504975903/1333584000*s^8*T6p11ep0
       + 5565167/396900*s^8*T6p10ep1
       + 182814647651/3500658000*s^8*T6p10ep0
       + 27/560*s^8*T5p8ep2
       - 3857413477/1778112000*s^8*T5p8ep1
       - 136009/317520*s^8*T5p11ep1
       - 4146533837749/288054144000*s^8*T5p11ep0
       + 71/14*s^8*T4LVB7ep1
       - 74/35*s^8*T4LVB6ep1
       - 1/140*s^8*T4LT4ep2
       + 59/420*s^8*T4LT2ep2
       + 27/35*s^8*T3L61ep1
       + 17625561468521/26671680000*s^8*zeta5
       - 3825736970972155117/998107608960000*s^8*zeta3
       - 83/210*s^8*zeta3^2
       - 473266/735*s^8*a5
       - 586961492009/152409600*s^8*logm
       - 36/35*s^8*logm*T7p9ep0
       + 191/35*s^8*logm*T7p8ep0
       + 118/35*s^8*logm*T7p7ep0
       - 236/35*s^8*logm*T7p5ep0
       + 18/35*s^8*logm*T7p16ep0
       + 9/14*s^8*logm*T7p14ep1
       - 9/35*s^8*logm*T7p11ep1
       - 42767/29400*s^8*logm*T7p11ep0
       + 9/35*s^8*logm*T7p10ep1
       + 42767/29400*s^8*logm*T7p10ep0
       + 12157549/396900*s^8*logm*T6p9ep0
       + 48/35*s^8*logm*T6p18ep0
       - 354/35*s^8*logm*T6p17ep0
       + 9/70*s^8*logm*T6p16ep1
       + 27/35*s^8*logm*T6p14ep1
       + 251471/9800*s^8*logm*T6p14ep0
       - 18/35*s^8*logm*T6p13ep1
       - 149831/14700*s^8*logm*T6p13ep0
       + 27/35*s^8*logm*T6p12ep1
       + 821119/56700*s^8*logm*T6p12ep0
       - 9/35*s^8*logm*T6p11ep1
       - 202199/44100*s^8*logm*T6p11ep0
       - 11130334/99225*s^8*logm*T6p10ep0
       - 27/70*s^8*logm*T5p8ep1
       + 136009/39690*s^8*logm*T5p11ep0
       + 1817/175*s^8*logm*zeta5
       + 14592555223/14288400*s^8*logm*zeta3
       + 23454/175*s^8*logm^2
       + 36/35*s^8*logm^2*T7p11ep0
       - 36/35*s^8*logm^2*T7p10ep0
       - 108/35*s^8*logm^2*T6p14ep0
       + 72/35*s^8*logm^2*T6p13ep0
       - 108/35*s^8*logm^2*T6p12ep0
       + 36/35*s^8*logm^2*T6p11ep0
       - 212/5*s^8*logm^2*zeta3
       - 2592/35*s^8*logm^3
       - 473266/3675*s^8*log2*a4
       - 63/20*s^8*ls5pithird*sqrt3
       - 474161/42525*s^8*ls4pithird*sqrt3
       + 144/35*s^8*ls4pithird*sqrt3*logm
       + 54/35*s^8*ls4pithird*sqrt3*log3
       + 2187/560*s^8*ls5p*sqrt3
       - 52104945087577/440082720000*s^8*ls3*sqrt3
       - 474161/3150*s^8*ls3*sqrt3*logm
       + 972/35*s^8*ls3*sqrt3*logm^2
       - 474161/8400*s^8*ls3*sqrt3*log3
       + 729/35*s^8*ls3*sqrt3*log3*logm
       + 2187/560*s^8*ls3*sqrt3*log3^2
       - 265429666472050163/345024852480000*s^8*ls2*sqrt3
       - 27/70*s^8*ls2*sqrt3*zeta3
       - 184681961/264600*s^8*ls2*sqrt3*logm
       + 1728/35*s^8*ls2*sqrt3*logm^2
       + 52104945087577/440082720000*s^8*ls2*sqrt3*log3
       + 474161/3150*s^8*ls2*sqrt3*log3*logm
       - 972/35*s^8*ls2*sqrt3*log3*logm^2
       + 474161/16800*s^8*ls2*sqrt3*log3^2
       - 729/70*s^8*ls2*sqrt3*log3^2*logm
       - 729/560*s^8*ls2*sqrt3*log3^3
       + 16615018151/320060160*s^8*ls2^2
       + 10228339/44100*s^8*ls2^2*logm
       - 648/35*s^8*ls2^2*logm^2
       - 10905703/340200*s^8*pi*sqrt3*zeta3
       + 414/35*s^8*pi*sqrt3*logm*zeta3
       + 621/140*s^8*pi*sqrt3*log3*zeta3
       - 729/140*s^8*pi*ls4p*sqrt3
       - 6023223907113263759/27947013050880000*s^8*pi^2
       - 36998181463/4800902400*s^8*pi^2*zeta3
       - 17051930153/4000752000*s^8*pi^2*logm
       + 131/70*s^8*pi^2*logm*zeta3
       - 17/35*s^8*pi^2*logm^2
       - 236633/66150*s^8*pi^2*log2^3
       + 81/40*s^8*pi^2*ls3*sqrt3
       + 474161/226800*s^8*pi^2*ls2*sqrt3
       - 27/35*s^8*pi^2*ls2*sqrt3*logm
       - 81/280*s^8*pi^2*ls2*sqrt3*log3
       - 52104945087577/7921488960000*s^8*pi^3*sqrt3
       - 474161/56700*s^8*pi^3*sqrt3*logm
       + 54/35*s^8*pi^3*sqrt3*logm^2
       - 474161/151200*s^8*pi^3*sqrt3*log3
       + 81/70*s^8*pi^3*sqrt3*log3*logm
       + 243/1120*s^8*pi^3*sqrt3*log3^2
       + 818267525368977511/19962152179200000*s^8*pi^4
       + 166164953/57153600*s^8*pi^4*logm
       + 76/175*s^8*pi^4*logm^2
       - 15973789/2116800*s^8*pi^4*log2
       + 2/35*s^8*pi^5*sqrt3
       + 32969/705600*s^8*pi^6
       - 20420356907/166698000*s^8*c4
       - 48/35*s^8*c4*logm
       + 236633/44100*s^8*c4*log2
       - 185185996411604005717/167682078305280000*s^10
       + 79/630*s^10*T9p7ep0
       + 1/140*s^10*T9p6ep0
       - 1/70*s^10*T9p5ep0
       - 7817/105840*s^10*T9p4ep0
       - 306617/2857680*s^10*T9p3ep0
       - 149/168*s^10*T8p7ep0
       + 1/70*s^10*T8p6ep0
       - 13/180*s^10*T8p4ep0
       + 622/315*s^10*T8p2ep0
       + 1517/132300*s^10*T8p10ep0
       - 1/35*s^10*T7p9ep1
       - 88253/264600*s^10*T7p9ep0
       + 191/1260*s^10*T7p8ep1
       - 10223/58800*s^10*T7p8ep0
       + 59/630*s^10*T7p7ep1
       + 2911/302400*s^10*T7p7ep0
       + 59/1260*s^10*T7p6ep1
       - 59/315*s^10*T7p5ep1
       - 558209/529200*s^10*T7p5ep0
       + 1/70*s^10*T7p16ep1
       + 174767/264600*s^10*T7p16ep0
       - 16/315*s^10*T7p15ep1
       + 1/56*s^10*T7p14ep2
       + 17/56*s^10*T7p14ep1
       - 1/140*s^10*T7p11ep2
       - 42767/1058400*s^10*T7p11ep1
       + 3913001353/4000752000*s^10*T7p11ep0
       + 1/140*s^10*T7p10ep2
       + 42767/1058400*s^10*T7p10ep1
       - 3327706153/4000752000*s^10*T7p10ep0
       + 12157549/14288400*s^10*T6p9ep1
       + 22306013477/63011844000*s^10*T6p9ep0
       + 4/105*s^10*T6p18ep1
       - 6265763909143/1890355320000*s^10*T6p18ep0
       - 59/210*s^10*T6p17ep1
       - 7287673207/6001128000*s^10*T6p17ep0
       + 1/280*s^10*T6p16ep2
       + 1132267723/4000752000*s^10*T6p16ep1
       + 1/140*s^10*T6p15ep2
       + 3/140*s^10*T6p14ep2
       + 251471/352800*s^10*T6p14ep1
       - 720365507/53343360*s^10*T6p14ep0
       - 1/70*s^10*T6p13ep2
       - 149831/529200*s^10*T6p13ep1
       + 49907069893/105019740000*s^10*T6p13ep0
       + 3/140*s^10*T6p12ep2
       + 821119/2041200*s^10*T6p12ep1
       + 207509253981647/15595431390000*s^10*T6p12ep0
       - 1/140*s^10*T6p11ep2
       - 202199/1587600*s^10*T6p11ep1
       - 11504975903/6001128000*s^10*T6p11ep0
       - 5565167/1786050*s^10*T6p10ep1
       - 182814647651/15752961000*s^10*T6p10ep0
       - 3/280*s^10*T5p8ep2
       + 3857413477/8001504000*s^10*T5p8ep1
       + 136009/1428840*s^10*T5p11ep1
       + 4146533837749/1296243648000*s^10*T5p11ep0
       - 71/63*s^10*T4LVB7ep1
       + 148/315*s^10*T4LVB6ep1
       + 1/630*s^10*T4LT4ep2
       - 59/1890*s^10*T4LT2ep2
       - 6/35*s^10*T3L61ep1
       - 17625561468521/120022560000*s^10*zeta5
       + 3825736970972155117/4491484240320000*s^10*zeta3
       + 83/945*s^10*zeta3^2
       + 946532/6615*s^10*a5
       + 586961492009/685843200*s^10*logm
       + 8/35*s^10*logm*T7p9ep0
       - 382/315*s^10*logm*T7p8ep0
       - 236/315*s^10*logm*T7p7ep0
       + 472/315*s^10*logm*T7p5ep0
       - 4/35*s^10*logm*T7p16ep0
       - 1/7*s^10*logm*T7p14ep1
       + 2/35*s^10*logm*T7p11ep1
       + 42767/132300*s^10*logm*T7p11ep0
       - 2/35*s^10*logm*T7p10ep1
       - 42767/132300*s^10*logm*T7p10ep0
       - 12157549/1786050*s^10*logm*T6p9ep0
       - 32/105*s^10*logm*T6p18ep0
       + 236/105*s^10*logm*T6p17ep0
       - 1/35*s^10*logm*T6p16ep1
       - 6/35*s^10*logm*T6p14ep1
       - 251471/44100*s^10*logm*T6p14ep0
       + 4/35*s^10*logm*T6p13ep1
       + 149831/66150*s^10*logm*T6p13ep0
       - 6/35*s^10*logm*T6p12ep1
       - 821119/255150*s^10*logm*T6p12ep0
       + 2/35*s^10*logm*T6p11ep1
       + 202199/198450*s^10*logm*T6p11ep0
       + 22260668/893025*s^10*logm*T6p10ep0
       + 3/35*s^10*logm*T5p8ep1
       - 136009/178605*s^10*logm*T5p11ep0
       - 3634/1575*s^10*logm*zeta5
       - 14592555223/64297800*s^10*logm*zeta3
       - 5212/175*s^10*logm^2
       - 8/35*s^10*logm^2*T7p11ep0
       + 8/35*s^10*logm^2*T7p10ep0
       + 24/35*s^10*logm^2*T6p14ep0
       - 16/35*s^10*logm^2*T6p13ep0
       + 24/35*s^10*logm^2*T6p12ep0
       - 8/35*s^10*logm^2*T6p11ep0
       + 424/45*s^10*logm^2*zeta3
       + 576/35*s^10*logm^3
       + 946532/33075*s^10*log2*a4
       + 7/10*s^10*ls5pithird*sqrt3
       + 948322/382725*s^10*ls4pithird*sqrt3
       - 32/35*s^10*ls4pithird*sqrt3*logm
       - 12/35*s^10*ls4pithird*sqrt3*log3
       - 243/280*s^10*ls5p*sqrt3
       + 52104945087577/1980372240000*s^10*ls3*sqrt3
       + 474161/14175*s^10*ls3*sqrt3*logm
       - 216/35*s^10*ls3*sqrt3*logm^2
       + 474161/37800*s^10*ls3*sqrt3*log3
       - 162/35*s^10*ls3*sqrt3*log3*logm
       - 243/280*s^10*ls3*sqrt3*log3^2
       + 265429666472050163/1552611836160000*s^10*ls2*sqrt3
       + 3/35*s^10*ls2*sqrt3*zeta3
       + 184681961/1190700*s^10*ls2*sqrt3*logm
       - 384/35*s^10*ls2*sqrt3*logm^2
       - 52104945087577/1980372240000*s^10*ls2*sqrt3*log3
       - 474161/14175*s^10*ls2*sqrt3*log3*logm
       + 216/35*s^10*ls2*sqrt3*log3*logm^2
       - 474161/75600*s^10*ls2*sqrt3*log3^2
       + 81/35*s^10*ls2*sqrt3*log3^2*logm
       + 81/280*s^10*ls2*sqrt3*log3^3
       - 16615018151/1440270720*s^10*ls2^2
       - 10228339/198450*s^10*ls2^2*logm
       + 144/35*s^10*ls2^2*logm^2
       + 10905703/1530900*s^10*pi*sqrt3*zeta3
       - 92/35*s^10*pi*sqrt3*logm*zeta3
       - 69/70*s^10*pi*sqrt3*log3*zeta3
       + 81/70*s^10*pi*ls4p*sqrt3
       + 6023223907113263759/125761558728960000*s^10*pi^2
       + 36998181463/21604060800*s^10*pi^2*zeta3
       + 17051930153/18003384000*s^10*pi^2*logm
       - 131/315*s^10*pi^2*logm*zeta3
       + 34/315*s^10*pi^2*logm^2
       + 236633/297675*s^10*pi^2*log2^3
       - 9/20*s^10*pi^2*ls3*sqrt3
       - 474161/1020600*s^10*pi^2*ls2*sqrt3
       + 6/35*s^10*pi^2*ls2*sqrt3*logm
       + 9/140*s^10*pi^2*ls2*sqrt3*log3
       + 52104945087577/35646700320000*s^10*pi^3*sqrt3
       + 474161/255150*s^10*pi^3*sqrt3*logm
       - 12/35*s^10*pi^3*sqrt3*logm^2
       + 474161/680400*s^10*pi^3*sqrt3*log3
       - 9/35*s^10*pi^3*sqrt3*log3*logm
       - 27/560*s^10*pi^3*sqrt3*log3^2
       - 818267525368977511/89829684806400000*s^10*pi^4
       - 166164953/257191200*s^10*pi^4*logm
       - 152/1575*s^10*pi^4*logm^2
       + 15973789/9525600*s^10*pi^4*log2
       - 4/315*s^10*pi^5*sqrt3
       - 32969/3175200*s^10*pi^6
       + 20420356907/750141000*s^10*c4
       + 32/105*s^10*c4*logm
       - 236633/198450*s^10*c4*log2
       + 474161/113400*ls4*sqrt3
       - 54/35*ls4*sqrt3*logm
       - 81/140*ls4*sqrt3*log3
       - 474161/18900*ls4*s^2*sqrt3
       + 324/35*ls4*s^2*sqrt3*logm
       + 243/70*ls4*s^2*sqrt3*log3
       + 474161/8100*ls4*s^4*sqrt3
       - 108/5*ls4*s^4*sqrt3*logm
       - 81/10*ls4*s^4*sqrt3*log3
       - 948322/14175*ls4*s^6*sqrt3
       + 864/35*ls4*s^6*sqrt3*logm
       + 324/35*ls4*s^6*sqrt3*log3
       + 474161/12600*ls4*s^8*sqrt3
       - 486/35*ls4*s^8*sqrt3*logm
       - 729/140*ls4*s^8*sqrt3*log3
       - 474161/56700*ls4*s^10*sqrt3
       + 108/35*ls4*s^10*sqrt3*logm
       + 81/70*ls4*s^10*sqrt3*log3
       + 81/280*ls5*sqrt3
       - 243/140*ls5*s^2*sqrt3
       + 81/20*ls5*s^4*sqrt3
       - 162/35*ls5*s^6*sqrt3
       + 729/280*ls5*s^8*sqrt3
       - 81/140*ls5*s^10*sqrt3
   )
)


==> anc/delta_r_OS <==
-3*s^2/c^2*xt*(
    + 1

    + alphas/pi*cf * (
       - 1/2
       - 1/6*pi^2
   )

    + (alphas/pi)^2*cf*tf * (
       - 21/4*zeta3
   )

    + (alphas/pi)^2*cf*tf*nl * (
       - 1/12
       - 2/3*zeta3
       - 1/3*logm
       + 13/36*pi^2
       - 1/9*pi^2*logm
   )

    + (alphas/pi)^2*cf*nh*tf * (
       + 31/4
       - 67/4*zeta3
       - 1/3*logm
       + 27/2*ls2*sqrt3
       - 1/3*pi^2
       - 1/9*pi^2*logm
   )

    + (alphas/pi)^2*cf*ca * (
       - 49/96
       - 113/12*zeta3
       + 12*a4
       + 11/12*logm
       + 1/2*log2^4
       + 117/16*ls2*sqrt3
       + 27/16*ls2^2
       - 49/144*pi^2
       + 11/36*pi^2*logm
       - 1/2*pi^2*log2
       - 1/2*pi^2*log2^2
       + 127/2880*pi^4
       - 2/3*c4
   )

    + (alphas/pi)^2*cf^2 * (
       - 119/72
       + 271/12*zeta3
       - 24*a4
       - log2^4
       - 117/8*ls2*sqrt3
       - 27/8*ls2^2
       - 385/432*pi^2
       + pi^2*log2
       + pi^2*log2^2
       - 7/160*pi^4
       + 4/3*c4
   )

    + (alphas/pi)^3*cf*tf^2*nl * (
       + 35/6*zeta3
       + 8*a4
       - 7*logm*zeta3
       + 1/3*log2^4
       - 1/3*pi^2*log2^2
       - 49/360*pi^4
   )

    + (alphas/pi)^3*cf*tf^2*nl^2 * (
       + 223/324
       + 14/9*zeta3
       - 1/9*logm
       - 8/9*logm*zeta3
       - 2/9*logm^2
       - 479/972*pi^2
       + 13/27*pi^2*logm
       - 2/27*pi^2*logm^2
       - 19/1620*pi^4
   )

    + (alphas/pi)^3*cf*nh*tf^2 * (
       + 4/3
       - 20/3*zeta3
       - 7*logm*zeta3
   )

    + (alphas/pi)^3*cf*nh*tf^2*nl * (
       - 14656/81
       + 2*T6p14ep0
       - 10/3*T6p13ep0
       + 1603/54*zeta3
       - 8*a4
       + 92/9*logm
       - 209/9*logm*zeta3
       - 4/9*logm^2
       - 1/3*log2^4
       + 27*ls3*sqrt3
       + 213/2*ls2*sqrt3
       + 18*ls2*sqrt3*logm
       - 27*ls2*sqrt3*log3
       + 3257/972*pi^2
       + 1/27*pi^2*logm
       - 4/27*pi^2*logm^2
       + 1/3*pi^2*log2^2
       + 3/2*pi^3*sqrt3
       - 97/360*pi^4
   )

    + (alphas/pi)^3*cf*nh^2*tf^2 * (
       - 311171/6480
       - 23/36*T6p9ep0
       + 4/9*T6p10ep0
       + 24239/3240*zeta3
       + 31/3*logm
       - 67/3*logm*zeta3
       - 2/9*logm^2
       + 53/4*ls3*sqrt3
       + 451/12*ls2*sqrt3
       + 18*ls2*sqrt3*logm
       - 53/4*ls2*sqrt3*log3
       + 8833/2160*pi^2
       - 4/9*pi^2*logm
       - 2/27*pi^2*logm^2
       + 53/72*pi^3*sqrt3
       + 233/3240*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf * (
       - 883/24*zeta3
       - 40*a4
       + 77/4*logm*zeta3
       - 5/3*log2^4
       + 5/3*pi^2*log2^2
       + 191/360*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/48
       + 1/4*T6p14ep0
       - 1/6*T6p13ep0
       - 131/216*zeta3
       + 3/2*ls2*sqrt3
       + 9/8*ls2^2
       + 31/432*pi^2
       + 13/720*pi^4
   )

    + (alphas/pi)^3*cf*ca*tf*nl * (
       - 65003/648
       + 1/4*T6p14ep1
       - 11/24*T6p14ep0
       - 1/6*T6p13ep1
       - 4/9*T6p13ep0
       - 1/12*T3L61ep1
       - 476/45*zeta5
       + 37123/1296*zeta3
       + 16/3*a5
       - 52/3*a4
       - 125/8*logm
       - 2*logm*T6p14ep0
       + 4/3*logm*T6p13ep0
       - 142/27*logm*zeta3
       + 16*logm*a4
       + 11/9*logm^2
       + 64/15*log2*a4
       - 13/18*log2^4
       + 2/3*log2^4*logm
       + 2/15*log2^5
       + 117/8*ls3*sqrt3
       + 615/16*ls2*sqrt3
       - 9/4*ls2*sqrt3*logm
       - 117/8*ls2*sqrt3*log3
       + 9/16*ls2^2
       - 27/4*ls2^2*logm
       + 22015/7776*pi^2
       - 95/324*pi^2*zeta3
       - 269/108*pi^2*logm
       + 11/27*pi^2*logm^2
       + 11/9*pi^2*log2
       - 2/3*pi^2*log2*logm
       + 7/18*pi^2*log2^2
       - 2/3*pi^2*log2^2*logm
       - 14/135*pi^2*log2^3
       + 13/16*pi^3*sqrt3
       - 2779/6480*pi^4
       - 37/432*pi^4*logm
       + 49/540*pi^4*log2
       + 46/27*c4
       - 8/9*c4*logm
       - 8/45*c4*log2
   )

    + (alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 11063/64
       - 1/4*T7p8ep0
       - 1/8*T7p7ep0
       - 1/8*T7p5ep0
       - 29/48*T6p9ep0
       - 1/4*T6p13ep0
       - 17/8*T6p12ep0
       + 17/24*T6p11ep0
       + 83/24*T6p10ep0
       - 377/24*zeta5
       - 38779/864*zeta3
       + 69/16*ls3*sqrt3
       + 65/16*ls2*sqrt3
       - 69/16*ls2*sqrt3*log3
       + 15/8*ls2^2
       + 761/576*pi^2
       + 1/24*pi^2*zeta3
       + 23/96*pi^3*sqrt3
       + 7/45*pi^4
   )

    + (alphas/pi)^3*cf*ca*nh*tf * (
       + 558889217/746496
       - 7/24*T7p9ep0
       - 1/4*T7p8ep1
       + 7/8*T7p8ep0
       - 1/8*T7p7ep1
       + 11/16*T7p7ep0
       + 1/8*T7p6ep1
       - 1/8*T7p5ep1
       + 17/48*T7p5ep0
       + 1/12*T7p16ep0
       - 29/48*T6p9ep1
       - 37/288*T6p9ep0
       + 113/24*T6p18ep0
       + 61/24*T6p17ep0
       - 7/18*T6p16ep1
       - 5/2*T6p14ep0
       - 1/4*T6p13ep1
       + 109/24*T6p13ep0
       - 17/8*T6p12ep1
       - 3757/720*T6p12ep0
       + 17/24*T6p11ep1
       - 97/432*T6p11ep0
       + 83/24*T6p10ep1
       + 49/12*T6p10ep0
       + 5/18*T5p8ep1
       - 49/24*T5p11ep0
       + 3/8*T4LVB6ep1
       + 1/24*T4LT2ep2
       - 1/12*T3L61ep1
       + 4681/45*zeta5
       - 39692117/77760*zeta3
       - 1/18*zeta3^2
       - 192*a5
       - 160/3*a4
       - 25423/18*logm
       + 2*logm*T7p8ep0
       + logm*T7p7ep0
       + logm*T7p5ep0
       + 29/6*logm*T6p9ep0
       + 2*logm*T6p13ep0
       + 17*logm*T6p12ep0
       - 17/3*logm*T6p11ep0
       - 83/3*logm*T6p10ep0
       + 377/3*logm*zeta5
       + 11014/27*logm*zeta3
       + 16*logm*a4
       + 11/9*logm^2
       - 192/5*log2*a4
       - 20/9*log2^4
       + 2/3*log2^4*logm
       - 23/9*ls4pithird*sqrt3
       - 10627/160*ls3*sqrt3
       - 69/2*ls3*sqrt3*logm
       - 207/16*ls3*sqrt3*log3
       - 71977/288*ls2*sqrt3
       - 289/4*ls2*sqrt3*logm
       + 10627/160*ls2*sqrt3*log3
       + 69/2*ls2*sqrt3*log3*logm
       + 207/32*ls2*sqrt3*log3^2
       - 35/48*ls2^2
       - 51/4*ls2^2*logm
       - 529/72*pi*sqrt3*zeta3
       - 2131087/34560*pi^2
       - 103/72*pi^2*zeta3
       - 2147/216*pi^2*logm
       - 1/3*pi^2*logm*zeta3
       + 11/27*pi^2*logm^2
       + 64/9*pi^2*log2
       - 2/3*pi^2*log2*logm
       + 20/9*pi^2*log2^2
       - 2/3*pi^2*log2^2*logm
       - 16/15*pi^2*log2^3
       + 23/48*pi^2*ls2*sqrt3
       - 10627/2880*pi^3*sqrt3
       - 23/12*pi^3*sqrt3*logm
       - 23/32*pi^3*sqrt3*log3
       + 963407/194400*pi^4
       - 2561/2160*pi^4*logm
       - 34/15*pi^4*log2
       - 1/1512*pi^6
       - 172/9*c4
       - 8/9*c4*logm
       + 8/5*c4*log2
       + 69/8*ls4*sqrt3
   )

    + (alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 51/4
       + 5/32*T7p11ep0
       - 5/32*T7p10ep0
       - 3/4*T6p14ep0
       + 1/2*T6p13ep0
       - 3/32*T6p12ep0
       + 1/32*T6p11ep0
       - 2929/576*zeta3
       + 27/32*ls3*sqrt3
       - 27/16*ls2*sqrt3
       - 27/32*ls2*sqrt3*log3
       - 189/64*ls2^2
       + 295/576*pi^2
       + 3/64*pi^3*sqrt3
       + 59/1920*pi^4
   )

    + (alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 21035831/147456
       - 3/16*T9p4ep0
       - 1/16*T9p3ep0
       + 1/16*T8p10ep0
       + 1/16*T7p9ep0
       + 5/32*T7p8ep0
       + 7/64*T7p7ep0
       - 7/32*T7p5ep0
       + 1/32*T7p14ep1
       + 5/32*T7p11ep1
       - 11/24*T7p11ep0
       - 5/32*T7p10ep1
       + 11/24*T7p10ep0
       + 15/16*T6p9ep0
       - 1/12*T6p18ep0
       - 21/64*T6p17ep0
       + 1/128*T6p16ep1
       - 3/4*T6p14ep1
       - 77/64*T6p14ep0
       + 1/2*T6p13ep1
       - 7/48*T6p13ep0
       - 3/32*T6p12ep1
       - 121/192*T6p12ep0
       + 1/32*T6p11ep1
       + 13/64*T6p11ep0
       - 51/16*T6p10ep0
       - 81/256*T5p8ep1
       + 541/1536*T5p11ep0
       - 32443/768*zeta5
       + 394607/13824*zeta3
       + 12*a5
       - 102*logm
       - 5/4*logm*T7p11ep0
       + 5/4*logm*T7p10ep0
       + 6*logm*T6p14ep0
       - 4*logm*T6p13ep0
       + 3/4*logm*T6p12ep0
       - 1/4*logm*T6p11ep0
       + 2929/72*logm*zeta3
       + 12/5*log2*a4
       - 1/2*ls4pithird*sqrt3
       + 1875/128*ls3*sqrt3
       - 27/4*ls3*sqrt3*logm
       - 81/32*ls3*sqrt3*log3
       - 685/2048*ls2*sqrt3
       + 27/2*ls2*sqrt3*logm
       - 1875/128*ls2*sqrt3*log3
       + 27/4*ls2*sqrt3*log3*logm
       + 81/64*ls2*sqrt3*log3^2
       - 45/128*ls2^2
       + 189/8*ls2^2*logm
       - 23/16*pi*sqrt3*zeta3
       + 9269/13824*pi^2
       + 1439/3456*pi^2*zeta3
       - 295/72*pi^2*logm
       + 1/15*pi^2*log2^3
       + 3/32*pi^2*ls2*sqrt3
       + 625/768*pi^3*sqrt3
       - 3/8*pi^3*sqrt3*logm
       - 9/64*pi^3*sqrt3*log3
       + 68491/276480*pi^4
       - 59/240*pi^4*logm
       + 53/480*pi^4*log2
       - 1/8*c4
       - 1/10*c4*log2
       + 27/16*ls4*sqrt3
   )

    + (alphas/pi)^3*cf*ca^2 * (
       - 92512180369/56623104
       - 1/32*T9p7ep0
       - 1/16*T9p6ep0
       + 1/16*T9p5ep0
       - 3/16*T9p4ep1
       - 13/16*T9p4ep0
       - 1/16*T9p3ep1
       - 25/48*T9p3ep0
       - 1/16*T8p9ep0
       + 3/32*T8p7ep0
       - 1/32*T8p4ep0
       - 1/16*T8p3ep0
       - 1/8*T8p2ep0
       + 1/16*T8p10ep1
       + 1/16*T7p9ep1
       + 7/96*T7p9ep0
       + 5/32*T7p8ep1
       - 9/64*T7p8ep0
       + 7/64*T7p7ep1
       + 15/8*T7p7ep0
       + 7/64*T7p6ep1
       - 7/32*T7p5ep1
       - 117/64*T7p5ep0
       - 1/8*T7p16ep0
       + 1/16*T7p15ep1
       + 1/32*T7p14ep2
       - 79/192*T7p14ep1
       + 5/32*T7p11ep2
       - 11/24*T7p11ep1
       - 497/288*T7p11ep0
       - 5/32*T7p10ep2
       + 11/24*T7p10ep1
       + 203/288*T7p10ep0
       + 15/16*T6p9ep1
       + 1477/1152*T6p9ep0
       + 5/32*T6p19ep2
       - 1/12*T6p18ep1
       - 113/576*T6p18ep0
       - 21/64*T6p17ep1
       - 231/64*T6p17ep0
       + 1/128*T6p16ep2
       + 187/768*T6p16ep1
       + 1/8*T6p15ep2
       - 3/4*T6p14ep2
       - 77/64*T6p14ep1
       + 6173/1152*T6p14ep0
       + 1/2*T6p13ep2
       - 7/48*T6p13ep1
       - 193/54*T6p13ep0
       - 3/32*T6p12ep2
       - 121/192*T6p12ep1
       + 2051/1152*T6p12ep0
       + 1/32*T6p11ep2
       + 13/64*T6p11ep1
       - 683/1152*T6p11ep0
       - 51/16*T6p10ep1
       - 821/72*T6p10ep0
       - 81/256*T5p8ep2
       + 1597/1536*T5p8ep1
       + 541/1536*T5p11ep1
       - 2021/2304*T5p11ep0
       - 1/16*T4LX2ep1
       - 3/16*T4LW5ep0
       + 9/64*T4LVB7ep1
       - 9/32*T4LVB6ep1
       - 119/576*T4LT4ep2
       - 9/512*T4LT3ep3
       - 1/16*T4LT2ep2
       - 27/8192*T4LBB2ep4
       + 11/48*T3L61ep1
       + 668877/28672*zeta7
       + 424497481/737280*zeta5
       + 9630169865/15925248*zeta3
       + 9/2560*zeta3*zeta5
       + 8886037/331776*zeta3^2
       - 992/3*a5
       + 251/3*a4
       + 21083383/18432*logm
       + 3/2*logm*T9p4ep0
       + 1/2*logm*T9p3ep0
       - 1/2*logm*T8p10ep0
       - 1/2*logm*T7p9ep0
       - 5/4*logm*T7p8ep0
       - 7/8*logm*T7p7ep0
       + 7/4*logm*T7p5ep0
       - 1/4*logm*T7p14ep1
       - 5/4*logm*T7p11ep1
       + 11/3*logm*T7p11ep0
       + 5/4*logm*T7p10ep1
       - 11/3*logm*T7p10ep0
       - 15/2*logm*T6p9ep0
       + 2/3*logm*T6p18ep0
       + 21/8*logm*T6p17ep0
       - 1/16*logm*T6p16ep1
       + 6*logm*T6p14ep1
       + 77/8*logm*T6p14ep0
       - 4*logm*T6p13ep1
       + 7/6*logm*T6p13ep0
       + 3/4*logm*T6p12ep1
       + 121/24*logm*T6p12ep0
       - 1/4*logm*T6p11ep1
       - 13/8*logm*T6p11ep0
       + 51/2*logm*T6p10ep0
       + 81/32*logm*T5p8ep1
       - 541/192*logm*T5p11ep0
       + 32443/96*logm*zeta5
       - 334943/1728*logm*zeta3
       - 96*logm*a5
       - 44*logm*a4
       + 29255/72*logm^2
       + 5*logm^2*T7p11ep0
       - 5*logm^2*T7p10ep0
       - 24*logm^2*T6p14ep0
       + 16*logm^2*T6p13ep0
       - 3*logm^2*T6p12ep0
       + logm^2*T6p11ep0
       - 2929/18*logm^2*zeta3
       - 1112/15*log2*a4
       - 96/5*log2*logm*a4
       + 251/72*log2^4
       - 11/6*log2^4*logm
       - 1/3*log2^5
       - 49/16*ls5pithird*sqrt3
       - 625/72*ls4pithird*sqrt3
       + 4*ls4pithird*sqrt3*logm
       + 3/2*ls4pithird*sqrt3*log3
       + 243/64*ls5p*sqrt3
       + 15041/256*ls3*sqrt3
       - 1875/16*ls3*sqrt3*logm
       + 27*ls3*sqrt3*logm^2
       - 5625/128*ls3*sqrt3*log3
       + 81/4*ls3*sqrt3*log3*logm
       + 243/64*ls3*sqrt3*log3^2
       + 95855/3072*ls2*sqrt3
       - 3/8*ls2*sqrt3*zeta3
       - 6179/256*ls2*sqrt3*logm
       - 54*ls2*sqrt3*logm^2
       - 15041/256*ls2*sqrt3*log3
       + 1875/16*ls2*sqrt3*log3*logm
       - 27*ls2*sqrt3*log3*logm^2
       + 5625/256*ls2*sqrt3*log3^2
       - 81/8*ls2*sqrt3*log3^2*logm
       - 81/64*ls2*sqrt3*log3^3
       + 16243/256*ls2^2
       - 27/8*ls2^2*logm
       - 189/2*ls2^2*logm^2
       - 14375/576*pi*sqrt3*zeta3
       + 23/2*pi*sqrt3*logm*zeta3
       + 69/16*pi*sqrt3*log3*zeta3
       - 81/16*pi*ls4p*sqrt3
       + 3626939557/127401984*pi^2
       + 2275/4096*pi^2*zeta5
       + 1216259/442368*pi^2*zeta3
       + 1/1024*pi^2*zeta3^2
       - 745/192*pi^2*logm
       - 1439/432*pi^2*logm*zeta3
       + 3419/216*pi^2*logm^2
       - 115/36*pi^2*log2
       + 11/6*pi^2*log2*logm
       - 185/72*pi^2*log2^2
       + 11/6*pi^2*log2^2*logm
       - 203/135*pi^2*log2^3
       - 8/15*pi^2*log2^3*logm
       + 63/32*pi^2*ls3*sqrt3
       + 625/384*pi^2*ls2*sqrt3
       - 3/4*pi^2*ls2*sqrt3*logm
       - 9/32*pi^2*ls2*sqrt3*log3
       + 15041/4608*pi^3*sqrt3
       - 625/96*pi^3*sqrt3*logm
       + 3/2*pi^3*sqrt3*logm^2
       - 625/256*pi^3*sqrt3*log3
       + 9/8*pi^3*sqrt3*log3*logm
       + 27/128*pi^3*sqrt3*log3^2
       - 362708963/159252480*pi^4
       - 1681/61440*pi^4*zeta3
       - 8231/3840*pi^4*logm
       + 59/60*pi^4*logm^2
       - 13099/4320*pi^4*log2
       - 53/60*pi^4*log2*logm
       + 1/18*pi^5*sqrt3
       - 7632155/27869184*pi^6
       + 1/204800*pi^8
       + 7819/864*c4
       + 31/9*c4*logm
       + 139/45*c4*log2
       + 4/5*c4*log2*logm
       + 1875/64*ls4*sqrt3
       - 27/2*ls4*sqrt3*logm
       - 81/16*ls4*sqrt3*log3
       + 81/32*ls5*sqrt3
   )

    + (alphas/pi)^3*cf^2*tf * (
       + 21/4*zeta3
       - 48*a4
       - 2*log2^4
       + 2*pi^2*log2^2
       + 5/12*pi^4
   )

    + (alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/24
       - 1/2*T6p14ep0
       + 1/3*T6p13ep0
       + 131/108*zeta3
       - 3*ls2*sqrt3
       - 9/4*ls2^2
       - 31/216*pi^2
       - 13/360*pi^4
   )

    + (alphas/pi)^3*cf^2*tf*nl * (
       + 520507/2592
       - 1/2*T6p14ep1
       + 11/12*T6p14ep0
       + 1/3*T6p13ep1
       + 8/9*T6p13ep0
       + 1/6*T3L61ep1
       + 2579/90*zeta5
       - 51175/648*zeta3
       - 32/3*a5
       + 104/3*a4
       + 2939/108*logm
       + 4*logm*T6p14ep0
       - 8/3*logm*T6p13ep0
       + 551/27*logm*zeta3
       - 32*logm*a4
       - 128/15*log2*a4
       + 13/9*log2^4
       - 4/3*log2^4*logm
       - 4/15*log2^5
       - 117/4*ls3*sqrt3
       - 615/8*ls2*sqrt3
       + 9/2*ls2*sqrt3*logm
       + 117/4*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 27/2*ls2^2*logm
       + 11737/7776*pi^2
       + 34/81*pi^2*zeta3
       - 10/81*pi^2*logm
       - 22/9*pi^2*log2
       + 4/3*pi^2*log2*logm
       - 7/9*pi^2*log2^2
       + 4/3*pi^2*log2^2*logm
       + 28/135*pi^2*log2^3
       - 13/8*pi^3*sqrt3
       + 4907/6480*pi^4
       + 83/360*pi^4*logm
       - 49/270*pi^4*log2
       - 92/27*c4
       + 16/9*c4*logm
       + 16/45*c4*log2
   )

    + (alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 4693/96
       - 19/24*T6p9ep0
       - 1/2*T6p11ep0
       + 4/3*T6p10ep0
       - 3/2*T5p11ep0
       - 137/48*zeta3
       + 21/8*ls3*sqrt3
       + 213/8*ls2*sqrt3
       - 21/8*ls2*sqrt3*log3
       - 51/2*ls2^2
       + 1373/288*pi^2
       + 7/48*pi^3*sqrt3
       - 59/216*pi^4
   )

    + (alphas/pi)^3*cf^2*nh*tf * (
       + 11655835/746496
       + 1/12*T7p5ep0
       - 1/6*T7p16ep0
       - 19/24*T6p9ep1
       + 385/144*T6p9ep0
       - 3/2*T6p18ep0
       - 11/6*T6p17ep0
       + 7/72*T6p16ep1
       + T6p14ep0
       - 7/6*T6p13ep0
       - 17/90*T6p12ep0
       - 1/2*T6p11ep1
       + 71/108*T6p11ep0
       + 4/3*T6p10ep1
       - 59/24*T6p10ep0
       - 415/144*T5p8ep1
       - 3/2*T5p11ep1
       + 161/32*T5p11ep0
       + 1/6*T3L61ep1
       + 12369/80*zeta5
       - 2711279/19440*zeta3
       + 224/3*a4
       - 21251/54*logm
       + 19/3*logm*T6p9ep0
       + 4*logm*T6p11ep0
       - 32/3*logm*T6p10ep0
       + 12*logm*T5p11ep0
       + 953/18*logm*zeta3
       - 32*logm*a4
       + 28/9*log2^4
       - 4/3*log2^4*logm
       - 14/9*ls4pithird*sqrt3
       + 4987/80*ls3*sqrt3
       - 21*ls3*sqrt3*logm
       - 63/8*ls3*sqrt3*log3
       + 63535/384*ls2*sqrt3
       - 465/2*ls2*sqrt3*logm
       - 4987/80*ls2*sqrt3*log3
       + 21*ls2*sqrt3*log3*logm
       + 63/16*ls2*sqrt3*log3^2
       + 209/8*ls2^2
       + 399/2*ls2^2*logm
       - 161/36*pi*sqrt3*zeta3
       + 1126517/38880*pi^2
       - 179/648*pi^2*zeta3
       - 12769/324*pi^2*logm
       + 16/9*pi^2*log2
       + 4/3*pi^2*log2*logm
       - 28/9*pi^2*log2^2
       + 4/3*pi^2*log2^2*logm
       + 7/24*pi^2*ls2*sqrt3
       + 4987/1440*pi^3*sqrt3
       - 7/6*pi^3*sqrt3*logm
       - 7/16*pi^3*sqrt3*log3
       - 205511/777600*pi^4
       + 2297/1080*pi^4*logm
       + 32/27*c4
       + 16/9*c4*logm
       + 21/4*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 985/32
       - 13/32*T7p11ep0
       + 13/32*T7p10ep0
       + 33/16*T6p14ep0
       - 11/8*T6p13ep0
       + 9/32*T6p12ep0
       - 3/32*T6p11ep0
       + 833/64*zeta3
       - 81/32*ls3*sqrt3
       + 69/16*ls2*sqrt3
       + 81/32*ls2*sqrt3*log3
       + 531/64*ls2^2
       - 737/576*pi^2
       - 9/64*pi^3*sqrt3
       - 211/2880*pi^4
   )

    + (alphas/pi)^3*cf^2*ca*ep^-1 * (
       + 368140325/1327104
       + 9/16*T9p4ep0
       + 3/16*T9p3ep0
       - 1/8*T8p10ep0
       - 1/4*T7p9ep0
       - 15/32*T7p8ep0
       - 17/64*T7p7ep0
       + 5/8*T7p5ep0
       + 1/16*T7p16ep0
       + 3/32*T7p14ep1
       - 13/32*T7p11ep1
       + 37/32*T7p11ep0
       + 13/32*T7p10ep1
       - 37/32*T7p10ep0
       - 49/16*T6p9ep0
       + 1/3*T6p18ep0
       + 57/64*T6p17ep0
       + 1/128*T6p16ep1
       + 33/16*T6p14ep1
       + 203/64*T6p14ep0
       - 11/8*T6p13ep1
       + 25/48*T6p13ep0
       + 9/32*T6p12ep1
       + 49/64*T6p12ep0
       - 3/32*T6p11ep1
       - 35/64*T6p11ep0
       + 75/8*T6p10ep0
       + 151/256*T5p8ep1
       - 553/512*T5p11ep0
       + 161499/1280*zeta5
       - 861017/13824*zeta3
       - 36*a5
       + 985/4*logm
       + 13/4*logm*T7p11ep0
       - 13/4*logm*T7p10ep0
       - 33/2*logm*T6p14ep0
       + 11*logm*T6p13ep0
       - 9/4*logm*T6p12ep0
       + 3/4*logm*T6p11ep0
       - 833/8*logm*zeta3
       - 36/5*log2*a4
       + 3/2*ls4pithird*sqrt3
       - 3951/128*ls3*sqrt3
       + 81/4*ls3*sqrt3*logm
       + 243/32*ls3*sqrt3*log3
       + 51547/2048*ls2*sqrt3
       - 69/2*ls2*sqrt3*logm
       + 3951/128*ls2*sqrt3*log3
       - 81/4*ls2*sqrt3*log3*logm
       - 243/64*ls2*sqrt3*log3^2
       - 3561/128*ls2^2
       - 531/8*ls2^2*logm
       + 69/16*pi*sqrt3*zeta3
       - 24359/9216*pi^2
       - 2353/3456*pi^2*zeta3
       + 737/72*pi^2*logm
       - 1/5*pi^2*log2^3
       - 9/32*pi^2*ls2*sqrt3
       - 439/256*pi^3*sqrt3
       + 9/8*pi^3*sqrt3*logm
       + 27/64*pi^3*sqrt3*log3
       - 95159/92160*pi^4
       + 211/360*pi^4*logm
       - 53/160*pi^4*log2
       + 1/24*c4
       + 3/10*c4*log2
       - 81/16*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^2*ca * (
       + 8117962492897/1528823808
       + 1/8*T9p7ep0
       + 3/16*T9p6ep0
       - 3/16*T9p5ep0
       + 9/16*T9p4ep1
       + 39/16*T9p4ep0
       + 3/16*T9p3ep1
       + 25/16*T9p3ep0
       + 1/8*T8p9ep0
       + 1/8*T8p8ep0
       + 13/32*T8p7ep0
       + 1/16*T8p6ep0
       + 3/32*T8p4ep0
       + 1/16*T8p3ep0
       + 1/16*T8p2ep0
       - 1/8*T8p10ep1
       + 1/24*T8p10ep0
       - 1/4*T7p9ep1
       - 3/8*T7p9ep0
       - 15/32*T7p8ep1
       + 39/64*T7p8ep0
       - 17/64*T7p7ep1
       - 617/96*T7p7ep0
       - 5/16*T7p6ep1
       + 5/8*T7p5ep1
       + 271/48*T7p5ep0
       + 1/16*T7p16ep1
       + 7/48*T7p16ep0
       + 3/32*T7p15ep1
       + 3/32*T7p14ep2
       + 49/192*T7p14ep1
       - 13/32*T7p11ep2
       + 37/32*T7p11ep1
       + 1063/192*T7p11ep0
       + 13/32*T7p10ep2
       - 37/32*T7p10ep1
       - 115/64*T7p10ep0
       - 49/16*T6p9ep1
       - 271/72*T6p9ep0
       - 11/32*T6p19ep2
       + 1/3*T6p18ep1
       + 1/9*T6p18ep0
       + 57/64*T6p17ep1
       + 403/32*T6p17ep0
       + 1/128*T6p16ep2
       - 1235/2304*T6p16ep1
       - 5/16*T6p15ep2
       + 33/16*T6p14ep2
       + 203/64*T6p14ep1
       - 11717/1152*T6p14ep0
       - 11/8*T6p13ep2
       + 25/48*T6p13ep1
       + 9347/1728*T6p13ep0
       + 9/32*T6p12ep2
       + 49/64*T6p12ep1
       - 2567/384*T6p12ep0
       - 3/32*T6p11ep2
       - 35/64*T6p11ep1
       + 273/128*T6p11ep0
       + 75/8*T6p10ep1
       + 4909/144*T6p10ep0
       + 151/256*T5p8ep2
       - 14221/4608*T5p8ep1
       - 553/512*T5p11ep1
       + 131/96*T5p11ep0
       + 3/16*T4LX2ep1
       - 45/64*T4LVB7ep1
       + 59/64*T4LVB6ep1
       + 103/192*T4LT4ep2
       + 27/512*T4LT3ep3
       + 11/48*T4LT2ep2
       + 81/8192*T4LBB2ep4
       - 13/48*T3L61ep1
       - 2006631/28672*zeta7
       - 1080238171/737280*zeta5
       - 37512985883/15925248*zeta3
       - 27/2560*zeta3*zeta5
       - 7229653/110592*zeta3^2
       + 2200/3*a5
       - 226/3*a4
       - 367135013/165888*logm
       - 9/2*logm*T9p4ep0
       - 3/2*logm*T9p3ep0
       + logm*T8p10ep0
       + 2*logm*T7p9ep0
       + 15/4*logm*T7p8ep0
       + 17/8*logm*T7p7ep0
       - 5*logm*T7p5ep0
       - 1/2*logm*T7p16ep0
       - 3/4*logm*T7p14ep1
       + 13/4*logm*T7p11ep1
       - 37/4*logm*T7p11ep0
       - 13/4*logm*T7p10ep1
       + 37/4*logm*T7p10ep0
       + 49/2*logm*T6p9ep0
       - 8/3*logm*T6p18ep0
       - 57/8*logm*T6p17ep0
       - 1/16*logm*T6p16ep1
       - 33/2*logm*T6p14ep1
       - 203/8*logm*T6p14ep0
       + 11*logm*T6p13ep1
       - 25/6*logm*T6p13ep0
       - 9/4*logm*T6p12ep1
       - 49/8*logm*T6p12ep0
       + 3/4*logm*T6p11ep1
       + 35/8*logm*T6p11ep0
       - 75*logm*T6p10ep0
       - 151/32*logm*T5p8ep1
       + 553/64*logm*T5p11ep0
       - 161499/160*logm*zeta5
       + 717929/1728*logm*zeta3
       + 288*logm*a5
       + 88*logm*a4
       - 985*logm^2
       - 13*logm^2*T7p11ep0
       + 13*logm^2*T7p10ep0
       + 66*logm^2*T6p14ep0
       - 44*logm^2*T6p13ep0
       + 9*logm^2*T6p12ep0
       - 3*logm^2*T6p11ep0
       + 833/2*logm^2*zeta3
       + 488/3*log2*a4
       + 288/5*log2*logm*a4
       - 113/36*log2^4
       + 11/3*log2^4*logm
       + 2/3*log2^5
       + 147/16*ls5pithird*sqrt3
       + 439/24*ls4pithird*sqrt3
       - 12*ls4pithird*sqrt3*logm
       - 9/2*ls4pithird*sqrt3*log3
       - 729/64*ls5p*sqrt3
       - 27385/256*ls3*sqrt3
       + 3951/16*ls3*sqrt3*logm
       - 81*ls3*sqrt3*logm^2
       + 11853/128*ls3*sqrt3*log3
       - 243/4*ls3*sqrt3*log3*logm
       - 729/64*ls3*sqrt3*log3^2
       + 377551/4608*ls2*sqrt3
       + 9/8*ls2*sqrt3*zeta3
       - 37819/256*ls2*sqrt3*logm
       + 138*ls2*sqrt3*logm^2
       + 27385/256*ls2*sqrt3*log3
       - 3951/16*ls2*sqrt3*log3*logm
       + 81*ls2*sqrt3*log3*logm^2
       - 11853/256*ls2*sqrt3*log3^2
       + 243/8*ls2*sqrt3*log3^2*logm
       + 243/64*ls2*sqrt3*log3^3
       - 105205/768*ls2^2
       + 3759/16*ls2^2*logm
       + 531/2*ls2^2*logm^2
       + 10097/192*pi*sqrt3*zeta3
       - 69/2*pi*sqrt3*logm*zeta3
       - 207/16*pi*sqrt3*log3*zeta3
       + 243/16*pi*ls4p*sqrt3
       - 4608099749/42467328*pi^2
       - 6825/4096*pi^2*zeta5
       - 90795/16384*pi^2*zeta3
       - 3/1024*pi^2*zeta3^2
       + 253111/10368*pi^2*logm
       + 2353/432*pi^2*logm*zeta3
       - 737/18*pi^2*logm^2
       - 13/36*pi^2*log2
       - 11/3*pi^2*log2*logm
       + 47/36*pi^2*log2^2
       - 11/3*pi^2*log2^2*logm
       + 92/27*pi^2*log2^3
       + 8/5*pi^2*log2^3*logm
       - 189/32*pi^2*ls3*sqrt3
       - 439/128*pi^2*ls2*sqrt3
       + 9/4*pi^2*ls2*sqrt3*logm
       + 27/32*pi^2*ls2*sqrt3*log3
       - 27385/4608*pi^3*sqrt3
       + 439/32*pi^3*sqrt3*logm
       - 9/2*pi^3*sqrt3*logm^2
       + 1317/256*pi^3*sqrt3*log3
       - 27/8*pi^3*sqrt3*log3*logm
       - 81/128*pi^3*sqrt3*log3^2
       + 2347601449/159252480*pi^4
       + 1681/20480*pi^4*zeta3
       + 97007/11520*pi^4*logm
       - 211/90*pi^4*logm^2
       + 5209/864*pi^4*log2
       + 53/20*pi^4*log2*logm
       - 1/6*pi^5*sqrt3
       + 33337351/46448640*pi^6
       - 3/204800*pi^8
       - 17315/288*c4
       - 47/9*c4*logm
       - 61/9*c4*log2
       - 12/5*c4*log2*logm
       - 3951/64*ls4*sqrt3
       + 81/2*ls4*sqrt3*logm
       + 243/16*ls4*sqrt3*log3
       - 243/32*ls5*sqrt3
   )

    + (alphas/pi)^3*cf^3*ep^-2 * (
       + 169/16
       + 3/16*T7p11ep0
       - 3/16*T7p10ep0
       - 9/8*T6p14ep0
       + 3/4*T6p13ep0
       - 3/16*T6p12ep0
       + 1/16*T6p11ep0
       - 1639/288*zeta3
       + 27/16*ls3*sqrt3
       - 15/8*ls2*sqrt3
       - 27/16*ls2*sqrt3*log3
       - 153/32*ls2^2
       + 49/96*pi^2
       + 3/32*pi^3*sqrt3
       + 17/720*pi^4
   )

    + (alphas/pi)^3*cf^3*ep^-1 * (
       + 10504633/663552
       - 3/8*T9p4ep0
       - 1/8*T9p3ep0
       + 1/4*T7p9ep0
       + 5/16*T7p8ep0
       + 3/32*T7p7ep0
       - 3/8*T7p5ep0
       - 1/8*T7p16ep0
       - 5/16*T7p14ep1
       + 3/16*T7p11ep1
       - 23/48*T7p11ep0
       - 3/16*T7p10ep1
       + 23/48*T7p10ep0
       + 19/8*T6p9ep0
       - 1/3*T6p18ep0
       - 15/32*T6p17ep0
       - 3/64*T6p16ep1
       - 9/8*T6p14ep1
       - 49/32*T6p14ep0
       + 3/4*T6p13ep1
       - 11/24*T6p13ep0
       - 3/16*T6p12ep1
       + 95/96*T6p12ep0
       + 1/16*T6p11ep1
       + 9/32*T6p11ep0
       - 6*T6p10ep0
       + 11/128*T5p8ep1
       + 577/768*T5p11ep0
       - 160067/1920*zeta5
       + 71803/6912*zeta3
       + 24*a5
       - 169/2*logm
       - 3/2*logm*T7p11ep0
       + 3/2*logm*T7p10ep0
       + 9*logm*T6p14ep0
       - 6*logm*T6p13ep0
       + 3/2*logm*T6p12ep0
       - 1/2*logm*T6p11ep0
       + 1639/36*logm*zeta3
       + 24/5*log2*a4
       - ls4pithird*sqrt3
       + 201/64*ls3*sqrt3
       - 27/2*ls3*sqrt3*logm
       - 81/16*ls3*sqrt3*log3
       - 50177/1024*ls2*sqrt3
       + 15*ls2*sqrt3*logm
       - 201/64*ls2*sqrt3*log3
       + 27/2*ls2*sqrt3*log3*logm
       + 81/32*ls2*sqrt3*log3^2
       + 3651/64*ls2^2
       + 153/4*ls2^2*logm
       - 23/8*pi*sqrt3*zeta3
       + 36001/13824*pi^2
       - 175/576*pi^2*zeta3
       - 49/12*pi^2*logm
       + 2/15*pi^2*log2^3
       + 3/16*pi^2*ls2*sqrt3
       + 67/384*pi^3*sqrt3
       - 3/4*pi^3*sqrt3*logm
       - 9/32*pi^3*sqrt3*log3
       + 29699/27648*pi^4
       - 17/90*pi^4*logm
       + 53/240*pi^4*log2
       + 5/12*c4
       - 1/5*c4*log2
       + 27/8*ls4*sqrt3
   )

    + (alphas/pi)^3*cf^3 * (
       - 3189457249867/764411904
       - 1/8*T9p7ep0
       - 1/8*T9p6ep0
       + 1/8*T9p5ep0
       - 3/8*T9p4ep1
       - 13/8*T9p4ep0
       - 1/8*T9p3ep1
       - 25/24*T9p3ep0
       - 9/16*T8p7ep0
       - 1/8*T8p6ep0
       - 1/16*T8p4ep0
       + 1/8*T8p3ep0
       + 3/8*T8p2ep0
       - 1/12*T8p10ep0
       + 1/4*T7p9ep1
       + 11/24*T7p9ep0
       + 5/16*T7p8ep1
       - 21/32*T7p8ep0
       + 3/32*T7p7ep1
       + 257/48*T7p7ep0
       + 3/16*T7p6ep1
       - 3/8*T7p5ep1
       - 191/48*T7p5ep0
       - 1/8*T7p16ep1
       + 5/24*T7p16ep0
       - 7/16*T7p15ep1
       - 5/16*T7p14ep2
       + 109/96*T7p14ep1
       + 3/16*T7p11ep2
       - 23/48*T7p11ep1
       - 1201/288*T7p11ep0
       - 3/16*T7p10ep2
       + 23/48*T7p10ep1
       + 223/288*T7p10ep0
       + 19/8*T6p9ep1
       + 691/288*T6p9ep0
       + 3/16*T6p19ep2
       - 1/3*T6p18ep1
       + 9/16*T6p18ep0
       - 15/32*T6p17ep1
       - 43/4*T6p17ep0
       - 3/64*T6p16ep2
       + 113/1152*T6p16ep1
       - 1/8*T6p15ep2
       - 9/8*T6p14ep2
       - 49/32*T6p14ep1
       - 629/576*T6p14ep0
       + 3/4*T6p13ep2
       - 11/24*T6p13ep1
       + 3005/864*T6p13ep0
       - 3/16*T6p12ep2
       + 95/96*T6p12ep1
       + 3599/576*T6p12ep0
       + 1/16*T6p11ep2
       + 9/32*T6p11ep1
       - 1091/576*T6p11ep0
       - 6*T6p10ep1
       - 1625/72*T6p10ep0
       + 11/128*T5p8ep2
       + 4639/2304*T5p8ep1
       + 577/768*T5p11ep1
       + 449/576*T5p11ep0
       - 1/8*T4LX2ep1
       + 27/32*T4LVB7ep1
       - 23/32*T4LVB6ep1
       - 47/288*T4LT4ep2
       - 9/256*T4LT3ep3
       - 5/24*T4LT2ep2
       - 27/4096*T4LBB2ep4
       - 3/8*T3L61ep1
       + 668877/14336*zeta7
       + 196735433/368640*zeta5
       + 19686664969/7962624*zeta3
       + 9/1280*zeta3*zeta5
       + 1512277/165888*zeta3^2
       - 144*a5
       - 184*a4
       - 10504633/82944*logm
       + 3*logm*T9p4ep0
       + logm*T9p3ep0
       - 2*logm*T7p9ep0
       - 5/2*logm*T7p8ep0
       - 3/4*logm*T7p7ep0
       + 3*logm*T7p5ep0
       + logm*T7p16ep0
       + 5/2*logm*T7p14ep1
       - 3/2*logm*T7p11ep1
       + 23/6*logm*T7p11ep0
       + 3/2*logm*T7p10ep1
       - 23/6*logm*T7p10ep0
       - 19*logm*T6p9ep0
       + 8/3*logm*T6p18ep0
       + 15/4*logm*T6p17ep0
       + 3/8*logm*T6p16ep1
       + 9*logm*T6p14ep1
       + 49/4*logm*T6p14ep0
       - 6*logm*T6p13ep1
       + 11/3*logm*T6p13ep0
       + 3/2*logm*T6p12ep1
       - 95/12*logm*T6p12ep0
       - 1/2*logm*T6p11ep1
       - 9/4*logm*T6p11ep0
       + 48*logm*T6p10ep0
       - 11/16*logm*T5p8ep1
       - 577/96*logm*T5p11ep0
       + 160067/240*logm*zeta5
       - 71803/864*logm*zeta3
       - 192*logm*a5
       + 338*logm^2
       + 6*logm^2*T7p11ep0
       - 6*logm^2*T7p10ep0
       - 36*logm^2*T6p14ep0
       + 24*logm^2*T6p13ep0
       - 6*logm^2*T6p12ep0
       + 2*logm^2*T6p11ep0
       - 1639/9*logm^2*zeta3
       - 144/5*log2*a4
       - 192/5*log2*logm*a4
       - 23/3*log2^4
       - 49/8*ls5pithird*sqrt3
       - 67/36*ls4pithird*sqrt3
       + 8*ls4pithird*sqrt3*logm
       + 3*ls4pithird*sqrt3*log3
       + 243/32*ls5p*sqrt3
       - 2697/128*ls3*sqrt3
       - 201/8*ls3*sqrt3*logm
       + 54*ls3*sqrt3*logm^2
       - 603/64*ls3*sqrt3*log3
       + 81/2*ls3*sqrt3*log3*logm
       + 243/32*ls3*sqrt3*log3^2
       - 166279/576*ls2*sqrt3
       - 3/4*ls2*sqrt3*zeta3
       + 50177/128*ls2*sqrt3*logm
       - 60*ls2*sqrt3*logm^2
       + 2697/128*ls2*sqrt3*log3
       + 201/8*ls2*sqrt3*log3*logm
       - 54*ls2*sqrt3*log3*logm^2
       + 603/128*ls2*sqrt3*log3^2
       - 81/4*ls2*sqrt3*log3^2*logm
       - 81/32*ls2*sqrt3*log3^3
       + 7747/384*ls2^2
       - 3651/8*ls2^2*logm
       - 153*ls2^2*logm^2
       - 1541/288*pi*sqrt3*zeta3
       + 23*pi*sqrt3*logm*zeta3
       + 69/8*pi*sqrt3*log3*zeta3
       - 81/8*pi*ls4p*sqrt3
       + 3950879909/63700992*pi^2
       + 2275/2048*pi^2*zeta5
       + 1587203/221184*pi^2*zeta3
       + 1/512*pi^2*zeta3^2
       - 36001/1728*pi^2*logm
       + 175/72*pi^2*logm*zeta3
       + 49/3*pi^2*logm^2
       + 27/2*pi^2*log2
       + 23/3*pi^2*log2^2
       - 4/5*pi^2*log2^3
       - 16/15*pi^2*log2^3*logm
       + 63/16*pi^2*ls3*sqrt3
       + 67/192*pi^2*ls2*sqrt3
       - 3/2*pi^2*ls2*sqrt3*logm
       - 9/16*pi^2*ls2*sqrt3*log3
       - 899/768*pi^3*sqrt3
       - 67/48*pi^3*sqrt3*logm
       + 3*pi^3*sqrt3*logm^2
       - 67/128*pi^3*sqrt3*log3
       + 9/4*pi^3*sqrt3*log3*logm
       + 27/64*pi^3*sqrt3*log3^2
       - 112965485/5308416*pi^4
       - 1681/30720*pi^4*zeta3
       - 29699/3456*pi^4*logm
       + 34/45*pi^4*logm^2
       + 17/240*pi^4*log2
       - 53/30*pi^4*log2*logm
       + 1/9*pi^5*sqrt3
       - 16237831/69672960*pi^6
       + 1/102400*pi^8
       + 36307/432*c4
       - 10/3*c4*logm
       + 6/5*c4*log2
       + 8/5*c4*log2*logm
       + 201/32*ls4*sqrt3
       - 27*ls4*sqrt3*logm
       - 81/8*ls4*sqrt3*log3
       + 81/16*ls5*sqrt3
   )

    + (MZ/Mt)^2 * (
       + 1/3
       - 4/3*logMZ
       + 4/3*logm
       - 16/27*s^2
       + 16/9*s^2*logMZ
       - 16/9*s^2*logm
   )

    + (MZ/Mt)^2*alphas/pi*cf * (
       + 1/2
       - 2*zeta3
       - logMZ
       + logm
       + 2/27*pi^2
       - 5/3*s^2
       + 8/3*s^2*zeta3
       + 4/3*s^2*logMZ
       - 4/3*s^2*logm
       - 4/27*s^2*pi^2
   )

    + (MZ/Mt)^2*(alphas/pi)^2*cf*tf * (
       - 185/64
       + 385/1152*zeta3
       + 37/12*logMZ
       - logMZ^2
       - 37/12*logm
       + 2*logm*logMZ
       - logm^2
       + 1/4*pi^2
   )

    + (MZ/Mt)^2*(alphas/pi)^2*cf*tf*nl * (
       - 481/648
       + 65/27*zeta3
       + 11/6*logMZ
       - 4/3*logMZ*zeta3
       - 1/3*logMZ^2
       - 3/2*logm
       + 1/3*logm^2
       + 1/108*pi^2
       + 4/81*pi^2*logm
       - 89/324*s^2
       - 92/27*s^2*zeta3
       - 22/9*s^2*logMZ
       + 16/9*s^2*logMZ*zeta3
       + 4/9*s^2*logMZ^2
       + 4/3*s^2*logm
       - 4/9*s^2*logm^2
       + 1/9*s^2*pi^2
       - 8/81*s^2*pi^2*logm
   )

    + (MZ/Mt)^2*(alphas/pi)^2*cf*nh*tf * (
       - 253/162
       + 9535/864*zeta3
       + 1/3*logm
       - 4/3*logm*zeta3
       - 2/3*logm*logMZ
       + 2/3*logm^2
       - 8*ls2*sqrt3
       - 2/9*pi^2
       + 4/81*pi^2*logm
       + 1477/324*s^2
       - 2431/108*s^2*zeta3
       - 10/9*s^2*logm
       + 16/9*s^2*logm*zeta3
       + 8/9*s^2*logm*logMZ
       - 8/9*s^2*logm^2
       + 16*s^2*ls2*sqrt3
       + 8/27*s^2*pi^2
       - 8/81*s^2*pi^2*logm
   )

    + (MZ/Mt)^2*(alphas/pi)^2*cf*ca * (
       + 8255/3456
       - 5/6*zeta5
       - 5177/2304*zeta3
       - 41/8*logMZ
       + 11/3*logMZ*zeta3
       + 11/12*logMZ^2
       + 101/24*logm
       - 11/12*logm^2
       - 11/8*ls2*sqrt3
       + 3*ls2^2
       + 331/1944*pi^2
       - 11/81*pi^2*logm
       - 1/3*pi^2*log2
       - 41/540*pi^4
       + 4/9*c4
       + 353/432*s^2
       + 10/9*s^2*zeta5
       - 341/216*s^2*zeta3
       + 41/6*s^2*logMZ
       - 44/9*s^2*logMZ*zeta3
       - 11/9*s^2*logMZ^2
       - 34/9*s^2*logm
       + 11/9*s^2*logm^2
       + 11/4*s^2*ls2*sqrt3
       - 6*s^2*ls2^2
       - 815/1944*s^2*pi^2
       + 22/81*s^2*pi^2*logm
       + 4/9*s^2*pi^2*log2
       + 41/270*s^2*pi^4
       - 8/9*s^2*c4
   )

    + (MZ/Mt)^2*(alphas/pi)^2*cf^2 * (
       + 401/216
       + 5*zeta5
       - 1839/128*zeta3
       + 1/8*logMZ
       - 1/8*logm
       + 11/4*ls2*sqrt3
       - 6*ls2^2
       - 173/1296*pi^2
       + 2/3*pi^2*log2
       + 107/810*pi^4
       - 8/9*c4
       - 1039/288*s^2
       - 20/3*s^2*zeta5
       + 967/36*s^2*zeta3
       - 1/6*s^2*logMZ
       + 1/6*s^2*logm
       - 11/2*s^2*ls2*sqrt3
       + 12*s^2*ls2^2
       - 7/648*s^2*pi^2
       - 8/9*s^2*pi^2*log2
       - 107/405*s^2*pi^4
       + 16/9*s^2*c4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*d33FF/nc * (
       + 1259/630
       + 10/3*zeta5
       - 92581/5040*zeta3
       - 4/3*zeta3^2
       - 73/3*a4
       - 11/9*logMZ
       + 8/3*logMZ*zeta3
       + 11/9*logm
       - 8/3*logm*zeta3
       - 73/72*log2^4
       + 73/72*pi^2*log2^2
       + 2237/8640*pi^4
       - 9368/2835*s^2
       - 40/9*s^2*zeta5
       + 27127/630*s^2*zeta3
       + 16/9*s^2*zeta3^2
       + 584/9*s^2*a4
       + 44/27*s^2*logMZ
       - 32/9*s^2*logMZ*zeta3
       - 44/27*s^2*logm
       + 32/9*s^2*logm*zeta3
       + 73/27*s^2*log2^4
       - 73/27*s^2*pi^2*log2^2
       - 2237/3240*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*tf^2*nl * (
       - 5623/2592
       + 19049/10368*zeta3
       - 55/108*a4
       - 25/18*logMZ
       + 11/6*logMZ^2
       - 4/9*logMZ^3
       - 355/144*logm
       + 385/864*logm*zeta3
       + 4/9*logm*logMZ
       - 41/18*logm^2
       + 4/3*logm^2*logMZ
       - 8/9*logm^3
       - 55/2592*log2^4
       - 11/24*pi^2
       + 1/3*pi^2*logMZ
       + 55/2592*pi^2*log2^2
       + 539/62208*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*tf^2*nl^2 * (
       + 2503/1296
       - 10/9*zeta5
       - 341/81*zeta3
       - 302/81*logMZ
       + 76/27*logMZ*zeta3
       + 11/9*logMZ^2
       - 8/9*logMZ^2*zeta3
       - 4/27*logMZ^3
       + 1331/486*logm
       + 32/81*logm*zeta3
       - logm^2
       + 4/27*logm^3
       - 725/4374*pi^2
       + 2/9*pi^2*zeta3
       + 1/9*pi^2*logMZ
       - 8/81*pi^2*logm
       + 8/243*pi^2*logm^2
       + 19/3645*pi^4
       - 1295/648*s^2
       + 40/27*s^2*zeta5
       + 1604/243*s^2*zeta3
       + 1208/243*s^2*logMZ
       - 304/81*s^2*logMZ*zeta3
       - 44/27*s^2*logMZ^2
       + 32/27*s^2*logMZ^2*zeta3
       + 16/81*s^2*logMZ^3
       - 1297/243*s^2*logm
       - 64/81*s^2*logm*zeta3
       + 8/9*s^2*logm^2
       - 16/81*s^2*logm^3
       + 91/4374*s^2*pi^2
       - 8/27*s^2*pi^2*zeta3
       - 4/27*s^2*pi^2*logMZ
       + 8/27*s^2*pi^2*logm
       - 16/243*s^2*pi^2*logm^2
       - 38/3645*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*nh*tf^2 * (
       - 5297/1620
       + 8999/6480*zeta3
       + 41/27*logMZ
       - 2321/432*logm
       + 385/864*logm*zeta3
       + 37/9*logm*logMZ
       - 4/3*logm*logMZ^2
       - 37/9*logm^2
       + 8/3*logm^2*logMZ
       - 4/3*logm^3
       + 1/3*pi^2*logm
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 456445/5184
       - 80/27*T6p14ep0
       + 256/81*T6p13ep0
       + 209587/93312*zeta3
       - 1/9*a4
       - 1493/486*logm
       + 11615/648*logm*zeta3
       + 22/9*logm*logMZ
       - 16/9*logm*logMZ*zeta3
       - 4/9*logm*logMZ^2
       - 2*logm^2
       + 4/9*logm^3
       - 1/216*log2^4
       - 16*ls3*sqrt3
       - 1649/18*ls2*sqrt3
       - 32/3*ls2*sqrt3*logm
       + 16*ls2*sqrt3*log3
       - 20549/8748*pi^2
       - 23/81*pi^2*logm
       + 16/243*pi^2*logm^2
       + 1/216*pi^2*log2^2
       - 8/9*pi^3*sqrt3
       + 19769/233280*pi^4
       - 516233/2916*s^2
       + 160/27*s^2*T6p14ep0
       - 512/81*s^2*T6p13ep0
       - 3325/729*s^2*zeta3
       + 8/9*s^2*a4
       + 1388/243*s^2*logm
       - 311/9*s^2*logm*zeta3
       - 88/27*s^2*logm*logMZ
       + 64/27*s^2*logm*logMZ*zeta3
       + 16/27*s^2*logm*logMZ^2
       + 16/9*s^2*logm^2
       - 16/27*s^2*logm^3
       + 1/27*s^2*log2^4
       + 32*s^2*ls3*sqrt3
       + 1649/9*s^2*ls2*sqrt3
       + 64/3*s^2*ls2*sqrt3*logm
       - 32*s^2*ls2*sqrt3*log3
       + 21017/4374*s^2*pi^2
       + 44/81*s^2*pi^2*logm
       - 32/243*s^2*pi^2*logm^2
       - 1/27*s^2*pi^2*log2^2
       + 16/9*s^2*pi^3*sqrt3
       - 5273/29160*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*nh^2*tf^2 * (
       - 3780389/58320
       + 179/81*T6p9ep0
       - 328/81*T6p10ep0
       + 813331/29160*zeta3
       - 506/243*logm
       + 9535/648*logm*zeta3
       + 2/9*logm^2
       - 8/9*logm^2*zeta3
       - 4/9*logm^2*logMZ
       + 4/9*logm^3
       - 209/9*ls3*sqrt3
       - 4745/54*ls2*sqrt3
       - 32/3*ls2*sqrt3*logm
       + 209/9*ls2*sqrt3*log3
       - 52973/4860*pi^2
       - 8/27*pi^2*logm
       + 8/243*pi^2*logm^2
       - 209/162*pi^3*sqrt3
       + 997/7290*pi^4
       + 8765581/68040*s^2
       - 358/81*s^2*T6p9ep0
       + 656/81*s^2*T6p10ep0
       - 1421473/25515*s^2*zeta3
       + 1477/243*s^2*logm
       - 2431/81*s^2*logm*zeta3
       - 20/27*s^2*logm^2
       + 32/27*s^2*logm^2*zeta3
       + 16/27*s^2*logm^2*logMZ
       - 16/27*s^2*logm^3
       + 418/9*s^2*ls3*sqrt3
       + 4745/27*s^2*ls2*sqrt3
       + 64/3*s^2*ls2*sqrt3*logm
       - 418/9*s^2*ls2*sqrt3*log3
       + 5893/270*s^2*pi^2
       + 32/81*s^2*pi^2*logm
       - 16/243*s^2*pi^2*logm^2
       + 209/81*s^2*pi^3*sqrt3
       - 997/3645*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*tf * (
       + 6133/3456
       + 5/12*zeta5
       + 65965/20736*zeta3
       + 3197/216*a4
       + 215/24*logMZ
       + logMZ*zeta3
       - 161/24*logMZ^2
       + 11/9*logMZ^3
       + 105/64*logm
       - 7691/3456*logm*zeta3
       + 19/9*logm*logMZ
       + 331/72*logm^2
       - 11/3*logm^2*logMZ
       + 22/9*logm^3
       + 3197/5184*log2^4
       + 161/96*pi^2
       - 11/12*pi^2*logMZ
       - 3197/5184*pi^2*log2^2
       - 23353/124416*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/27
       + 4/9*T6p14ep0
       - 8/27*T6p13ep0
       - 262/243*zeta3
       + 8/3*ls2*sqrt3
       + 2*ls2^2
       + 31/243*pi^2
       + 13/405*pi^4
       - 178/27*s^2
       - 8/9*s^2*T6p14ep0
       + 16/27*s^2*T6p13ep0
       + 524/243*s^2*zeta3
       - 16/3*s^2*ls2*sqrt3
       - 4*s^2*ls2^2
       - 62/243*s^2*pi^2
       - 26/405*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*tf*nl * (
       + 575789/46656
       + 4/9*T6p14ep1
       - 103/108*T6p14ep0
       - 8/27*T6p13ep1
       + 116/81*T6p13ep0
       - 4/27*T3L61ep1
       + 13943/810*zeta5
       + 678487/186624*zeta3
       + 1/3*zeta3^2
       - 128/9*a5
       - 2627/648*a4
       + 1940/81*logMZ
       - 10/9*logMZ*zeta5
       - 448/27*logMZ*zeta3
       - 259/36*logMZ^2
       + 44/9*logMZ^2*zeta3
       + 22/27*logMZ^3
       - 342127/7776*logm
       - 32/9*logm*T6p14ep0
       + 64/27*logm*T6p13ep0
       + 182399/15552*logm*zeta3
       + 215/36*logm^2
       - 22/27*logm^3
       - 128/45*log2*a4
       - 2627/15552*log2^4
       - 11/4*ls3*sqrt3
       - 409/36*ls2*sqrt3
       - 139/6*ls2*sqrt3*logm
       + 11/4*ls2*sqrt3*log3
       - 11/4*ls2^2
       - 12*ls2^2*logm
       - 5903/11664*pi^2
       - 1271/729*pi^2*zeta3
       - 11/18*pi^2*logMZ
       - 451/2916*pi^2*logm
       - 44/243*pi^2*logm^2
       + 22/27*pi^2*log2
       - 4/9*pi^2*log2*logm
       - 829/15552*pi^2*log2^2
       - 32/405*pi^2*log2^3
       - 11/72*pi^3*sqrt3
       + 560579/1866240*pi^4
       - 29/81*pi^4*logm
       - 98/405*pi^4*log2
       - 260/243*c4
       + 16/27*c4*logm
       + 16/135*c4*log2
       - 57047/1458*s^2
       - 8/9*s^2*T6p14ep1
       + 103/54*s^2*T6p14ep0
       + 16/27*s^2*T6p13ep1
       - 232/81*s^2*T6p13ep0
       + 8/27*s^2*T3L61ep1
       - 11368/405*s^2*zeta5
       + 51155/5832*s^2*zeta3
       - 4/9*s^2*zeta3^2
       + 256/9*s^2*a5
       + 164/27*s^2*a4
       - 7760/243*s^2*logMZ
       + 40/27*s^2*logMZ*zeta5
       + 1792/81*s^2*logMZ*zeta3
       + 259/27*s^2*logMZ^2
       - 176/27*s^2*logMZ^2*zeta3
       - 88/81*s^2*logMZ^3
       + 6916/81*s^2*logm
       + 64/9*s^2*logm*T6p14ep0
       - 128/27*s^2*logm*T6p13ep0
       - 13007/486*s^2*logm*zeta3
       - 149/27*s^2*logm^2
       + 88/81*s^2*logm^3
       + 256/45*s^2*log2*a4
       + 41/162*s^2*log2^4
       + 11/2*s^2*ls3*sqrt3
       + 409/18*s^2*ls2*sqrt3
       + 139/3*s^2*ls2*sqrt3*logm
       - 11/2*s^2*ls2*sqrt3*log3
       + 11/2*s^2*ls2^2
       + 24*s^2*ls2^2*logm
       + 3749/1458*s^2*pi^2
       + 1948/729*s^2*pi^2*zeta3
       + 22/27*s^2*pi^2*logMZ
       + 199/1458*s^2*pi^2*logm
       + 88/243*s^2*pi^2*logm^2
       - 88/81*s^2*pi^2*log2
       + 16/27*s^2*pi^2*log2*logm
       + 7/162*s^2*pi^2*log2^2
       + 64/405*s^2*pi^2*log2^3
       + 11/36*s^2*pi^3*sqrt3
       - 2089/3240*s^2*pi^4
       + 58/81*s^2*pi^4*logm
       + 196/405*s^2*pi^4*log2
       + 520/243*s^2*c4
       - 32/27*s^2*c4*logm
       - 32/135*s^2*c4*log2
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 376139/4608
       + 5/36*T7p8ep0
       + 5/72*T7p7ep0
       + 1/9*T7p5ep0
       - 77/216*T6p9ep0
       + 1/24*T6p17ep0
       + 5/36*T6p13ep0
       + 103/36*T6p12ep0
       - 103/108*T6p11ep0
       + 17/27*T6p10ep0
       + 43/4*zeta5
       + 2449/1944*zeta3
       - 1019/48*ls3*sqrt3
       - 10819/288*ls2*sqrt3
       + 1019/48*ls2*sqrt3*log3
       + 49/24*ls2^2
       + 15065/10368*pi^2
       - 1/36*pi^2*zeta3
       - 1019/864*pi^3*sqrt3
       - 337/1620*pi^4
       - 376139/2304*s^2
       - 5/18*s^2*T7p8ep0
       - 5/36*s^2*T7p7ep0
       - 2/9*s^2*T7p5ep0
       + 77/108*s^2*T6p9ep0
       - 1/12*s^2*T6p17ep0
       - 5/18*s^2*T6p13ep0
       - 103/18*s^2*T6p12ep0
       + 103/54*s^2*T6p11ep0
       - 34/27*s^2*T6p10ep0
       - 43/2*s^2*zeta5
       - 2449/972*s^2*zeta3
       + 1019/24*s^2*ls3*sqrt3
       + 10819/144*s^2*ls2*sqrt3
       - 1019/24*s^2*ls2*sqrt3*log3
       - 49/12*s^2*ls2^2
       - 15065/5184*s^2*pi^2
       + 1/18*s^2*pi^2*zeta3
       + 1019/432*s^2*pi^3*sqrt3
       + 337/810*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca*nh*tf * (
       - 34389667619/73483200
       + 1/18*T8p5ep0
       - 17/54*T7p9ep0
       + 5/36*T7p8ep1
       - 7/8*T7p8ep0
       + 5/72*T7p7ep1
       - 73/144*T7p7ep0
       - 1/12*T7p6ep1
       + 1/9*T7p5ep1
       - 25/72*T7p5ep0
       + 4/27*T7p16ep0
       + 25/72*T7p13ep0
       - 1/24*T7p12ep0
       - 77/216*T6p9ep1
       + 86/81*T6p9ep0
       + 37/27*T6p18ep0
       + 1/24*T6p17ep1
       - 25/1296*T6p17ep0
       - 59/648*T6p16ep1
       - 55/54*T6p14ep0
       + 5/36*T6p13ep1
       + 425/648*T6p13ep0
       + 103/36*T6p12ep1
       - 10003/810*T6p12ep0
       - 103/108*T6p11ep1
       + 2801/486*T6p11ep0
       + 17/27*T6p10ep1
       - 179/108*T6p10ep0
       + 461/1296*T5p8ep1
       + 3499/864*T5p11ep0
       - 1/4*T4LVB6ep1
       - 1/36*T4LT2ep2
       - 4/27*T3L61ep1
       - 433603/6480*zeta5
       + 652539953/3061800*zeta3
       + 1/27*zeta3^2
       + 128*a5
       - 63733/6480*a4
       - 2/9*logMZ
       - 10007231/15552*logm
       - 10/9*logm*T7p8ep0
       - 5/9*logm*T7p7ep0
       - 8/9*logm*T7p5ep0
       + 77/27*logm*T6p9ep0
       - 1/3*logm*T6p17ep0
       - 10/9*logm*T6p13ep0
       - 206/9*logm*T6p12ep0
       + 206/27*logm*T6p11ep0
       - 136/27*logm*T6p10ep0
       - 784/9*logm*zeta5
       - 858559/15552*logm*zeta3
       - 23/3*logm*logMZ
       + 44/9*logm*logMZ*zeta3
       + 11/9*logm*logMZ^2
       + 58/9*logm^2
       - 11/9*logm^3
       + 128/5*log2*a4
       - 63733/155520*log2^4
       + 1019/81*ls4pithird*sqrt3
       - 9221/360*ls3*sqrt3
       + 1019/6*ls3*sqrt3*logm
       + 1019/16*ls3*sqrt3*log3
       + 259789/10368*ls2*sqrt3
       + 11809/36*ls2*sqrt3*logm
       + 9221/360*ls2*sqrt3*log3
       - 1019/6*ls2*sqrt3*log3*logm
       - 1019/32*ls2*sqrt3*log3^2
       + 890/27*ls2^2
       - 37/3*ls2^2*logm
       + 23437/648*pi*sqrt3*zeta3
       - 212221/34560*pi^2
       + 2561/1944*pi^2*zeta3
       - 122713/11664*pi^2*logm
       + 2/9*pi^2*logm*zeta3
       - 44/243*pi^2*logm^2
       + 128/27*pi^2*log2
       - 4/9*pi^2*log2*logm
       + 63733/155520*pi^2*log2^2
       + 32/45*pi^2*log2^3
       - 1019/432*pi^2*ls2*sqrt3
       - 9221/6480*pi^3*sqrt3
       + 1019/108*pi^3*sqrt3*logm
       + 1019/288*pi^3*sqrt3*log3
       - 24767801/11197440*pi^4
       + 211/135*pi^4*logm
       + 68/45*pi^4*log2
       + 1/2268*pi^6
       + 3004/243*c4
       + 16/27*c4*logm
       - 16/15*c4*log2
       + 138563227769/146966400*s^2
       - 1/9*s^2*T8p5ep0
       + 17/27*s^2*T7p9ep0
       - 5/18*s^2*T7p8ep1
       + 7/4*s^2*T7p8ep0
       - 5/36*s^2*T7p7ep1
       + 73/72*s^2*T7p7ep0
       + 1/6*s^2*T7p6ep1
       - 2/9*s^2*T7p5ep1
       + 25/36*s^2*T7p5ep0
       - 8/27*s^2*T7p16ep0
       - 25/36*s^2*T7p13ep0
       + 1/12*s^2*T7p12ep0
       + 77/108*s^2*T6p9ep1
       - 172/81*s^2*T6p9ep0
       - 74/27*s^2*T6p18ep0
       - 1/12*s^2*T6p17ep1
       + 25/648*s^2*T6p17ep0
       + 59/324*s^2*T6p16ep1
       + 55/27*s^2*T6p14ep0
       - 5/18*s^2*T6p13ep1
       - 425/324*s^2*T6p13ep0
       - 103/18*s^2*T6p12ep1
       + 10003/405*s^2*T6p12ep0
       + 103/54*s^2*T6p11ep1
       - 2801/243*s^2*T6p11ep0
       - 34/27*s^2*T6p10ep1
       + 179/54*s^2*T6p10ep0
       - 461/648*s^2*T5p8ep1
       - 3499/432*s^2*T5p11ep0
       + 1/2*s^2*T4LVB6ep1
       + 1/18*s^2*T4LT2ep2
       + 8/27*s^2*T3L61ep1
       + 427003/3240*s^2*zeta5
       - 2646708713/6123600*s^2*zeta3
       - 2/27*s^2*zeta3^2
       - 256*s^2*a5
       + 24/5*s^2*a4
       + 8/27*s^2*logMZ
       + 10021145/7776*s^2*logm
       + 20/9*s^2*logm*T7p8ep0
       + 10/9*s^2*logm*T7p7ep0
       + 16/9*s^2*logm*T7p5ep0
       - 154/27*s^2*logm*T6p9ep0
       + 2/3*s^2*logm*T6p17ep0
       + 20/9*s^2*logm*T6p13ep0
       + 412/9*s^2*logm*T6p12ep0
       - 412/27*s^2*logm*T6p11ep0
       + 272/27*s^2*logm*T6p10ep0
       + 4684/27*s^2*logm*zeta5
       + 99929/972*s^2*logm*zeta3
       + 92/9*s^2*logm*logMZ
       - 176/27*s^2*logm*logMZ*zeta3
       - 44/27*s^2*logm*logMZ^2
       - 166/27*s^2*logm^2
       + 44/27*s^2*logm^3
       - 256/5*s^2*log2*a4
       + 1/5*s^2*log2^4
       - 2038/81*s^2*ls4pithird*sqrt3
       + 9221/180*s^2*ls3*sqrt3
       - 1019/3*s^2*ls3*sqrt3*logm
       - 1019/8*s^2*ls3*sqrt3*log3
       - 259789/5184*s^2*ls2*sqrt3
       - 11809/18*s^2*ls2*sqrt3*logm
       - 9221/180*s^2*ls2*sqrt3*log3
       + 1019/3*s^2*ls2*sqrt3*log3*logm
       + 1019/16*s^2*ls2*sqrt3*log3^2
       - 1780/27*s^2*ls2^2
       + 74/3*s^2*ls2^2*logm
       - 23437/324*s^2*pi*sqrt3*zeta3
       + 492983/51840*s^2*pi^2
       - 2453/972*s^2*pi^2*zeta3
       + 125269/5832*s^2*pi^2*logm
       - 4/9*s^2*pi^2*logm*zeta3
       + 88/243*s^2*pi^2*logm^2
       - 512/81*s^2*pi^2*log2
       + 16/27*s^2*pi^2*log2*logm
       - 1/5*s^2*pi^2*log2^2
       - 64/45*s^2*pi^2*log2^3
       + 1019/216*s^2*pi^2*ls2*sqrt3
       + 9221/3240*s^2*pi^3*sqrt3
       - 1019/54*s^2*pi^3*sqrt3*logm
       - 1019/144*s^2*pi^3*sqrt3*log3
       + 15928193/3499200*s^2*pi^4
       - 422/135*s^2*pi^4*logm
       - 136/45*s^2*pi^4*log2
       - 1/1134*s^2*pi^6
       - 6008/243*s^2*c4
       - 32/27*s^2*c4*logm
       + 32/15*s^2*c4*log2
       - 1019/24*ls4*sqrt3
       + 1019/12*ls4*s^2*sqrt3
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 187/288
       + 1/16*T7p11ep0
       - 1/16*T7p10ep0
       - 3/16*T6p14ep0
       + 1/8*T6p13ep0
       - 1/6*T6p12ep0
       + 1/18*T6p11ep0
       - 6581/2592*zeta3
       + 3/2*ls3*sqrt3
       + 31/12*ls2*sqrt3
       - 3/2*ls2*sqrt3*log3
       - 17/16*ls2^2
       + 73/432*pi^2
       + 1/12*pi^3*sqrt3
       + 265/10368*pi^4
       - 187/144*s^2
       - 1/8*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep0
       + 3/8*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep0
       + 6581/1296*s^2*zeta3
       - 3*s^2*ls3*sqrt3
       - 31/6*s^2*ls2*sqrt3
       + 3*s^2*ls2*sqrt3*log3
       + 17/8*s^2*ls2^2
       - 73/216*s^2*pi^2
       - 1/6*s^2*pi^3*sqrt3
       - 265/5184*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 451175893/5971968
       + 1/8*T9p4ep0
       + 1/24*T9p3ep0
       + 1/9*T8p10ep0
       + 1/9*T7p9ep0
       + 5/36*T7p8ep0
       + 1/96*T7p7ep0
       + 5/24*T7p5ep0
       + 29/144*T7p14ep1
       + 1/16*T7p11ep1
       - 283/864*T7p11ep0
       - 1/16*T7p10ep1
       + 283/864*T7p10ep0
       - 193/432*T6p9ep0
       - 4/27*T6p18ep0
       + 19/96*T6p17ep0
       - 1/192*T6p16ep1
       - 3/16*T6p14ep1
       + 625/288*T6p14ep0
       + 1/8*T6p13ep1
       - 109/72*T6p13ep0
       - 1/6*T6p12ep1
       + 755/432*T6p12ep0
       + 1/18*T6p11ep1
       - 257/432*T6p11ep0
       + 697/432*T6p10ep0
       - 521/1152*T5p8ep1
       + 6269/6912*T5p11ep0
       + 98023/5760*zeta5
       + 1259543/62208*zeta3
       - 8*a5
       - 187/36*logm
       - 1/2*logm*T7p11ep0
       + 1/2*logm*T7p10ep0
       + 3/2*logm*T6p14ep0
       - logm*T6p13ep0
       + 4/3*logm*T6p12ep0
       - 4/9*logm*T6p11ep0
       + 6581/324*logm*zeta3
       - 8/5*log2*a4
       - 8/9*ls4pithird*sqrt3
       - 347/192*ls3*sqrt3
       - 12*ls3*sqrt3*logm
       - 9/2*ls3*sqrt3*log3
       - 8927/3072*ls2*sqrt3
       - 62/3*ls2*sqrt3*logm
       + 347/192*ls2*sqrt3*log3
       + 12*ls2*sqrt3*log3*logm
       + 9/4*ls2*sqrt3*log3^2
       + 43/192*ls2^2
       + 17/2*ls2^2*logm
       - 23/9*pi*sqrt3*zeta3
       - 729985/248832*pi^2
       + 2183/5184*pi^2*zeta3
       - 73/54*pi^2*logm
       - 2/45*pi^2*log2^3
       + 1/6*pi^2*ls2*sqrt3
       - 347/3456*pi^3*sqrt3
       - 2/3*pi^3*sqrt3*logm
       - 1/4*pi^3*sqrt3*log3
       - 13439/46080*pi^4
       - 265/1296*pi^4*logm
       - 53/720*pi^4*log2
       + 1/12*c4
       + 1/15*c4*log2
       + 451175893/2985984*s^2
       - 1/4*s^2*T9p4ep0
       - 1/12*s^2*T9p3ep0
       - 2/9*s^2*T8p10ep0
       - 2/9*s^2*T7p9ep0
       - 5/18*s^2*T7p8ep0
       - 1/48*s^2*T7p7ep0
       - 5/12*s^2*T7p5ep0
       - 29/72*s^2*T7p14ep1
       - 1/8*s^2*T7p11ep1
       + 283/432*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep1
       - 283/432*s^2*T7p10ep0
       + 193/216*s^2*T6p9ep0
       + 8/27*s^2*T6p18ep0
       - 19/48*s^2*T6p17ep0
       + 1/96*s^2*T6p16ep1
       + 3/8*s^2*T6p14ep1
       - 625/144*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep1
       + 109/36*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep1
       - 755/216*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep1
       + 257/216*s^2*T6p11ep0
       - 697/216*s^2*T6p10ep0
       + 521/576*s^2*T5p8ep1
       - 6269/3456*s^2*T5p11ep0
       - 98023/2880*s^2*zeta5
       - 1259543/31104*s^2*zeta3
       + 16*s^2*a5
       + 187/18*s^2*logm
       + s^2*logm*T7p11ep0
       - s^2*logm*T7p10ep0
       - 3*s^2*logm*T6p14ep0
       + 2*s^2*logm*T6p13ep0
       - 8/3*s^2*logm*T6p12ep0
       + 8/9*s^2*logm*T6p11ep0
       - 6581/162*s^2*logm*zeta3
       + 16/5*s^2*log2*a4
       + 16/9*s^2*ls4pithird*sqrt3
       + 347/96*s^2*ls3*sqrt3
       + 24*s^2*ls3*sqrt3*logm
       + 9*s^2*ls3*sqrt3*log3
       + 8927/1536*s^2*ls2*sqrt3
       + 124/3*s^2*ls2*sqrt3*logm
       - 347/96*s^2*ls2*sqrt3*log3
       - 24*s^2*ls2*sqrt3*log3*logm
       - 9/2*s^2*ls2*sqrt3*log3^2
       - 43/96*s^2*ls2^2
       - 17*s^2*ls2^2*logm
       + 46/9*s^2*pi*sqrt3*zeta3
       + 729985/124416*s^2*pi^2
       - 2183/2592*s^2*pi^2*zeta3
       + 73/27*s^2*pi^2*logm
       + 4/45*s^2*pi^2*log2^3
       - 1/3*s^2*pi^2*ls2*sqrt3
       + 347/1728*s^2*pi^3*sqrt3
       + 4/3*s^2*pi^3*sqrt3*logm
       + 1/2*s^2*pi^3*sqrt3*log3
       + 13439/23040*s^2*pi^4
       + 265/648*s^2*pi^4*logm
       + 53/360*s^2*pi^4*log2
       - 1/6*s^2*c4
       - 2/15*s^2*c4*log2
       + 3*ls4*sqrt3
       - 6*ls4*s^2*sqrt3
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf*ca^2 * (
       + 38089306473253/34398535680
       - 23/144*T9p7ep0
       + 1/36*T9p6ep0
       + 1/9*T9p5ep0
       + 1/8*T9p4ep1
       + 29/48*T9p4ep0
       + 1/24*T9p3ep1
       + 193/432*T9p3ep0
       + 1/36*T8p9ep0
       - 7/72*T8p7ep0
       - 1/6*T8p4ep0
       + 1/24*T8p3ep0
       + 1/4*T8p2ep0
       + 1/9*T8p10ep1
       - 121/432*T8p10ep0
       + 1/9*T7p9ep1
       - 211/432*T7p9ep0
       + 5/36*T7p8ep1
       - 17/72*T7p8ep0
       + 1/96*T7p7ep1
       - 967/1728*T7p7ep0
       - 5/96*T7p6ep1
       + 5/24*T7p5ep1
       + 13/108*T7p5ep0
       - 119/432*T7p16ep0
       - 1/48*T7p15ep1
       + 29/144*T7p14ep2
       - 415/864*T7p14ep1
       + 1/16*T7p11ep2
       - 283/864*T7p11ep1
       + 8249/10368*T7p11ep0
       - 1/16*T7p10ep2
       + 283/864*T7p10ep1
       - 5345/10368*T7p10ep0
       - 193/432*T6p9ep1
       + 9745/6912*T6p9ep0
       + 5/16*T6p19ep2
       - 4/27*T6p18ep1
       + 833/864*T6p18ep0
       + 19/96*T6p17ep1
       + 541/576*T6p17ep0
       - 1/192*T6p16ep2
       + 445/5184*T6p16ep1
       - 1/6*T6p15ep2
       - 3/16*T6p14ep2
       + 625/288*T6p14ep1
       - 88651/10368*T6p14ep0
       + 1/8*T6p13ep2
       - 109/72*T6p13ep1
       + 206147/31104*T6p13ep0
       - 1/6*T6p12ep2
       + 755/432*T6p12ep1
       - 15121/5184*T6p12ep0
       + 1/18*T6p11ep2
       - 257/432*T6p11ep1
       + 3581/2592*T6p11ep0
       + 697/432*T6p10ep1
       - 205/64*T6p10ep0
       - 521/1152*T5p8ep2
       + 10067/10368*T5p8ep1
       + 6269/6912*T5p11ep1
       + 64891/41472*T5p11ep0
       + 1/24*T4LX2ep1
       + 1/8*T4LW5ep0
       - 67/288*T4LVB7ep1
       + 11/48*T4LVB6ep1
       + 85/2592*T4LT4ep2
       + 3/256*T4LT3ep3
       + 1/12*T4LT2ep2
       + 9/4096*T4LBB2ep4
       + 11/27*T3L61ep1
       - 731597/43008*zeta7
       - 704058491/3317760*zeta5
       - 270056035879/358318080*zeta3
       - 3/1280*zeta3*zeta5
       - 12415871/1492992*zeta3^2
       + 1228/45*a5
       + 119767/12960*a4
       - 90445/2592*logMZ
       + 55/18*logMZ*zeta5
       + 2737/108*logMZ*zeta3
       + 485/48*logMZ^2
       - 121/18*logMZ^2*zeta3
       - 121/108*logMZ^3
       + 470157325/746496*logm
       - logm*T9p4ep0
       - 1/3*logm*T9p3ep0
       - 8/9*logm*T8p10ep0
       - 8/9*logm*T7p9ep0
       - 10/9*logm*T7p8ep0
       - 1/12*logm*T7p7ep0
       - 5/3*logm*T7p5ep0
       - 29/18*logm*T7p14ep1
       - 1/2*logm*T7p11ep1
       + 283/108*logm*T7p11ep0
       + 1/2*logm*T7p10ep1
       - 283/108*logm*T7p10ep0
       + 193/54*logm*T6p9ep0
       + 32/27*logm*T6p18ep0
       - 19/12*logm*T6p17ep0
       + 1/24*logm*T6p16ep1
       + 3/2*logm*T6p14ep1
       - 625/36*logm*T6p14ep0
       - logm*T6p13ep1
       + 109/9*logm*T6p13ep0
       + 4/3*logm*T6p12ep1
       - 755/54*logm*T6p12ep0
       - 4/9*logm*T6p11ep1
       + 257/54*logm*T6p11ep0
       - 697/54*logm*T6p10ep0
       + 521/144*logm*T5p8ep1
       - 6269/864*logm*T5p11ep0
       - 98023/720*logm*zeta5
       - 10964077/62208*logm*zeta3
       + 64*logm*a5
       + 593/48*logm^2
       + 2*logm^2*T7p11ep0
       - 2*logm^2*T7p10ep0
       - 6*logm^2*T6p14ep0
       + 4*logm^2*T6p13ep0
       - 16/3*logm^2*T6p12ep0
       + 16/9*logm^2*T6p11ep0
       - 6581/81*logm^2*zeta3
       + 121/108*logm^3
       + 92/9*log2*a4
       + 64/5*log2*logm*a4
       + 119767/311040*log2^4
       + 134/675*log2^5
       - 49/9*ls5pithird*sqrt3
       + 347/324*ls4pithird*sqrt3
       + 64/9*ls4pithird*sqrt3*logm
       + 8/3*ls4pithird*sqrt3*log3
       + 27/4*ls5p*sqrt3
       - 3053/1152*ls3*sqrt3
       + 347/24*ls3*sqrt3*logm
       + 48*ls3*sqrt3*logm^2
       + 347/64*ls3*sqrt3*log3
       + 36*ls3*sqrt3*log3*logm
       + 27/4*ls3*sqrt3*log3^2
       - 5123201/165888*ls2*sqrt3
       - 2/3*ls2*sqrt3*zeta3
       + 3621/128*ls2*sqrt3*logm
       + 248/3*ls2*sqrt3*logm^2
       + 3053/1152*ls2*sqrt3*log3
       - 347/24*ls2*sqrt3*log3*logm
       - 48*ls2*sqrt3*log3*logm^2
       - 347/128*ls2*sqrt3*log3^2
       - 18*ls2*sqrt3*log3^2*logm
       - 9/4*ls2*sqrt3*log3^3
       - 11195/216*ls2^2
       - 307/24*ls2^2*logm
       - 34*ls2^2*logm^2
       + 7981/2592*pi*sqrt3*zeta3
       + 184/9*pi*sqrt3*logm*zeta3
       + 23/3*pi*sqrt3*log3*zeta3
       - 9*pi*ls4p*sqrt3
       - 6070304549/191102976*pi^2
       - 2275/6144*pi^2*zeta5
       - 316745/1990656*pi^2*zeta3
       - 1/1536*pi^2*zeta3^2
       + 121/144*pi^2*logMZ
       + 2043499/93312*pi^2*logm
       - 2183/648*pi^2*logm*zeta3
       + 2749/486*pi^2*logm^2
       - 115/54*pi^2*log2
       + 11/9*pi^2*log2*logm
       + 70313/311040*pi^2*log2^2
       - 19/405*pi^2*log2^3
       + 16/45*pi^2*log2^3*logm
       + 7/2*pi^2*ls3*sqrt3
       - 347/1728*pi^2*ls2*sqrt3
       - 4/3*pi^2*ls2*sqrt3*logm
       - 1/2*pi^2*ls2*sqrt3*log3
       - 3053/20736*pi^3*sqrt3
       + 347/432*pi^3*sqrt3*logm
       + 8/3*pi^3*sqrt3*logm^2
       + 347/1152*pi^3*sqrt3*log3
       + 2*pi^3*sqrt3*log3*logm
       + 3/8*pi^3*sqrt3*log3^2
       + 17826839117/3583180800*pi^4
       + 1681/92160*pi^4*zeta3
       + 135383/51840*pi^4*logm
       + 265/324*pi^4*logm^2
       - 6529/64800*pi^4*log2
       + 53/90*pi^4*log2*logm
       + 8/81*pi^5*sqrt3
       + 112469909/627056640*pi^6
       - 1/307200*pi^8
       - 96847/3888*c4
       - 62/27*c4*logm
       - 23/54*c4*log2
       - 8/15*c4*log2*logm
       - 7534031917217/3439853568*s^2
       + 23/72*s^2*T9p7ep0
       - 1/18*s^2*T9p6ep0
       - 2/9*s^2*T9p5ep0
       - 1/4*s^2*T9p4ep1
       - 29/24*s^2*T9p4ep0
       - 1/12*s^2*T9p3ep1
       - 193/216*s^2*T9p3ep0
       - 1/18*s^2*T8p9ep0
       + 7/36*s^2*T8p7ep0
       + 1/3*s^2*T8p4ep0
       - 1/12*s^2*T8p3ep0
       - 1/2*s^2*T8p2ep0
       - 2/9*s^2*T8p10ep1
       + 121/216*s^2*T8p10ep0
       - 2/9*s^2*T7p9ep1
       + 211/216*s^2*T7p9ep0
       - 5/18*s^2*T7p8ep1
       + 17/36*s^2*T7p8ep0
       - 1/48*s^2*T7p7ep1
       + 967/864*s^2*T7p7ep0
       + 5/48*s^2*T7p6ep1
       - 5/12*s^2*T7p5ep1
       - 13/54*s^2*T7p5ep0
       + 119/216*s^2*T7p16ep0
       + 1/24*s^2*T7p15ep1
       - 29/72*s^2*T7p14ep2
       + 415/432*s^2*T7p14ep1
       - 1/8*s^2*T7p11ep2
       + 283/432*s^2*T7p11ep1
       - 8249/5184*s^2*T7p11ep0
       + 1/8*s^2*T7p10ep2
       - 283/432*s^2*T7p10ep1
       + 5345/5184*s^2*T7p10ep0
       + 193/216*s^2*T6p9ep1
       - 9745/3456*s^2*T6p9ep0
       - 5/8*s^2*T6p19ep2
       + 8/27*s^2*T6p18ep1
       - 833/432*s^2*T6p18ep0
       - 19/48*s^2*T6p17ep1
       - 541/288*s^2*T6p17ep0
       + 1/96*s^2*T6p16ep2
       - 445/2592*s^2*T6p16ep1
       + 1/3*s^2*T6p15ep2
       + 3/8*s^2*T6p14ep2
       - 625/144*s^2*T6p14ep1
       + 88651/5184*s^2*T6p14ep0
       - 1/4*s^2*T6p13ep2
       + 109/36*s^2*T6p13ep1
       - 206147/15552*s^2*T6p13ep0
       + 1/3*s^2*T6p12ep2
       - 755/216*s^2*T6p12ep1
       + 15121/2592*s^2*T6p12ep0
       - 1/9*s^2*T6p11ep2
       + 257/216*s^2*T6p11ep1
       - 3581/1296*s^2*T6p11ep0
       - 697/216*s^2*T6p10ep1
       + 205/32*s^2*T6p10ep0
       + 521/576*s^2*T5p8ep2
       - 10067/5184*s^2*T5p8ep1
       - 6269/3456*s^2*T5p11ep1
       - 64891/20736*s^2*T5p11ep0
       - 1/12*s^2*T4LX2ep1
       - 1/4*s^2*T4LW5ep0
       + 67/144*s^2*T4LVB7ep1
       - 11/24*s^2*T4LVB6ep1
       - 85/1296*s^2*T4LT4ep2
       - 3/128*s^2*T4LT3ep3
       - 1/6*s^2*T4LT2ep2
       - 9/2048*s^2*T4LBB2ep4
       - 22/27*s^2*T3L61ep1
       + 2132071/64512*s^2*zeta7
       + 14746951/36864*s^2*zeta5
       + 54530069531/35831808*s^2*zeta3
       + 3/640*s^2*zeta3*zeta5
       + 14696831/746496*s^2*zeta3^2
       - 248/5*s^2*a5
       + 2039/45*s^2*a4
       + 90445/1944*s^2*logMZ
       - 110/27*s^2*logMZ*zeta5
       - 2737/81*s^2*logMZ*zeta3
       - 485/36*s^2*logMZ^2
       + 242/27*s^2*logMZ^2*zeta3
       + 121/81*s^2*logMZ^3
       - 468778357/373248*s^2*logm
       + 2*s^2*logm*T9p4ep0
       + 2/3*s^2*logm*T9p3ep0
       + 16/9*s^2*logm*T8p10ep0
       + 16/9*s^2*logm*T7p9ep0
       + 20/9*s^2*logm*T7p8ep0
       + 1/6*s^2*logm*T7p7ep0
       + 10/3*s^2*logm*T7p5ep0
       + 29/9*s^2*logm*T7p14ep1
       + s^2*logm*T7p11ep1
       - 283/54*s^2*logm*T7p11ep0
       - s^2*logm*T7p10ep1
       + 283/54*s^2*logm*T7p10ep0
       - 193/27*s^2*logm*T6p9ep0
       - 64/27*s^2*logm*T6p18ep0
       + 19/6*s^2*logm*T6p17ep0
       - 1/12*s^2*logm*T6p16ep1
       - 3*s^2*logm*T6p14ep1
       + 625/18*s^2*logm*T6p14ep0
       + 2*s^2*logm*T6p13ep1
       - 218/9*s^2*logm*T6p13ep0
       - 8/3*s^2*logm*T6p12ep1
       + 755/27*s^2*logm*T6p12ep0
       + 8/9*s^2*logm*T6p11ep1
       - 257/27*s^2*logm*T6p11ep0
       + 697/27*s^2*logm*T6p10ep0
       - 521/72*s^2*logm*T5p8ep1
       + 6269/432*s^2*logm*T5p11ep0
       + 98023/360*s^2*logm*zeta5
       + 1398737/3888*s^2*logm*zeta3
       - 128*s^2*logm*a5
       - 1819/54*s^2*logm^2
       - 4*s^2*logm^2*T7p11ep0
       + 4*s^2*logm^2*T7p10ep0
       + 12*s^2*logm^2*T6p14ep0
       - 8*s^2*logm^2*T6p13ep0
       + 32/3*s^2*logm^2*T6p12ep0
       - 32/9*s^2*logm^2*T6p11ep0
       + 13162/81*s^2*logm^2*zeta3
       - 121/81*s^2*logm^3
       - 184/9*s^2*log2*a4
       - 128/5*s^2*log2*logm*a4
       + 2039/1080*s^2*log2^4
       - 296/675*s^2*log2^5
       + 98/9*s^2*ls5pithird*sqrt3
       - 347/162*s^2*ls4pithird*sqrt3
       - 128/9*s^2*ls4pithird*sqrt3*logm
       - 16/3*s^2*ls4pithird*sqrt3*log3
       - 27/2*s^2*ls5p*sqrt3
       + 3053/576*s^2*ls3*sqrt3
       - 347/12*s^2*ls3*sqrt3*logm
       - 96*s^2*ls3*sqrt3*logm^2
       - 347/32*s^2*ls3*sqrt3*log3
       - 72*s^2*ls3*sqrt3*log3*logm
       - 27/2*s^2*ls3*sqrt3*log3^2
       + 5123201/82944*s^2*ls2*sqrt3
       + 4/3*s^2*ls2*sqrt3*zeta3
       - 3621/64*s^2*ls2*sqrt3*logm
       - 496/3*s^2*ls2*sqrt3*logm^2
       - 3053/576*s^2*ls2*sqrt3*log3
       + 347/12*s^2*ls2*sqrt3*log3*logm
       + 96*s^2*ls2*sqrt3*log3*logm^2
       + 347/64*s^2*ls2*sqrt3*log3^2
       + 36*s^2*ls2*sqrt3*log3^2*logm
       + 9/2*s^2*ls2*sqrt3*log3^3
       + 11195/108*s^2*ls2^2
       + 307/12*s^2*ls2^2*logm
       + 68*s^2*ls2^2*logm^2
       - 7981/1296*s^2*pi*sqrt3*zeta3
       - 368/9*s^2*pi*sqrt3*logm*zeta3
       - 46/3*s^2*pi*sqrt3*log3*zeta3
       + 18*s^2*pi*ls4p*sqrt3
       + 5861347109/95551488*s^2*pi^2
       + 2275/3072*s^2*pi^2*zeta5
       + 2136905/995328*s^2*pi^2*zeta3
       + 1/768*s^2*pi^2*zeta3^2
       - 121/108*s^2*pi^2*logMZ
       - 2056171/46656*s^2*pi^2*logm
       + 2183/324*s^2*pi^2*logm*zeta3
       - 2749/243*s^2*pi^2*logm^2
       + 230/81*s^2*pi^2*log2
       - 44/27*s^2*pi^2*log2*logm
       - 973/360*s^2*pi^2*log2^2
       + 22/135*s^2*pi^2*log2^3
       - 32/45*s^2*pi^2*log2^3*logm
       - 7*s^2*pi^2*ls3*sqrt3
       + 347/864*s^2*pi^2*ls2*sqrt3
       + 8/3*s^2*pi^2*ls2*sqrt3*logm
       + s^2*pi^2*ls2*sqrt3*log3
       + 3053/10368*s^2*pi^3*sqrt3
       - 347/216*s^2*pi^3*sqrt3*logm
       - 16/3*s^2*pi^3*sqrt3*logm^2
       - 347/576*s^2*pi^3*sqrt3*log3
       - 4*s^2*pi^3*sqrt3*log3*logm
       - 3/4*s^2*pi^3*sqrt3*log3^2
       - 18808597229/1791590400*s^2*pi^4
       - 1681/46080*s^2*pi^4*zeta3
       - 135383/25920*s^2*pi^4*logm
       - 265/162*s^2*pi^4*logm^2
       + 707/3600*s^2*pi^4*log2
       - 53/45*s^2*pi^4*log2*logm
       - 16/81*s^2*pi^5*sqrt3
       - 112469909/313528320*s^2*pi^6
       + 1/153600*s^2*pi^8
       + 96847/1944*s^2*c4
       + 124/27*s^2*c4*logm
       + 23/27*s^2*c4*log2
       + 16/15*s^2*c4*log2*logm
       - 347/96*ls4*sqrt3
       - 24*ls4*sqrt3*logm
       - 9*ls4*sqrt3*log3
       + 347/48*ls4*s^2*sqrt3
       + 48*ls4*s^2*sqrt3*logm
       + 18*ls4*s^2*sqrt3*log3
       + 9/2*ls5*sqrt3
       - 9*ls5*s^2*sqrt3
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*tf * (
       + 10049/5184
       + 1471/1152*zeta3
       - 77/27*a4
       - 1/2*logMZ
       - 3*logMZ*zeta3
       + 1/2*logm
       + 3*logm*zeta3
       - 77/648*log2^4
       + 77/648*pi^2*log2^2
       + 1417/38880*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 178/27
       - 8/9*T6p14ep0
       + 16/27*T6p13ep0
       + 524/243*zeta3
       - 16/3*ls2*sqrt3
       - 4*ls2^2
       - 62/243*pi^2
       - 26/405*pi^4
       + 356/27*s^2
       + 16/9*s^2*T6p14ep0
       - 32/27*s^2*T6p13ep0
       - 1048/243*s^2*zeta3
       + 32/3*s^2*ls2*sqrt3
       + 8*s^2*ls2^2
       + 124/243*s^2*pi^2
       + 52/405*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*tf*nl * (
       - 50017/972
       - 8/9*T6p14ep1
       + 103/54*T6p14ep0
       + 16/27*T6p13ep1
       - 232/81*T6p13ep0
       + 8/27*T3L61ep1
       - 13193/405*zeta5
       + 6014105/93312*zeta3
       - 2*zeta3^2
       + 256/9*a5
       + 2627/324*a4
       + 29/48*logMZ
       + 20/3*logMZ*zeta5
       - 19/3*logMZ*zeta3
       - 1/6*logMZ^2
       + 71101/1296*logm
       + 64/9*logm*T6p14ep0
       - 128/27*logm*T6p13ep0
       - 241631/7776*logm*zeta3
       + 1/6*logm^2
       + 256/45*log2*a4
       + 2627/7776*log2^4
       + 11/2*ls3*sqrt3
       + 409/18*ls2*sqrt3
       + 139/3*ls2*sqrt3*logm
       - 11/2*ls2*sqrt3*log3
       + 11/2*ls2^2
       + 24*ls2^2*logm
       + 9241/3888*pi^2
       + 814/729*pi^2*zeta3
       + 1847/972*pi^2*logm
       - 44/27*pi^2*log2
       + 8/9*pi^2*log2*logm
       + 829/7776*pi^2*log2^2
       + 64/405*pi^2*log2^3
       + 11/36*pi^3*sqrt3
       - 123271/186624*pi^4
       + 838/1215*pi^4*logm
       + 196/405*pi^4*log2
       + 520/243*c4
       - 32/27*c4*logm
       - 32/135*c4*log2
       + 11071/108*s^2
       + 16/9*s^2*T6p14ep1
       - 103/27*s^2*T6p14ep0
       - 32/27*s^2*T6p13ep1
       + 464/81*s^2*T6p13ep0
       - 16/27*s^2*T3L61ep1
       + 22636/405*s^2*zeta5
       - 336677/2916*s^2*zeta3
       + 8/3*s^2*zeta3^2
       - 512/9*s^2*a5
       - 328/27*s^2*a4
       - 29/36*s^2*logMZ
       - 80/9*s^2*logMZ*zeta5
       + 76/9*s^2*logMZ*zeta3
       + 2/9*s^2*logMZ^2
       - 7943/72*s^2*logm
       - 128/9*s^2*logm*T6p14ep0
       + 256/27*s^2*logm*T6p13ep0
       + 15359/243*s^2*logm*zeta3
       - 2/9*s^2*logm^2
       - 512/45*s^2*log2*a4
       - 41/81*s^2*log2^4
       - 11*s^2*ls3*sqrt3
       - 409/9*s^2*ls2*sqrt3
       - 278/3*s^2*ls2*sqrt3*logm
       + 11*s^2*ls2*sqrt3*log3
       - 11*s^2*ls2^2
       - 48*s^2*ls2^2*logm
       - 7903/1944*s^2*pi^2
       - 1628/729*s^2*pi^2*zeta3
       - 2027/486*s^2*pi^2*logm
       + 176/81*s^2*pi^2*log2
       - 32/27*s^2*pi^2*log2*logm
       - 7/81*s^2*pi^2*log2^2
       - 128/405*s^2*pi^2*log2^3
       - 11/18*s^2*pi^3*sqrt3
       + 1571/1215*s^2*pi^4
       - 1676/1215*s^2*pi^4*logm
       - 392/405*s^2*pi^4*log2
       - 1040/243*s^2*c4
       + 64/27*s^2*c4*logm
       + 64/135*s^2*c4*log2
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 6073/216
       - 5/54*T6p9ep0
       - 4/3*T6p12ep0
       + 20/27*T6p11ep0
       + 20/27*T6p10ep0
       + 8/9*T5p11ep0
       - 13447/972*zeta3
       + 71/6*ls3*sqrt3
       + 431/18*ls2*sqrt3
       - 71/6*ls2*sqrt3*log3
       + 14/3*ls2^2
       - 97/72*pi^2
       + 71/108*pi^3*sqrt3
       + 253/1620*pi^4
       + 6073/108*s^2
       + 5/27*s^2*T6p9ep0
       + 8/3*s^2*T6p12ep0
       - 40/27*s^2*T6p11ep0
       - 40/27*s^2*T6p10ep0
       - 16/9*s^2*T5p11ep0
       + 13447/486*s^2*zeta3
       - 71/3*s^2*ls3*sqrt3
       - 431/9*s^2*ls2*sqrt3
       + 71/3*s^2*ls2*sqrt3*log3
       - 28/3*s^2*ls2^2
       + 97/36*s^2*pi^2
       - 71/54*s^2*pi^3*sqrt3
       - 253/810*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*nh*tf * (
       - 26229118613/83980800
       + 16/27*T7p5ep0
       - 8/27*T7p16ep0
       - 5/54*T6p9ep1
       + 1015/648*T6p9ep0
       + 35/108*T6p18ep0
       - 295/162*T6p17ep0
       - 62/81*T6p16ep1
       + 46/27*T6p14ep0
       - 209/81*T6p13ep0
       - 4/3*T6p12ep1
       + 2227/1620*T6p12ep0
       + 20/27*T6p11ep1
       - 926/243*T6p11ep0
       + 20/27*T6p10ep1
       - 140/27*T6p10ep0
       + 73/81*T5p8ep1
       + 8/9*T5p11ep1
       - 1573/108*T5p11ep0
       + 8/27*T3L61ep1
       - 4970/81*zeta5
       + 97774157/437400*zeta3
       + 14096/405*a4
       + 15/16*logMZ
       + 293821/1296*logm
       + 20/27*logm*T6p9ep0
       + 32/3*logm*T6p12ep0
       - 160/27*logm*T6p11ep0
       - 160/27*logm*T6p10ep0
       - 64/9*logm*T5p11ep0
       + 20/3*logm*zeta5
       + 703873/7776*logm*zeta3
       - 1/3*logm*logMZ
       + 1/3*logm^2
       + 1762/1215*log2^4
       - 568/81*ls4pithird*sqrt3
       + 23407/360*ls3*sqrt3
       - 284/3*ls3*sqrt3*logm
       - 71/2*ls3*sqrt3*log3
       + 881/8*ls2*sqrt3
       - 1691/9*ls2*sqrt3*logm
       - 23407/360*ls2*sqrt3*log3
       + 284/3*ls2*sqrt3*log3*logm
       + 71/4*ls2*sqrt3*log3^2
       - 4835/36*ls2^2
       - 136/3*ls2^2*logm
       - 1633/81*pi*sqrt3*zeta3
       + 41153281/1399680*pi^2
       - 359/243*pi^2*zeta3
       + 10339/972*pi^2*logm
       + 32/27*pi^2*log2
       + 8/9*pi^2*log2*logm
       - 1762/1215*pi^2*log2^2
       + 71/54*pi^2*ls2*sqrt3
       + 23407/6480*pi^3*sqrt3
       - 142/27*pi^3*sqrt3*logm
       - 71/36*pi^3*sqrt3*log3
       - 49955/34992*pi^4
       - 1304/1215*pi^4*logm
       + 728/243*c4
       - 32/27*c4*logm
       + 26827558277/41990400*s^2
       - 32/27*s^2*T7p5ep0
       + 16/27*s^2*T7p16ep0
       + 5/27*s^2*T6p9ep1
       - 1015/324*s^2*T6p9ep0
       - 35/54*s^2*T6p18ep0
       + 295/81*s^2*T6p17ep0
       + 124/81*s^2*T6p16ep1
       - 92/27*s^2*T6p14ep0
       + 418/81*s^2*T6p13ep0
       + 8/3*s^2*T6p12ep1
       - 2227/810*s^2*T6p12ep0
       - 40/27*s^2*T6p11ep1
       + 1852/243*s^2*T6p11ep0
       - 40/27*s^2*T6p10ep1
       + 280/27*s^2*T6p10ep0
       - 146/81*s^2*T5p8ep1
       - 16/9*s^2*T5p11ep1
       + 1573/54*s^2*T5p11ep0
       - 16/27*s^2*T3L61ep1
       + 9940/81*s^2*zeta5
       - 152149351/437400*s^2*zeta3
       + 4288/45*s^2*a4
       - 5/4*s^2*logMZ
       - 98117/216*s^2*logm
       - 40/27*s^2*logm*T6p9ep0
       - 64/3*s^2*logm*T6p12ep0
       + 320/27*s^2*logm*T6p11ep0
       + 320/27*s^2*logm*T6p10ep0
       + 128/9*s^2*logm*T5p11ep0
       - 80/9*s^2*logm*zeta5
       - 44761/243*s^2*logm*zeta3
       + 4/9*s^2*logm*logMZ
       - 4/9*s^2*logm^2
       + 536/135*s^2*log2^4
       + 1136/81*s^2*ls4pithird*sqrt3
       - 23407/180*s^2*ls3*sqrt3
       + 568/3*s^2*ls3*sqrt3*logm
       + 71*s^2*ls3*sqrt3*log3
       - 881/4*s^2*ls2*sqrt3
       + 3382/9*s^2*ls2*sqrt3*logm
       + 23407/180*s^2*ls2*sqrt3*log3
       - 568/3*s^2*ls2*sqrt3*log3*logm
       - 71/2*s^2*ls2*sqrt3*log3^2
       + 4835/18*s^2*ls2^2
       + 272/3*s^2*ls2^2*logm
       + 3266/81*s^2*pi*sqrt3*zeta3
       - 41668801/699840*s^2*pi^2
       + 718/243*s^2*pi^2*zeta3
       - 10519/486*s^2*pi^2*logm
       - 128/81*s^2*pi^2*log2
       - 32/27*s^2*pi^2*log2*logm
       - 536/135*s^2*pi^2*log2^2
       - 71/27*s^2*pi^2*ls2*sqrt3
       - 23407/3240*s^2*pi^3*sqrt3
       + 284/27*s^2*pi^3*sqrt3*logm
       + 71/18*s^2*pi^3*sqrt3*log3
       + 431993/437400*s^2*pi^4
       + 2608/1215*s^2*pi^4*logm
       - 1456/243*s^2*c4
       + 64/27*s^2*c4*logm
       + 71/3*ls4*sqrt3
       - 142/3*ls4*s^2*sqrt3
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       + 3263/288
       - 11/144*T7p11ep0
       + 11/144*T7p10ep0
       + 11/48*T6p14ep0
       - 11/72*T6p13ep0
       + 1/2*T6p12ep0
       - 1/6*T6p11ep0
       + 349/96*zeta3
       - 9/2*ls3*sqrt3
       - 109/12*ls2*sqrt3
       + 9/2*ls2*sqrt3*log3
       + 35/16*ls2^2
       - 65/1296*pi^2
       - 1/4*pi^3*sqrt3
       - 2231/51840*pi^4
       - 3263/144*s^2
       + 11/72*s^2*T7p11ep0
       - 11/72*s^2*T7p10ep0
       - 11/24*s^2*T6p14ep0
       + 11/36*s^2*T6p13ep0
       - s^2*T6p12ep0
       + 1/3*s^2*T6p11ep0
       - 349/48*s^2*zeta3
       + 9*s^2*ls3*sqrt3
       + 109/6*s^2*ls2*sqrt3
       - 9*s^2*ls2*sqrt3*log3
       - 35/8*s^2*ls2^2
       + 65/648*s^2*pi^2
       + 1/2*s^2*pi^3*sqrt3
       + 2231/25920*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       + 664280879/5971968
       - 3/8*T9p4ep0
       - 1/8*T9p3ep0
       - 2/9*T8p10ep0
       - 4/9*T7p9ep0
       - 17/36*T7p8ep0
       + 5/96*T7p7ep0
       - 5/8*T7p5ep0
       + 1/9*T7p16ep0
       - 59/144*T7p14ep1
       - 11/144*T7p11ep1
       + 19/32*T7p11ep0
       + 11/144*T7p10ep1
       - 19/32*T7p10ep0
       + 95/72*T6p9ep0
       + 16/27*T6p18ep0
       - 65/96*T6p17ep0
       + 1/576*T6p16ep1
       + 11/48*T6p14ep1
       - 1811/288*T6p14ep0
       - 11/72*T6p13ep1
       + 857/216*T6p13ep0
       + 1/2*T6p12ep1
       - 151/24*T6p12ep0
       - 1/6*T6p11ep1
       + 19/9*T6p11ep0
       - 41/9*T6p10ep0
       + 1267/1152*T5p8ep1
       - 1655/768*T5p11ep0
       - 106559/1920*zeta5
       - 2425045/62208*zeta3
       + 24*a5
       - 3263/36*logm
       + 11/18*logm*T7p11ep0
       - 11/18*logm*T7p10ep0
       - 11/6*logm*T6p14ep0
       + 11/9*logm*T6p13ep0
       - 4*logm*T6p12ep0
       + 4/3*logm*T6p11ep0
       - 349/12*logm*zeta3
       + 24/5*log2*a4
       + 8/3*ls4pithird*sqrt3
       + 731/64*ls3*sqrt3
       + 36*ls3*sqrt3*logm
       + 27/2*ls3*sqrt3*log3
       + 110959/9216*ls2*sqrt3
       + 218/3*ls2*sqrt3*logm
       - 731/64*ls2*sqrt3*log3
       - 36*ls2*sqrt3*log3*logm
       - 27/4*ls2*sqrt3*log3^2
       - 2525/192*ls2^2
       - 35/2*ls2^2*logm
       + 23/3*pi*sqrt3*zeta3
       + 1547423/248832*pi^2
       - 2525/5184*pi^2*zeta3
       + 65/162*pi^2*logm
       + 2/15*pi^2*log2^3
       - 1/2*pi^2*ls2*sqrt3
       + 731/1152*pi^3*sqrt3
       + 2*pi^3*sqrt3*logm
       + 3/4*pi^3*sqrt3*log3
       + 274813/414720*pi^4
       + 2231/6480*pi^4*logm
       + 53/240*pi^4*log2
       - 11/108*c4
       - 1/5*c4*log2
       - 664280879/2985984*s^2
       + 3/4*s^2*T9p4ep0
       + 1/4*s^2*T9p3ep0
       + 4/9*s^2*T8p10ep0
       + 8/9*s^2*T7p9ep0
       + 17/18*s^2*T7p8ep0
       - 5/48*s^2*T7p7ep0
       + 5/4*s^2*T7p5ep0
       - 2/9*s^2*T7p16ep0
       + 59/72*s^2*T7p14ep1
       + 11/72*s^2*T7p11ep1
       - 19/16*s^2*T7p11ep0
       - 11/72*s^2*T7p10ep1
       + 19/16*s^2*T7p10ep0
       - 95/36*s^2*T6p9ep0
       - 32/27*s^2*T6p18ep0
       + 65/48*s^2*T6p17ep0
       - 1/288*s^2*T6p16ep1
       - 11/24*s^2*T6p14ep1
       + 1811/144*s^2*T6p14ep0
       + 11/36*s^2*T6p13ep1
       - 857/108*s^2*T6p13ep0
       - s^2*T6p12ep1
       + 151/12*s^2*T6p12ep0
       + 1/3*s^2*T6p11ep1
       - 38/9*s^2*T6p11ep0
       + 82/9*s^2*T6p10ep0
       - 1267/576*s^2*T5p8ep1
       + 1655/384*s^2*T5p11ep0
       + 106559/960*s^2*zeta5
       + 2425045/31104*s^2*zeta3
       - 48*s^2*a5
       + 3263/18*s^2*logm
       - 11/9*s^2*logm*T7p11ep0
       + 11/9*s^2*logm*T7p10ep0
       + 11/3*s^2*logm*T6p14ep0
       - 22/9*s^2*logm*T6p13ep0
       + 8*s^2*logm*T6p12ep0
       - 8/3*s^2*logm*T6p11ep0
       + 349/6*s^2*logm*zeta3
       - 48/5*s^2*log2*a4
       - 16/3*s^2*ls4pithird*sqrt3
       - 731/32*s^2*ls3*sqrt3
       - 72*s^2*ls3*sqrt3*logm
       - 27*s^2*ls3*sqrt3*log3
       - 110959/4608*s^2*ls2*sqrt3
       - 436/3*s^2*ls2*sqrt3*logm
       + 731/32*s^2*ls2*sqrt3*log3
       + 72*s^2*ls2*sqrt3*log3*logm
       + 27/2*s^2*ls2*sqrt3*log3^2
       + 2525/96*s^2*ls2^2
       + 35*s^2*ls2^2*logm
       - 46/3*s^2*pi*sqrt3*zeta3
       - 1547423/124416*s^2*pi^2
       + 2525/2592*s^2*pi^2*zeta3
       - 65/81*s^2*pi^2*logm
       - 4/15*s^2*pi^2*log2^3
       + s^2*pi^2*ls2*sqrt3
       - 731/576*s^2*pi^3*sqrt3
       - 4*s^2*pi^3*sqrt3*logm
       - 3/2*s^2*pi^3*sqrt3*log3
       - 274813/207360*s^2*pi^4
       - 2231/3240*s^2*pi^4*logm
       - 53/120*s^2*pi^4*log2
       + 11/54*s^2*c4
       + 2/5*s^2*c4*log2
       - 9*ls4*sqrt3
       + 18*ls4*s^2*sqrt3
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^2*ca * (
       - 116164020510191/34398535680
       + 23/36*T9p7ep0
       - 1/12*T9p6ep0
       - 1/3*T9p5ep0
       - 3/8*T9p4ep1
       - 29/16*T9p4ep0
       - 1/8*T9p3ep1
       - 193/144*T9p3ep0
       - 1/18*T8p9ep0
       - 1/18*T8p8ep0
       - 5/24*T8p7ep0
       + 1/9*T8p6ep0
       + 1/2*T8p4ep0
       - 1/24*T8p3ep0
       - 37/72*T8p2ep0
       - 2/9*T8p10ep1
       + 65/108*T8p10ep0
       - 4/9*T7p9ep1
       + 47/24*T7p9ep0
       - 17/36*T7p8ep1
       + 23/24*T7p8ep0
       + 5/96*T7p7ep1
       + 2573/1728*T7p7ep0
       + 1/16*T7p6ep1
       - 5/8*T7p5ep1
       - 157/432*T7p5ep0
       + 1/9*T7p16ep1
       + 13/27*T7p16ep0
       + 1/4*T7p15ep1
       - 59/144*T7p14ep2
       + 683/864*T7p14ep1
       - 11/144*T7p11ep2
       + 19/32*T7p11ep1
       - 23167/10368*T7p11ep0
       + 11/144*T7p10ep2
       - 19/32*T7p10ep1
       + 7279/10368*T7p10ep0
       + 95/72*T6p9ep1
       - 18991/5184*T6p9ep0
       - 103/144*T6p19ep2
       + 16/27*T6p18ep1
       - 4939/1728*T6p18ep0
       - 65/96*T6p17ep1
       - 19817/5184*T6p17ep0
       + 1/576*T6p16ep2
       - 3119/5184*T6p16ep1
       + 11/18*T6p15ep2
       + 11/48*T6p14ep2
       - 1811/288*T6p14ep1
       + 219233/10368*T6p14ep0
       - 11/72*T6p13ep2
       + 857/216*T6p13ep1
       - 274457/15552*T6p13ep0
       + 1/2*T6p12ep2
       - 151/24*T6p12ep1
       + 12619/1080*T6p12ep0
       - 1/6*T6p11ep2
       + 19/9*T6p11ep1
       - 430/81*T6p11ep0
       - 41/9*T6p10ep1
       + 12491/1296*T6p10ep0
       + 1267/1152*T5p8ep2
       - 23809/10368*T5p8ep1
       - 1655/768*T5p11ep1
       - 68051/13824*T5p11ep0
       - 1/8*T4LX2ep1
       + 41/96*T4LVB7ep1
       - 203/288*T4LVB6ep1
       - 13/96*T4LT4ep2
       - 9/256*T4LT3ep3
       - 7/24*T4LT2ep2
       - 27/4096*T4LBB2ep4
       - 22/27*T3L61ep1
       + 794317/14336*zeta7
       + 1104007793/3317760*zeta5
       + 956507671061/358318080*zeta3
       + 9/1280*zeta3*zeta5
       + 5895253/165888*zeta3^2
       + 20548/135*a5
       + 30559/2160*a4
       + 127/48*logMZ
       - 55/3*logMZ*zeta5
       + 143/12*logMZ*zeta3
       - 11/48*logMZ^2
       - 671337455/746496*logm
       + 3*logm*T9p4ep0
       + logm*T9p3ep0
       + 16/9*logm*T8p10ep0
       + 32/9*logm*T7p9ep0
       + 34/9*logm*T7p8ep0
       - 5/12*logm*T7p7ep0
       + 5*logm*T7p5ep0
       - 8/9*logm*T7p16ep0
       + 59/18*logm*T7p14ep1
       + 11/18*logm*T7p11ep1
       - 19/4*logm*T7p11ep0
       - 11/18*logm*T7p10ep1
       + 19/4*logm*T7p10ep0
       - 95/9*logm*T6p9ep0
       - 128/27*logm*T6p18ep0
       + 65/12*logm*T6p17ep0
       - 1/72*logm*T6p16ep1
       - 11/6*logm*T6p14ep1
       + 1811/36*logm*T6p14ep0
       + 11/9*logm*T6p13ep1
       - 857/27*logm*T6p13ep0
       - 4*logm*T6p12ep1
       + 151/3*logm*T6p12ep0
       + 4/3*logm*T6p11ep1
       - 152/9*logm*T6p11ep0
       + 328/9*logm*T6p10ep0
       - 1267/144*logm*T5p8ep1
       + 1655/96*logm*T5p11ep0
       + 106559/240*logm*zeta5
       + 10968073/31104*logm*zeta3
       - 192*logm*a5
       + 52241/144*logm^2
       - 22/9*logm^2*T7p11ep0
       + 22/9*logm^2*T7p10ep0
       + 22/3*logm^2*T6p14ep0
       - 44/9*logm^2*T6p13ep0
       + 16*logm^2*T6p12ep0
       - 16/3*logm^2*T6p11ep0
       + 349/3*logm^2*zeta3
       + 892/45*log2*a4
       - 192/5*log2*logm*a4
       + 30559/51840*log2^4
       - 896/2025*log2^5
       + 49/3*ls5pithird*sqrt3
       - 731/108*ls4pithird*sqrt3
       - 64/3*ls4pithird*sqrt3*logm
       - 8*ls4pithird*sqrt3*log3
       - 81/4*ls5p*sqrt3
       + 291481/5760*ls3*sqrt3
       - 731/8*ls3*sqrt3*logm
       - 144*ls3*sqrt3*logm^2
       - 2193/64*ls3*sqrt3*log3
       - 108*ls3*sqrt3*log3*logm
       - 81/4*ls3*sqrt3*log3^2
       + 19991539/165888*ls2*sqrt3
       + 2*ls2*sqrt3*zeta3
       - 122575/1152*ls2*sqrt3*logm
       - 872/3*ls2*sqrt3*logm^2
       - 291481/5760*ls2*sqrt3*log3
       + 731/8*ls2*sqrt3*log3*logm
       + 144*ls2*sqrt3*log3*logm^2
       + 2193/128*ls2*sqrt3*log3^2
       + 54*ls2*sqrt3*log3^2*logm
       + 27/4*ls2*sqrt3*log3^3
       + 9583/54*ls2^2
       + 3053/24*ls2^2*logm
       + 70*ls2^2*logm^2
       - 16813/864*pi*sqrt3*zeta3
       - 184/3*pi*sqrt3*logm*zeta3
       - 23*pi*sqrt3*log3*zeta3
       + 27*pi*ls4p*sqrt3
       + 347281739009/2866544640*pi^2
       + 2275/2048*pi^2*zeta5
       + 2479433/663552*pi^2*zeta3
       + 1/512*pi^2*zeta3^2
       - 510733/10368*pi^2*logm
       + 2525/648*pi^2*logm*zeta3
       - 130/81*pi^2*logm^2
       - 71/108*pi^2*log2
       - 22/9*pi^2*log2*logm
       - 93919/51840*pi^2*log2^2
       + 313/243*pi^2*log2^3
       - 16/15*pi^2*log2^3*logm
       - 21/2*pi^2*ls3*sqrt3
       + 731/576*pi^2*ls2*sqrt3
       + 4*pi^2*ls2*sqrt3*logm
       + 3/2*pi^2*ls2*sqrt3*log3
       + 291481/103680*pi^3*sqrt3
       - 731/144*pi^3*sqrt3*logm
       - 8*pi^3*sqrt3*logm^2
       - 731/384*pi^3*sqrt3*log3
       - 6*pi^3*sqrt3*log3*logm
       - 9/8*pi^3*sqrt3*log3^2
       - 77211392903/3583180800*pi^4
       - 1681/30720*pi^4*zeta3
       - 899767/155520*pi^4*logm
       - 2231/1620*pi^4*logm^2
       + 625961/194400*pi^4*log2
       - 53/30*pi^4*log2*logm
       - 8/27*pi^5*sqrt3
       - 31807879/69672960*pi^6
       + 1/102400*pi^8
       + 409093/3888*c4
       + 110/27*c4*logm
       - 223/270*c4*log2
       + 8/5*c4*log2*logm
       + 116154205470191/17199267840*s^2
       - 23/18*s^2*T9p7ep0
       + 1/6*s^2*T9p6ep0
       + 2/3*s^2*T9p5ep0
       + 3/4*s^2*T9p4ep1
       + 29/8*s^2*T9p4ep0
       + 1/4*s^2*T9p3ep1
       + 193/72*s^2*T9p3ep0
       + 1/9*s^2*T8p9ep0
       + 1/9*s^2*T8p8ep0
       + 5/12*s^2*T8p7ep0
       - 2/9*s^2*T8p6ep0
       - s^2*T8p4ep0
       + 1/12*s^2*T8p3ep0
       + 37/36*s^2*T8p2ep0
       + 4/9*s^2*T8p10ep1
       - 65/54*s^2*T8p10ep0
       + 8/9*s^2*T7p9ep1
       - 47/12*s^2*T7p9ep0
       + 17/18*s^2*T7p8ep1
       - 23/12*s^2*T7p8ep0
       - 5/48*s^2*T7p7ep1
       - 2573/864*s^2*T7p7ep0
       - 1/8*s^2*T7p6ep1
       + 5/4*s^2*T7p5ep1
       + 157/216*s^2*T7p5ep0
       - 2/9*s^2*T7p16ep1
       - 26/27*s^2*T7p16ep0
       - 1/2*s^2*T7p15ep1
       + 59/72*s^2*T7p14ep2
       - 683/432*s^2*T7p14ep1
       + 11/72*s^2*T7p11ep2
       - 19/16*s^2*T7p11ep1
       + 23167/5184*s^2*T7p11ep0
       - 11/72*s^2*T7p10ep2
       + 19/16*s^2*T7p10ep1
       - 7279/5184*s^2*T7p10ep0
       - 95/36*s^2*T6p9ep1
       + 18991/2592*s^2*T6p9ep0
       + 103/72*s^2*T6p19ep2
       - 32/27*s^2*T6p18ep1
       + 4939/864*s^2*T6p18ep0
       + 65/48*s^2*T6p17ep1
       + 19817/2592*s^2*T6p17ep0
       - 1/288*s^2*T6p16ep2
       + 3119/2592*s^2*T6p16ep1
       - 11/9*s^2*T6p15ep2
       - 11/24*s^2*T6p14ep2
       + 1811/144*s^2*T6p14ep1
       - 219233/5184*s^2*T6p14ep0
       + 11/36*s^2*T6p13ep2
       - 857/108*s^2*T6p13ep1
       + 274457/7776*s^2*T6p13ep0
       - s^2*T6p12ep2
       + 151/12*s^2*T6p12ep1
       - 12619/540*s^2*T6p12ep0
       + 1/3*s^2*T6p11ep2
       - 38/9*s^2*T6p11ep1
       + 860/81*s^2*T6p11ep0
       + 82/9*s^2*T6p10ep1
       - 12491/648*s^2*T6p10ep0
       - 1267/576*s^2*T5p8ep2
       + 23809/5184*s^2*T5p8ep1
       + 1655/384*s^2*T5p11ep1
       + 68051/6912*s^2*T5p11ep0
       + 1/4*s^2*T4LX2ep1
       - 41/48*s^2*T4LVB7ep1
       + 203/144*s^2*T4LVB6ep1
       + 13/48*s^2*T4LT4ep2
       + 9/128*s^2*T4LT3ep3
       + 7/12*s^2*T4LT2ep2
       + 27/2048*s^2*T4LBB2ep4
       + 44/27*s^2*T3L61ep1
       - 2257511/21504*s^2*zeta7
       - 186642301/331776*s^2*zeta5
       - 984531070421/179159040*s^2*zeta3
       - 9/640*s^2*zeta3*zeta5
       - 5895253/82944*s^2*zeta3^2
       - 15704/45*s^2*a5
       - 29026/135*s^2*a4
       - 127/36*s^2*logMZ
       + 220/9*s^2*logMZ*zeta5
       - 143/9*s^2*logMZ*zeta3
       + 11/36*s^2*logMZ^2
       + 670534943/373248*s^2*logm
       - 6*s^2*logm*T9p4ep0
       - 2*s^2*logm*T9p3ep0
       - 32/9*s^2*logm*T8p10ep0
       - 64/9*s^2*logm*T7p9ep0
       - 68/9*s^2*logm*T7p8ep0
       + 5/6*s^2*logm*T7p7ep0
       - 10*s^2*logm*T7p5ep0
       + 16/9*s^2*logm*T7p16ep0
       - 59/9*s^2*logm*T7p14ep1
       - 11/9*s^2*logm*T7p11ep1
       + 19/2*s^2*logm*T7p11ep0
       + 11/9*s^2*logm*T7p10ep1
       - 19/2*s^2*logm*T7p10ep0
       + 190/9*s^2*logm*T6p9ep0
       + 256/27*s^2*logm*T6p18ep0
       - 65/6*s^2*logm*T6p17ep0
       + 1/36*s^2*logm*T6p16ep1
       + 11/3*s^2*logm*T6p14ep1
       - 1811/18*s^2*logm*T6p14ep0
       - 22/9*s^2*logm*T6p13ep1
       + 1714/27*s^2*logm*T6p13ep0
       + 8*s^2*logm*T6p12ep1
       - 302/3*s^2*logm*T6p12ep0
       - 8/3*s^2*logm*T6p11ep1
       + 304/9*s^2*logm*T6p11ep0
       - 656/9*s^2*logm*T6p10ep0
       + 1267/72*s^2*logm*T5p8ep1
       - 1655/48*s^2*logm*T5p11ep0
       - 106559/120*s^2*logm*zeta5
       - 2746201/3888*s^2*logm*zeta3
       + 384*s^2*logm*a5
       - 8705/12*s^2*logm^2
       + 44/9*s^2*logm^2*T7p11ep0
       - 44/9*s^2*logm^2*T7p10ep0
       - 44/3*s^2*logm^2*T6p14ep0
       + 88/9*s^2*logm^2*T6p13ep0
       - 32*s^2*logm^2*T6p12ep0
       + 32/3*s^2*logm^2*T6p11ep0
       - 698/3*s^2*logm^2*zeta3
       - 1784/45*s^2*log2*a4
       + 384/5*s^2*log2*logm*a4
       - 14513/1620*s^2*log2^4
       + 848/675*s^2*log2^5
       - 98/3*s^2*ls5pithird*sqrt3
       + 731/54*s^2*ls4pithird*sqrt3
       + 128/3*s^2*ls4pithird*sqrt3*logm
       + 16*s^2*ls4pithird*sqrt3*log3
       + 81/2*s^2*ls5p*sqrt3
       - 291481/2880*s^2*ls3*sqrt3
       + 731/4*s^2*ls3*sqrt3*logm
       + 288*s^2*ls3*sqrt3*logm^2
       + 2193/32*s^2*ls3*sqrt3*log3
       + 216*s^2*ls3*sqrt3*log3*logm
       + 81/2*s^2*ls3*sqrt3*log3^2
       - 19991539/82944*s^2*ls2*sqrt3
       - 4*s^2*ls2*sqrt3*zeta3
       + 122575/576*s^2*ls2*sqrt3*logm
       + 1744/3*s^2*ls2*sqrt3*logm^2
       + 291481/2880*s^2*ls2*sqrt3*log3
       - 731/4*s^2*ls2*sqrt3*log3*logm
       - 288*s^2*ls2*sqrt3*log3*logm^2
       - 2193/64*s^2*ls2*sqrt3*log3^2
       - 108*s^2*ls2*sqrt3*log3^2*logm
       - 27/2*s^2*ls2*sqrt3*log3^3
       - 9583/27*s^2*ls2^2
       - 3053/12*s^2*ls2^2*logm
       - 140*s^2*ls2^2*logm^2
       + 16813/432*s^2*pi*sqrt3*zeta3
       + 368/3*s^2*pi*sqrt3*logm*zeta3
       + 46*s^2*pi*sqrt3*log3*zeta3
       - 54*s^2*pi*ls4p*sqrt3
       - 346074627329/1433272320*s^2*pi^2
       - 2275/1024*s^2*pi^2*zeta5
       - 2829641/331776*s^2*pi^2*zeta3
       - 1/256*s^2*pi^2*zeta3^2
       + 516013/5184*s^2*pi^2*logm
       - 2525/324*s^2*pi^2*logm*zeta3
       + 260/81*s^2*pi^2*logm^2
       + 71/81*s^2*pi^2*log2
       + 88/27*s^2*pi^2*log2*logm
       + 17153/1620*s^2*pi^2*log2^2
       - 1294/405*s^2*pi^2*log2^3
       + 32/15*s^2*pi^2*log2^3*logm
       + 21*s^2*pi^2*ls3*sqrt3
       - 731/288*s^2*pi^2*ls2*sqrt3
       - 8*s^2*pi^2*ls2*sqrt3*logm
       - 3*s^2*pi^2*ls2*sqrt3*log3
       - 291481/51840*s^2*pi^3*sqrt3
       + 731/72*s^2*pi^3*sqrt3*logm
       + 16*s^2*pi^3*sqrt3*logm^2
       + 731/192*s^2*pi^3*sqrt3*log3
       + 12*s^2*pi^3*sqrt3*log3*logm
       + 9/4*s^2*pi^3*sqrt3*log3^2
       + 80839294919/1791590400*s^2*pi^4
       + 1681/15360*s^2*pi^4*zeta3
       + 899767/77760*s^2*pi^4*logm
       + 2231/810*s^2*pi^4*logm^2
       - 221489/32400*s^2*pi^4*log2
       + 53/15*s^2*pi^4*log2*logm
       + 16/27*s^2*pi^5*sqrt3
       + 31807879/34836480*s^2*pi^6
       - 1/51200*s^2*pi^8
       - 409093/1944*s^2*c4
       - 220/27*s^2*c4*logm
       + 223/135*s^2*c4*log2
       - 16/5*s^2*c4*log2*logm
       + 731/32*ls4*sqrt3
       + 72*ls4*sqrt3*logm
       + 27*ls4*sqrt3*log3
       - 731/16*ls4*s^2*sqrt3
       - 144*ls4*s^2*sqrt3*logm
       - 54*ls4*s^2*sqrt3*log3
       - 27/2*ls5*sqrt3
       + 27*ls5*s^2*sqrt3
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^3*ep^-2 * (
       - 3637/144
       - 7/72*T7p11ep0
       + 7/72*T7p10ep0
       + 7/24*T6p14ep0
       - 7/36*T6p13ep0
       - 1/3*T6p12ep0
       + 1/9*T6p11ep0
       + 3739/1296*zeta3
       + 3*ls3*sqrt3
       + 47/6*ls2*sqrt3
       - 3*ls2*sqrt3*log3
       - 1/8*ls2^2
       - 373/648*pi^2
       + 1/6*pi^3*sqrt3
       - 419/25920*pi^4
       + 3637/72*s^2
       + 7/36*s^2*T7p11ep0
       - 7/36*s^2*T7p10ep0
       - 7/12*s^2*T6p14ep0
       + 7/18*s^2*T6p13ep0
       + 2/3*s^2*T6p12ep0
       - 2/9*s^2*T6p11ep0
       - 3739/648*s^2*zeta3
       - 6*s^2*ls3*sqrt3
       - 47/3*s^2*ls2*sqrt3
       + 6*s^2*ls2*sqrt3*log3
       + 1/4*s^2*ls2^2
       + 373/324*s^2*pi^2
       - 1/3*s^2*pi^3*sqrt3
       + 419/12960*s^2*pi^4
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^3*ep^-1 * (
       + 2939147/36864
       + 1/4*T9p4ep0
       + 1/12*T9p3ep0
       + 4/9*T7p9ep0
       + 7/18*T7p8ep0
       - 7/48*T7p7ep0
       + 5/12*T7p5ep0
       - 2/9*T7p16ep0
       + 1/72*T7p14ep1
       - 7/72*T7p11ep1
       + 53/432*T7p11ep0
       + 7/72*T7p10ep1
       - 53/432*T7p10ep0
       - 23/27*T6p9ep0
       - 16/27*T6p18ep0
       + 9/16*T6p17ep0
       + 5/288*T6p16ep1
       + 7/24*T6p14ep1
       + 187/48*T6p14ep0
       - 7/36*T6p13ep1
       - 203/108*T6p13ep0
       - 1/3*T6p12ep1
       + 151/27*T6p12ep0
       + 1/9*T6p11ep1
       - 199/108*T6p11ep0
       + 287/108*T6p10ep0
       - 25/64*T5p8ep1
       + 2357/3456*T5p11ep0
       + 123631/2880*zeta5
       - 387/128*zeta3
       - 16*a5
       + 3637/18*logm
       + 7/9*logm*T7p11ep0
       - 7/9*logm*T7p10ep0
       - 7/3*logm*T6p14ep0
       + 14/9*logm*T6p13ep0
       + 8/3*logm*T6p12ep0
       - 8/9*logm*T6p11ep0
       - 3739/162*logm*zeta3
       - 16/5*log2*a4
       - 16/9*ls4pithird*sqrt3
       - 1499/96*ls3*sqrt3
       - 24*ls3*sqrt3*logm
       - 9*ls3*sqrt3*log3
       - 57397/4608*ls2*sqrt3
       - 188/3*ls2*sqrt3*logm
       + 1499/96*ls2*sqrt3*log3
       + 24*ls2*sqrt3*log3*logm
       + 9/2*ls2*sqrt3*log3^2
       + 813/32*ls2^2
       + ls2^2*logm
       - 46/9*pi*sqrt3*zeta3
       - 3239/4608*pi^2
       - 1841/2592*pi^2*zeta3
       + 373/81*pi^2*logm
       - 4/45*pi^2*log2^3
       + 1/3*pi^2*ls2*sqrt3
       - 1499/1728*pi^3*sqrt3
       - 4/3*pi^3*sqrt3*logm
       - 1/2*pi^3*sqrt3*log3
       - 32911/207360*pi^4
       + 419/3240*pi^4*logm
       - 53/360*pi^4*log2
       - 7/54*c4
       + 2/15*c4*log2
       - 2939147/18432*s^2
       - 1/2*s^2*T9p4ep0
       - 1/6*s^2*T9p3ep0
       - 8/9*s^2*T7p9ep0
       - 7/9*s^2*T7p8ep0
       + 7/24*s^2*T7p7ep0
       - 5/6*s^2*T7p5ep0
       + 4/9*s^2*T7p16ep0
       - 1/36*s^2*T7p14ep1
       + 7/36*s^2*T7p11ep1
       - 53/216*s^2*T7p11ep0
       - 7/36*s^2*T7p10ep1
       + 53/216*s^2*T7p10ep0
       + 46/27*s^2*T6p9ep0
       + 32/27*s^2*T6p18ep0
       - 9/8*s^2*T6p17ep0
       - 5/144*s^2*T6p16ep1
       - 7/12*s^2*T6p14ep1
       - 187/24*s^2*T6p14ep0
       + 7/18*s^2*T6p13ep1
       + 203/54*s^2*T6p13ep0
       + 2/3*s^2*T6p12ep1
       - 302/27*s^2*T6p12ep0
       - 2/9*s^2*T6p11ep1
       + 199/54*s^2*T6p11ep0
       - 287/54*s^2*T6p10ep0
       + 25/32*s^2*T5p8ep1
       - 2357/1728*s^2*T5p11ep0
       - 123631/1440*s^2*zeta5
       + 387/64*s^2*zeta3
       + 32*s^2*a5
       - 3637/9*s^2*logm
       - 14/9*s^2*logm*T7p11ep0
       + 14/9*s^2*logm*T7p10ep0
       + 14/3*s^2*logm*T6p14ep0
       - 28/9*s^2*logm*T6p13ep0
       - 16/3*s^2*logm*T6p12ep0
       + 16/9*s^2*logm*T6p11ep0
       + 3739/81*s^2*logm*zeta3
       + 32/5*s^2*log2*a4
       + 32/9*s^2*ls4pithird*sqrt3
       + 1499/48*s^2*ls3*sqrt3
       + 48*s^2*ls3*sqrt3*logm
       + 18*s^2*ls3*sqrt3*log3
       + 57397/2304*s^2*ls2*sqrt3
       + 376/3*s^2*ls2*sqrt3*logm
       - 1499/48*s^2*ls2*sqrt3*log3
       - 48*s^2*ls2*sqrt3*log3*logm
       - 9*s^2*ls2*sqrt3*log3^2
       - 813/16*s^2*ls2^2
       - 2*s^2*ls2^2*logm
       + 92/9*s^2*pi*sqrt3*zeta3
       + 3239/2304*s^2*pi^2
       + 1841/1296*s^2*pi^2*zeta3
       - 746/81*s^2*pi^2*logm
       + 8/45*s^2*pi^2*log2^3
       - 2/3*s^2*pi^2*ls2*sqrt3
       + 1499/864*s^2*pi^3*sqrt3
       + 8/3*s^2*pi^3*sqrt3*logm
       + s^2*pi^3*sqrt3*log3
       + 32911/103680*s^2*pi^4
       - 419/1620*s^2*pi^4*logm
       + 53/180*s^2*pi^4*log2
       + 7/27*s^2*c4
       - 4/15*s^2*c4*log2
       + 6*ls4*sqrt3
       - 12*ls4*s^2*sqrt3
   )

    + (MZ/Mt)^2*(alphas/pi)^3*cf^3 * (
       + 2797137470731/1146617856
       - 23/36*T9p7ep0
       + 1/18*T9p6ep0
       + 2/9*T9p5ep0
       + 1/4*T9p4ep1
       + 29/24*T9p4ep0
       + 1/12*T9p3ep1
       + 193/216*T9p3ep0
       + 13/36*T8p7ep0
       - 2/9*T8p6ep0
       - 1/3*T8p4ep0
       - 1/12*T8p3ep0
       + 1/36*T8p2ep0
       - 1/12*T8p10ep0
       + 4/9*T7p9ep1
       - 53/27*T7p9ep0
       + 7/18*T7p8ep1
       - 35/36*T7p8ep0
       - 7/48*T7p7ep1
       - 71/96*T7p7ep0
       + 1/12*T7p6ep1
       + 5/12*T7p5ep1
       + 53/216*T7p5ep0
       - 2/9*T7p16ep1
       + 5/36*T7p16ep0
       - 5/12*T7p15ep1
       + 1/72*T7p14ep2
       + 49/144*T7p14ep1
       - 7/72*T7p11ep2
       + 53/432*T7p11ep1
       + 247/192*T7p11ep0
       + 7/72*T7p10ep2
       - 53/432*T7p10ep1
       + 379/576*T7p10ep0
       - 23/27*T6p9ep1
       + 8747/5184*T6p9ep0
       + 1/8*T6p19ep2
       - 16/27*T6p18ep1
       + 1607/864*T6p18ep0
       + 9/16*T6p17ep1
       + 10079/2592*T6p17ep0
       + 5/288*T6p16ep2
       + 743/864*T6p16ep1
       - 4/9*T6p15ep2
       + 7/24*T6p14ep2
       + 187/48*T6p14ep1
       - 1553/192*T6p14ep0
       - 7/36*T6p13ep2
       - 203/108*T6p13ep1
       + 1265/144*T6p13ep0
       - 1/3*T6p12ep2
       + 151/27*T6p12ep1
       - 75823/6480*T6p12ep0
       + 1/9*T6p11ep2
       - 199/108*T6p11ep1
       + 3299/648*T6p11ep0
       + 287/108*T6p10ep1
       - 8377/1296*T6p10ep0
       - 25/64*T5p8ep2
       + 1225/1728*T5p8ep1
       + 2357/3456*T5p11ep1
       + 74371/20736*T5p11ep0
       + 1/12*T4LX2ep1
       + 11/144*T4LVB7ep1
       + 71/144*T4LVB6ep1
       + 133/1296*T4LT4ep2
       + 3/128*T4LT3ep3
       + 1/4*T4LT2ep2
       + 9/2048*T4LBB2ep4
       - 348399/7168*zeta7
       + 409681541/1658880*zeta5
       - 155973424621/59719680*zeta3
       - 3/640*zeta3*zeta5
       - 9730559/746496*zeta3^2
       - 55832/135*a5
       - 52861/810*a4
       + 23/32*logMZ
       - 2942459/4608*logm
       - 2*logm*T9p4ep0
       - 2/3*logm*T9p3ep0
       - 32/9*logm*T7p9ep0
       - 28/9*logm*T7p8ep0
       + 7/6*logm*T7p7ep0
       - 10/3*logm*T7p5ep0
       + 16/9*logm*T7p16ep0
       - 1/9*logm*T7p14ep1
       + 7/9*logm*T7p11ep1
       - 53/54*logm*T7p11ep0
       - 7/9*logm*T7p10ep1
       + 53/54*logm*T7p10ep0
       + 184/27*logm*T6p9ep0
       + 128/27*logm*T6p18ep0
       - 9/2*logm*T6p17ep0
       - 5/36*logm*T6p16ep1
       - 7/3*logm*T6p14ep1
       - 187/6*logm*T6p14ep0
       + 14/9*logm*T6p13ep1
       + 406/27*logm*T6p13ep0
       + 8/3*logm*T6p12ep1
       - 1208/27*logm*T6p12ep0
       - 8/9*logm*T6p11ep1
       + 398/27*logm*T6p11ep0
       - 574/27*logm*T6p10ep0
       + 25/8*logm*T5p8ep1
       - 2357/432*logm*T5p11ep0
       - 123631/360*logm*zeta5
       + 387/16*logm*zeta3
       + 128*logm*a5
       - 7274/9*logm^2
       - 28/9*logm^2*T7p11ep0
       + 28/9*logm^2*T7p10ep0
       + 28/3*logm^2*T6p14ep0
       - 56/9*logm^2*T6p13ep0
       - 32/3*logm^2*T6p12ep0
       + 32/9*logm^2*T6p11ep0
       + 7478/81*logm^2*zeta3
       - 1208/15*log2*a4
       + 128/5*log2*logm*a4
       - 52861/19440*log2^4
       + 184/2025*log2^5
       - 98/9*ls5pithird*sqrt3
       + 1499/162*ls4pithird*sqrt3
       + 128/9*ls4pithird*sqrt3*logm
       + 16/3*ls4pithird*sqrt3*log3
       + 27/2*ls5p*sqrt3
       - 260951/2880*ls3*sqrt3
       + 1499/12*ls3*sqrt3*logm
       + 96*ls3*sqrt3*logm^2
       + 1499/32*ls3*sqrt3*log3
       + 72*ls3*sqrt3*log3*logm
       + 27/2*ls3*sqrt3*log3^2
       - 360931/3072*ls2*sqrt3
       - 4/3*ls2*sqrt3*zeta3
       + 57397/576*ls2*sqrt3*logm
       + 752/3*ls2*sqrt3*logm^2
       + 260951/2880*ls2*sqrt3*log3
       - 1499/12*ls2*sqrt3*log3*logm
       - 96*ls2*sqrt3*log3*logm^2
       - 1499/64*ls2*sqrt3*log3^2
       - 36*ls2*sqrt3*log3^2*logm
       - 9/2*ls2*sqrt3*log3^3
       - 2657/18*ls2^2
       - 813/4*ls2^2*logm
       - 4*ls2^2*logm^2
       + 34477/1296*pi*sqrt3*zeta3
       + 368/9*pi*sqrt3*logm*zeta3
       + 46/3*pi*sqrt3*log3*zeta3
       - 18*pi*ls4p*sqrt3
       - 52646759993/477757440*pi^2
       - 2275/3072*pi^2*zeta5
       - 1591625/995328*pi^2*zeta3
       - 1/768*pi^2*zeta3^2
       + 3239/576*pi^2*logm
       + 1841/324*pi^2*logm*zeta3
       - 1492/81*pi^2*logm^2
       + 59/6*pi^2*log2
       + 52861/19440*pi^2*log2^2
       - 2902/1215*pi^2*log2^3
       + 32/45*pi^2*log2^3*logm
       + 7*pi^2*ls3*sqrt3
       - 1499/864*pi^2*ls2*sqrt3
       - 8/3*pi^2*ls2*sqrt3*logm
       - pi^2*ls2*sqrt3*log3
       - 260951/51840*pi^3*sqrt3
       + 1499/216*pi^3*sqrt3*logm
       + 16/3*pi^3*sqrt3*logm^2
       + 1499/576*pi^3*sqrt3*log3
       + 4*pi^3*sqrt3*log3*logm
       + 3/4*pi^3*sqrt3*log3^2
       + 42714752749/1791590400*pi^4
       + 1681/46080*pi^4*zeta3
       + 32911/25920*pi^4*logm
       - 419/810*pi^4*logm^2
       - 586787/97200*pi^4*log2
       + 53/45*pi^4*log2*logm
       + 16/81*pi^5*sqrt3
       + 46425749/313528320*pi^6
       - 1/153600*pi^8
       - 215399/1944*c4
       + 28/27*c4*logm
       + 151/45*c4*log2
       - 16/15*c4*log2*logm
       - 14003452594487/2866544640*s^2
       + 23/18*s^2*T9p7ep0
       - 1/9*s^2*T9p6ep0
       - 4/9*s^2*T9p5ep0
       - 1/2*s^2*T9p4ep1
       - 29/12*s^2*T9p4ep0
       - 1/6*s^2*T9p3ep1
       - 193/108*s^2*T9p3ep0
       - 13/18*s^2*T8p7ep0
       + 4/9*s^2*T8p6ep0
       + 2/3*s^2*T8p4ep0
       + 1/6*s^2*T8p3ep0
       - 1/18*s^2*T8p2ep0
       + 1/6*s^2*T8p10ep0
       - 8/9*s^2*T7p9ep1
       + 106/27*s^2*T7p9ep0
       - 7/9*s^2*T7p8ep1
       + 35/18*s^2*T7p8ep0
       + 7/24*s^2*T7p7ep1
       + 71/48*s^2*T7p7ep0
       - 1/6*s^2*T7p6ep1
       - 5/6*s^2*T7p5ep1
       - 53/108*s^2*T7p5ep0
       + 4/9*s^2*T7p16ep1
       - 5/18*s^2*T7p16ep0
       + 5/6*s^2*T7p15ep1
       - 1/36*s^2*T7p14ep2
       - 49/72*s^2*T7p14ep1
       + 7/36*s^2*T7p11ep2
       - 53/216*s^2*T7p11ep1
       - 247/96*s^2*T7p11ep0
       - 7/36*s^2*T7p10ep2
       + 53/216*s^2*T7p10ep1
       - 379/288*s^2*T7p10ep0
       + 46/27*s^2*T6p9ep1
       - 8747/2592*s^2*T6p9ep0
       - 1/4*s^2*T6p19ep2
       + 32/27*s^2*T6p18ep1
       - 1607/432*s^2*T6p18ep0
       - 9/8*s^2*T6p17ep1
       - 10079/1296*s^2*T6p17ep0
       - 5/144*s^2*T6p16ep2
       - 743/432*s^2*T6p16ep1
       + 8/9*s^2*T6p15ep2
       - 7/12*s^2*T6p14ep2
       - 187/24*s^2*T6p14ep1
       + 1553/96*s^2*T6p14ep0
       + 7/18*s^2*T6p13ep2
       + 203/54*s^2*T6p13ep1
       - 1265/72*s^2*T6p13ep0
       + 2/3*s^2*T6p12ep2
       - 302/27*s^2*T6p12ep1
       + 75823/3240*s^2*T6p12ep0
       - 2/9*s^2*T6p11ep2
       + 199/54*s^2*T6p11ep1
       - 3299/324*s^2*T6p11ep0
       - 287/54*s^2*T6p10ep1
       + 8377/648*s^2*T6p10ep0
       + 25/32*s^2*T5p8ep2
       - 1225/864*s^2*T5p8ep1
       - 2357/1728*s^2*T5p11ep1
       - 74371/10368*s^2*T5p11ep0
       - 1/6*s^2*T4LX2ep1
       - 11/72*s^2*T4LVB7ep1
       - 71/72*s^2*T4LVB6ep1
       - 133/648*s^2*T4LT4ep2
       - 3/64*s^2*T4LT3ep3
       - 1/2*s^2*T4LT2ep2
       - 9/1024*s^2*T4LBB2ep4
       + 919757/10752*s^2*zeta7
       - 477954437/829440*s^2*zeta5
       + 158102341357/29859840*s^2*zeta3
       + 3/320*s^2*zeta3*zeta5
       + 9730559/373248*s^2*zeta3^2
       + 40336/45*s^2*a5
       + 33584/135*s^2*a4
       - 23/24*s^2*logMZ
       + 2941355/2304*s^2*logm
       + 4*s^2*logm*T9p4ep0
       + 4/3*s^2*logm*T9p3ep0
       + 64/9*s^2*logm*T7p9ep0
       + 56/9*s^2*logm*T7p8ep0
       - 7/3*s^2*logm*T7p7ep0
       + 20/3*s^2*logm*T7p5ep0
       - 32/9*s^2*logm*T7p16ep0
       + 2/9*s^2*logm*T7p14ep1
       - 14/9*s^2*logm*T7p11ep1
       + 53/27*s^2*logm*T7p11ep0
       + 14/9*s^2*logm*T7p10ep1
       - 53/27*s^2*logm*T7p10ep0
       - 368/27*s^2*logm*T6p9ep0
       - 256/27*s^2*logm*T6p18ep0
       + 9*s^2*logm*T6p17ep0
       + 5/18*s^2*logm*T6p16ep1
       + 14/3*s^2*logm*T6p14ep1
       + 187/3*s^2*logm*T6p14ep0
       - 28/9*s^2*logm*T6p13ep1
       - 812/27*s^2*logm*T6p13ep0
       - 16/3*s^2*logm*T6p12ep1
       + 2416/27*s^2*logm*T6p12ep0
       + 16/9*s^2*logm*T6p11ep1
       - 796/27*s^2*logm*T6p11ep0
       + 1148/27*s^2*logm*T6p10ep0
       - 25/4*s^2*logm*T5p8ep1
       + 2357/216*s^2*logm*T5p11ep0
       + 123631/180*s^2*logm*zeta5
       - 387/8*s^2*logm*zeta3
       - 256*s^2*logm*a5
       + 14548/9*s^2*logm^2
       + 56/9*s^2*logm^2*T7p11ep0
       - 56/9*s^2*logm^2*T7p10ep0
       - 56/3*s^2*logm^2*T6p14ep0
       + 112/9*s^2*logm^2*T6p13ep0
       + 64/3*s^2*logm^2*T6p12ep0
       - 64/9*s^2*logm^2*T6p11ep0
       - 14956/81*s^2*logm^2*zeta3
       + 2416/15*s^2*log2*a4
       - 256/5*s^2*log2*logm*a4
       + 4198/405*s^2*log2^4
       - 512/675*s^2*log2^5
       + 196/9*s^2*ls5pithird*sqrt3
       - 1499/81*s^2*ls4pithird*sqrt3
       - 256/9*s^2*ls4pithird*sqrt3*logm
       - 32/3*s^2*ls4pithird*sqrt3*log3
       - 27*s^2*ls5p*sqrt3
       + 260951/1440*s^2*ls3*sqrt3
       - 1499/6*s^2*ls3*sqrt3*logm
       - 192*s^2*ls3*sqrt3*logm^2
       - 1499/16*s^2*ls3*sqrt3*log3
       - 144*s^2*ls3*sqrt3*log3*logm
       - 27*s^2*ls3*sqrt3*log3^2
       + 360931/1536*s^2*ls2*sqrt3
       + 8/3*s^2*ls2*sqrt3*zeta3
       - 57397/288*s^2*ls2*sqrt3*logm
       - 1504/3*s^2*ls2*sqrt3*logm^2
       - 260951/1440*s^2*ls2*sqrt3*log3
       + 1499/6*s^2*ls2*sqrt3*log3*logm
       + 192*s^2*ls2*sqrt3*log3*logm^2
       + 1499/32*s^2*ls2*sqrt3*log3^2
       + 72*s^2*ls2*sqrt3*log3^2*logm
       + 9*s^2*ls2*sqrt3*log3^3
       + 2657/9*s^2*ls2^2
       + 813/2*s^2*ls2^2*logm
       + 8*s^2*ls2^2*logm^2
       - 34477/648*s^2*pi*sqrt3*zeta3
       - 736/9*s^2*pi*sqrt3*logm*zeta3
       - 92/3*s^2*pi*sqrt3*log3*zeta3
       + 36*s^2*pi*ls4p*sqrt3
       + 51952242233/238878720*s^2*pi^2
       + 2275/1536*s^2*pi^2*zeta5
       + 1563977/497664*s^2*pi^2*zeta3
       + 1/384*s^2*pi^2*zeta3^2
       - 3239/288*s^2*pi^2*logm
       - 1841/162*s^2*pi^2*logm*zeta3
       + 2984/81*s^2*pi^2*logm^2
       - 118/9*s^2*pi^2*log2
       - 4198/405*s^2*pi^2*log2^2
       + 2324/405*s^2*pi^2*log2^3
       - 64/45*s^2*pi^2*log2^3*logm
       - 14*s^2*pi^2*ls3*sqrt3
       + 1499/432*s^2*pi^2*ls2*sqrt3
       + 16/3*s^2*pi^2*ls2*sqrt3*logm
       + 2*s^2*pi^2*ls2*sqrt3*log3
       + 260951/25920*s^2*pi^3*sqrt3
       - 1499/108*s^2*pi^3*sqrt3*logm
       - 32/3*s^2*pi^3*sqrt3*logm^2
       - 1499/288*s^2*pi^3*sqrt3*log3
       - 8*s^2*pi^3*sqrt3*log3*logm
       - 3/2*s^2*pi^3*sqrt3*log3^2
       - 43971607021/895795200*s^2*pi^4
       - 1681/23040*s^2*pi^4*zeta3
       - 32911/12960*s^2*pi^4*logm
       + 419/405*s^2*pi^4*logm^2
       + 208763/16200*s^2*pi^4*log2
       - 106/45*s^2*pi^4*log2*logm
       - 32/81*s^2*pi^5*sqrt3
       - 46425749/156764160*s^2*pi^6
       + 1/76800*s^2*pi^8
       + 215399/972*s^2*c4
       - 56/27*s^2*c4*logm
       - 302/45*s^2*c4*log2
       + 32/15*s^2*c4*log2*logm
       - 1499/48*ls4*sqrt3
       - 48*ls4*sqrt3*logm
       - 18*ls4*sqrt3*log3
       + 1499/24*ls4*s^2*sqrt3
       + 96*ls4*s^2*sqrt3*logm
       + 36*ls4*s^2*sqrt3*log3
       + 9*ls5*sqrt3
       - 18*ls5*s^2*sqrt3
   )

    + (MZ/Mt)^4 * (
       - 2/5
       + 103/90*s^2
       - s^4
   )

    + (MZ/Mt)^4*alphas/pi*cf * (
       - 523/3240
       - 1/12*pi^2
       + 827/3888*s^2
       + 1/4*s^2*pi^2
       - 25/24*s^4
       - 1/6*s^4*pi^2
   )

    + (MZ/Mt)^4*(alphas/pi)^2*cf*tf * (
       + 471631/4976640
       + 5215/221184*zeta3
       - 7/81*logMZ
       + 7/81*logm
   )

    + (MZ/Mt)^4*(alphas/pi)^2*cf*tf*nl * (
       + 35533/77760
       - 1/3*zeta3
       - 523/4860*logm
       + 517/6480*pi^2
       - 1/18*pi^2*logm
       - 61463/46656*s^2
       + s^2*zeta3
       + 827/5832*s^2*logm
       - 497/2160*s^2*pi^2
       + 1/6*s^2*pi^2*logm
       + 871/864*s^4
       - 2/3*s^4*zeta3
       - 25/36*s^4*logm
       + 125/648*s^4*pi^2
       - 1/9*s^4*pi^2*logm
   )

    + (MZ/Mt)^4*(alphas/pi)^2*cf*nh*tf * (
       - 224537329/373248000
       + 1612733/221184*zeta3
       - 88/675*logMZ
       + 4/135*logMZ^2
       + 553/24300*logm
       - 8/135*logm*logMZ
       + 4/135*logm^2
       - 139/24*ls2*sqrt3
       - 19/135*pi^2
       - 1/18*pi^2*logm
       + 38977919/17496000*s^2
       - 14171/648*s^2*zeta3
       + 352/2025*s^2*logMZ
       - 16/405*s^2*logMZ^2
       - 4669/145800*s^2*logm
       + 32/405*s^2*logm*logMZ
       - 16/405*s^2*logm^2
       + 139/8*s^2*ls2*sqrt3
       + 317/810*s^2*pi^2
       + 1/6*s^2*pi^2*logm
       - 665/864*s^4
       + 388/27*s^4*zeta3
       - 25/36*s^4*logm
       - 139/12*s^4*ls2*sqrt3
       - 1/3*s^4*pi^2
       - 1/9*s^4*pi^2*logm
   )

    + (MZ/Mt)^4*(alphas/pi)^2*cf*ca * (
       - 5437987/4976640
       + 388451/368640*zeta3
       + 5753/19440*logm
       - 245/192*ls2*sqrt3
       + 27/16*ls2^2
       - 38969/311040*pi^2
       + 11/72*pi^2*logm
       - 1/5*pi^2*log2
       + 3/320*pi^4
       + 141739/27648*s^2
       - 647/128*s^2*zeta3
       - 9097/23328*s^2*logm
       + 245/64*s^2*ls2*sqrt3
       - 81/16*s^2*ls2^2
       + 39929/103680*s^2*pi^2
       - 11/24*s^2*pi^2*logm
       + 103/180*s^2*pi^2*log2
       - 9/320*s^2*pi^4
       - 147835/41472*s^4
       + 1093/432*s^4*zeta3
       + 275/144*s^4*logm
       - 245/96*s^4*ls2*sqrt3
       + 27/8*s^4*ls2^2
       - 6757/31104*s^4*pi^2
       + 11/36*s^4*pi^2*logm
       - 1/2*s^4*pi^2*log2
       + 3/160*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^2*cf^2 * (
       + 189241/92160
       - 465251/184320*zeta3
       + 245/96*ls2*sqrt3
       - 27/8*ls2^2
       - 70859/155520*pi^2
       + 2/5*pi^2*log2
       + 1/288*pi^4
       + 140939/41472*s^2
       - 3449/5184*s^2*zeta3
       - 245/32*s^2*ls2*sqrt3
       + 81/8*s^2*ls2^2
       + 69059/51840*s^2*pi^2
       - 103/90*s^2*pi^2*log2
       - 1/96*s^2*pi^4
       - 649/20736*s^4
       - 179/72*s^4*zeta3
       + 245/48*s^4*ls2*sqrt3
       - 27/4*s^4*ls2^2
       - 80579/77760*s^4*pi^2
       + s^4*pi^2*log2
       + 1/144*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*d33FF/nc * (
       + 590053/320760
       - 2350471/427680*zeta3
       - 739/90*a4
       - 37/36*logMZ
       + 26/27*logMZ*zeta3
       + 37/36*logm
       - 26/27*logm*zeta3
       - 739/2160*log2^4
       + 739/2160*pi^2*log2^2
       + 1519/19440*pi^4
       - 7745473/1924560*s^2
       + 2267311/160380*s^2*zeta3
       + 2956/135*s^2*a4
       + 37/18*s^2*logMZ
       - 52/27*s^2*logMZ*zeta3
       - 37/18*s^2*logm
       + 52/27*s^2*logm*zeta3
       + 739/810*s^2*log2^4
       - 739/810*s^2*pi^2*log2^2
       - 511/2430*s^2*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*tf^2*nl * (
       + 19243621/89579520
       - 78071/3981312*zeta3
       - 745/20736*a4
       - 181/1944*logMZ
       + 1/81*logMZ^2
       + 819151/3732480*logm
       + 5215/165888*logm*zeta3
       - 34/243*logm*logMZ
       + 31/243*logm^2
       - 745/497664*log2^4
       - 1/324*pi^2
       + 745/497664*pi^2*log2^2
       + 7301/11943936*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 343847/839808
       + 17/162*zeta3
       + 35533/58320*logm
       - 4/9*logm*zeta3
       - 523/7290*logm^2
       - 509/7776*pi^2
       + 517/4860*pi^2*logm
       - 1/27*pi^2*logm^2
       - 19/3240*pi^4
       + 2840935/2519424*s^2
       - 17/54*s^2*zeta3
       - 61463/34992*s^2*logm
       + 4/3*s^2*logm*zeta3
       + 827/8748*s^2*logm^2
       + 1423/7776*s^2*pi^2
       - 497/1620*s^2*pi^2*logm
       + 1/9*s^2*pi^2*logm^2
       + 19/1080*s^2*pi^4
       - 18365/15552*s^4
       + 17/81*s^4*zeta3
       + 871/648*s^4*logm
       - 8/9*s^4*logm*zeta3
       - 25/54*s^4*logm^2
       - 3481/19440*s^4*pi^2
       + 125/486*s^4*pi^2*logm
       - 2/27*s^4*pi^2*logm^2
       - 19/1620*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*nh*tf^2 * (
       - 107589743/408240000
       + 134051/2177280*zeta3
       - 4/27*a4
       + 56291/182250*logMZ
       - 7/54*logMZ*zeta3
       - 77/675*logMZ^2
       + 4/135*logMZ^3
       - 5676739/31104000*logm
       + 26719/165888*logm*zeta3
       + 686/6075*logm*logMZ
       - 4/45*logm*logMZ^2
       + 7/6075*logm^2
       + 4/45*logm^2*logMZ
       - 4/135*logm^3
       - 1/162*log2^4
       + 77/2700*pi^2
       - 1/45*pi^2*logMZ
       + 1/45*pi^2*logm
       + 1/162*pi^2*log2^2
       + 49/19440*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 2294516816873/33592320000
       - 47/27*T6p14ep0
       + 109/54*T6p13ep0
       - 146268361/19906560*zeta3
       - 3355/20736*a4
       + 6052/91125*logMZ
       - 28/405*logMZ^2
       + 16/1215*logMZ^3
       - 72570673/279936000*logm
       + 1539005/165888*logm*zeta3
       - 8/225*logm*logMZ
       - 707/18225*logm^2
       - 16/405*logm^2*logMZ
       + 32/1215*logm^3
       - 3355/497664*log2^4
       - 139/12*ls3*sqrt3
       - 120311/2160*ls2*sqrt3
       - 139/18*ls2*sqrt3*logm
       + 139/12*ls2*sqrt3*log3
       - 36059/23328*pi^2
       - 4/405*pi^2*logMZ
       - 347/4860*pi^2*logm
       - 2/27*pi^2*logm^2
       + 3355/497664*pi^2*log2^2
       - 139/216*pi^3*sqrt3
       + 960623/11943936*pi^4
       - 161215156289/787320000*s^2
       + 47/9*s^2*T6p14ep0
       - 109/18*s^2*T6p13ep0
       + 1274981/58320*s^2*zeta3
       + 116/243*s^2*a4
       - 24208/273375*s^2*logMZ
       + 112/1215*s^2*logMZ^2
       - 64/3645*s^2*logMZ^3
       + 8545639/6561000*s^2*logm
       - 13523/486*s^2*logm*zeta3
       + 32/675*s^2*logm*logMZ
       + 5411/109350*s^2*logm^2
       + 64/1215*s^2*logm^2*logMZ
       - 128/3645*s^2*logm^3
       + 29/1458*s^2*log2^4
       + 139/4*s^2*ls3*sqrt3
       + 120311/720*s^2*ls2*sqrt3
       + 139/6*s^2*ls2*sqrt3*logm
       - 139/4*s^2*ls2*sqrt3*log3
       + 4043/864*s^2*pi^2
       + 16/1215*s^2*pi^2*logMZ
       + 109/540*s^2*pi^2*logm
       + 2/9*s^2*pi^2*logm^2
       - 29/1458*s^2*pi^2*log2^2
       + 139/72*s^2*pi^3*sqrt3
       - 42191/174960*s^2*pi^4
       + 585127/4320*s^4
       - 94/27*s^4*T6p14ep0
       + 109/27*s^4*T6p13ep0
       - 377/27*s^4*zeta3
       + 103/324*s^4*logm
       + 1480/81*s^4*logm*zeta3
       - 25/27*s^4*logm^2
       - 139/6*s^4*ls3*sqrt3
       - 120311/1080*s^4*ls2*sqrt3
       - 139/9*s^4*ls2*sqrt3*logm
       + 139/6*s^4*ls2*sqrt3*log3
       - 179503/58320*s^4*pi^2
       - 91/486*s^4*pi^2*logm
       - 4/27*s^4*pi^2*logm^2
       - 139/108*s^4*pi^3*sqrt3
       + 151/972*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*nh^2*tf^2 * (
       - 80517959/2755620
       + 581/216*T6p9ep0
       - 115/27*T6p10ep0
       + 11832539/725760*zeta3
       - 23/729*logMZ
       - 215705329/279936000*logm
       + 1612733/165888*logm*zeta3
       - 352/2025*logm*logMZ
       + 16/405*logm*logMZ^2
       + 3721/36450*logm^2
       - 32/405*logm^2*logMZ
       + 16/405*logm^3
       - 823/24*ls3*sqrt3
       - 249161/2160*ls2*sqrt3
       - 139/18*ls2*sqrt3*logm
       + 823/24*ls2*sqrt3*log3
       - 2739317/194400*pi^2
       - 76/405*pi^2*logm
       - 1/27*pi^2*logm^2
       - 823/432*pi^3*sqrt3
       + 3707/19440*pi^4
       + 3323038661/37791360*s^2
       - 581/72*s^2*T6p9ep0
       + 115/9*s^2*T6p10ep0
       - 572287/11664*s^2*zeta3
       + 92/2187*s^2*logMZ
       + 38425919/13122000*s^2*logm
       - 14171/486*s^2*logm*zeta3
       + 1408/6075*s^2*logm*logMZ
       - 64/1215*s^2*logm*logMZ^2
       - 30013/218700*s^2*logm^2
       + 128/1215*s^2*logm^2*logMZ
       - 64/1215*s^2*logm^3
       + 823/8*s^2*ls3*sqrt3
       + 249161/720*s^2*ls2*sqrt3
       + 139/6*s^2*ls2*sqrt3*logm
       - 823/8*s^2*ls2*sqrt3*log3
       + 8218591/194400*s^2*pi^2
       + 634/1215*s^2*pi^2*logm
       + 1/9*s^2*pi^2*logm^2
       + 823/144*s^2*pi^3*sqrt3
       - 3707/6480*s^2*pi^4
       - 171767/2880*s^4
       + 581/108*s^4*T6p9ep0
       - 230/27*s^4*T6p10ep0
       + 64735/1944*s^4*zeta3
       - 665/648*s^4*logm
       + 1552/81*s^4*logm*zeta3
       - 25/54*s^4*logm^2
       - 823/12*s^4*ls3*sqrt3
       - 249161/1080*s^4*ls2*sqrt3
       - 139/9*s^4*ls2*sqrt3*logm
       + 823/12*s^4*ls2*sqrt3*log3
       - 547633/19440*s^4*pi^2
       - 4/9*s^4*pi^2*logm
       - 2/27*s^4*pi^2*logm^2
       - 823/216*s^4*pi^3*sqrt3
       + 3707/9720*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*tf * (
       - 43277893/48988800
       + 73522331/87091200*zeta3
       + 87479/103680*a4
       + 3983/15552*logMZ
       - 13/128*logMZ*zeta3
       - 11/324*logMZ^2
       - 9011621/14929920*logm
       + 10027/663552*logm*zeta3
       + 187/486*logm*logMZ
       - 341/972*logm^2
       + 87479/2488320*log2^4
       + 11/1296*pi^2
       - 87479/2488320*pi^2*log2^2
       - 2432321/298598400*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/48
       + 1/4*T6p14ep0
       - 1/6*T6p13ep0
       - 131/216*zeta3
       + 3/2*ls2*sqrt3
       + 9/8*ls2^2
       + 31/432*pi^2
       + 13/720*pi^4
       - 89/16*s^2
       - 3/4*s^2*T6p14ep0
       + 1/2*s^2*T6p13ep0
       + 131/72*s^2*zeta3
       - 9/2*s^2*ls2*sqrt3
       - 27/8*s^2*ls2^2
       - 31/144*s^2*pi^2
       - 13/240*s^2*pi^4
       + 89/24*s^4
       + 1/2*s^4*T6p14ep0
       - 1/3*s^4*T6p13ep0
       - 131/108*s^4*zeta3
       + 3*s^4*ls2*sqrt3
       + 9/4*s^4*ls2^2
       + 31/216*s^4*pi^2
       + 13/360*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*tf*nl * (
       + 3749956421/134369280
       + 1/4*T6p14ep1
       - 1/216*T6p14ep0
       - 1/6*T6p13ep1
       + 227/432*T6p13ep0
       - 1/12*T3L61ep1
       - 1663/360*zeta5
       - 1925765/221184*zeta3
       - 47557/34560*a4
       - 500437/27648*logm
       - 2*logm*T6p14ep0
       + 4/3*logm*T6p13ep0
       + 2067811/276480*logm*zeta3
       + 5753/14580*logm^2
       - 47557/829440*log2^4
       - 245/96*ls3*sqrt3
       - 133501/17280*ls2*sqrt3
       - 1973/144*ls2*sqrt3*logm
       + 245/96*ls2*sqrt3*log3
       + 5/16*ls2^2
       - 27/4*ls2^2*logm
       - 18431/93312*pi^2
       - 95/324*pi^2*zeta3
       - 257333/233280*pi^2*logm
       + 11/54*pi^2*logm^2
       + 22/45*pi^2*log2
       - 4/15*pi^2*log2*logm
       - 12607/165888*pi^2*log2^2
       - 245/1728*pi^3*sqrt3
       + 2342897/19906560*pi^4
       - 19/144*pi^4*logm
       - 32/243*c4
       - 843090361/10077696*s^2
       - 3/4*s^2*T6p14ep1
       + 1/72*s^2*T6p14ep0
       + 1/2*s^2*T6p13ep1
       - 227/144*s^2*T6p13ep0
       + 1/4*s^2*T3L61ep1
       + 1663/120*s^2*zeta5
       + 38673/1280*s^2*zeta3
       + 3925/972*s^2*a4
       + 31544869/559872*s^2*logm
       + 6*s^2*logm*T6p14ep0
       - 4*s^2*logm*T6p13ep0
       - 7189/288*s^2*logm*zeta3
       - 9097/17496*s^2*logm^2
       + 3925/23328*s^2*log2^4
       + 245/32*s^2*ls3*sqrt3
       + 133501/5760*s^2*ls2*sqrt3
       + 1973/48*s^2*ls2*sqrt3*logm
       - 245/32*s^2*ls2*sqrt3*log3
       - 15/16*s^2*ls2^2
       + 81/4*s^2*ls2^2*logm
       + 19831/31104*s^2*pi^2
       + 95/108*s^2*pi^2*zeta3
       + 255653/77760*s^2*pi^2*logm
       - 11/18*s^2*pi^2*logm^2
       - 1133/810*s^2*pi^2*log2
       + 103/135*s^2*pi^2*log2*logm
       + 24871/116640*s^2*pi^2*log2^2
       + 245/576*s^2*pi^3*sqrt3
       - 221549/559872*s^2*pi^4
       + 19/48*s^2*pi^4*logm
       + 32/81*s^2*c4
       + 3647735/62208*s^4
       + 1/2*s^4*T6p14ep1
       - 1/108*s^4*T6p14ep0
       - 1/3*s^4*T6p13ep1
       + 227/216*s^4*T6p13ep0
       - 1/6*s^4*T3L61ep1
       - 1663/180*s^4*zeta5
       - 352001/19440*s^4*zeta3
       - 8/3*s^4*a4
       - 1212559/31104*s^4*logm
       - 4*s^4*logm*T6p14ep0
       + 8/3*s^4*logm*T6p13ep0
       + 5029/324*s^4*logm*zeta3
       + 275/108*s^4*logm^2
       - 1/9*s^4*log2^4
       - 245/48*s^4*ls3*sqrt3
       - 133501/8640*s^4*ls2*sqrt3
       - 1973/72*s^4*ls2*sqrt3*logm
       + 245/48*s^4*ls2*sqrt3*log3
       + 5/8*s^4*ls2^2
       - 27/2*s^4*ls2^2*logm
       - 10871/46656*s^4*pi^2
       - 95/162*s^4*pi^2*zeta3
       - 53281/23328*s^4*pi^2*logm
       + 11/27*s^4*pi^2*logm^2
       + 11/9*s^4*pi^2*log2
       - 2/3*s^4*pi^2*log2*logm
       - 2/9*s^4*pi^2*log2^2
       - 245/864*s^4*pi^3*sqrt3
       + 9401/38880*s^4*pi^4
       - 19/72*s^4*pi^4*logm
       - 64/243*s^4*c4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 52082513/165888
       - 11/144*T7p8ep0
       - 11/288*T7p7ep0
       + 11/144*T7p5ep0
       - 1865/1296*T6p9ep0
       + 11/96*T6p17ep0
       - 11/144*T6p13ep0
       + 59/48*T6p12ep0
       - 59/144*T6p11ep0
       + 1829/324*T6p10ep0
       + 55/72*zeta5
       - 894239/15552*zeta3
       - 12365/576*ls3*sqrt3
       - 125567/3456*ls2*sqrt3
       + 12365/576*ls2*sqrt3*log3
       + 75/32*ls2^2
       + 1207927/373248*pi^2
       - 12365/10368*pi^3*sqrt3
       - 32857/233280*pi^4
       - 52082513/55296*s^2
       + 11/48*s^2*T7p8ep0
       + 11/96*s^2*T7p7ep0
       - 11/48*s^2*T7p5ep0
       + 1865/432*s^2*T6p9ep0
       - 11/32*s^2*T6p17ep0
       + 11/48*s^2*T6p13ep0
       - 59/16*s^2*T6p12ep0
       + 59/48*s^2*T6p11ep0
       - 1829/108*s^2*T6p10ep0
       - 55/24*s^2*zeta5
       + 894239/5184*s^2*zeta3
       + 12365/192*s^2*ls3*sqrt3
       + 125567/1152*s^2*ls2*sqrt3
       - 12365/192*s^2*ls2*sqrt3*log3
       - 225/32*s^2*ls2^2
       - 1207927/124416*s^2*pi^2
       + 12365/3456*s^2*pi^3*sqrt3
       + 32857/77760*s^2*pi^4
       + 52082513/82944*s^4
       - 11/72*s^4*T7p8ep0
       - 11/144*s^4*T7p7ep0
       + 11/72*s^4*T7p5ep0
       - 1865/648*s^4*T6p9ep0
       + 11/48*s^4*T6p17ep0
       - 11/72*s^4*T6p13ep0
       + 59/24*s^4*T6p12ep0
       - 59/72*s^4*T6p11ep0
       + 1829/162*s^4*T6p10ep0
       + 55/36*s^4*zeta5
       - 894239/7776*s^4*zeta3
       - 12365/288*s^4*ls3*sqrt3
       - 125567/1728*s^4*ls2*sqrt3
       + 12365/288*s^4*ls2*sqrt3*log3
       + 75/16*s^4*ls2^2
       + 1207927/186624*s^4*pi^2
       - 12365/5184*s^4*pi^3*sqrt3
       - 32857/116640*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca*nh*tf * (
       + 3174053927870701/7242504192000
       + 11/72*T8p5ep0
       + 179/432*T7p9ep0
       - 11/144*T7p8ep1
       + 67/576*T7p8ep0
       - 11/288*T7p7ep1
       + 19/128*T7p7ep0
       + 11/144*T7p5ep1
       - 181/576*T7p5ep0
       + 1/12*T7p16ep0
       + 307/288*T7p13ep0
       - 19/144*T7p12ep0
       - 1865/1296*T6p9ep1
       + 15277/2592*T6p9ep0
       + 4141/972*T6p18ep0
       + 11/96*T6p17ep1
       - 4265/10368*T6p17ep0
       - 97/162*T6p16ep1
       - 1619/432*T6p14ep0
       - 11/144*T6p13ep1
       + 99341/15552*T6p13ep0
       + 59/48*T6p12ep1
       - 1391303/181440*T6p12ep0
       - 59/144*T6p11ep1
       + 24163/15552*T6p11ep0
       + 1829/324*T6p10ep1
       - 15517/2592*T6p10ep0
       + 1451/2592*T5p8ep1
       + 117/32*T5p11ep0
       - 1/12*T3L61ep1
       + 168923/3888*zeta5
       - 162281796421859/965667225600*zeta3
       - 4060933/806400*a4
       + 716839/4374000*logMZ
       - 53/648*logMZ*zeta3
       + 7301/145800*logMZ^2
       - 22/1215*logMZ^3
       - 562390264453/223948800*logm
       + 11/18*logm*T7p8ep0
       + 11/36*logm*T7p7ep0
       - 11/18*logm*T7p5ep0
       + 1865/162*logm*T6p9ep0
       - 11/12*logm*T6p17ep0
       + 11/18*logm*T6p13ep0
       - 59/6*logm*T6p12ep0
       + 59/18*logm*T6p11ep0
       - 3658/81*logm*T6p10ep0
       - 55/9*logm*zeta5
       + 4327201051/9953280*logm*zeta3
       + 27547/72900*logm*logMZ
       - 22/405*logm*logMZ^2
       - 973/29160*logm^2
       + 22/135*logm^2*logMZ
       - 22/243*logm^3
       - 4060933/19353600*log2^4
       + 12365/972*ls4pithird*sqrt3
       - 10791581/80640*ls3*sqrt3
       + 12365/72*ls3*sqrt3*logm
       + 12365/192*ls3*sqrt3*log3
       - 13778759/41472*ls2*sqrt3
       + 67003/216*ls2*sqrt3*logm
       + 10791581/80640*ls2*sqrt3*log3
       - 12365/72*ls2*sqrt3*log3*logm
       - 12365/384*ls2*sqrt3*log3^2
       + 107557/3456*ls2^2
       - 33/2*ls2^2*logm
       + 284395/7776*pi*sqrt3*zeta3
       - 105769391/4147200*pi^2
       - 8807/87480*pi^2*zeta3
       + 11/810*pi^2*logMZ
       - 1494397/58320*pi^2*logm
       + 11/54*pi^2*logm^2
       + 128/45*pi^2*log2
       - 4/15*pi^2*log2*logm
       + 4060933/19353600*pi^2*log2^2
       - 12365/5184*pi^2*ls2*sqrt3
       - 10791581/1451520*pi^3*sqrt3
       + 12365/1296*pi^3*sqrt3*logm
       + 12365/3456*pi^3*sqrt3*log3
       + 8504544229/12541132800*pi^4
       + 66443/58320*pi^4*logm
       - 158/243*c4
       - 1588461795192233/1207084032000*s^2
       - 11/24*s^2*T8p5ep0
       - 179/144*s^2*T7p9ep0
       + 11/48*s^2*T7p8ep1
       - 67/192*s^2*T7p8ep0
       + 11/96*s^2*T7p7ep1
       - 57/128*s^2*T7p7ep0
       - 11/48*s^2*T7p5ep1
       + 181/192*s^2*T7p5ep0
       - 1/4*s^2*T7p16ep0
       - 307/96*s^2*T7p13ep0
       + 19/48*s^2*T7p12ep0
       + 1865/432*s^2*T6p9ep1
       - 15277/864*s^2*T6p9ep0
       - 4141/324*s^2*T6p18ep0
       - 11/32*s^2*T6p17ep1
       + 4265/3456*s^2*T6p17ep0
       + 97/54*s^2*T6p16ep1
       + 1619/144*s^2*T6p14ep0
       + 11/48*s^2*T6p13ep1
       - 99341/5184*s^2*T6p13ep0
       - 59/16*s^2*T6p12ep1
       + 1391303/60480*s^2*T6p12ep0
       + 59/48*s^2*T6p11ep1
       - 24163/5184*s^2*T6p11ep0
       - 1829/108*s^2*T6p10ep1
       + 15517/864*s^2*T6p10ep0
       - 1451/864*s^2*T5p8ep1
       - 351/32*s^2*T5p11ep0
       + 1/4*s^2*T3L61ep1
       - 2365/18*s^2*zeta5
       + 1267300581049/2514758400*s^2*zeta3
       + 11398/945*s^2*a4
       - 716839/3280500*s^2*logMZ
       + 53/486*s^2*logMZ*zeta3
       - 7301/109350*s^2*logMZ^2
       + 88/3645*s^2*logMZ^3
       + 52726983467/6998400*s^2*logm
       - 11/6*s^2*logm*T7p8ep0
       - 11/12*s^2*logm*T7p7ep0
       + 11/6*s^2*logm*T7p5ep0
       - 1865/54*s^2*logm*T6p9ep0
       + 11/4*s^2*logm*T6p17ep0
       - 11/6*s^2*logm*T6p13ep0
       + 59/2*s^2*logm*T6p12ep0
       - 59/6*s^2*logm*T6p11ep0
       + 3658/27*s^2*logm*T6p10ep0
       + 55/3*s^2*logm*zeta5
       - 10160599/7776*s^2*logm*zeta3
       - 27547/54675*s^2*logm*logMZ
       + 88/1215*s^2*logm*logMZ^2
       + 1477/29160*s^2*logm^2
       - 88/405*s^2*logm^2*logMZ
       + 88/729*s^2*logm^3
       + 5699/11340*s^2*log2^4
       - 12365/324*s^2*ls4pithird*sqrt3
       + 10791581/26880*s^2*ls3*sqrt3
       - 12365/24*s^2*ls3*sqrt3*logm
       - 12365/64*s^2*ls3*sqrt3*log3
       + 13778759/13824*s^2*ls2*sqrt3
       - 67003/72*s^2*ls2*sqrt3*logm
       - 10791581/26880*s^2*ls2*sqrt3*log3
       + 12365/24*s^2*ls2*sqrt3*log3*logm
       + 12365/128*s^2*ls2*sqrt3*log3^2
       - 107557/1152*s^2*ls2^2
       + 99/2*s^2*ls2^2*logm
       - 284395/2592*s^2*pi*sqrt3*zeta3
       + 8526190751/111974400*s^2*pi^2
       + 2303/7290*s^2*pi^2*zeta3
       - 22/1215*s^2*pi^2*logMZ
       + 498799/6480*s^2*pi^2*logm
       - 11/18*s^2*pi^2*logm^2
       - 3296/405*s^2*pi^2*log2
       + 103/135*s^2*pi^2*log2*logm
       - 5699/11340*s^2*pi^2*log2^2
       + 12365/1728*s^2*pi^2*ls2*sqrt3
       + 10791581/483840*s^2*pi^3*sqrt3
       - 12365/432*s^2*pi^3*sqrt3*logm
       - 12365/1152*s^2*pi^3*sqrt3*log3
       - 4079489/2041200*s^2*pi^4
       - 66443/19440*s^2*pi^4*logm
       + 158/81*s^2*c4
       + 166110252433/188116992*s^4
       + 11/36*s^4*T8p5ep0
       + 179/216*s^4*T7p9ep0
       - 11/72*s^4*T7p8ep1
       + 67/288*s^4*T7p8ep0
       - 11/144*s^4*T7p7ep1
       + 19/64*s^4*T7p7ep0
       + 11/72*s^4*T7p5ep1
       - 181/288*s^4*T7p5ep0
       + 1/6*s^4*T7p16ep0
       + 307/144*s^4*T7p13ep0
       - 19/72*s^4*T7p12ep0
       - 1865/648*s^4*T6p9ep1
       + 15277/1296*s^4*T6p9ep0
       + 4141/486*s^4*T6p18ep0
       + 11/48*s^4*T6p17ep1
       - 4265/5184*s^4*T6p17ep0
       - 97/81*s^4*T6p16ep1
       - 1619/216*s^4*T6p14ep0
       - 11/72*s^4*T6p13ep1
       + 99341/7776*s^4*T6p13ep0
       + 59/24*s^4*T6p12ep1
       - 1391303/90720*s^4*T6p12ep0
       - 59/72*s^4*T6p11ep1
       + 24163/7776*s^4*T6p11ep0
       + 1829/162*s^4*T6p10ep1
       - 15517/1296*s^4*T6p10ep0
       + 1451/1296*s^4*T5p8ep1
       + 117/16*s^4*T5p11ep0
       - 1/6*s^4*T3L61ep1
       + 21085/243*s^4*zeta5
       - 3256074133/9797760*s^4*zeta3
       - 8/3*s^4*a4
       - 78167297/15552*s^4*logm
       + 11/9*s^4*logm*T7p8ep0
       + 11/18*s^4*logm*T7p7ep0
       - 11/9*s^4*logm*T7p5ep0
       + 1865/81*s^4*logm*T6p9ep0
       - 11/6*s^4*logm*T6p17ep0
       + 11/9*s^4*logm*T6p13ep0
       - 59/3*s^4*logm*T6p12ep0
       + 59/9*s^4*logm*T6p11ep0
       - 7316/81*s^4*logm*T6p10ep0
       - 110/9*s^4*logm*zeta5
       + 423151/486*s^4*logm*zeta3
       + 275/108*s^4*logm^2
       - 1/9*s^4*log2^4
       + 12365/486*s^4*ls4pithird*sqrt3
       - 10791581/40320*s^4*ls3*sqrt3
       + 12365/36*s^4*ls3*sqrt3*logm
       + 12365/96*s^4*ls3*sqrt3*log3
       - 13778759/20736*s^4*ls2*sqrt3
       + 67003/108*s^4*ls2*sqrt3*logm
       + 10791581/40320*s^4*ls2*sqrt3*log3
       - 12365/36*s^4*ls2*sqrt3*log3*logm
       - 12365/192*s^4*ls2*sqrt3*log3^2
       + 107557/1728*s^4*ls2^2
       - 33*s^4*ls2^2*logm
       + 284395/3888*s^4*pi*sqrt3*zeta3
       - 194946683/3732480*s^4*pi^2
       - 331/2187*s^4*pi^2*zeta3
       - 297353/5832*s^4*pi^2*logm
       + 11/27*s^4*pi^2*logm^2
       + 64/9*s^4*pi^2*log2
       - 2/3*s^4*pi^2*log2*logm
       + 1/9*s^4*pi^2*log2^2
       - 12365/2592*s^4*pi^2*ls2*sqrt3
       - 10791581/725760*s^4*pi^3*sqrt3
       + 12365/648*s^4*pi^3*sqrt3*logm
       + 12365/1728*s^4*pi^3*sqrt3*log3
       + 1911733/1530900*s^4*pi^4
       + 66443/29160*s^4*pi^4*logm
       - 316/243*s^4*c4
       - 12365/288*ls4*sqrt3
       + 12365/96*ls4*s^2*sqrt3
       - 12365/144*ls4*s^4*sqrt3
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/128
       + 3/32*T7p11ep0
       - 3/32*T7p10ep0
       - 9/32*T6p14ep0
       + 3/16*T6p13ep0
       - 3/32*T6p12ep0
       + 1/32*T6p11ep0
       - 127/36*zeta3
       + 27/32*ls3*sqrt3
       + 3/4*ls2*sqrt3
       - 27/32*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 43/128*pi^2
       + 3/64*pi^3*sqrt3
       + 37/1152*pi^4
       - 2829/128*s^2
       - 9/32*s^2*T7p11ep0
       + 9/32*s^2*T7p10ep0
       + 27/32*s^2*T6p14ep0
       - 9/16*s^2*T6p13ep0
       + 9/32*s^2*T6p12ep0
       - 3/32*s^2*T6p11ep0
       + 127/12*s^2*zeta3
       - 81/32*s^2*ls3*sqrt3
       - 9/4*s^2*ls2*sqrt3
       + 81/32*s^2*ls2*sqrt3*log3
       + 27/8*s^2*ls2^2
       - 129/128*s^2*pi^2
       - 9/64*s^2*pi^3*sqrt3
       - 37/384*s^2*pi^4
       + 943/64*s^4
       + 3/16*s^4*T7p11ep0
       - 3/16*s^4*T7p10ep0
       - 9/16*s^4*T6p14ep0
       + 3/8*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep0
       - 127/18*s^4*zeta3
       + 27/16*s^4*ls3*sqrt3
       + 3/2*s^4*ls2*sqrt3
       - 27/16*s^4*ls2*sqrt3*log3
       - 9/4*s^4*ls2^2
       + 43/64*s^4*pi^2
       + 3/32*s^4*pi^3*sqrt3
       + 37/576*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       - 10140661/442368
       + 1/16*T8p10ep0
       + 1/16*T7p9ep0
       - 7/96*T7p8ep0
       - 5/96*T7p7ep0
       + 19/96*T7p5ep0
       + 5/64*T7p14ep1
       + 3/32*T7p11ep1
       - 2921/6912*T7p11ep0
       - 3/32*T7p10ep1
       + 2921/6912*T7p10ep0
       - 3953/10368*T6p9ep0
       - 1/12*T6p18ep0
       + 1/4*T6p17ep0
       - 9/32*T6p14ep1
       + 7/256*T6p14ep0
       + 3/16*T6p13ep1
       - 61/128*T6p13ep0
       - 3/32*T6p12ep1
       - 29/1152*T6p12ep0
       + 1/32*T6p11ep1
       + 5/3456*T6p11ep0
       + 281/162*T6p10ep0
       - 29/128*T5p8ep1
       + 263/768*T5p11ep0
       - 16561/1920*zeta5
       + 219955/124416*zeta3
       - 943/16*logm
       - 3/4*logm*T7p11ep0
       + 3/4*logm*T7p10ep0
       + 9/4*logm*T6p14ep0
       - 3/2*logm*T6p13ep0
       + 3/4*logm*T6p12ep0
       - 1/4*logm*T6p11ep0
       + 254/9*logm*zeta3
       - 1/2*ls4pithird*sqrt3
       + 1909/288*ls3*sqrt3
       - 27/4*ls3*sqrt3*logm
       - 81/32*ls3*sqrt3*log3
       + 326419/27648*ls2*sqrt3
       - 6*ls2*sqrt3*logm
       - 1909/288*ls2*sqrt3*log3
       + 27/4*ls2*sqrt3*log3*logm
       + 81/64*ls2*sqrt3*log3^2
       - 951/256*ls2^2
       + 9*ls2^2*logm
       - 23/16*pi*sqrt3*zeta3
       - 9221633/2985984*pi^2
       + 83/288*pi^2*zeta3
       - 43/16*pi^2*logm
       + 3/32*pi^2*ls2*sqrt3
       + 1909/5184*pi^3*sqrt3
       - 3/8*pi^3*sqrt3*logm
       - 9/64*pi^3*sqrt3*log3
       - 986203/7464960*pi^4
       - 37/144*pi^4*logm
       + 10140661/147456*s^2
       - 3/16*s^2*T8p10ep0
       - 3/16*s^2*T7p9ep0
       + 7/32*s^2*T7p8ep0
       + 5/32*s^2*T7p7ep0
       - 19/32*s^2*T7p5ep0
       - 15/64*s^2*T7p14ep1
       - 9/32*s^2*T7p11ep1
       + 2921/2304*s^2*T7p11ep0
       + 9/32*s^2*T7p10ep1
       - 2921/2304*s^2*T7p10ep0
       + 3953/3456*s^2*T6p9ep0
       + 1/4*s^2*T6p18ep0
       - 3/4*s^2*T6p17ep0
       + 27/32*s^2*T6p14ep1
       - 21/256*s^2*T6p14ep0
       - 9/16*s^2*T6p13ep1
       + 183/128*s^2*T6p13ep0
       + 9/32*s^2*T6p12ep1
       + 29/384*s^2*T6p12ep0
       - 3/32*s^2*T6p11ep1
       - 5/1152*s^2*T6p11ep0
       - 281/54*s^2*T6p10ep0
       + 87/128*s^2*T5p8ep1
       - 263/256*s^2*T5p11ep0
       + 16561/640*s^2*zeta5
       - 219955/41472*s^2*zeta3
       + 2829/16*s^2*logm
       + 9/4*s^2*logm*T7p11ep0
       - 9/4*s^2*logm*T7p10ep0
       - 27/4*s^2*logm*T6p14ep0
       + 9/2*s^2*logm*T6p13ep0
       - 9/4*s^2*logm*T6p12ep0
       + 3/4*s^2*logm*T6p11ep0
       - 254/3*s^2*logm*zeta3
       + 3/2*s^2*ls4pithird*sqrt3
       - 1909/96*s^2*ls3*sqrt3
       + 81/4*s^2*ls3*sqrt3*logm
       + 243/32*s^2*ls3*sqrt3*log3
       - 326419/9216*s^2*ls2*sqrt3
       + 18*s^2*ls2*sqrt3*logm
       + 1909/96*s^2*ls2*sqrt3*log3
       - 81/4*s^2*ls2*sqrt3*log3*logm
       - 243/64*s^2*ls2*sqrt3*log3^2
       + 2853/256*s^2*ls2^2
       - 27*s^2*ls2^2*logm
       + 69/16*s^2*pi*sqrt3*zeta3
       + 9221633/995328*s^2*pi^2
       - 83/96*s^2*pi^2*zeta3
       + 129/16*s^2*pi^2*logm
       - 9/32*s^2*pi^2*ls2*sqrt3
       - 1909/1728*s^2*pi^3*sqrt3
       + 9/8*s^2*pi^3*sqrt3*logm
       + 27/64*s^2*pi^3*sqrt3*log3
       + 986203/2488320*s^2*pi^4
       + 37/48*s^2*pi^4*logm
       - 10140661/221184*s^4
       + 1/8*s^4*T8p10ep0
       + 1/8*s^4*T7p9ep0
       - 7/48*s^4*T7p8ep0
       - 5/48*s^4*T7p7ep0
       + 19/48*s^4*T7p5ep0
       + 5/32*s^4*T7p14ep1
       + 3/16*s^4*T7p11ep1
       - 2921/3456*s^4*T7p11ep0
       - 3/16*s^4*T7p10ep1
       + 2921/3456*s^4*T7p10ep0
       - 3953/5184*s^4*T6p9ep0
       - 1/6*s^4*T6p18ep0
       + 1/2*s^4*T6p17ep0
       - 9/16*s^4*T6p14ep1
       + 7/128*s^4*T6p14ep0
       + 3/8*s^4*T6p13ep1
       - 61/64*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep1
       - 29/576*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep1
       + 5/1728*s^4*T6p11ep0
       + 281/81*s^4*T6p10ep0
       - 29/64*s^4*T5p8ep1
       + 263/384*s^4*T5p11ep0
       - 16561/960*s^4*zeta5
       + 219955/62208*s^4*zeta3
       - 943/8*s^4*logm
       - 3/2*s^4*logm*T7p11ep0
       + 3/2*s^4*logm*T7p10ep0
       + 9/2*s^4*logm*T6p14ep0
       - 3*s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep0
       + 508/9*s^4*logm*zeta3
       - s^4*ls4pithird*sqrt3
       + 1909/144*s^4*ls3*sqrt3
       - 27/2*s^4*ls3*sqrt3*logm
       - 81/16*s^4*ls3*sqrt3*log3
       + 326419/13824*s^4*ls2*sqrt3
       - 12*s^4*ls2*sqrt3*logm
       - 1909/144*s^4*ls2*sqrt3*log3
       + 27/2*s^4*ls2*sqrt3*log3*logm
       + 81/32*s^4*ls2*sqrt3*log3^2
       - 951/128*s^4*ls2^2
       + 18*s^4*ls2^2*logm
       - 23/8*s^4*pi*sqrt3*zeta3
       - 9221633/1492992*s^4*pi^2
       + 83/144*s^4*pi^2*zeta3
       - 43/8*s^4*pi^2*logm
       + 3/16*s^4*pi^2*ls2*sqrt3
       + 1909/2592*s^4*pi^3*sqrt3
       - 3/4*s^4*pi^3*sqrt3*logm
       - 9/32*s^4*pi^3*sqrt3*log3
       - 986203/3732480*s^4*pi^4
       - 37/72*s^4*pi^4*logm
       + 27/16*ls4*sqrt3
       - 81/16*ls4*s^2*sqrt3
       + 27/8*ls4*s^4*sqrt3
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf*ca^2 * (
       + 65300569641077/94058496000
       - 17/288*T9p7ep0
       - 1/32*T9p6ep0
       + 1/16*T9p5ep0
       + 221/1152*T9p4ep0
       + 1607/10368*T9p3ep0
       - 1/32*T8p9ep0
       - 7/64*T8p7ep0
       + 11/288*T8p4ep0
       + 2/9*T8p2ep0
       + 1/16*T8p10ep1
       - 1/128*T8p10ep0
       + 1/16*T7p9ep1
       + 557/1728*T7p9ep0
       - 7/96*T7p8ep1
       + 397/1728*T7p8ep0
       - 5/96*T7p7ep1
       + 1387/4608*T7p7ep0
       - 19/576*T7p6ep1
       + 19/96*T7p5ep1
       + 773/6912*T7p5ep0
       - 133/1152*T7p16ep0
       + 19/288*T7p15ep1
       + 5/64*T7p14ep2
       - 743/2304*T7p14ep1
       + 3/32*T7p11ep2
       - 2921/6912*T7p11ep1
       + 280913/414720*T7p11ep0
       - 3/32*T7p10ep2
       + 2921/6912*T7p10ep1
       - 518513/414720*T7p10ep0
       - 3953/10368*T6p9ep1
       + 1790137/4147200*T6p9ep0
       + 3/32*T6p19ep2
       - 1/12*T6p18ep1
       + 787/82944*T6p18ep0
       + 1/4*T6p17ep1
       + 2551/10368*T6p17ep0
       - 5207/82944*T6p16ep1
       + 3/32*T6p15ep2
       - 9/32*T6p14ep2
       + 7/256*T6p14ep1
       - 10775/9216*T6p14ep0
       + 3/16*T6p13ep2
       - 61/128*T6p13ep1
       + 890089/1036800*T6p13ep0
       - 3/32*T6p12ep2
       - 29/1152*T6p12ep1
       - 1076207/580608*T6p12ep0
       + 1/32*T6p11ep2
       + 5/3456*T6p11ep1
       + 372017/622080*T6p11ep0
       + 281/162*T6p10ep1
       + 1965223/1036800*T6p10ep0
       - 29/128*T5p8ep2
       + 124187/165888*T5p8ep1
       + 263/768*T5p11ep1
       + 265147/331776*T5p11ep0
       - 37/288*T4LVB7ep1
       + 29/288*T4LVB6ep1
       - 7/144*T4LT4ep2
       + 19/576*T4LT2ep2
       + 11/48*T3L61ep1
       + 2435685991/17418240*zeta5
       - 141681609724861/250822656000*zeta3
       - 5153/10368*zeta3^2
       - 149986/945*a5
       + 87132473/9676800*a4
       + 2801210471/14929920*logm
       - 1/2*logm*T8p10ep0
       - 1/2*logm*T7p9ep0
       + 7/12*logm*T7p8ep0
       + 5/12*logm*T7p7ep0
       - 19/12*logm*T7p5ep0
       - 5/8*logm*T7p14ep1
       - 3/4*logm*T7p11ep1
       + 2921/864*logm*T7p11ep0
       + 3/4*logm*T7p10ep1
       - 2921/864*logm*T7p10ep0
       + 3953/1296*logm*T6p9ep0
       + 2/3*logm*T6p18ep0
       - 2*logm*T6p17ep0
       + 9/4*logm*T6p14ep1
       - 7/32*logm*T6p14ep0
       - 3/2*logm*T6p13ep1
       + 61/16*logm*T6p13ep0
       + 3/4*logm*T6p12ep1
       + 29/144*logm*T6p12ep0
       - 1/4*logm*T6p11ep1
       - 5/432*logm*T6p11ep0
       - 1124/81*logm*T6p10ep0
       + 29/16*logm*T5p8ep1
       - 263/96*logm*T5p11ep0
       + 16561/240*logm*zeta5
       - 179227849/9953280*logm*zeta3
       + 27434597/116640*logm^2
       + 3*logm^2*T7p11ep0
       - 3*logm^2*T7p10ep0
       - 9*logm^2*T6p14ep0
       + 6*logm^2*T6p13ep0
       - 3*logm^2*T6p12ep0
       + logm^2*T6p11ep0
       - 1016/9*logm^2*zeta3
       - 2957/90*log2*a4
       + 87132473/232243200*log2^4
       - 10513/226800*log2^5
       - 49/16*ls5pithird*sqrt3
       - 1909/486*ls4pithird*sqrt3
       + 4*ls4pithird*sqrt3*logm
       + 3/2*ls4pithird*sqrt3*log3
       + 243/64*ls5p*sqrt3
       + 26749567/403200*ls3*sqrt3
       - 1909/36*ls3*sqrt3*logm
       + 27*ls3*sqrt3*logm^2
       - 1909/96*ls3*sqrt3*log3
       + 81/4*ls3*sqrt3*log3*logm
       + 243/64*ls3*sqrt3*log3^2
       + 4725769999/33177600*ls2*sqrt3
       - 3/8*ls2*sqrt3*zeta3
       - 310249/3456*ls2*sqrt3*logm
       + 24*ls2*sqrt3*logm^2
       - 26749567/403200*ls2*sqrt3*log3
       + 1909/36*ls2*sqrt3*log3*logm
       - 27*ls2*sqrt3*log3*logm^2
       + 1909/192*ls2*sqrt3*log3^2
       - 81/8*ls2*sqrt3*log3^2*logm
       - 81/64*ls2*sqrt3*log3^3
       + 1991357/138240*ls2^2
       + 753/32*ls2^2*logm
       - 36*ls2^2*logm^2
       - 43907/3888*pi*sqrt3*zeta3
       + 23/2*pi*sqrt3*logm*zeta3
       + 69/16*pi*sqrt3*log3*zeta3
       - 81/16*pi*ls4p*sqrt3
       + 886325183/1791590400*pi^2
       - 23912507/11197440*pi^2*zeta3
       + 5242867/207360*pi^2*logm
       - 83/36*pi^2*logm*zeta3
       + 4523/432*pi^2*logm^2
       - 23/18*pi^2*log2
       + 11/15*pi^2*log2*logm
       - 1976633/232243200*pi^2*log2^2
       - 113681/136080*pi^2*log2^3
       + 63/32*pi^2*ls3*sqrt3
       + 1909/2592*pi^2*ls2*sqrt3
       - 3/4*pi^2*ls2*sqrt3*logm
       - 9/32*pi^2*ls2*sqrt3*log3
       + 26749567/7257600*pi^3*sqrt3
       - 1909/648*pi^3*sqrt3*logm
       + 3/2*pi^3*sqrt3*logm^2
       - 1909/1728*pi^3*sqrt3*log3
       + 9/8*pi^3*sqrt3*log3*logm
       + 27/128*pi^3*sqrt3*log3^2
       + 36220577413/7166361600*pi^4
       + 954127/933120*pi^4*logm
       + 37/36*pi^4*logm^2
       - 20428531/10886400*pi^4*log2
       + 1/18*pi^5*sqrt3
       + 54857/1088640*pi^6
       - 1275079/77760*c4
       + 2957/2160*c4*log2
       - 93828328276103/45148078080*s^2
       + 17/96*s^2*T9p7ep0
       + 3/32*s^2*T9p6ep0
       - 3/16*s^2*T9p5ep0
       - 221/384*s^2*T9p4ep0
       - 1607/3456*s^2*T9p3ep0
       + 3/32*s^2*T8p9ep0
       + 21/64*s^2*T8p7ep0
       - 11/96*s^2*T8p4ep0
       - 2/3*s^2*T8p2ep0
       - 3/16*s^2*T8p10ep1
       + 3/128*s^2*T8p10ep0
       - 3/16*s^2*T7p9ep1
       - 557/576*s^2*T7p9ep0
       + 7/32*s^2*T7p8ep1
       - 397/576*s^2*T7p8ep0
       + 5/32*s^2*T7p7ep1
       - 1387/1536*s^2*T7p7ep0
       + 19/192*s^2*T7p6ep1
       - 19/32*s^2*T7p5ep1
       - 773/2304*s^2*T7p5ep0
       + 133/384*s^2*T7p16ep0
       - 19/96*s^2*T7p15ep1
       - 15/64*s^2*T7p14ep2
       + 743/768*s^2*T7p14ep1
       - 9/32*s^2*T7p11ep2
       + 2921/2304*s^2*T7p11ep1
       - 280913/138240*s^2*T7p11ep0
       + 9/32*s^2*T7p10ep2
       - 2921/2304*s^2*T7p10ep1
       + 518513/138240*s^2*T7p10ep0
       + 3953/3456*s^2*T6p9ep1
       - 1790137/1382400*s^2*T6p9ep0
       - 9/32*s^2*T6p19ep2
       + 1/4*s^2*T6p18ep1
       - 787/27648*s^2*T6p18ep0
       - 3/4*s^2*T6p17ep1
       - 2551/3456*s^2*T6p17ep0
       + 5207/27648*s^2*T6p16ep1
       - 9/32*s^2*T6p15ep2
       + 27/32*s^2*T6p14ep2
       - 21/256*s^2*T6p14ep1
       + 10775/3072*s^2*T6p14ep0
       - 9/16*s^2*T6p13ep2
       + 183/128*s^2*T6p13ep1
       - 890089/345600*s^2*T6p13ep0
       + 9/32*s^2*T6p12ep2
       + 29/384*s^2*T6p12ep1
       + 1076207/193536*s^2*T6p12ep0
       - 3/32*s^2*T6p11ep2
       - 5/1152*s^2*T6p11ep1
       - 372017/207360*s^2*T6p11ep0
       - 281/54*s^2*T6p10ep1
       - 1965223/345600*s^2*T6p10ep0
       + 87/128*s^2*T5p8ep2
       - 124187/55296*s^2*T5p8ep1
       - 263/256*s^2*T5p11ep1
       - 265147/110592*s^2*T5p11ep0
       + 37/96*s^2*T4LVB7ep1
       - 29/96*s^2*T4LVB6ep1
       + 7/48*s^2*T4LT4ep2
       - 19/192*s^2*T4LT2ep2
       - 11/16*s^2*T3L61ep1
       - 3132172879/5806080*s^2*zeta5
       + 227750390671/130636800*s^2*zeta3
       + 5153/3456*s^2*zeta3^2
       + 663545/1134*s^2*a5
       + 12427613/136080*s^2*a4
       - 849907751/1492992*s^2*logm
       + 3/2*s^2*logm*T8p10ep0
       + 3/2*s^2*logm*T7p9ep0
       - 7/4*s^2*logm*T7p8ep0
       - 5/4*s^2*logm*T7p7ep0
       + 19/4*s^2*logm*T7p5ep0
       + 15/8*s^2*logm*T7p14ep1
       + 9/4*s^2*logm*T7p11ep1
       - 2921/288*s^2*logm*T7p11ep0
       - 9/4*s^2*logm*T7p10ep1
       + 2921/288*s^2*logm*T7p10ep0
       - 3953/432*s^2*logm*T6p9ep0
       - 2*s^2*logm*T6p18ep0
       + 6*s^2*logm*T6p17ep0
       - 27/4*s^2*logm*T6p14ep1
       + 21/32*s^2*logm*T6p14ep0
       + 9/2*s^2*logm*T6p13ep1
       - 183/16*s^2*logm*T6p13ep0
       - 9/4*s^2*logm*T6p12ep1
       - 29/48*s^2*logm*T6p12ep0
       + 3/4*s^2*logm*T6p11ep1
       + 5/144*s^2*logm*T6p11ep0
       + 1124/27*s^2*logm*T6p10ep0
       - 87/16*s^2*logm*T5p8ep1
       + 263/32*s^2*logm*T5p11ep0
       - 16561/80*s^2*logm*zeta5
       + 632069/10368*s^2*logm*zeta3
       - 98892301/139968*s^2*logm^2
       - 9*s^2*logm^2*T7p11ep0
       + 9*s^2*logm^2*T7p10ep0
       + 27*s^2*logm^2*T6p14ep0
       - 18*s^2*logm^2*T6p13ep0
       + 9*s^2*logm^2*T6p12ep0
       - 3*s^2*logm^2*T6p11ep0
       + 1016/3*s^2*logm^2*zeta3
       + 2957/30*s^2*log2*a4
       + 12427613/3265920*s^2*log2^4
       - 6542/8505*s^2*log2^5
       + 147/16*s^2*ls5pithird*sqrt3
       + 1909/162*s^2*ls4pithird*sqrt3
       - 12*s^2*ls4pithird*sqrt3*logm
       - 9/2*s^2*ls4pithird*sqrt3*log3
       - 729/64*s^2*ls5p*sqrt3
       - 26749567/134400*s^2*ls3*sqrt3
       + 1909/12*s^2*ls3*sqrt3*logm
       - 81*s^2*ls3*sqrt3*logm^2
       + 1909/32*s^2*ls3*sqrt3*log3
       - 243/4*s^2*ls3*sqrt3*log3*logm
       - 729/64*s^2*ls3*sqrt3*log3^2
       - 4725769999/11059200*s^2*ls2*sqrt3
       + 9/8*s^2*ls2*sqrt3*zeta3
       + 310249/1152*s^2*ls2*sqrt3*logm
       - 72*s^2*ls2*sqrt3*logm^2
       + 26749567/134400*s^2*ls2*sqrt3*log3
       - 1909/12*s^2*ls2*sqrt3*log3*logm
       + 81*s^2*ls2*sqrt3*log3*logm^2
       - 1909/64*s^2*ls2*sqrt3*log3^2
       + 243/8*s^2*ls2*sqrt3*log3^2*logm
       + 243/64*s^2*ls2*sqrt3*log3^3
       - 1991357/46080*s^2*ls2^2
       - 2259/32*s^2*ls2^2*logm
       + 108*s^2*ls2^2*logm^2
       + 43907/1296*s^2*pi*sqrt3*zeta3
       - 69/2*s^2*pi*sqrt3*logm*zeta3
       - 207/16*s^2*pi*sqrt3*log3*zeta3
       + 243/16*s^2*pi*ls4p*sqrt3
       - 923861183/597196800*s^2*pi^2
       + 24242987/3732480*s^2*pi^2*zeta3
       - 15735641/207360*s^2*pi^2*logm
       + 83/12*s^2*pi^2*logm*zeta3
       - 4523/144*s^2*pi^2*logm^2
       + 2369/648*s^2*pi^2*log2
       - 1133/540*s^2*pi^2*log2*logm
       - 3170761/653184*s^2*pi^2*log2^2
       + 820553/204120*s^2*pi^2*log2^3
       - 189/32*s^2*pi^2*ls3*sqrt3
       - 1909/864*s^2*pi^2*ls2*sqrt3
       + 9/4*s^2*pi^2*ls2*sqrt3*logm
       + 27/32*s^2*pi^2*ls2*sqrt3*log3
       - 26749567/2419200*s^2*pi^3*sqrt3
       + 1909/216*s^2*pi^3*sqrt3*logm
       - 9/2*s^2*pi^3*sqrt3*logm^2
       + 1909/576*s^2*pi^3*sqrt3*log3
       - 27/8*s^2*pi^3*sqrt3*log3*logm
       - 81/128*s^2*pi^3*sqrt3*log3^2
       - 507794341981/31352832000*s^2*pi^4
       - 954127/311040*s^2*pi^4*logm
       - 37/12*s^2*pi^4*logm^2
       + 42708733/6531840*s^2*pi^4*log2
       - 1/6*s^2*pi^5*sqrt3
       - 54857/362880*s^2*pi^6
       + 1275079/25920*s^2*c4
       - 2957/720*s^2*c4*log2
       + 51967552372427/37623398400*s^4
       - 17/144*s^4*T9p7ep0
       - 1/16*s^4*T9p6ep0
       + 1/8*s^4*T9p5ep0
       + 221/576*s^4*T9p4ep0
       + 1607/5184*s^4*T9p3ep0
       - 1/16*s^4*T8p9ep0
       - 7/32*s^4*T8p7ep0
       + 11/144*s^4*T8p4ep0
       + 4/9*s^4*T8p2ep0
       + 1/8*s^4*T8p10ep1
       - 1/64*s^4*T8p10ep0
       + 1/8*s^4*T7p9ep1
       + 557/864*s^4*T7p9ep0
       - 7/48*s^4*T7p8ep1
       + 397/864*s^4*T7p8ep0
       - 5/48*s^4*T7p7ep1
       + 1387/2304*s^4*T7p7ep0
       - 19/288*s^4*T7p6ep1
       + 19/48*s^4*T7p5ep1
       + 773/3456*s^4*T7p5ep0
       - 133/576*s^4*T7p16ep0
       + 19/144*s^4*T7p15ep1
       + 5/32*s^4*T7p14ep2
       - 743/1152*s^4*T7p14ep1
       + 3/16*s^4*T7p11ep2
       - 2921/3456*s^4*T7p11ep1
       + 280913/207360*s^4*T7p11ep0
       - 3/16*s^4*T7p10ep2
       + 2921/3456*s^4*T7p10ep1
       - 518513/207360*s^4*T7p10ep0
       - 3953/5184*s^4*T6p9ep1
       + 1790137/2073600*s^4*T6p9ep0
       + 3/16*s^4*T6p19ep2
       - 1/6*s^4*T6p18ep1
       + 787/41472*s^4*T6p18ep0
       + 1/2*s^4*T6p17ep1
       + 2551/5184*s^4*T6p17ep0
       - 5207/41472*s^4*T6p16ep1
       + 3/16*s^4*T6p15ep2
       - 9/16*s^4*T6p14ep2
       + 7/128*s^4*T6p14ep1
       - 10775/4608*s^4*T6p14ep0
       + 3/8*s^4*T6p13ep2
       - 61/64*s^4*T6p13ep1
       + 890089/518400*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep2
       - 29/576*s^4*T6p12ep1
       - 1076207/290304*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep2
       + 5/1728*s^4*T6p11ep1
       + 372017/311040*s^4*T6p11ep0
       + 281/81*s^4*T6p10ep1
       + 1965223/518400*s^4*T6p10ep0
       - 29/64*s^4*T5p8ep2
       + 124187/82944*s^4*T5p8ep1
       + 263/384*s^4*T5p11ep1
       + 265147/165888*s^4*T5p11ep0
       - 37/144*s^4*T4LVB7ep1
       + 29/144*s^4*T4LVB6ep1
       - 7/72*s^4*T4LT4ep2
       + 19/288*s^4*T4LT2ep2
       + 11/24*s^4*T3L61ep1
       + 358135417/1244160*s^4*zeta5
       - 55269225961/48988800*s^4*zeta3
       - 5153/5184*s^4*zeta3^2
       - 2957/9*s^4*a5
       + 22/3*s^4*a4
       + 94885519/248832*s^4*logm
       - s^4*logm*T8p10ep0
       - s^4*logm*T7p9ep0
       + 7/6*s^4*logm*T7p8ep0
       + 5/6*s^4*logm*T7p7ep0
       - 19/6*s^4*logm*T7p5ep0
       - 5/4*s^4*logm*T7p14ep1
       - 3/2*s^4*logm*T7p11ep1
       + 2921/432*s^4*logm*T7p11ep0
       + 3/2*s^4*logm*T7p10ep1
       - 2921/432*s^4*logm*T7p10ep0
       + 3953/648*s^4*logm*T6p9ep0
       + 4/3*s^4*logm*T6p18ep0
       - 4*s^4*logm*T6p17ep0
       + 9/2*s^4*logm*T6p14ep1
       - 7/16*s^4*logm*T6p14ep0
       - 3*s^4*logm*T6p13ep1
       + 61/8*s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep1
       + 29/72*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep1
       - 5/216*s^4*logm*T6p11ep0
       - 2248/81*s^4*logm*T6p10ep0
       + 29/8*s^4*logm*T5p8ep1
       - 263/48*s^4*logm*T5p11ep0
       + 16561/120*s^4*logm*zeta5
       - 292093/7776*s^4*logm*zeta3
       + 404351/864*s^4*logm^2
       + 6*s^4*logm^2*T7p11ep0
       - 6*s^4*logm^2*T7p10ep0
       - 18*s^4*logm^2*T6p14ep0
       + 12*s^4*logm^2*T6p13ep0
       - 6*s^4*logm^2*T6p12ep0
       + 2*s^4*logm^2*T6p11ep0
       - 2032/9*s^4*logm^2*zeta3
       - 2957/45*s^4*log2*a4
       + 11/36*s^4*log2^4
       - 49/8*s^4*ls5pithird*sqrt3
       - 1909/243*s^4*ls4pithird*sqrt3
       + 8*s^4*ls4pithird*sqrt3*logm
       + 3*s^4*ls4pithird*sqrt3*log3
       + 243/32*s^4*ls5p*sqrt3
       + 26749567/201600*s^4*ls3*sqrt3
       - 1909/18*s^4*ls3*sqrt3*logm
       + 54*s^4*ls3*sqrt3*logm^2
       - 1909/48*s^4*ls3*sqrt3*log3
       + 81/2*s^4*ls3*sqrt3*log3*logm
       + 243/32*s^4*ls3*sqrt3*log3^2
       + 4725769999/16588800*s^4*ls2*sqrt3
       - 3/4*s^4*ls2*sqrt3*zeta3
       - 310249/1728*s^4*ls2*sqrt3*logm
       + 48*s^4*ls2*sqrt3*logm^2
       - 26749567/201600*s^4*ls2*sqrt3*log3
       + 1909/18*s^4*ls2*sqrt3*log3*logm
       - 54*s^4*ls2*sqrt3*log3*logm^2
       + 1909/96*s^4*ls2*sqrt3*log3^2
       - 81/4*s^4*ls2*sqrt3*log3^2*logm
       - 81/32*s^4*ls2*sqrt3*log3^3
       + 1991357/69120*s^4*ls2^2
       + 753/16*s^4*ls2^2*logm
       - 72*s^4*ls2^2*logm^2
       - 43907/1944*s^4*pi*sqrt3*zeta3
       + 23*s^4*pi*sqrt3*logm*zeta3
       + 69/8*s^4*pi*sqrt3*log3*zeta3
       - 81/8*s^4*pi*ls4p*sqrt3
       + 683630783/895795200*s^4*pi^2
       - 4425583/1119744*s^4*pi^2*zeta3
       + 1046039/20736*s^4*pi^2*logm
       - 83/18*s^4*pi^2*logm*zeta3
       + 4523/216*s^4*pi^2*logm^2
       - 115/36*s^4*pi^2*log2
       + 11/6*s^4*pi^2*log2*logm
       + 11/18*s^4*pi^2*log2^2
       - 2957/1620*s^4*pi^2*log2^3
       + 63/16*s^4*pi^2*ls3*sqrt3
       + 1909/1296*s^4*pi^2*ls2*sqrt3
       - 3/2*s^4*pi^2*ls2*sqrt3*logm
       - 9/16*s^4*pi^2*ls2*sqrt3*log3
       + 26749567/3628800*s^4*pi^3*sqrt3
       - 1909/324*s^4*pi^3*sqrt3*logm
       + 3*s^4*pi^3*sqrt3*logm^2
       - 1909/864*s^4*pi^3*sqrt3*log3
       + 9/4*s^4*pi^3*sqrt3*log3*logm
       + 27/64*s^4*pi^3*sqrt3*log3^2
       + 159487999087/15676416000*s^4*pi^4
       + 954127/466560*s^4*pi^4*logm
       + 37/18*s^4*pi^4*logm^2
       - 197761/51840*s^4*pi^4*log2
       + 1/9*s^4*pi^5*sqrt3
       + 54857/544320*s^4*pi^6
       - 1275079/38880*s^4*c4
       + 2957/1080*s^4*c4*log2
       + 1909/144*ls4*sqrt3
       - 27/2*ls4*sqrt3*logm
       - 81/16*ls4*sqrt3*log3
       - 1909/48*ls4*s^2*sqrt3
       + 81/2*ls4*s^2*sqrt3*logm
       + 243/16*ls4*s^2*sqrt3*log3
       + 1909/72*ls4*s^4*sqrt3
       - 27*ls4*s^4*sqrt3*logm
       - 81/8*ls4*s^4*sqrt3*log3
       + 81/32*ls5*sqrt3
       - 243/32*ls5*s^2*sqrt3
       + 81/16*ls5*s^4*sqrt3
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*tf * (
       + 555811/2322432
       + 25219001/7741440*zeta3
       + 24967/4320*a4
       + 661/2592*logMZ
       - 235/576*logMZ*zeta3
       - 661/2592*logm
       + 235/576*logm*zeta3
       + 24967/103680*log2^4
       - 24967/103680*pi^2*log2^2
       - 378173/6220800*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/24
       - 1/2*T6p14ep0
       + 1/3*T6p13ep0
       + 131/108*zeta3
       - 3*ls2*sqrt3
       - 9/4*ls2^2
       - 31/216*pi^2
       - 13/360*pi^4
       + 89/8*s^2
       + 3/2*s^2*T6p14ep0
       - s^2*T6p13ep0
       - 131/36*s^2*zeta3
       + 9*s^2*ls2*sqrt3
       + 27/4*s^2*ls2^2
       + 31/72*s^2*pi^2
       + 13/120*s^2*pi^4
       - 89/12*s^4
       - s^4*T6p14ep0
       + 2/3*s^4*T6p13ep0
       + 131/54*s^4*zeta3
       - 6*s^4*ls2*sqrt3
       - 9/2*s^4*ls2^2
       - 31/108*s^4*pi^2
       - 13/180*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*tf*nl * (
       - 381537017/7464960
       - 1/2*T6p14ep1
       + 1/108*T6p14ep0
       + 1/3*T6p13ep1
       - 227/216*T6p13ep0
       + 1/6*T3L61ep1
       + 1169/90*zeta5
       + 86776417/4976640*zeta3
       + 47557/17280*a4
       + 6702667/207360*logm
       + 4*logm*T6p14ep0
       - 8/3*logm*T6p13ep0
       - 1806691/138240*logm*zeta3
       + 47557/414720*log2^4
       + 245/48*ls3*sqrt3
       + 133501/8640*ls2*sqrt3
       + 1973/72*ls2*sqrt3*logm
       - 245/48*ls2*sqrt3*log3
       - 5/8*ls2^2
       + 27/2*ls2^2*logm
       + 14747503/6998400*pi^2
       + 163/324*pi^2*zeta3
       + 58201/116640*pi^2*logm
       - 44/45*pi^2*log2
       + 8/15*pi^2*log2*logm
       + 12607/82944*pi^2*log2^2
       + 245/864*pi^3*sqrt3
       - 2621681/9953280*pi^4
       + 317/1080*pi^4*logm
       + 64/243*c4
       + 274744397/1866240*s^2
       + 3/2*s^2*T6p14ep1
       - 1/36*s^2*T6p14ep0
       - s^2*T6p13ep1
       + 227/72*s^2*T6p13ep0
       - 1/2*s^2*T3L61ep1
       - 1169/30*s^2*zeta5
       - 14854081/466560*s^2*zeta3
       - 3925/486*s^2*a4
       - 2624009/31104*s^2*logm
       - 12*s^2*logm*T6p14ep0
       + 8*s^2*logm*T6p13ep0
       + 109735/3888*s^2*logm*zeta3
       - 3925/11664*s^2*log2^4
       - 245/16*s^2*ls3*sqrt3
       - 133501/2880*s^2*ls2*sqrt3
       - 1973/24*s^2*ls2*sqrt3*logm
       + 245/16*s^2*ls2*sqrt3*log3
       + 15/8*s^2*ls2^2
       - 81/2*s^2*ls2^2*logm
       - 4821841/777600*s^2*pi^2
       - 163/108*s^2*pi^2*zeta3
       - 60001/38880*s^2*pi^2*logm
       + 1133/405*s^2*pi^2*log2
       - 206/135*s^2*pi^2*log2*logm
       - 24871/58320*s^2*pi^2*log2^2
       - 245/288*s^2*pi^3*sqrt3
       + 844861/1399680*s^2*pi^4
       - 317/360*s^2*pi^4*logm
       - 64/81*s^2*c4
       - 90297799/933120*s^4
       - s^4*T6p14ep1
       + 1/54*s^4*T6p14ep0
       + 2/3*s^4*T6p13ep1
       - 227/108*s^4*T6p13ep0
       + 1/3*s^4*T3L61ep1
       + 1169/45*s^4*zeta5
       + 65677/2430*s^4*zeta3
       + 16/3*s^4*a4
       + 914003/15552*s^4*logm
       + 8*s^4*logm*T6p14ep0
       - 16/3*s^4*logm*T6p13ep0
       - 409/18*s^4*logm*zeta3
       + 2/9*s^4*log2^4
       + 245/24*s^4*ls3*sqrt3
       + 133501/4320*s^4*ls2*sqrt3
       + 1973/36*s^4*ls2*sqrt3*logm
       - 245/24*s^4*ls2*sqrt3*log3
       - 5/4*s^4*ls2^2
       + 27*s^4*ls2^2*logm
       + 16119283/3499200*s^4*pi^2
       + 163/162*s^4*pi^2*zeta3
       + 48481/58320*s^4*pi^2*logm
       - 22/9*s^4*pi^2*log2
       + 4/3*s^4*pi^2*log2*logm
       + 4/9*s^4*pi^2*log2^2
       + 245/432*s^4*pi^3*sqrt3
       - 173/360*s^4*pi^4
       + 317/540*s^4*pi^4*logm
       + 128/243*s^4*c4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 27247/576
       + 209/1296*T6p9ep0
       - 143/216*T6p12ep0
       + 47/108*T6p11ep0
       - 49/162*T6p10ep0
       + 139/216*T5p11ep0
       - 1267/2592*zeta3
       + 65/9*ls3*sqrt3
       + 5383/432*ls2*sqrt3
       - 65/9*ls2*sqrt3*log3
       + 119/24*ls2^2
       - 67337/46656*pi^2
       + 65/162*pi^3*sqrt3
       + 13373/116640*pi^4
       + 27247/192*s^2
       - 209/432*s^2*T6p9ep0
       + 143/72*s^2*T6p12ep0
       - 47/36*s^2*T6p11ep0
       + 49/54*s^2*T6p10ep0
       - 139/72*s^2*T5p11ep0
       + 1267/864*s^2*zeta3
       - 65/3*s^2*ls3*sqrt3
       - 5383/144*s^2*ls2*sqrt3
       + 65/3*s^2*ls2*sqrt3*log3
       - 119/8*s^2*ls2^2
       + 67337/15552*s^2*pi^2
       - 65/54*s^2*pi^3*sqrt3
       - 13373/38880*s^2*pi^4
       - 27247/288*s^4
       + 209/648*s^4*T6p9ep0
       - 143/108*s^4*T6p12ep0
       + 47/54*s^4*T6p11ep0
       - 49/81*s^4*T6p10ep0
       + 139/108*s^4*T5p11ep0
       - 1267/1296*s^4*zeta3
       + 130/9*s^4*ls3*sqrt3
       + 5383/216*s^4*ls2*sqrt3
       - 130/9*s^4*ls2*sqrt3*log3
       + 119/12*s^4*ls2^2
       - 67337/23328*s^4*pi^2
       + 65/81*s^4*pi^3*sqrt3
       + 13373/58320*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*nh*tf * (
       - 195579886648201/411505920000
       + 59/108*T7p5ep0
       - 1/6*T7p16ep0
       + 209/1296*T6p9ep1
       - 13831/2880*T6p9ep0
       + 74647/38880*T6p18ep0
       - 1541/972*T6p17ep0
       - 37/144*T6p16ep1
       + 85/108*T6p14ep0
       - 1223/486*T6p13ep0
       - 143/216*T6p12ep1
       - 19805/18144*T6p12ep0
       + 47/108*T6p11ep1
       + 4147/3888*T6p11ep0
       - 49/162*T6p10ep1
       + 1187/240*T6p10ep0
       + 587/864*T5p8ep1
       + 139/216*T5p11ep1
       - 3637/1728*T5p11ep0
       + 1/6*T3L61ep1
       - 1329101/38880*zeta5
       + 4342722103379/21946982400*zeta3
       + 8581459/90720*a4
       - 148679/273375*logMZ
       + 529/1620*logMZ*zeta3
       - 341/18225*logMZ^2
       + 44/1215*logMZ^3
       + 53416207873/139968000*logm
       - 209/162*logm*T6p9ep0
       + 143/27*logm*T6p12ep0
       - 94/27*logm*T6p11ep0
       + 196/81*logm*T6p10ep0
       - 139/27*logm*T5p11ep0
       + 90583/414720*logm*zeta3
       + 682/18225*logm*logMZ
       - 44/405*logm*logMZ^2
       - 341/18225*logm^2
       + 44/405*logm^2*logMZ
       - 44/1215*logm^3
       + 8581459/2177280*log2^4
       - 1040/243*ls4pithird*sqrt3
       + 499753/3360*ls3*sqrt3
       - 520/9*ls3*sqrt3*logm
       - 65/3*ls3*sqrt3*log3
       + 178962029/518400*ls2*sqrt3
       - 20797/216*ls2*sqrt3*logm
       - 499753/3360*ls2*sqrt3*log3
       + 520/9*ls2*sqrt3*log3*logm
       + 65/6*ls2*sqrt3*log3^2
       - 24905/864*ls2^2
       - 265/6*ls2^2*logm
       - 2990/243*pi*sqrt3*zeta3
       + 511706831/18662400*pi^2
       - 17233/34992*pi^2*zeta3
       - 11/405*pi^2*logMZ
       + 1274189/116640*pi^2*logm
       + 32/45*pi^2*log2
       + 8/15*pi^2*log2*logm
       - 8581459/2177280*pi^2*log2^2
       + 65/81*pi^2*ls2*sqrt3
       + 499753/60480*pi^3*sqrt3
       - 260/81*pi^3*sqrt3*logm
       - 65/54*pi^3*sqrt3*log3
       - 733401581/391910400*pi^4
       - 26611/29160*pi^4*logm
       + 728/243*c4
       + 3599670717113783/2469035520000*s^2
       - 59/36*s^2*T7p5ep0
       + 1/2*s^2*T7p16ep0
       - 209/432*s^2*T6p9ep1
       + 13831/960*s^2*T6p9ep0
       - 74647/12960*s^2*T6p18ep0
       + 1541/324*s^2*T6p17ep0
       + 37/48*s^2*T6p16ep1
       - 85/36*s^2*T6p14ep0
       + 1223/162*s^2*T6p13ep0
       + 143/72*s^2*T6p12ep1
       + 19805/6048*s^2*T6p12ep0
       - 47/36*s^2*T6p11ep1
       - 4147/1296*s^2*T6p11ep0
       + 49/54*s^2*T6p10ep1
       - 1187/80*s^2*T6p10ep0
       - 587/288*s^2*T5p8ep1
       - 139/72*s^2*T5p11ep1
       + 3637/576*s^2*T5p11ep0
       - 1/2*s^2*T3L61ep1
       + 1329101/12960*s^2*zeta5
       - 9189674383/22861440*s^2*zeta3
       + 299116/8505*s^2*a4
       + 594716/820125*s^2*logMZ
       - 529/1215*s^2*logMZ*zeta3
       + 1364/54675*s^2*logMZ^2
       - 176/3645*s^2*logMZ^3
       - 118767668023/104976000*s^2*logm
       + 209/54*s^2*logm*T6p9ep0
       - 143/9*s^2*logm*T6p12ep0
       + 94/9*s^2*logm*T6p11ep0
       - 196/27*s^2*logm*T6p10ep0
       + 139/9*s^2*logm*T5p11ep0
       - 78947/6480*s^2*logm*zeta3
       - 2728/54675*s^2*logm*logMZ
       + 176/1215*s^2*logm*logMZ^2
       + 1364/54675*s^2*logm^2
       - 176/1215*s^2*logm^2*logMZ
       + 176/3645*s^2*logm^3
       + 74779/51030*s^2*log2^4
       + 1040/81*s^2*ls4pithird*sqrt3
       - 499753/1120*s^2*ls3*sqrt3
       + 520/3*s^2*ls3*sqrt3*logm
       + 65*s^2*ls3*sqrt3*log3
       - 178962029/172800*s^2*ls2*sqrt3
       + 20797/72*s^2*ls2*sqrt3*logm
       + 499753/1120*s^2*ls2*sqrt3*log3
       - 520/3*s^2*ls2*sqrt3*log3*logm
       - 65/2*s^2*ls2*sqrt3*log3^2
       + 24905/288*s^2*ls2^2
       + 265/2*s^2*ls2^2*logm
       + 2990/81*s^2*pi*sqrt3*zeta3
       - 4614370439/55987200*s^2*pi^2
       + 17233/11664*s^2*pi^2*zeta3
       + 44/1215*s^2*pi^2*logMZ
       - 141581/4320*s^2*pi^2*logm
       - 824/405*s^2*pi^2*log2
       - 206/135*s^2*pi^2*log2*logm
       - 74779/51030*s^2*pi^2*log2^2
       - 65/27*s^2*pi^2*ls2*sqrt3
       - 499753/20160*s^2*pi^3*sqrt3
       + 260/27*s^2*pi^3*sqrt3*logm
       + 65/18*s^2*pi^3*sqrt3*log3
       + 181948499/97977600*s^2*pi^4
       + 26611/9720*s^2*pi^4*logm
       - 728/81*s^2*c4
       - 757328086523/783820800*s^4
       + 59/54*s^4*T7p5ep0
       - 1/3*s^4*T7p16ep0
       + 209/648*s^4*T6p9ep1
       - 13831/1440*s^4*T6p9ep0
       + 74647/19440*s^4*T6p18ep0
       - 1541/486*s^4*T6p17ep0
       - 37/72*s^4*T6p16ep1
       + 85/54*s^4*T6p14ep0
       - 1223/243*s^4*T6p13ep0
       - 143/108*s^4*T6p12ep1
       - 19805/9072*s^4*T6p12ep0
       + 47/54*s^4*T6p11ep1
       + 4147/1944*s^4*T6p11ep0
       - 49/81*s^4*T6p10ep1
       + 1187/120*s^4*T6p10ep0
       + 587/432*s^4*T5p8ep1
       + 139/108*s^4*T5p11ep1
       - 3637/864*s^4*T5p11ep0
       + 1/3*s^4*T3L61ep1
       - 1329101/19440*s^4*zeta5
       + 1386086713/4898880*s^4*zeta3
       + 16/3*s^4*a4
       + 11761955/15552*s^4*logm
       - 209/81*s^4*logm*T6p9ep0
       + 286/27*s^4*logm*T6p12ep0
       - 188/27*s^4*logm*T6p11ep0
       + 392/81*s^4*logm*T6p10ep0
       - 278/27*s^4*logm*T5p11ep0
       + 365/81*s^4*logm*zeta3
       + 2/9*s^4*log2^4
       - 2080/243*s^4*ls4pithird*sqrt3
       + 499753/1680*s^4*ls3*sqrt3
       - 1040/9*s^4*ls3*sqrt3*logm
       - 130/3*s^4*ls3*sqrt3*log3
       + 178962029/259200*s^4*ls2*sqrt3
       - 20797/108*s^4*ls2*sqrt3*logm
       - 499753/1680*s^4*ls2*sqrt3*log3
       + 1040/9*s^4*ls2*sqrt3*log3*logm
       + 65/3*s^4*ls2*sqrt3*log3^2
       - 24905/432*s^4*ls2^2
       - 265/3*s^4*ls2^2*logm
       - 5980/243*s^4*pi*sqrt3*zeta3
       + 33783809/622080*s^4*pi^2
       - 17233/17496*s^4*pi^2*zeta3
       + 1261301/58320*s^4*pi^2*logm
       + 16/9*s^4*pi^2*log2
       + 4/3*s^4*pi^2*log2*logm
       - 2/9*s^4*pi^2*log2^2
       + 130/81*s^4*pi^2*ls2*sqrt3
       + 499753/30240*s^4*pi^3*sqrt3
       - 520/81*s^4*pi^3*sqrt3*logm
       - 65/27*s^4*pi^3*sqrt3*log3
       - 75591857/48988800*s^4*pi^4
       - 26611/14580*s^4*pi^4*logm
       + 1456/243*s^4*c4
       + 130/9*ls4*sqrt3
       - 130/3*ls4*s^2*sqrt3
       + 260/9*ls4*s^4*sqrt3
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/128
       - 7/32*T7p11ep0
       + 7/32*T7p10ep0
       + 21/32*T6p14ep0
       - 7/16*T6p13ep0
       + 9/32*T6p12ep0
       - 3/32*T6p11ep0
       + 267/32*zeta3
       - 81/32*ls3*sqrt3
       - 3*ls2*sqrt3
       + 81/32*ls2*sqrt3*log3
       + 45/16*ls2^2
       - 865/1152*pi^2
       - 9/64*pi^3*sqrt3
       - 223/2880*pi^4
       + 5619/128*s^2
       + 21/32*s^2*T7p11ep0
       - 21/32*s^2*T7p10ep0
       - 63/32*s^2*T6p14ep0
       + 21/16*s^2*T6p13ep0
       - 27/32*s^2*T6p12ep0
       + 9/32*s^2*T6p11ep0
       - 801/32*s^2*zeta3
       + 243/32*s^2*ls3*sqrt3
       + 9*s^2*ls2*sqrt3
       - 243/32*s^2*ls2*sqrt3*log3
       - 135/16*s^2*ls2^2
       + 865/384*s^2*pi^2
       + 27/64*s^2*pi^3*sqrt3
       + 223/960*s^2*pi^4
       - 1873/64*s^4
       - 7/16*s^4*T7p11ep0
       + 7/16*s^4*T7p10ep0
       + 21/16*s^4*T6p14ep0
       - 7/8*s^4*T6p13ep0
       + 9/16*s^4*T6p12ep0
       - 3/16*s^4*T6p11ep0
       + 267/16*s^4*zeta3
       - 81/16*s^4*ls3*sqrt3
       - 6*s^4*ls2*sqrt3
       + 81/16*s^4*ls2*sqrt3*log3
       + 45/8*s^4*ls2^2
       - 865/576*s^4*pi^2
       - 9/32*s^4*pi^3*sqrt3
       - 223/1440*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 24632431/1327104
       - 1/8*T8p10ep0
       - 1/4*T7p9ep0
       + 73/288*T7p8ep0
       + 17/72*T7p7ep0
       - 95/144*T7p5ep0
       + 1/16*T7p16ep0
       - 5/64*T7p14ep1
       - 7/32*T7p11ep1
       + 2617/2304*T7p11ep0
       + 7/32*T7p10ep1
       - 2617/2304*T7p10ep0
       + 1987/1728*T6p9ep0
       + 1/3*T6p18ep0
       - 43/48*T6p17ep0
       + 1/64*T6p16ep1
       + 21/32*T6p14ep1
       - 403/768*T6p14ep0
       - 7/16*T6p13ep1
       + 1787/1152*T6p13ep0
       + 9/32*T6p12ep1
       - 671/3456*T6p12ep0
       - 3/32*T6p11ep1
       + 35/384*T6p11ep0
       - 793/144*T6p10ep0
       + 13/32*T5p8ep1
       - 1103/3456*T5p11ep0
       + 69317/2880*zeta5
       + 1209439/124416*zeta3
       + 1873/16*logm
       + 7/4*logm*T7p11ep0
       - 7/4*logm*T7p10ep0
       - 21/4*logm*T6p14ep0
       + 7/2*logm*T6p13ep0
       - 9/4*logm*T6p12ep0
       + 3/4*logm*T6p11ep0
       - 267/4*logm*zeta3
       + 3/2*ls4pithird*sqrt3
       - 3223/192*ls3*sqrt3
       + 81/4*ls3*sqrt3*logm
       + 243/32*ls3*sqrt3*log3
       - 186943/4608*ls2*sqrt3
       + 24*ls2*sqrt3*logm
       + 3223/192*ls2*sqrt3*log3
       - 81/4*ls2*sqrt3*log3*logm
       - 243/64*ls2*sqrt3*log3^2
       - 111/256*ls2^2
       - 45/2*ls2^2*logm
       + 69/16*pi*sqrt3*zeta3
       + 8428019/995328*pi^2
       - 67/192*pi^2*zeta3
       + 865/144*pi^2*logm
       - 9/32*pi^2*ls2*sqrt3
       - 3223/3456*pi^3*sqrt3
       + 9/8*pi^3*sqrt3*logm
       + 27/64*pi^3*sqrt3*log3
       + 690353/2488320*pi^4
       + 223/360*pi^4*logm
       - 1/6*c4
       + 24632431/442368*s^2
       + 3/8*s^2*T8p10ep0
       + 3/4*s^2*T7p9ep0
       - 73/96*s^2*T7p8ep0
       - 17/24*s^2*T7p7ep0
       + 95/48*s^2*T7p5ep0
       - 3/16*s^2*T7p16ep0
       + 15/64*s^2*T7p14ep1
       + 21/32*s^2*T7p11ep1
       - 2617/768*s^2*T7p11ep0
       - 21/32*s^2*T7p10ep1
       + 2617/768*s^2*T7p10ep0
       - 1987/576*s^2*T6p9ep0
       - s^2*T6p18ep0
       + 43/16*s^2*T6p17ep0
       - 3/64*s^2*T6p16ep1
       - 63/32*s^2*T6p14ep1
       + 403/256*s^2*T6p14ep0
       + 21/16*s^2*T6p13ep1
       - 1787/384*s^2*T6p13ep0
       - 27/32*s^2*T6p12ep1
       + 671/1152*s^2*T6p12ep0
       + 9/32*s^2*T6p11ep1
       - 35/128*s^2*T6p11ep0
       + 793/48*s^2*T6p10ep0
       - 39/32*s^2*T5p8ep1
       + 1103/1152*s^2*T5p11ep0
       - 69317/960*s^2*zeta5
       - 1209439/41472*s^2*zeta3
       - 5619/16*s^2*logm
       - 21/4*s^2*logm*T7p11ep0
       + 21/4*s^2*logm*T7p10ep0
       + 63/4*s^2*logm*T6p14ep0
       - 21/2*s^2*logm*T6p13ep0
       + 27/4*s^2*logm*T6p12ep0
       - 9/4*s^2*logm*T6p11ep0
       + 801/4*s^2*logm*zeta3
       - 9/2*s^2*ls4pithird*sqrt3
       + 3223/64*s^2*ls3*sqrt3
       - 243/4*s^2*ls3*sqrt3*logm
       - 729/32*s^2*ls3*sqrt3*log3
       + 186943/1536*s^2*ls2*sqrt3
       - 72*s^2*ls2*sqrt3*logm
       - 3223/64*s^2*ls2*sqrt3*log3
       + 243/4*s^2*ls2*sqrt3*log3*logm
       + 729/64*s^2*ls2*sqrt3*log3^2
       + 333/256*s^2*ls2^2
       + 135/2*s^2*ls2^2*logm
       - 207/16*s^2*pi*sqrt3*zeta3
       - 8428019/331776*s^2*pi^2
       + 67/64*s^2*pi^2*zeta3
       - 865/48*s^2*pi^2*logm
       + 27/32*s^2*pi^2*ls2*sqrt3
       + 3223/1152*s^2*pi^3*sqrt3
       - 27/8*s^2*pi^3*sqrt3*logm
       - 81/64*s^2*pi^3*sqrt3*log3
       - 690353/829440*s^2*pi^4
       - 223/120*s^2*pi^4*logm
       + 1/2*s^2*c4
       - 24632431/663552*s^4
       - 1/4*s^4*T8p10ep0
       - 1/2*s^4*T7p9ep0
       + 73/144*s^4*T7p8ep0
       + 17/36*s^4*T7p7ep0
       - 95/72*s^4*T7p5ep0
       + 1/8*s^4*T7p16ep0
       - 5/32*s^4*T7p14ep1
       - 7/16*s^4*T7p11ep1
       + 2617/1152*s^4*T7p11ep0
       + 7/16*s^4*T7p10ep1
       - 2617/1152*s^4*T7p10ep0
       + 1987/864*s^4*T6p9ep0
       + 2/3*s^4*T6p18ep0
       - 43/24*s^4*T6p17ep0
       + 1/32*s^4*T6p16ep1
       + 21/16*s^4*T6p14ep1
       - 403/384*s^4*T6p14ep0
       - 7/8*s^4*T6p13ep1
       + 1787/576*s^4*T6p13ep0
       + 9/16*s^4*T6p12ep1
       - 671/1728*s^4*T6p12ep0
       - 3/16*s^4*T6p11ep1
       + 35/192*s^4*T6p11ep0
       - 793/72*s^4*T6p10ep0
       + 13/16*s^4*T5p8ep1
       - 1103/1728*s^4*T5p11ep0
       + 69317/1440*s^4*zeta5
       + 1209439/62208*s^4*zeta3
       + 1873/8*s^4*logm
       + 7/2*s^4*logm*T7p11ep0
       - 7/2*s^4*logm*T7p10ep0
       - 21/2*s^4*logm*T6p14ep0
       + 7*s^4*logm*T6p13ep0
       - 9/2*s^4*logm*T6p12ep0
       + 3/2*s^4*logm*T6p11ep0
       - 267/2*s^4*logm*zeta3
       + 3*s^4*ls4pithird*sqrt3
       - 3223/96*s^4*ls3*sqrt3
       + 81/2*s^4*ls3*sqrt3*logm
       + 243/16*s^4*ls3*sqrt3*log3
       - 186943/2304*s^4*ls2*sqrt3
       + 48*s^4*ls2*sqrt3*logm
       + 3223/96*s^4*ls2*sqrt3*log3
       - 81/2*s^4*ls2*sqrt3*log3*logm
       - 243/32*s^4*ls2*sqrt3*log3^2
       - 111/128*s^4*ls2^2
       - 45*s^4*ls2^2*logm
       + 69/8*s^4*pi*sqrt3*zeta3
       + 8428019/497664*s^4*pi^2
       - 67/96*s^4*pi^2*zeta3
       + 865/72*s^4*pi^2*logm
       - 9/16*s^4*pi^2*ls2*sqrt3
       - 3223/1728*s^4*pi^3*sqrt3
       + 9/4*s^4*pi^3*sqrt3*logm
       + 27/32*s^4*pi^3*sqrt3*log3
       + 690353/1244160*s^4*pi^4
       + 223/180*s^4*pi^4*logm
       - 1/3*s^4*c4
       - 81/16*ls4*sqrt3
       + 243/16*ls4*s^2*sqrt3
       - 81/8*ls4*s^4*sqrt3
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^2*ca * (
       - 1312728000702469/752467968000
       + 17/72*T9p7ep0
       + 3/32*T9p6ep0
       - 3/16*T9p5ep0
       - 221/384*T9p4ep0
       - 1607/3456*T9p3ep0
       + 1/16*T8p9ep0
       + 1/16*T8p8ep0
       + 409/576*T8p7ep0
       + 1/16*T8p6ep0
       - 11/96*T8p4ep0
       - 53/36*T8p2ep0
       - 1/8*T8p10ep1
       + 43/864*T8p10ep0
       - 1/4*T7p9ep1
       - 1033/864*T7p9ep0
       + 73/288*T7p8ep1
       - 2101/3456*T7p8ep0
       + 17/72*T7p7ep1
       - 15391/13824*T7p7ep0
       + 19/144*T7p6ep1
       - 95/144*T7p5ep1
       - 569/1728*T7p5ep0
       + 1/16*T7p16ep1
       + 253/432*T7p16ep0
       - 11/144*T7p15ep1
       - 5/64*T7p14ep2
       - 301/6912*T7p14ep1
       - 7/32*T7p11ep2
       + 2617/2304*T7p11ep1
       - 210863/138240*T7p11ep0
       + 7/32*T7p10ep2
       - 2617/2304*T7p10ep1
       + 143461/46080*T7p10ep0
       + 1987/1728*T6p9ep1
       - 149519/345600*T6p9ep0
       - 5/32*T6p19ep2
       + 1/3*T6p18ep1
       - 220547/1036800*T6p18ep0
       - 43/48*T6p17ep1
       - 245317/207360*T6p17ep0
       + 1/64*T6p16ep2
       + 24413/414720*T6p16ep1
       - 7/32*T6p15ep2
       + 21/32*T6p14ep2
       - 403/768*T6p14ep1
       + 2875291/414720*T6p14ep0
       - 7/16*T6p13ep2
       + 1787/1152*T6p13ep1
       - 1261231/388800*T6p13ep0
       + 9/32*T6p12ep2
       - 671/3456*T6p12ep1
       + 17655637/2903040*T6p12ep0
       - 3/32*T6p11ep2
       + 35/384*T6p11ep1
       - 1154021/622080*T6p11ep0
       - 793/144*T6p10ep1
       - 2390303/259200*T6p10ep0
       + 13/32*T5p8ep2
       - 223193/829440*T5p8ep1
       - 1103/3456*T5p11ep1
       - 18557/4096*T5p11ep0
       + 85/144*T4LVB7ep1
       - 1/2*T4LVB6ep1
       + 1/8*T4LT4ep2
       - 95/864*T4LT2ep2
       - 31/48*T3L61ep1
       - 12291277879/29030400*zeta5
       + 217969311569047/125411328000*zeta3
       - 12281/5184*zeta3^2
       + 866113/1890*a5
       - 68993023/14515200*a4
       + 58458601/414720*logm
       + logm*T8p10ep0
       + 2*logm*T7p9ep0
       - 73/36*logm*T7p8ep0
       - 17/9*logm*T7p7ep0
       + 95/18*logm*T7p5ep0
       - 1/2*logm*T7p16ep0
       + 5/8*logm*T7p14ep1
       + 7/4*logm*T7p11ep1
       - 2617/288*logm*T7p11ep0
       - 7/4*logm*T7p10ep1
       + 2617/288*logm*T7p10ep0
       - 1987/216*logm*T6p9ep0
       - 8/3*logm*T6p18ep0
       + 43/6*logm*T6p17ep0
       - 1/8*logm*T6p16ep1
       - 21/4*logm*T6p14ep1
       + 403/96*logm*T6p14ep0
       + 7/2*logm*T6p13ep1
       - 1787/144*logm*T6p13ep0
       - 9/4*logm*T6p12ep1
       + 671/432*logm*T6p12ep0
       + 3/4*logm*T6p11ep1
       - 35/48*logm*T6p11ep0
       + 793/18*logm*T6p10ep0
       - 13/4*logm*T5p8ep1
       + 1103/432*logm*T5p11ep0
       - 69317/360*logm*zeta5
       - 340960631/4976640*logm*zeta3
       - 1873/4*logm^2
       - 7*logm^2*T7p11ep0
       + 7*logm^2*T7p10ep0
       + 21*logm^2*T6p14ep0
       - 14*logm^2*T6p13ep0
       + 9*logm^2*T6p12ep0
       - 3*logm^2*T6p11ep0
       + 267*logm^2*zeta3
       + 1039/10*log2*a4
       - 68993023/348364800*log2^4
       + 57871/113400*log2^5
       + 147/16*ls5pithird*sqrt3
       + 3223/324*ls4pithird*sqrt3
       - 12*ls4pithird*sqrt3*logm
       - 9/2*ls4pithird*sqrt3*log3
       - 729/64*ls5p*sqrt3
       - 64864343/322560*ls3*sqrt3
       + 3223/24*ls3*sqrt3*logm
       - 81*ls3*sqrt3*logm^2
       + 3223/64*ls3*sqrt3*log3
       - 243/4*ls3*sqrt3*log3*logm
       - 729/64*ls3*sqrt3*log3^2
       - 550186907/1228800*ls2*sqrt3
       + 9/8*ls2*sqrt3*zeta3
       + 181553/576*ls2*sqrt3*logm
       - 96*ls2*sqrt3*logm^2
       + 64864343/322560*ls2*sqrt3*log3
       - 3223/24*ls2*sqrt3*log3*logm
       + 81*ls2*sqrt3*log3*logm^2
       - 3223/128*ls2*sqrt3*log3^2
       + 243/8*ls2*sqrt3*log3^2*logm
       + 243/64*ls2*sqrt3*log3^3
       + 29999/15360*ls2^2
       + 507/32*ls2^2*logm
       + 90*ls2^2*logm^2
       + 74129/2592*pi*sqrt3*zeta3
       - 69/2*pi*sqrt3*logm*zeta3
       - 207/16*pi*sqrt3*log3*zeta3
       + 243/16*pi*ls4p*sqrt3
       + 1033654391/74649600*pi^2
       + 9220993/1244160*pi^2*zeta3
       - 123302489/1866240*pi^2*logm
       + 67/24*pi^2*logm*zeta3
       - 865/36*pi^2*logm^2
       - 2107/6480*pi^2*log2
       - 22/15*pi^2*log2*logm
       - 186474497/348364800*pi^2*log2^2
       + 6925/3402*pi^2*log2^3
       - 189/32*pi^2*ls3*sqrt3
       - 3223/1728*pi^2*ls2*sqrt3
       + 9/4*pi^2*ls2*sqrt3*logm
       + 27/32*pi^2*ls2*sqrt3*log3
       - 64864343/5806080*pi^3*sqrt3
       + 3223/432*pi^3*sqrt3*logm
       - 9/2*pi^3*sqrt3*logm^2
       + 3223/1152*pi^3*sqrt3*log3
       - 27/8*pi^3*sqrt3*log3*logm
       - 81/128*pi^3*sqrt3*log3^2
       - 49487536877/3583180800*pi^4
       - 694313/311040*pi^4*logm
       - 223/90*pi^4*logm^2
       + 58464299/10886400*pi^4*log2
       - 1/6*pi^5*sqrt3
       - 263311/2177280*pi^6
       + 150839/2880*c4
       + 4/3*c4*logm
       - 1039/240*c4*log2
       + 37790537696723/7166361600*s^2
       - 17/24*s^2*T9p7ep0
       - 9/32*s^2*T9p6ep0
       + 9/16*s^2*T9p5ep0
       + 221/128*s^2*T9p4ep0
       + 1607/1152*s^2*T9p3ep0
       - 3/16*s^2*T8p9ep0
       - 3/16*s^2*T8p8ep0
       - 409/192*s^2*T8p7ep0
       - 3/16*s^2*T8p6ep0
       + 11/32*s^2*T8p4ep0
       + 53/12*s^2*T8p2ep0
       + 3/8*s^2*T8p10ep1
       - 43/288*s^2*T8p10ep0
       + 3/4*s^2*T7p9ep1
       + 1033/288*s^2*T7p9ep0
       - 73/96*s^2*T7p8ep1
       + 2101/1152*s^2*T7p8ep0
       - 17/24*s^2*T7p7ep1
       + 15391/4608*s^2*T7p7ep0
       - 19/48*s^2*T7p6ep1
       + 95/48*s^2*T7p5ep1
       + 569/576*s^2*T7p5ep0
       - 3/16*s^2*T7p16ep1
       - 253/144*s^2*T7p16ep0
       + 11/48*s^2*T7p15ep1
       + 15/64*s^2*T7p14ep2
       + 301/2304*s^2*T7p14ep1
       + 21/32*s^2*T7p11ep2
       - 2617/768*s^2*T7p11ep1
       + 210863/46080*s^2*T7p11ep0
       - 21/32*s^2*T7p10ep2
       + 2617/768*s^2*T7p10ep1
       - 143461/15360*s^2*T7p10ep0
       - 1987/576*s^2*T6p9ep1
       + 149519/115200*s^2*T6p9ep0
       + 15/32*s^2*T6p19ep2
       - s^2*T6p18ep1
       + 220547/345600*s^2*T6p18ep0
       + 43/16*s^2*T6p17ep1
       + 245317/69120*s^2*T6p17ep0
       - 3/64*s^2*T6p16ep2
       - 24413/138240*s^2*T6p16ep1
       + 21/32*s^2*T6p15ep2
       - 63/32*s^2*T6p14ep2
       + 403/256*s^2*T6p14ep1
       - 2875291/138240*s^2*T6p14ep0
       + 21/16*s^2*T6p13ep2
       - 1787/384*s^2*T6p13ep1
       + 1261231/129600*s^2*T6p13ep0
       - 27/32*s^2*T6p12ep2
       + 671/1152*s^2*T6p12ep1
       - 17655637/967680*s^2*T6p12ep0
       + 9/32*s^2*T6p11ep2
       - 35/128*s^2*T6p11ep1
       + 1154021/207360*s^2*T6p11ep0
       + 793/48*s^2*T6p10ep1
       + 2390303/86400*s^2*T6p10ep0
       - 39/32*s^2*T5p8ep2
       + 223193/276480*s^2*T5p8ep1
       + 1103/1152*s^2*T5p11ep1
       + 55671/4096*s^2*T5p11ep0
       - 85/48*s^2*T4LVB7ep1
       + 3/2*s^2*T4LVB6ep1
       - 3/8*s^2*T4LT4ep2
       + 95/288*s^2*T4LT2ep2
       + 31/16*s^2*T3L61ep1
       + 53384285797/29030400*s^2*zeta5
       - 3889122999/716800*s^2*zeta3
       + 12281/1728*s^2*zeta3^2
       - 231635/126*s^2*a5
       - 6002977/22680*s^2*a4
       - 227893195/497664*s^2*logm
       - 3*s^2*logm*T8p10ep0
       - 6*s^2*logm*T7p9ep0
       + 73/12*s^2*logm*T7p8ep0
       + 17/3*s^2*logm*T7p7ep0
       - 95/6*s^2*logm*T7p5ep0
       + 3/2*s^2*logm*T7p16ep0
       - 15/8*s^2*logm*T7p14ep1
       - 21/4*s^2*logm*T7p11ep1
       + 2617/96*s^2*logm*T7p11ep0
       + 21/4*s^2*logm*T7p10ep1
       - 2617/96*s^2*logm*T7p10ep0
       + 1987/72*s^2*logm*T6p9ep0
       + 8*s^2*logm*T6p18ep0
       - 43/2*s^2*logm*T6p17ep0
       + 3/8*s^2*logm*T6p16ep1
       + 63/4*s^2*logm*T6p14ep1
       - 403/32*s^2*logm*T6p14ep0
       - 21/2*s^2*logm*T6p13ep1
       + 1787/48*s^2*logm*T6p13ep0
       + 27/4*s^2*logm*T6p12ep1
       - 671/144*s^2*logm*T6p12ep0
       - 9/4*s^2*logm*T6p11ep1
       + 35/16*s^2*logm*T6p11ep0
       - 793/6*s^2*logm*T6p10ep0
       + 39/4*s^2*logm*T5p8ep1
       - 1103/144*s^2*logm*T5p11ep0
       + 69317/120*s^2*logm*zeta5
       + 229141/972*s^2*logm*zeta3
       + 5619/4*s^2*logm^2
       + 21*s^2*logm^2*T7p11ep0
       - 21*s^2*logm^2*T7p10ep0
       - 63*s^2*logm^2*T6p14ep0
       + 42*s^2*logm^2*T6p13ep0
       - 27*s^2*logm^2*T6p12ep0
       + 9*s^2*logm^2*T6p11ep0
       - 801*s^2*logm^2*zeta3
       - 3117/10*s^2*log2*a4
       - 6002977/544320*s^2*log2^4
       + 2204/945*s^2*log2^5
       - 441/16*s^2*ls5pithird*sqrt3
       - 3223/108*s^2*ls4pithird*sqrt3
       + 36*s^2*ls4pithird*sqrt3*logm
       + 27/2*s^2*ls4pithird*sqrt3*log3
       + 2187/64*s^2*ls5p*sqrt3
       + 64864343/107520*s^2*ls3*sqrt3
       - 3223/8*s^2*ls3*sqrt3*logm
       + 243*s^2*ls3*sqrt3*logm^2
       - 9669/64*s^2*ls3*sqrt3*log3
       + 729/4*s^2*ls3*sqrt3*log3*logm
       + 2187/64*s^2*ls3*sqrt3*log3^2
       + 550186907/409600*s^2*ls2*sqrt3
       - 27/8*s^2*ls2*sqrt3*zeta3
       - 181553/192*s^2*ls2*sqrt3*logm
       + 288*s^2*ls2*sqrt3*logm^2
       - 64864343/107520*s^2*ls2*sqrt3*log3
       + 3223/8*s^2*ls2*sqrt3*log3*logm
       - 243*s^2*ls2*sqrt3*log3*logm^2
       + 9669/128*s^2*ls2*sqrt3*log3^2
       - 729/8*s^2*ls2*sqrt3*log3^2*logm
       - 729/64*s^2*ls2*sqrt3*log3^3
       - 29999/5120*s^2*ls2^2
       - 1521/32*s^2*ls2^2*logm
       - 270*s^2*ls2^2*logm^2
       - 74129/864*s^2*pi*sqrt3*zeta3
       + 207/2*s^2*pi*sqrt3*logm*zeta3
       + 621/16*s^2*pi*sqrt3*log3*zeta3
       - 729/16*s^2*pi*ls4p*sqrt3
       - 3090600613/74649600*s^2*pi^2
       - 9275713/414720*s^2*pi^2*zeta3
       + 123381689/622080*s^2*pi^2*logm
       - 67/8*s^2*pi^2*logm*zeta3
       + 865/12*s^2*pi^2*logm^2
       + 31327/38880*s^2*pi^2*log2
       + 1133/270*s^2*pi^2*log2*logm
       + 7145041/544320*s^2*pi^2*log2^2
       - 284531/22680*s^2*pi^2*log2^3
       + 567/32*s^2*pi^2*ls3*sqrt3
       + 3223/576*s^2*pi^2*ls2*sqrt3
       - 27/4*s^2*pi^2*ls2*sqrt3*logm
       - 81/32*s^2*pi^2*ls2*sqrt3*log3
       + 64864343/1935360*s^2*pi^3*sqrt3
       - 3223/144*s^2*pi^3*sqrt3*logm
       + 27/2*s^2*pi^3*sqrt3*logm^2
       - 3223/384*s^2*pi^3*sqrt3*log3
       + 81/8*s^2*pi^3*sqrt3*log3*logm
       + 243/128*s^2*pi^3*sqrt3*log3^2
       + 462437269213/10450944000*s^2*pi^4
       + 694313/103680*s^2*pi^4*logm
       + 223/30*s^2*pi^4*logm^2
       - 14932063/725760*s^2*pi^4*log2
       + 1/2*s^2*pi^5*sqrt3
       + 263311/725760*s^2*pi^6
       - 150839/960*s^2*c4
       - 4*s^2*c4*logm
       + 1039/80*s^2*c4*log2
       - 264415246287557/75246796800*s^4
       + 17/36*s^4*T9p7ep0
       + 3/16*s^4*T9p6ep0
       - 3/8*s^4*T9p5ep0
       - 221/192*s^4*T9p4ep0
       - 1607/1728*s^4*T9p3ep0
       + 1/8*s^4*T8p9ep0
       + 1/8*s^4*T8p8ep0
       + 409/288*s^4*T8p7ep0
       + 1/8*s^4*T8p6ep0
       - 11/48*s^4*T8p4ep0
       - 53/18*s^4*T8p2ep0
       - 1/4*s^4*T8p10ep1
       + 43/432*s^4*T8p10ep0
       - 1/2*s^4*T7p9ep1
       - 1033/432*s^4*T7p9ep0
       + 73/144*s^4*T7p8ep1
       - 2101/1728*s^4*T7p8ep0
       + 17/36*s^4*T7p7ep1
       - 15391/6912*s^4*T7p7ep0
       + 19/72*s^4*T7p6ep1
       - 95/72*s^4*T7p5ep1
       - 569/864*s^4*T7p5ep0
       + 1/8*s^4*T7p16ep1
       + 253/216*s^4*T7p16ep0
       - 11/72*s^4*T7p15ep1
       - 5/32*s^4*T7p14ep2
       - 301/3456*s^4*T7p14ep1
       - 7/16*s^4*T7p11ep2
       + 2617/1152*s^4*T7p11ep1
       - 210863/69120*s^4*T7p11ep0
       + 7/16*s^4*T7p10ep2
       - 2617/1152*s^4*T7p10ep1
       + 143461/23040*s^4*T7p10ep0
       + 1987/864*s^4*T6p9ep1
       - 149519/172800*s^4*T6p9ep0
       - 5/16*s^4*T6p19ep2
       + 2/3*s^4*T6p18ep1
       - 220547/518400*s^4*T6p18ep0
       - 43/24*s^4*T6p17ep1
       - 245317/103680*s^4*T6p17ep0
       + 1/32*s^4*T6p16ep2
       + 24413/207360*s^4*T6p16ep1
       - 7/16*s^4*T6p15ep2
       + 21/16*s^4*T6p14ep2
       - 403/384*s^4*T6p14ep1
       + 2875291/207360*s^4*T6p14ep0
       - 7/8*s^4*T6p13ep2
       + 1787/576*s^4*T6p13ep1
       - 1261231/194400*s^4*T6p13ep0
       + 9/16*s^4*T6p12ep2
       - 671/1728*s^4*T6p12ep1
       + 17655637/1451520*s^4*T6p12ep0
       - 3/16*s^4*T6p11ep2
       + 35/192*s^4*T6p11ep1
       - 1154021/311040*s^4*T6p11ep0
       - 793/72*s^4*T6p10ep1
       - 2390303/129600*s^4*T6p10ep0
       + 13/16*s^4*T5p8ep2
       - 223193/414720*s^4*T5p8ep1
       - 1103/1728*s^4*T5p11ep1
       - 18557/2048*s^4*T5p11ep0
       + 85/72*s^4*T4LVB7ep1
       - s^4*T4LVB6ep1
       + 1/4*s^4*T4LT4ep2
       - 95/432*s^4*T4LT2ep2
       - 31/24*s^4*T3L61ep1
       - 2061520657/2073600*s^4*zeta5
       + 2736446180519/783820800*s^4*zeta3
       - 12281/2592*s^4*zeta3^2
       + 1039*s^4*a5
       - 8/3*s^4*a4
       + 73925849/248832*s^4*logm
       + 2*s^4*logm*T8p10ep0
       + 4*s^4*logm*T7p9ep0
       - 73/18*s^4*logm*T7p8ep0
       - 34/9*s^4*logm*T7p7ep0
       + 95/9*s^4*logm*T7p5ep0
       - s^4*logm*T7p16ep0
       + 5/4*s^4*logm*T7p14ep1
       + 7/2*s^4*logm*T7p11ep1
       - 2617/144*s^4*logm*T7p11ep0
       - 7/2*s^4*logm*T7p10ep1
       + 2617/144*s^4*logm*T7p10ep0
       - 1987/108*s^4*logm*T6p9ep0
       - 16/3*s^4*logm*T6p18ep0
       + 43/3*s^4*logm*T6p17ep0
       - 1/4*s^4*logm*T6p16ep1
       - 21/2*s^4*logm*T6p14ep1
       + 403/48*s^4*logm*T6p14ep0
       + 7*s^4*logm*T6p13ep1
       - 1787/72*s^4*logm*T6p13ep0
       - 9/2*s^4*logm*T6p12ep1
       + 671/216*s^4*logm*T6p12ep0
       + 3/2*s^4*logm*T6p11ep1
       - 35/24*s^4*logm*T6p11ep0
       + 793/9*s^4*logm*T6p10ep0
       - 13/2*s^4*logm*T5p8ep1
       + 1103/216*s^4*logm*T5p11ep0
       - 69317/180*s^4*logm*zeta5
       - 1138555/7776*s^4*logm*zeta3
       - 1873/2*s^4*logm^2
       - 14*s^4*logm^2*T7p11ep0
       + 14*s^4*logm^2*T7p10ep0
       + 42*s^4*logm^2*T6p14ep0
       - 28*s^4*logm^2*T6p13ep0
       + 18*s^4*logm^2*T6p12ep0
       - 6*s^4*logm^2*T6p11ep0
       + 534*s^4*logm^2*zeta3
       + 1039/5*s^4*log2*a4
       - 1/9*s^4*log2^4
       + 147/8*s^4*ls5pithird*sqrt3
       + 3223/162*s^4*ls4pithird*sqrt3
       - 24*s^4*ls4pithird*sqrt3*logm
       - 9*s^4*ls4pithird*sqrt3*log3
       - 729/32*s^4*ls5p*sqrt3
       - 64864343/161280*s^4*ls3*sqrt3
       + 3223/12*s^4*ls3*sqrt3*logm
       - 162*s^4*ls3*sqrt3*logm^2
       + 3223/32*s^4*ls3*sqrt3*log3
       - 243/2*s^4*ls3*sqrt3*log3*logm
       - 729/32*s^4*ls3*sqrt3*log3^2
       - 550186907/614400*s^4*ls2*sqrt3
       + 9/4*s^4*ls2*sqrt3*zeta3
       + 181553/288*s^4*ls2*sqrt3*logm
       - 192*s^4*ls2*sqrt3*logm^2
       + 64864343/161280*s^4*ls2*sqrt3*log3
       - 3223/12*s^4*ls2*sqrt3*log3*logm
       + 162*s^4*ls2*sqrt3*log3*logm^2
       - 3223/64*s^4*ls2*sqrt3*log3^2
       + 243/4*s^4*ls2*sqrt3*log3^2*logm
       + 243/32*s^4*ls2*sqrt3*log3^3
       + 29999/7680*s^4*ls2^2
       + 507/16*s^4*ls2^2*logm
       + 180*s^4*ls2^2*logm^2
       + 74129/1296*s^4*pi*sqrt3*zeta3
       - 69*s^4*pi*sqrt3*logm*zeta3
       - 207/8*s^4*pi*sqrt3*log3*zeta3
       + 243/8*s^4*pi*ls4p*sqrt3
       + 1050697271/37324800*s^4*pi^2
       + 1785101/124416*s^4*pi^2*zeta3
       - 122874809/933120*s^4*pi^2*logm
       + 67/12*s^4*pi^2*logm*zeta3
       - 865/18*s^4*pi^2*logm^2
       - 163/144*s^4*pi^2*log2
       - 11/3*s^4*pi^2*log2*logm
       - 31/18*s^4*pi^2*log2^2
       + 1039/180*s^4*pi^2*log2^3
       - 189/16*s^4*pi^2*ls3*sqrt3
       - 3223/864*s^4*pi^2*ls2*sqrt3
       + 9/2*s^4*pi^2*ls2*sqrt3*logm
       + 27/16*s^4*pi^2*ls2*sqrt3*log3
       - 64864343/2903040*s^4*pi^3*sqrt3
       + 3223/216*s^4*pi^3*sqrt3*logm
       - 9*s^4*pi^3*sqrt3*logm^2
       + 3223/576*s^4*pi^3*sqrt3*log3
       - 27/4*s^4*pi^3*sqrt3*log3*logm
       - 81/64*s^4*pi^3*sqrt3*log3^2
       - 431940590653/15676416000*s^4*pi^4
       - 694313/155520*s^4*pi^4*logm
       - 223/45*s^4*pi^4*logm^2
       + 69067/5760*s^4*pi^4*log2
       - 1/3*s^4*pi^5*sqrt3
       - 263311/1088640*s^4*pi^6
       + 150839/1440*s^4*c4
       + 8/3*s^4*c4*logm
       - 1039/120*s^4*c4*log2
       - 3223/96*ls4*sqrt3
       + 81/2*ls4*sqrt3*logm
       + 243/16*ls4*sqrt3*log3
       + 3223/32*ls4*s^2*sqrt3
       - 243/2*ls4*s^2*sqrt3*logm
       - 729/16*ls4*s^2*sqrt3*log3
       - 3223/48*ls4*s^4*sqrt3
       + 81*ls4*s^4*sqrt3*logm
       + 243/8*ls4*s^4*sqrt3*log3
       - 243/32*ls5*sqrt3
       + 729/32*ls5*s^2*sqrt3
       - 243/16*ls5*s^4*sqrt3
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/64
       + 1/16*T7p11ep0
       - 1/16*T7p10ep0
       - 3/16*T6p14ep0
       + 1/8*T6p13ep0
       - 3/16*T6p12ep0
       + 1/16*T6p11ep0
       - 371/144*zeta3
       + 27/16*ls3*sqrt3
       + 3*ls2*sqrt3
       - 27/16*ls2*sqrt3*log3
       - 9/8*ls2^2
       + 91/576*pi^2
       + 3/32*pi^3*sqrt3
       + 19/720*pi^4
       + 39/64*s^2
       - 3/16*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep0
       + 9/16*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep0
       + 9/16*s^2*T6p12ep0
       - 3/16*s^2*T6p11ep0
       + 371/48*s^2*zeta3
       - 81/16*s^2*ls3*sqrt3
       - 9*s^2*ls2*sqrt3
       + 81/16*s^2*ls2*sqrt3*log3
       + 27/8*s^2*ls2^2
       - 91/192*s^2*pi^2
       - 9/32*s^2*pi^3*sqrt3
       - 19/240*s^2*pi^4
       - 13/32*s^4
       + 1/8*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep0
       - 3/8*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep0
       - 3/8*s^4*T6p12ep0
       + 1/8*s^4*T6p11ep0
       - 371/72*s^4*zeta3
       + 27/8*s^4*ls3*sqrt3
       + 6*s^4*ls2*sqrt3
       - 27/8*s^4*ls2*sqrt3*log3
       - 9/4*s^4*ls2^2
       + 91/288*s^4*pi^2
       + 3/16*s^4*pi^3*sqrt3
       + 19/360*s^4*pi^4
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^3*ep^-1 * (
       + 85476397/663552
       + 1/4*T7p9ep0
       - 31/144*T7p8ep0
       - 19/72*T7p7ep0
       + 19/36*T7p5ep0
       - 1/8*T7p16ep0
       - 5/32*T7p14ep1
       + 1/16*T7p11ep1
       - 2009/3456*T7p11ep0
       - 1/16*T7p10ep1
       + 2009/3456*T7p10ep0
       - 251/324*T6p9ep0
       - 1/3*T6p18ep0
       + 19/24*T6p17ep0
       - 1/32*T6p16ep1
       - 3/16*T6p14ep1
       + 361/384*T6p14ep0
       + 1/8*T6p13ep1
       - 689/576*T6p13ep0
       - 3/16*T6p12ep1
       + 845/1728*T6p12ep0
       + 1/16*T6p11ep1
       - 325/1728*T6p11ep0
       + 2641/648*T6p10ep0
       + 3/32*T5p8ep1
       - 79/108*T5p11ep0
       - 9817/720*zeta5
       - 61087/2304*zeta3
       + 13/8*logm
       - 1/2*logm*T7p11ep0
       + 1/2*logm*T7p10ep0
       + 3/2*logm*T6p14ep0
       - logm*T6p13ep0
       + 3/2*logm*T6p12ep0
       - 1/2*logm*T6p11ep0
       + 371/18*logm*zeta3
       - ls4pithird*sqrt3
       + 2033/288*ls3*sqrt3
       - 27/2*ls3*sqrt3*logm
       - 81/16*ls3*sqrt3*log3
       + 117205/3456*ls2*sqrt3
       - 24*ls2*sqrt3*logm
       - 2033/288*ls2*sqrt3*log3
       + 27/2*ls2*sqrt3*log3*logm
       + 81/32*ls2*sqrt3*log3^2
       + 2013/128*ls2^2
       + 9*ls2^2*logm
       - 23/8*pi*sqrt3*zeta3
       - 6840791/1492992*pi^2
       - 131/288*pi^2*zeta3
       - 91/72*pi^2*logm
       + 3/16*pi^2*ls2*sqrt3
       + 2033/5184*pi^3*sqrt3
       - 3/4*pi^3*sqrt3*logm
       - 9/32*pi^3*sqrt3*log3
       - 98653/3732480*pi^4
       - 19/90*pi^4*logm
       + 1/3*c4
       - 85476397/221184*s^2
       - 3/4*s^2*T7p9ep0
       + 31/48*s^2*T7p8ep0
       + 19/24*s^2*T7p7ep0
       - 19/12*s^2*T7p5ep0
       + 3/8*s^2*T7p16ep0
       + 15/32*s^2*T7p14ep1
       - 3/16*s^2*T7p11ep1
       + 2009/1152*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep1
       - 2009/1152*s^2*T7p10ep0
       + 251/108*s^2*T6p9ep0
       + s^2*T6p18ep0
       - 19/8*s^2*T6p17ep0
       + 3/32*s^2*T6p16ep1
       + 9/16*s^2*T6p14ep1
       - 361/128*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep1
       + 689/192*s^2*T6p13ep0
       + 9/16*s^2*T6p12ep1
       - 845/576*s^2*T6p12ep0
       - 3/16*s^2*T6p11ep1
       + 325/576*s^2*T6p11ep0
       - 2641/216*s^2*T6p10ep0
       - 9/32*s^2*T5p8ep1
       + 79/36*s^2*T5p11ep0
       + 9817/240*s^2*zeta5
       + 61087/768*s^2*zeta3
       - 39/8*s^2*logm
       + 3/2*s^2*logm*T7p11ep0
       - 3/2*s^2*logm*T7p10ep0
       - 9/2*s^2*logm*T6p14ep0
       + 3*s^2*logm*T6p13ep0
       - 9/2*s^2*logm*T6p12ep0
       + 3/2*s^2*logm*T6p11ep0
       - 371/6*s^2*logm*zeta3
       + 3*s^2*ls4pithird*sqrt3
       - 2033/96*s^2*ls3*sqrt3
       + 81/2*s^2*ls3*sqrt3*logm
       + 243/16*s^2*ls3*sqrt3*log3
       - 117205/1152*s^2*ls2*sqrt3
       + 72*s^2*ls2*sqrt3*logm
       + 2033/96*s^2*ls2*sqrt3*log3
       - 81/2*s^2*ls2*sqrt3*log3*logm
       - 243/32*s^2*ls2*sqrt3*log3^2
       - 6039/128*s^2*ls2^2
       - 27*s^2*ls2^2*logm
       + 69/8*s^2*pi*sqrt3*zeta3
       + 6840791/497664*s^2*pi^2
       + 131/96*s^2*pi^2*zeta3
       + 91/24*s^2*pi^2*logm
       - 9/16*s^2*pi^2*ls2*sqrt3
       - 2033/1728*s^2*pi^3*sqrt3
       + 9/4*s^2*pi^3*sqrt3*logm
       + 27/32*s^2*pi^3*sqrt3*log3
       + 98653/1244160*s^2*pi^4
       + 19/30*s^2*pi^4*logm
       - s^2*c4
       + 85476397/331776*s^4
       + 1/2*s^4*T7p9ep0
       - 31/72*s^4*T7p8ep0
       - 19/36*s^4*T7p7ep0
       + 19/18*s^4*T7p5ep0
       - 1/4*s^4*T7p16ep0
       - 5/16*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep1
       - 2009/1728*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep1
       + 2009/1728*s^4*T7p10ep0
       - 251/162*s^4*T6p9ep0
       - 2/3*s^4*T6p18ep0
       + 19/12*s^4*T6p17ep0
       - 1/16*s^4*T6p16ep1
       - 3/8*s^4*T6p14ep1
       + 361/192*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep1
       - 689/288*s^4*T6p13ep0
       - 3/8*s^4*T6p12ep1
       + 845/864*s^4*T6p12ep0
       + 1/8*s^4*T6p11ep1
       - 325/864*s^4*T6p11ep0
       + 2641/324*s^4*T6p10ep0
       + 3/16*s^4*T5p8ep1
       - 79/54*s^4*T5p11ep0
       - 9817/360*s^4*zeta5
       - 61087/1152*s^4*zeta3
       + 13/4*s^4*logm
       - s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep0
       + 3*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep0
       + 3*s^4*logm*T6p12ep0
       - s^4*logm*T6p11ep0
       + 371/9*s^4*logm*zeta3
       - 2*s^4*ls4pithird*sqrt3
       + 2033/144*s^4*ls3*sqrt3
       - 27*s^4*ls3*sqrt3*logm
       - 81/8*s^4*ls3*sqrt3*log3
       + 117205/1728*s^4*ls2*sqrt3
       - 48*s^4*ls2*sqrt3*logm
       - 2033/144*s^4*ls2*sqrt3*log3
       + 27*s^4*ls2*sqrt3*log3*logm
       + 81/16*s^4*ls2*sqrt3*log3^2
       + 2013/64*s^4*ls2^2
       + 18*s^4*ls2^2*logm
       - 23/4*s^4*pi*sqrt3*zeta3
       - 6840791/746496*s^4*pi^2
       - 131/144*s^4*pi^2*zeta3
       - 91/36*s^4*pi^2*logm
       + 3/8*s^4*pi^2*ls2*sqrt3
       + 2033/2592*s^4*pi^3*sqrt3
       - 3/2*s^4*pi^3*sqrt3*logm
       - 9/16*s^4*pi^3*sqrt3*log3
       - 98653/1866240*s^4*pi^4
       - 19/45*s^4*pi^4*logm
       + 2/3*s^4*c4
       + 27/8*ls4*sqrt3
       - 81/8*ls4*s^2*sqrt3
       + 27/4*ls4*s^4*sqrt3
   )

    + (MZ/Mt)^4*(alphas/pi)^3*cf^3 * (
       + 85466279043679/125411328000
       - 17/72*T9p7ep0
       - 1/16*T9p6ep0
       + 1/8*T9p5ep0
       + 221/576*T9p4ep0
       + 1607/5184*T9p3ep0
       - 301/288*T8p7ep0
       - 1/8*T8p6ep0
       + 11/144*T8p4ep0
       + 37/18*T8p2ep0
       - 59/864*T8p10ep0
       + 1/4*T7p9ep1
       + 119/108*T7p9ep0
       - 31/144*T7p8ep1
       + 19/64*T7p8ep0
       - 19/72*T7p7ep1
       + 7069/6912*T7p7ep0
       - 19/144*T7p6ep1
       + 19/36*T7p5ep1
       + 365/1728*T7p5ep0
       - 1/8*T7p16ep1
       - 613/864*T7p16ep0
       - 1/9*T7p15ep1
       - 5/32*T7p14ep2
       + 4759/3456*T7p14ep1
       + 1/16*T7p11ep2
       - 2009/3456*T7p11ep1
       + 70763/207360*T7p11ep0
       - 1/16*T7p10ep2
       + 2009/3456*T7p10ep1
       - 254123/207360*T7p10ep0
       - 251/324*T6p9ep1
       - 893023/1036800*T6p9ep0
       - 1/3*T6p18ep1
       + 25109/64800*T6p18ep0
       + 19/24*T6p17ep1
       + 47759/34560*T6p17ep0
       - 1/32*T6p16ep2
       + 3073/23040*T6p16ep1
       - 1/16*T6p15ep2
       - 3/16*T6p14ep2
       + 361/384*T6p14ep1
       - 1905541/207360*T6p14ep0
       + 1/8*T6p13ep2
       - 689/576*T6p13ep1
       + 2374657/777600*T6p13ep0
       - 3/16*T6p12ep2
       + 845/1728*T6p12ep1
       - 6893567/1451520*T6p12ep0
       + 1/16*T6p11ep2
       - 325/1728*T6p11ep1
       + 409987/311040*T6p11ep0
       + 2641/648*T6p10ep1
       + 938461/86400*T6p10ep0
       + 3/32*T5p8ep2
       - 339559/138240*T5p8ep1
       - 79/108*T5p11ep1
       + 972823/165888*T5p11ep0
       - 2/3*T4LVB7ep1
       + 43/72*T4LVB6ep1
       - 1/72*T4LT4ep2
       + 19/216*T4LT2ep2
       + 3/8*T3L61ep1
       + 10707976607/43545600*zeta5
       - 1738220954233/1492992000*zeta3
       - 169/324*zeta3^2
       - 88723/315*a5
       - 48101099/1814400*a4
       - 85476397/82944*logm
       - 2*logm*T7p9ep0
       + 31/18*logm*T7p8ep0
       + 19/9*logm*T7p7ep0
       - 38/9*logm*T7p5ep0
       + logm*T7p16ep0
       + 5/4*logm*T7p14ep1
       - 1/2*logm*T7p11ep1
       + 2009/432*logm*T7p11ep0
       + 1/2*logm*T7p10ep1
       - 2009/432*logm*T7p10ep0
       + 502/81*logm*T6p9ep0
       + 8/3*logm*T6p18ep0
       - 19/3*logm*T6p17ep0
       + 1/4*logm*T6p16ep1
       + 3/2*logm*T6p14ep1
       - 361/48*logm*T6p14ep0
       - logm*T6p13ep1
       + 689/72*logm*T6p13ep0
       + 3/2*logm*T6p12ep1
       - 845/216*logm*T6p12ep0
       - 1/2*logm*T6p11ep1
       + 325/216*logm*T6p11ep0
       - 2641/81*logm*T6p10ep0
       - 3/4*logm*T5p8ep1
       + 158/27*logm*T5p11ep0
       + 9817/90*logm*zeta5
       + 61087/288*logm*zeta3
       - 13/2*logm^2
       + 2*logm^2*T7p11ep0
       - 2*logm^2*T7p10ep0
       - 6*logm^2*T6p14ep0
       + 4*logm^2*T6p13ep0
       - 6*logm^2*T6p12ep0
       + 2*logm^2*T6p11ep0
       - 742/9*logm^2*zeta3
       - 3437/45*log2*a4
       - 48101099/43545600*log2^4
       - 877/1050*log2^5
       - 49/8*ls5pithird*sqrt3
       - 2033/486*ls4pithird*sqrt3
       + 8*ls4pithird*sqrt3*logm
       + 3*ls4pithird*sqrt3*log3
       + 243/32*ls5p*sqrt3
       + 110325179/806400*ls3*sqrt3
       - 2033/36*ls3*sqrt3*logm
       + 54*ls3*sqrt3*logm^2
       - 2033/96*ls3*sqrt3*log3
       + 81/2*ls3*sqrt3*log3*logm
       + 243/32*ls3*sqrt3*log3^2
       + 5403506491/16588800*ls2*sqrt3
       - 3/4*ls2*sqrt3*zeta3
       - 117205/432*ls2*sqrt3*logm
       + 96*ls2*sqrt3*logm^2
       - 110325179/806400*ls2*sqrt3*log3
       + 2033/36*ls2*sqrt3*log3*logm
       - 54*ls2*sqrt3*log3*logm^2
       + 2033/192*ls2*sqrt3*log3^2
       - 81/4*ls2*sqrt3*log3^2*logm
       - 81/32*ls2*sqrt3*log3^3
       - 850541/13824*ls2^2
       - 2013/16*ls2^2*logm
       - 36*ls2^2*logm^2
       - 46759/3888*pi*sqrt3*zeta3
       + 23*pi*sqrt3*logm*zeta3
       + 69/8*pi*sqrt3*log3*zeta3
       - 81/8*pi*ls4p*sqrt3
       - 35822465033/746496000*pi^2
       - 16155491/5598720*pi^2*zeta3
       + 6840791/186624*pi^2*logm
       + 131/36*pi^2*logm*zeta3
       + 91/18*pi^2*logm^2
       + 18667/3240*pi^2*log2
       + 48101099/43545600*pi^2*log2^2
       - 8273/11340*pi^2*log2^3
       + 63/16*pi^2*ls3*sqrt3
       + 2033/2592*pi^2*ls2*sqrt3
       - 3/2*pi^2*ls2*sqrt3*logm
       - 9/16*pi^2*ls2*sqrt3*log3
       + 110325179/14515200*pi^3*sqrt3
       - 2033/648*pi^3*sqrt3*logm
       + 3*pi^3*sqrt3*logm^2
       - 2033/1728*pi^3*sqrt3*log3
       + 9/4*pi^3*sqrt3*log3*logm
       + 27/64*pi^3*sqrt3*log3^2
       + 1549045973/223948800*pi^4
       + 98653/466560*pi^4*logm
       + 38/45*pi^4*logm^2
       - 5869079/1814400*pi^4*log2
       + 1/9*pi^5*sqrt3
       + 102107/1088640*pi^6
       - 304499/7776*c4
       - 8/3*c4*logm
       + 3437/1080*c4*log2
       - 17161102462027/8360755200*s^2
       + 17/24*s^2*T9p7ep0
       + 3/16*s^2*T9p6ep0
       - 3/8*s^2*T9p5ep0
       - 221/192*s^2*T9p4ep0
       - 1607/1728*s^2*T9p3ep0
       + 301/96*s^2*T8p7ep0
       + 3/8*s^2*T8p6ep0
       - 11/48*s^2*T8p4ep0
       - 37/6*s^2*T8p2ep0
       + 59/288*s^2*T8p10ep0
       - 3/4*s^2*T7p9ep1
       - 119/36*s^2*T7p9ep0
       + 31/48*s^2*T7p8ep1
       - 57/64*s^2*T7p8ep0
       + 19/24*s^2*T7p7ep1
       - 7069/2304*s^2*T7p7ep0
       + 19/48*s^2*T7p6ep1
       - 19/12*s^2*T7p5ep1
       - 365/576*s^2*T7p5ep0
       + 3/8*s^2*T7p16ep1
       + 613/288*s^2*T7p16ep0
       + 1/3*s^2*T7p15ep1
       + 15/32*s^2*T7p14ep2
       - 4759/1152*s^2*T7p14ep1
       - 3/16*s^2*T7p11ep2
       + 2009/1152*s^2*T7p11ep1
       - 70763/69120*s^2*T7p11ep0
       + 3/16*s^2*T7p10ep2
       - 2009/1152*s^2*T7p10ep1
       + 254123/69120*s^2*T7p10ep0
       + 251/108*s^2*T6p9ep1
       + 893023/345600*s^2*T6p9ep0
       + s^2*T6p18ep1
       - 25109/21600*s^2*T6p18ep0
       - 19/8*s^2*T6p17ep1
       - 47759/11520*s^2*T6p17ep0
       + 3/32*s^2*T6p16ep2
       - 3073/7680*s^2*T6p16ep1
       + 3/16*s^2*T6p15ep2
       + 9/16*s^2*T6p14ep2
       - 361/128*s^2*T6p14ep1
       + 1905541/69120*s^2*T6p14ep0
       - 3/8*s^2*T6p13ep2
       + 689/192*s^2*T6p13ep1
       - 2374657/259200*s^2*T6p13ep0
       + 9/16*s^2*T6p12ep2
       - 845/576*s^2*T6p12ep1
       + 6893567/483840*s^2*T6p12ep0
       - 3/16*s^2*T6p11ep2
       + 325/576*s^2*T6p11ep1
       - 409987/103680*s^2*T6p11ep0
       - 2641/216*s^2*T6p10ep1
       - 938461/28800*s^2*T6p10ep0
       - 9/32*s^2*T5p8ep2
       + 339559/46080*s^2*T5p8ep1
       + 79/36*s^2*T5p11ep1
       - 972823/55296*s^2*T5p11ep0
       + 2*s^2*T4LVB7ep1
       - 43/24*s^2*T4LVB6ep1
       + 1/24*s^2*T4LT4ep2
       - 19/72*s^2*T4LT2ep2
       - 9/8*s^2*T3L61ep1
       - 6528933829/4838400*s^2*zeta5
       + 44144929723/12441600*s^2*zeta3
       + 169/108*s^2*zeta3^2
       + 757625/567*s^2*a5
       + 2790659/17010*s^2*a4
       + 85476397/27648*s^2*logm
       + 6*s^2*logm*T7p9ep0
       - 31/6*s^2*logm*T7p8ep0
       - 19/3*s^2*logm*T7p7ep0
       + 38/3*s^2*logm*T7p5ep0
       - 3*s^2*logm*T7p16ep0
       - 15/4*s^2*logm*T7p14ep1
       + 3/2*s^2*logm*T7p11ep1
       - 2009/144*s^2*logm*T7p11ep0
       - 3/2*s^2*logm*T7p10ep1
       + 2009/144*s^2*logm*T7p10ep0
       - 502/27*s^2*logm*T6p9ep0
       - 8*s^2*logm*T6p18ep0
       + 19*s^2*logm*T6p17ep0
       - 3/4*s^2*logm*T6p16ep1
       - 9/2*s^2*logm*T6p14ep1
       + 361/16*s^2*logm*T6p14ep0
       + 3*s^2*logm*T6p13ep1
       - 689/24*s^2*logm*T6p13ep0
       - 9/2*s^2*logm*T6p12ep1
       + 845/72*s^2*logm*T6p12ep0
       + 3/2*s^2*logm*T6p11ep1
       - 325/72*s^2*logm*T6p11ep0
       + 2641/27*s^2*logm*T6p10ep0
       + 9/4*s^2*logm*T5p8ep1
       - 158/9*s^2*logm*T5p11ep0
       - 9817/30*s^2*logm*zeta5
       - 61087/96*s^2*logm*zeta3
       + 39/2*s^2*logm^2
       - 6*s^2*logm^2*T7p11ep0
       + 6*s^2*logm^2*T7p10ep0
       + 18*s^2*logm^2*T6p14ep0
       - 12*s^2*logm^2*T6p13ep0
       + 18*s^2*logm^2*T6p12ep0
       - 6*s^2*logm^2*T6p11ep0
       + 742/3*s^2*logm^2*zeta3
       + 3437/15*s^2*log2*a4
       + 2790659/408240*s^2*log2^4
       - 13504/8505*s^2*log2^5
       + 147/8*s^2*ls5pithird*sqrt3
       + 2033/162*s^2*ls4pithird*sqrt3
       - 24*s^2*ls4pithird*sqrt3*logm
       - 9*s^2*ls4pithird*sqrt3*log3
       - 729/32*s^2*ls5p*sqrt3
       - 110325179/268800*s^2*ls3*sqrt3
       + 2033/12*s^2*ls3*sqrt3*logm
       - 162*s^2*ls3*sqrt3*logm^2
       + 2033/32*s^2*ls3*sqrt3*log3
       - 243/2*s^2*ls3*sqrt3*log3*logm
       - 729/32*s^2*ls3*sqrt3*log3^2
       - 5403506491/5529600*s^2*ls2*sqrt3
       + 9/4*s^2*ls2*sqrt3*zeta3
       + 117205/144*s^2*ls2*sqrt3*logm
       - 288*s^2*ls2*sqrt3*logm^2
       + 110325179/268800*s^2*ls2*sqrt3*log3
       - 2033/12*s^2*ls2*sqrt3*log3*logm
       + 162*s^2*ls2*sqrt3*log3*logm^2
       - 2033/64*s^2*ls2*sqrt3*log3^2
       + 243/4*s^2*ls2*sqrt3*log3^2*logm
       + 243/32*s^2*ls2*sqrt3*log3^3
       + 850541/4608*s^2*ls2^2
       + 6039/16*s^2*ls2^2*logm
       + 108*s^2*ls2^2*logm^2
       + 46759/1296*s^2*pi*sqrt3*zeta3
       - 69*s^2*pi*sqrt3*logm*zeta3
       - 207/8*s^2*pi*sqrt3*log3*zeta3
       + 243/8*s^2*pi*ls4p*sqrt3
       + 35696281033/248832000*s^2*pi^2
       + 16142531/1866240*s^2*pi^2*zeta3
       - 6840791/62208*s^2*pi^2*logm
       - 131/12*s^2*pi^2*logm*zeta3
       - 91/6*s^2*pi^2*logm^2
       - 315607/19440*s^2*pi^2*log2
       - 2790659/408240*s^2*pi^2*log2^2
       + 919673/102060*s^2*pi^2*log2^3
       - 189/16*s^2*pi^2*ls3*sqrt3
       - 2033/864*s^2*pi^2*ls2*sqrt3
       + 9/2*s^2*pi^2*ls2*sqrt3*logm
       + 27/16*s^2*pi^2*ls2*sqrt3*log3
       - 110325179/4838400*s^2*pi^3*sqrt3
       + 2033/216*s^2*pi^3*sqrt3*logm
       - 9*s^2*pi^3*sqrt3*logm^2
       + 2033/576*s^2*pi^3*sqrt3*log3
       - 27/4*s^2*pi^3*sqrt3*log3*logm
       - 81/64*s^2*pi^3*sqrt3*log3^2
       - 338700951277/15676416000*s^2*pi^4
       - 98653/155520*s^2*pi^4*logm
       - 38/15*s^2*pi^4*logm^2
       + 48971101/3265920*s^2*pi^4*log2
       - 1/3*s^2*pi^5*sqrt3
       - 102107/362880*s^2*pi^6
       + 304499/2592*s^2*c4
       + 8*s^2*c4*logm
       - 3437/360*s^2*c4*log2
       + 17146511817803/12541132800*s^4
       - 17/36*s^4*T9p7ep0
       - 1/8*s^4*T9p6ep0
       + 1/4*s^4*T9p5ep0
       + 221/288*s^4*T9p4ep0
       + 1607/2592*s^4*T9p3ep0
       - 301/144*s^4*T8p7ep0
       - 1/4*s^4*T8p6ep0
       + 11/72*s^4*T8p4ep0
       + 37/9*s^4*T8p2ep0
       - 59/432*s^4*T8p10ep0
       + 1/2*s^4*T7p9ep1
       + 119/54*s^4*T7p9ep0
       - 31/72*s^4*T7p8ep1
       + 19/32*s^4*T7p8ep0
       - 19/36*s^4*T7p7ep1
       + 7069/3456*s^4*T7p7ep0
       - 19/72*s^4*T7p6ep1
       + 19/18*s^4*T7p5ep1
       + 365/864*s^4*T7p5ep0
       - 1/4*s^4*T7p16ep1
       - 613/432*s^4*T7p16ep0
       - 2/9*s^4*T7p15ep1
       - 5/16*s^4*T7p14ep2
       + 4759/1728*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep2
       - 2009/1728*s^4*T7p11ep1
       + 70763/103680*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep2
       + 2009/1728*s^4*T7p10ep1
       - 254123/103680*s^4*T7p10ep0
       - 251/162*s^4*T6p9ep1
       - 893023/518400*s^4*T6p9ep0
       - 2/3*s^4*T6p18ep1
       + 25109/32400*s^4*T6p18ep0
       + 19/12*s^4*T6p17ep1
       + 47759/17280*s^4*T6p17ep0
       - 1/16*s^4*T6p16ep2
       + 3073/11520*s^4*T6p16ep1
       - 1/8*s^4*T6p15ep2
       - 3/8*s^4*T6p14ep2
       + 361/192*s^4*T6p14ep1
       - 1905541/103680*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep2
       - 689/288*s^4*T6p13ep1
       + 2374657/388800*s^4*T6p13ep0
       - 3/8*s^4*T6p12ep2
       + 845/864*s^4*T6p12ep1
       - 6893567/725760*s^4*T6p12ep0
       + 1/8*s^4*T6p11ep2
       - 325/864*s^4*T6p11ep1
       + 409987/155520*s^4*T6p11ep0
       + 2641/324*s^4*T6p10ep1
       + 938461/43200*s^4*T6p10ep0
       + 3/16*s^4*T5p8ep2
       - 339559/69120*s^4*T5p8ep1
       - 79/54*s^4*T5p11ep1
       + 972823/82944*s^4*T5p11ep0
       - 4/3*s^4*T4LVB7ep1
       + 43/36*s^4*T4LVB6ep1
       - 1/36*s^4*T4LT4ep2
       + 19/108*s^4*T4LT2ep2
       + 3/4*s^4*T3L61ep1
       + 2301752441/3110400*s^4*zeta5
       - 302323874749/130636800*s^4*zeta3
       - 169/162*s^4*zeta3^2
       - 6874/9*s^4*a5
       - 24*s^4*a4
       - 85476397/41472*s^4*logm
       - 4*s^4*logm*T7p9ep0
       + 31/9*s^4*logm*T7p8ep0
       + 38/9*s^4*logm*T7p7ep0
       - 76/9*s^4*logm*T7p5ep0
       + 2*s^4*logm*T7p16ep0
       + 5/2*s^4*logm*T7p14ep1
       - s^4*logm*T7p11ep1
       + 2009/216*s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep1
       - 2009/216*s^4*logm*T7p10ep0
       + 1004/81*s^4*logm*T6p9ep0
       + 16/3*s^4*logm*T6p18ep0
       - 38/3*s^4*logm*T6p17ep0
       + 1/2*s^4*logm*T6p16ep1
       + 3*s^4*logm*T6p14ep1
       - 361/24*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep1
       + 689/36*s^4*logm*T6p13ep0
       + 3*s^4*logm*T6p12ep1
       - 845/108*s^4*logm*T6p12ep0
       - s^4*logm*T6p11ep1
       + 325/108*s^4*logm*T6p11ep0
       - 5282/81*s^4*logm*T6p10ep0
       - 3/2*s^4*logm*T5p8ep1
       + 316/27*s^4*logm*T5p11ep0
       + 9817/45*s^4*logm*zeta5
       + 61087/144*s^4*logm*zeta3
       - 13*s^4*logm^2
       + 4*s^4*logm^2*T7p11ep0
       - 4*s^4*logm^2*T7p10ep0
       - 12*s^4*logm^2*T6p14ep0
       + 8*s^4*logm^2*T6p13ep0
       - 12*s^4*logm^2*T6p12ep0
       + 4*s^4*logm^2*T6p11ep0
       - 1484/9*s^4*logm^2*zeta3
       - 6874/45*s^4*log2*a4
       - s^4*log2^4
       - 49/4*s^4*ls5pithird*sqrt3
       - 2033/243*s^4*ls4pithird*sqrt3
       + 16*s^4*ls4pithird*sqrt3*logm
       + 6*s^4*ls4pithird*sqrt3*log3
       + 243/16*s^4*ls5p*sqrt3
       + 110325179/403200*s^4*ls3*sqrt3
       - 2033/18*s^4*ls3*sqrt3*logm
       + 108*s^4*ls3*sqrt3*logm^2
       - 2033/48*s^4*ls3*sqrt3*log3
       + 81*s^4*ls3*sqrt3*log3*logm
       + 243/16*s^4*ls3*sqrt3*log3^2
       + 5403506491/8294400*s^4*ls2*sqrt3
       - 3/2*s^4*ls2*sqrt3*zeta3
       - 117205/216*s^4*ls2*sqrt3*logm
       + 192*s^4*ls2*sqrt3*logm^2
       - 110325179/403200*s^4*ls2*sqrt3*log3
       + 2033/18*s^4*ls2*sqrt3*log3*logm
       - 108*s^4*ls2*sqrt3*log3*logm^2
       + 2033/96*s^4*ls2*sqrt3*log3^2
       - 81/2*s^4*ls2*sqrt3*log3^2*logm
       - 81/16*s^4*ls2*sqrt3*log3^3
       - 850541/6912*s^4*ls2^2
       - 2013/8*s^4*ls2^2*logm
       - 72*s^4*ls2^2*logm^2
       - 46759/1944*s^4*pi*sqrt3*zeta3
       + 46*s^4*pi*sqrt3*logm*zeta3
       + 69/4*s^4*pi*sqrt3*log3*zeta3
       - 81/4*s^4*pi*ls4p*sqrt3
       - 36443493833/373248000*s^4*pi^2
       - 3245095/559872*s^4*pi^2*zeta3
       + 6840791/93312*s^4*pi^2*logm
       + 131/18*s^4*pi^2*logm*zeta3
       + 91/9*s^4*pi^2*logm^2
       + 361/24*s^4*pi^2*log2
       + s^4*pi^2*log2^2
       - 3437/810*s^4*pi^2*log2^3
       + 63/8*s^4*pi^2*ls3*sqrt3
       + 2033/1296*s^4*pi^2*ls2*sqrt3
       - 3*s^4*pi^2*ls2*sqrt3*logm
       - 9/8*s^4*pi^2*ls2*sqrt3*log3
       + 110325179/7257600*s^4*pi^3*sqrt3
       - 2033/324*s^4*pi^3*sqrt3*logm
       + 6*s^4*pi^3*sqrt3*logm^2
       - 2033/864*s^4*pi^3*sqrt3*log3
       + 9/2*s^4*pi^3*sqrt3*log3*logm
       + 27/32*s^4*pi^3*sqrt3*log3^2
       + 105756241679/7838208000*s^4*pi^4
       + 98653/233280*s^4*pi^4*logm
       + 76/45*s^4*pi^4*logm^2
       - 226081/25920*s^4*pi^4*log2
       + 2/9*s^4*pi^5*sqrt3
       + 102107/544320*s^4*pi^6
       - 304499/3888*s^4*c4
       - 16/3*s^4*c4*logm
       + 3437/540*s^4*c4*log2
       + 2033/144*ls4*sqrt3
       - 27*ls4*sqrt3*logm
       - 81/8*ls4*sqrt3*log3
       - 2033/48*ls4*s^2*sqrt3
       + 81*ls4*s^2*sqrt3*logm
       + 243/8*ls4*s^2*sqrt3*log3
       + 2033/72*ls4*s^4*sqrt3
       - 54*ls4*s^4*sqrt3*logm
       - 81/4*ls4*s^4*sqrt3*log3
       + 81/16*ls5*sqrt3
       - 243/16*ls5*s^2*sqrt3
       + 81/8*ls5*s^4*sqrt3
   )

    + (MZ/Mt)^6 * (
       - 13/105
       + 52/105*s^2
       - 2/3*s^4
       + 4/15*s^6
   )

    + (MZ/Mt)^6*alphas/pi*cf * (
       - 11341/50400
       - 1/45*pi^2
       + 1801/2025*s^2
       + 4/45*s^2*pi^2
       - 25/18*s^4
       - 1/9*s^4*pi^2
       + 5/9*s^6
       + 2/45*s^6*pi^2
   )

    + (MZ/Mt)^6*(alphas/pi)^2*cf*tf * (
       + 1178417/516096000
       + 18179/5898240*zeta3
       - 7/1200*logMZ
       + 7/1200*logm
   )

    + (MZ/Mt)^6*(alphas/pi)^2*cf*tf*nl * (
       + 96653/486000
       - 4/45*zeta3
       - 11341/75600*logm
       + 2389/56700*pi^2
       - 2/135*pi^2*logm
       - 577147/729000*s^2
       + 16/45*s^2*zeta3
       + 3602/6075*s^2*logm
       - 2389/14175*s^2*pi^2
       + 8/135*s^2*pi^2*logm
       + 1373/1296*s^4
       - 4/9*s^4*zeta3
       - 25/27*s^4*logm
       + 367/1620*s^4*pi^2
       - 2/27*s^4*pi^2*logm
       - 1373/3240*s^6
       + 8/45*s^6*zeta3
       + 10/27*s^6*logm
       - 367/4050*s^6*pi^2
       + 4/135*s^6*pi^2*logm
   )

    + (MZ/Mt)^6*(alphas/pi)^2*cf*nh*tf * (
       - 928968667843/1365590016000
       + 306903967/35389440*zeta3
       + 1303/529200*logMZ
       - 1/1260*logMZ^2
       - 8069/52920*logm
       + 1/630*logm*logMZ
       - 1/1260*logm^2
       - 191/25*ls2*sqrt3
       - 83/1008*pi^2
       - 2/135*pi^2*logm
       + 114951527147/42674688000*s^2
       - 38344039/1105920*s^2*zeta3
       - 1303/396900*s^2*logMZ
       + 1/945*s^2*logMZ^2
       + 709901/1190700*s^2*logm
       - 2/945*s^2*logm*logMZ
       + 1/945*s^2*logm^2
       + 764/25*s^2*ls2*sqrt3
       + 1247/3780*s^2*pi^2
       + 8/135*s^2*pi^2*logm
       - 9661/3240*s^4
       + 1168/27*s^4*zeta3
       - 25/27*s^4*logm
       - 191/5*s^4*ls2*sqrt3
       - 4/9*s^4*pi^2
       - 2/27*s^4*pi^2*logm
       + 9661/8100*s^6
       - 2336/135*s^6*zeta3
       + 10/27*s^6*logm
       + 382/25*s^6*ls2*sqrt3
       + 8/45*s^6*pi^2
       + 4/135*s^6*pi^2*logm
   )

    + (MZ/Mt)^6*(alphas/pi)^2*cf*ca * (
       - 39795455611/83607552000
       + 103572527/137625600*zeta3
       + 124751/302400*logm
       - 6187/7200*ls2*sqrt3
       + 9/20*ls2^2
       - 512179/13608000*pi^2
       + 11/270*pi^2*logm
       - 13/105*pi^2*log2
       + 1/400*pi^4
       + 4924883623/1119744000*s^2
       - 84713411/16588800*s^2*zeta3
       - 19811/12150*s^2*logm
       + 6187/1800*s^2*ls2*sqrt3
       - 9/5*s^2*ls2^2
       + 512179/3402000*s^2*pi^2
       - 22/135*s^2*pi^2*logm
       + 52/105*s^2*pi^2*log2
       - 1/100*s^2*pi^4
       - 112693/25920*s^4
       + 2711/540*s^4*zeta3
       + 275/108*s^4*logm
       - 6187/1440*s^4*ls2*sqrt3
       + 9/4*s^4*ls2^2
       - 66997/388800*s^4*pi^2
       + 11/54*s^4*pi^2*logm
       - 2/3*s^4*pi^2*log2
       + 1/80*s^4*pi^4
       + 112693/64800*s^6
       - 2711/1350*s^6*zeta3
       - 55/54*s^6*logm
       + 6187/3600*s^6*ls2*sqrt3
       - 9/10*s^6*ls2^2
       + 66997/972000*s^6*pi^2
       - 11/135*s^6*pi^2*logm
       + 4/15*s^6*pi^2*log2
       - 1/200*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^2*cf^2 * (
       + 4053926579/1672151040
       - 2306459047/619315200*zeta3
       + 6187/3600*ls2*sqrt3
       - 9/10*ls2^2
       - 358373/1701000*pi^2
       + 26/105*pi^2*log2
       + 1/1080*pi^4
       + 249720001/22394880*s^2
       - 759431/307200*s^2*zeta3
       - 6187/900*s^2*ls2*sqrt3
       + 18/5*s^2*ls2^2
       + 358373/425250*s^2*pi^2
       - 104/105*s^2*pi^2*log2
       - 1/270*s^2*pi^4
       - 15229/10368*s^4
       - 4261/540*s^4*zeta3
       + 6187/720*s^4*ls2*sqrt3
       - 9/2*s^4*ls2^2
       - 54089/48600*s^4*pi^2
       + 4/3*s^4*pi^2*log2
       + 1/216*s^4*pi^4
       + 15229/25920*s^6
       + 4261/1350*s^6*zeta3
       - 6187/1800*s^6*ls2*sqrt3
       + 9/5*s^6*ls2^2
       + 54089/121500*s^6*pi^2
       - 8/15*s^6*pi^2*log2
       - 1/540*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*d33FF/nc * (
       + 351801179590009/251073478656000
       + 3460646581103/3719607091200*zeta3
       + 97011619/58060800*a4
       - 110401/145800*logMZ
       + 29/45*logMZ*zeta3
       + 110401/145800*logm
       - 29/45*logm*zeta3
       + 97011619/1393459200*log2^4
       - 97011619/1393459200*pi^2*log2^2
       - 5222163439/167215104000*pi^4
       - 3529731949993/1162377216000*s^2
       - 3590775427951/1394852659200*s^2*zeta3
       - 97011619/21772800*s^2*a4
       + 110401/72900*s^2*logMZ
       - 58/45*s^2*logMZ*zeta3
       - 110401/72900*s^2*logm
       + 58/45*s^2*logm*zeta3
       - 97011619/522547200*s^2*log2^4
       + 97011619/522547200*s^2*pi^2*log2^2
       + 4848337903/62705664000*s^2*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*tf^2*nl * (
       + 28061719439/2508226560000
       - 630749/212336640*zeta3
       - 2597/552960*a4
       - 14321/2916000*logMZ
       + 7/4860*logMZ^2
       + 83143723/10450944000*logm
       + 18179/4423680*logm*zeta3
       - 259/24300*logm*logMZ
       + 56/6075*logm^2
       - 2597/13271040*log2^4
       - 7/19440*pi^2
       + 2597/13271040*pi^2*log2^2
       + 127253/1592524800*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 10635341/51030000
       + 14/2025*zeta3
       + 96653/364500*logm
       - 16/135*logm*zeta3
       - 11341/113400*logm^2
       - 268283/5103000*pi^2
       + 2389/42525*pi^2*logm
       - 4/405*pi^2*logm^2
       - 19/12150*pi^4
       + 6813659/8201250*s^2
       - 56/2025*s^2*zeta3
       - 577147/546750*s^2*logm
       + 64/135*s^2*logm*zeta3
       + 7204/18225*s^2*logm^2
       + 268283/1275750*s^2*pi^2
       - 9556/42525*s^2*pi^2*logm
       + 16/405*s^2*pi^2*logm^2
       + 38/6075*s^2*pi^4
       - 137659/116640*s^4
       + 14/405*s^4*zeta3
       + 1373/972*s^4*logm
       - 16/27*s^4*logm*zeta3
       - 50/81*s^4*logm^2
       - 41669/145800*s^4*pi^2
       + 367/1215*s^4*pi^2*logm
       - 4/81*s^4*pi^2*logm^2
       - 19/2430*s^4*pi^4
       + 137659/291600*s^6
       - 28/2025*s^6*zeta3
       - 1373/2430*s^6*logm
       + 32/135*s^6*logm*zeta3
       + 20/81*s^6*logm^2
       + 41669/364500*s^6*pi^2
       - 734/6075*s^6*pi^2*logm
       + 8/405*s^6*pi^2*logm^2
       + 19/6075*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*nh*tf^2 * (
       - 2131688955029/35846737920000
       + 1158401/103219200*zeta3
       - 217/6912*a4
       + 1515284221/32006016000*logMZ
       - 1519/55296*logMZ*zeta3
       - 106/11025*logMZ^2
       + 1/315*logMZ^3
       - 4537100369/102419251200*logm
       + 139699/4423680*logm*zeta3
       + 101/8820*logm*logMZ
       - 1/105*logm*logMZ^2
       - 9/4900*logm^2
       + 1/105*logm^2*logMZ
       - 1/315*logm^3
       - 217/165888*log2^4
       + 53/22050*pi^2
       - 1/420*pi^2*logMZ
       + 1/420*pi^2*logm
       + 217/165888*pi^2*log2^2
       + 10633/19906560*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 57367470279971753/573547806720000
       - 136/135*T6p14ep0
       + 3652/2025*T6p13ep0
       - 377231122459/19110297600*zeta3
       - 2285/73728*a4
       - 15209/83349000*logMZ
       + 11/7560*logMZ^2
       - 1/2835*logMZ^3
       - 219066922561/341397504000*logm
       + 303758239/26542080*logm*zeta3
       + 37/99225*logm*logMZ
       - 6409/31752*logm^2
       + 1/945*logm^2*logMZ
       - 2/2835*logm^3
       - 2285/1769472*log2^4
       - 382/25*ls3*sqrt3
       - 13927/250*ls2*sqrt3
       - 764/75*ls2*sqrt3*logm
       + 382/25*ls2*sqrt3*log3
       - 3737353/2268000*pi^2
       + 1/3780*pi^2*logMZ
       - 2291/42525*pi^2*logm
       - 8/405*pi^2*logm^2
       + 2285/1769472*pi^2*log2^2
       - 191/225*pi^3*sqrt3
       + 1745150297/9555148800*pi^4
       - 64532298178876483/161310320640000*s^2
       + 544/135*s^2*T6p14ep0
       - 14608/2025*s^2*T6p13ep0
       + 47115267473/597196800*s^2*zeta3
       + 2029/20736*s^2*a4
       + 15209/62511750*s^2*logMZ
       - 11/5670*s^2*logMZ^2
       + 4/8505*s^2*logMZ^3
       + 48694994573/19203609600*s^2*logm
       - 37950823/829440*s^2*logm*zeta3
       - 148/297675*s^2*logm*logMZ
       + 1416337/1786050*s^2*logm^2
       - 4/2835*s^2*logm^2*logMZ
       + 8/8505*s^2*logm^3
       + 2029/497664*s^2*log2^4
       + 1528/25*s^2*ls3*sqrt3
       + 27854/125*s^2*ls2*sqrt3
       + 3056/75*s^2*ls2*sqrt3*logm
       - 1528/25*s^2*ls2*sqrt3*log3
       + 177943/27000*s^2*pi^2
       - 1/2835*s^2*pi^2*logMZ
       + 9164/42525*s^2*pi^2*logm
       + 32/405*s^2*pi^2*logm^2
       - 2029/497664*s^2*pi^2*log2^2
       + 764/225*s^2*pi^3*sqrt3
       - 72670363/99532800*s^2*pi^4
       + 145689937/291600*s^4
       - 136/27*s^4*T6p14ep0
       + 3652/405*s^4*T6p13ep0
       - 358324/3645*s^4*zeta3
       - 12457/4860*s^4*logm
       + 4624/81*s^4*logm*zeta3
       - 100/81*s^4*logm^2
       - 382/5*s^4*ls3*sqrt3
       - 13927/50*s^4*ls2*sqrt3
       - 764/15*s^4*ls2*sqrt3*logm
       + 382/5*s^4*ls2*sqrt3*log3
       - 33269/4050*s^4*pi^2
       - 353/1215*s^4*pi^2*logm
       - 8/81*s^4*pi^2*logm^2
       - 191/45*s^4*pi^3*sqrt3
       + 3319/3645*s^4*pi^4
       - 145689937/729000*s^6
       + 272/135*s^6*T6p14ep0
       - 7304/2025*s^6*T6p13ep0
       + 716648/18225*s^6*zeta3
       + 12457/12150*s^6*logm
       - 9248/405*s^6*logm*zeta3
       + 40/81*s^6*logm^2
       + 764/25*s^6*ls3*sqrt3
       + 13927/125*s^6*ls2*sqrt3
       + 1528/75*s^6*ls2*sqrt3*logm
       - 764/25*s^6*ls2*sqrt3*log3
       + 33269/10125*s^6*pi^2
       + 706/6075*s^6*pi^2*logm
       + 16/405*s^6*pi^2*logm^2
       + 382/225*s^6*pi^3*sqrt3
       - 6638/18225*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 97063463977399/739031040000
       + 10667/4050*T6p9ep0
       - 4204/2025*T6p10ep0
       - 49514362169/1703116800*zeta3
       - 599/486000*logMZ
       + 1/2025*logMZ^2
       - 185541268007/204838502400*logm
       + 306903967/26542080*logm*zeta3
       + 911/396900*logm*logMZ
       - 1/945*logm*logMZ^2
       - 81601/793800*logm^2
       + 2/945*logm^2*logMZ
       - 1/945*logm^3
       - 23593/450*ls3*sqrt3
       - 1996463/13500*ls2*sqrt3
       - 764/75*ls2*sqrt3*logm
       + 23593/450*ls2*sqrt3*log3
       - 665771/40824*pi^2
       - 83/756*pi^2*logm
       - 4/405*pi^2*logm^2
       - 23593/8100*pi^3*sqrt3
       + 69113/364500*pi^4
       - 509418814526327/969978240000*s^2
       - 21334/2025*s^2*T6p9ep0
       + 16816/2025*s^2*T6p10ep0
       + 12363716501/106444800*s^2*zeta3
       + 599/364500*s^2*logMZ
       - 4/6075*s^2*logMZ^2
       + 2553309559/711244800*s^2*logm
       - 38344039/829440*s^2*logm*zeta3
       - 911/297675*s^2*logm*logMZ
       + 4/2835*s^2*logm*logMZ^2
       + 356317/893025*s^2*logm^2
       - 8/2835*s^2*logm^2*logMZ
       + 4/2835*s^2*logm^3
       + 47186/225*s^2*ls3*sqrt3
       + 1996463/3375*s^2*ls2*sqrt3
       + 3056/75*s^2*ls2*sqrt3*logm
       - 47186/225*s^2*ls2*sqrt3*log3
       + 16644191/255150*s^2*pi^2
       + 1247/2835*s^2*pi^2*logm
       + 16/405*s^2*pi^2*logm^2
       + 23593/2025*s^2*pi^3*sqrt3
       - 69113/91125*s^2*pi^4
       + 382551229/583200*s^4
       + 10667/810*s^4*T6p9ep0
       - 4204/405*s^4*T6p10ep0
       - 234583/1620*s^4*zeta3
       - 9661/2430*s^4*logm
       + 4672/81*s^4*logm*zeta3
       - 50/81*s^4*logm^2
       - 23593/90*s^4*ls3*sqrt3
       - 1996463/2700*s^4*ls2*sqrt3
       - 764/15*s^4*ls2*sqrt3*logm
       + 23593/90*s^4*ls2*sqrt3*log3
       - 2377571/29160*s^4*pi^2
       - 16/27*s^4*pi^2*logm
       - 4/81*s^4*pi^2*logm^2
       - 23593/1620*s^4*pi^3*sqrt3
       + 69113/72900*s^4*pi^4
       - 382551229/1458000*s^6
       - 10667/2025*s^6*T6p9ep0
       + 8408/2025*s^6*T6p10ep0
       + 234583/4050*s^6*zeta3
       + 9661/6075*s^6*logm
       - 9344/405*s^6*logm*zeta3
       + 20/81*s^6*logm^2
       + 23593/225*s^6*ls3*sqrt3
       + 1996463/6750*s^6*ls2*sqrt3
       + 1528/75*s^6*ls2*sqrt3*logm
       - 23593/225*s^6*ls2*sqrt3*log3
       + 2377571/72900*s^6*pi^2
       + 32/135*s^6*pi^2*logm
       + 8/405*s^6*pi^2*logm^2
       + 23593/4050*s^6*pi^3*sqrt3
       - 69113/182250*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*tf * (
       - 60081456721969/123986903040000
       + 88903071898489/148784283648000*zeta3
       + 28042369/51609600*a4
       + 54654577/373248000*logMZ
       - 390451/3317760*logMZ*zeta3
       - 77/19440*logMZ^2
       - 6471302473/41803776000*logm
       + 5647309/53084160*logm*zeta3
       + 2849/97200*logm*logMZ
       - 154/6075*logm^2
       + 28042369/1238630400*log2^4
       + 77/77760*pi^2
       - 28042369/1238630400*pi^2*log2^2
       - 282764477/63700992000*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/180
       + 1/15*T6p14ep0
       - 2/45*T6p13ep0
       - 131/810*zeta3
       + 2/5*ls2*sqrt3
       + 3/10*ls2^2
       + 31/1620*pi^2
       + 13/2700*pi^4
       - 89/45*s^2
       - 4/15*s^2*T6p14ep0
       + 8/45*s^2*T6p13ep0
       + 262/405*s^2*zeta3
       - 8/5*s^2*ls2*sqrt3
       - 6/5*s^2*ls2^2
       - 31/405*s^2*pi^2
       - 13/675*s^2*pi^4
       + 89/36*s^4
       + 1/3*s^4*T6p14ep0
       - 2/9*s^4*T6p13ep0
       - 131/162*s^4*zeta3
       + 2*s^4*ls2*sqrt3
       + 3/2*s^4*ls2^2
       + 31/324*s^4*pi^2
       + 13/540*s^4*pi^4
       - 89/90*s^6
       - 2/15*s^6*T6p14ep0
       + 4/45*s^6*T6p13ep0
       + 131/405*s^6*zeta3
       - 4/5*s^6*ls2*sqrt3
       - 3/5*s^6*ls2^2
       - 31/810*s^6*pi^2
       - 13/1350*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*tf*nl * (
       + 41365337962361/2149908480000
       + 1/15*T6p14ep1
       + 101/200*T6p14ep0
       - 2/45*T6p13ep1
       - 1171/9720*T6p13ep0
       - 1/45*T3L61ep1
       - 1663/1350*zeta5
       - 13280203406299/2006581248000*zeta3
       - 27976139/38707200*a4
       - 13812596659/2508226560*logm
       - 8/15*logm*T6p14ep0
       + 16/45*logm*T6p13ep0
       + 2436859303/928972800*logm*zeta3
       + 124751/226800*logm^2
       - 27976139/928972800*log2^4
       - 6187/3600*ls3*sqrt3
       - 1297267/1296000*ls2*sqrt3
       - 23467/5400*ls2*sqrt3*logm
       + 6187/3600*ls2*sqrt3*log3
       + 93/50*ls2^2
       - 9/5*ls2^2*logm
       + 14686943/77760000*pi^2
       - 19/243*pi^2*zeta3
       - 548617/1458000*pi^2*logm
       + 22/405*pi^2*logm^2
       + 286/945*pi^2*log2
       - 52/315*pi^2*log2*logm
       - 6957283/132710400*pi^2*log2^2
       - 6187/64800*pi^3*sqrt3
       + 18540441943/200658124800*pi^4
       - 19/540*pi^4*logm
       - 208/2025*c4
       - 15661695788627/201553920000*s^2
       - 4/15*s^2*T6p14ep1
       - 101/50*s^2*T6p14ep0
       + 8/45*s^2*T6p13ep1
       + 1171/2430*s^2*T6p13ep0
       + 4/45*s^2*T3L61ep1
       + 3326/675*s^2*zeta5
       + 276734269829/8957952000*s^2*zeta3
       + 895969/311040*s^2*a4
       + 21272806951/839808000*s^2*logm
       + 32/15*s^2*logm*T6p14ep0
       - 64/45*s^2*logm*T6p13ep0
       - 165322691/12441600*s^2*logm*zeta3
       - 39622/18225*s^2*logm^2
       + 895969/7464960*s^2*log2^4
       + 6187/900*s^2*ls3*sqrt3
       + 1297267/324000*s^2*ls2*sqrt3
       + 23467/1350*s^2*ls2*sqrt3*logm
       - 6187/900*s^2*ls2*sqrt3*log3
       - 186/25*s^2*ls2^2
       + 36/5*s^2*ls2^2*logm
       - 14686943/19440000*s^2*pi^2
       + 76/243*s^2*pi^2*zeta3
       + 548617/364500*s^2*pi^2*logm
       - 88/405*s^2*pi^2*logm^2
       - 1144/945*s^2*pi^2*log2
       + 208/315*s^2*pi^2*log2*logm
       + 10980569/52254720*s^2*pi^2*log2^2
       + 6187/16200*s^2*pi^3*sqrt3
       - 869839741/2090188800*s^2*pi^4
       + 19/135*s^2*pi^4*logm
       + 832/2025*s^2*c4
       + 1220987791/12441600*s^4
       + 1/3*s^4*T6p14ep1
       + 101/40*s^4*T6p14ep0
       - 2/9*s^4*T6p13ep1
       - 1171/1944*s^4*T6p13ep0
       - 1/9*s^4*T3L61ep1
       - 1663/270*s^4*zeta5
       - 125979043/3499200*s^4*zeta3
       - 32/9*s^4*a4
       - 1837/60*s^4*logm
       - 8/3*s^4*logm*T6p14ep0
       + 16/9*s^4*logm*T6p13ep0
       + 1997/135*s^4*logm*zeta3
       + 275/81*s^4*logm^2
       - 4/27*s^4*log2^4
       - 6187/720*s^4*ls3*sqrt3
       - 1297267/259200*s^4*ls2*sqrt3
       - 23467/1080*s^4*ls2*sqrt3*logm
       + 6187/720*s^4*ls2*sqrt3*log3
       + 93/10*s^4*ls2^2
       - 9*s^4*ls2^2*logm
       + 15886943/15552000*s^4*pi^2
       - 95/243*s^4*pi^2*zeta3
       - 559417/291600*s^4*pi^2*logm
       + 22/81*s^4*pi^2*logm^2
       + 44/27*s^4*pi^2*log2
       - 8/9*s^4*pi^2*log2*logm
       - 8/27*s^4*pi^2*log2^2
       - 6187/12960*s^4*pi^3*sqrt3
       + 85463/174960*s^4*pi^4
       - 19/108*s^4*pi^4*logm
       - 208/405*s^4*c4
       - 1220987791/31104000*s^6
       - 2/15*s^6*T6p14ep1
       - 101/100*s^6*T6p14ep0
       + 4/45*s^6*T6p13ep1
       + 1171/4860*s^6*T6p13ep0
       + 2/45*s^6*T3L61ep1
       + 1663/675*s^6*zeta5
       + 125979043/8748000*s^6*zeta3
       + 64/45*s^6*a4
       + 1837/150*s^6*logm
       + 16/15*s^6*logm*T6p14ep0
       - 32/45*s^6*logm*T6p13ep0
       - 3994/675*s^6*logm*zeta3
       - 110/81*s^6*logm^2
       + 8/135*s^6*log2^4
       + 6187/1800*s^6*ls3*sqrt3
       + 1297267/648000*s^6*ls2*sqrt3
       + 23467/2700*s^6*ls2*sqrt3*logm
       - 6187/1800*s^6*ls2*sqrt3*log3
       - 93/25*s^6*ls2^2
       + 18/5*s^6*ls2^2*logm
       - 15886943/38880000*s^6*pi^2
       + 38/243*s^6*pi^2*zeta3
       + 559417/729000*s^6*pi^2*logm
       - 44/405*s^6*pi^2*logm^2
       - 88/135*s^6*pi^2*log2
       + 16/45*s^6*pi^2*log2*logm
       + 16/135*s^6*pi^2*log2^2
       + 6187/32400*s^6*pi^3*sqrt3
       - 85463/437400*s^6*pi^4
       + 19/270*s^6*pi^4*logm
       + 416/2025*s^6*c4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 20100757/76800
       - 7/120*T7p8ep0
       - 7/240*T7p7ep0
       + 7/120*T7p5ep0
       - 5983/4800*T6p9ep0
       + 7/80*T6p17ep0
       - 7/120*T6p13ep0
       + 11/15*T6p12ep0
       - 11/45*T6p11ep0
       + 17699/3600*T6p10ep0
       + 7/12*zeta5
       - 13258703/259200*zeta3
       - 25619/1600*ls3*sqrt3
       - 12631/480*ls2*sqrt3
       + 25619/1600*ls2*sqrt3*log3
       + 21/16*ls2^2
       + 139603/51840*pi^2
       - 25619/28800*pi^3*sqrt3
       - 11363/108000*pi^4
       - 20100757/19200*s^2
       + 7/30*s^2*T7p8ep0
       + 7/60*s^2*T7p7ep0
       - 7/30*s^2*T7p5ep0
       + 5983/1200*s^2*T6p9ep0
       - 7/20*s^2*T6p17ep0
       + 7/30*s^2*T6p13ep0
       - 44/15*s^2*T6p12ep0
       + 44/45*s^2*T6p11ep0
       - 17699/900*s^2*T6p10ep0
       - 7/3*s^2*zeta5
       + 13258703/64800*s^2*zeta3
       + 25619/400*s^2*ls3*sqrt3
       + 12631/120*s^2*ls2*sqrt3
       - 25619/400*s^2*ls2*sqrt3*log3
       - 21/4*s^2*ls2^2
       - 139603/12960*s^2*pi^2
       + 25619/7200*s^2*pi^3*sqrt3
       + 11363/27000*s^2*pi^4
       + 20100757/15360*s^4
       - 7/24*s^4*T7p8ep0
       - 7/48*s^4*T7p7ep0
       + 7/24*s^4*T7p5ep0
       - 5983/960*s^4*T6p9ep0
       + 7/16*s^4*T6p17ep0
       - 7/24*s^4*T6p13ep0
       + 11/3*s^4*T6p12ep0
       - 11/9*s^4*T6p11ep0
       + 17699/720*s^4*T6p10ep0
       + 35/12*s^4*zeta5
       - 13258703/51840*s^4*zeta3
       - 25619/320*s^4*ls3*sqrt3
       - 12631/96*s^4*ls2*sqrt3
       + 25619/320*s^4*ls2*sqrt3*log3
       + 105/16*s^4*ls2^2
       + 139603/10368*s^4*pi^2
       - 25619/5760*s^4*pi^3*sqrt3
       - 11363/21600*s^4*pi^4
       - 20100757/38400*s^6
       + 7/60*s^6*T7p8ep0
       + 7/120*s^6*T7p7ep0
       - 7/60*s^6*T7p5ep0
       + 5983/2400*s^6*T6p9ep0
       - 7/40*s^6*T6p17ep0
       + 7/60*s^6*T6p13ep0
       - 22/15*s^6*T6p12ep0
       + 22/45*s^6*T6p11ep0
       - 17699/1800*s^6*T6p10ep0
       - 7/6*s^6*zeta5
       + 13258703/129600*s^6*zeta3
       + 25619/800*s^6*ls3*sqrt3
       + 12631/240*s^6*ls2*sqrt3
       - 25619/800*s^6*ls2*sqrt3*log3
       - 21/8*s^6*ls2^2
       - 139603/25920*s^6*pi^2
       + 25619/14400*s^6*pi^3*sqrt3
       + 11363/54000*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca*nh*tf * (
       + 1071550475770172962483/1265410332426240000
       + 7/60*T8p5ep0
       + 49/90*T7p9ep0
       - 7/120*T7p8ep1
       - 859/7200*T7p8ep0
       - 7/240*T7p7ep1
       + 307/4800*T7p7ep0
       + 7/120*T7p5ep1
       - 451/7200*T7p5ep0
       + 1/45*T7p16ep0
       + 30347/27000*T7p13ep0
       - 7/48*T7p12ep0
       - 5983/4800*T6p9ep1
       + 59771579/23328000*T6p9ep0
       + 3350033/972000*T6p18ep0
       + 7/80*T6p17ep1
       - 240883/388800*T6p17ep0
       - 3559/6480*T6p16ep1
       - 1067/360*T6p14ep0
       - 7/120*T6p13ep1
       + 1177337/194400*T6p13ep0
       + 11/15*T6p12ep1
       - 749514611/149688000*T6p12ep0
       - 11/45*T6p11ep1
       + 60227/64800*T6p11ep0
       + 17699/3600*T6p10ep1
       + 4731499/1458000*T6p10ep0
       + 5449/12960*T5p8ep1
       + 6056651/1944000*T5p11ep0
       - 1/45*T3L61ep1
       + 31148557/756000*zeta5
       - 11299857855571197317/56240459218944000*zeta3
       - 37322595923/16257024000*a4
       + 61445851/4000752000*logMZ
       - 271/13824*logMZ*zeta3
       + 175597/38102400*logMZ^2
       - 43/45360*logMZ^3
       - 3673349049634927/1755758592000*logm
       + 7/15*logm*T7p8ep0
       + 7/30*logm*T7p7ep0
       - 7/15*logm*T7p5ep0
       + 5983/600*logm*T6p9ep0
       - 7/10*logm*T6p17ep0
       + 7/15*logm*T6p13ep0
       - 88/15*logm*T6p12ep0
       + 88/45*logm*T6p11ep0
       - 17699/450*logm*T6p10ep0
       - 14/3*logm*zeta5
       + 1406257558141/3715891200*logm*zeta3
       - 347593/19051200*logm*logMZ
       + 29/5040*logm*logMZ^2
       + 3068251/5443200*logm^2
       - 131/15120*logm^2*logMZ
       + 5/1296*logm^3
       - 37322595923/390168576000*log2^4
       + 25619/2700*ls4pithird*sqrt3
       - 23762836583/199584000*ls3*sqrt3
       + 25619/200*ls3*sqrt3*logm
       + 76857/1600*ls3*sqrt3*log3
       - 69245469169/213840000*ls2*sqrt3
       + 51275/216*ls2*sqrt3*logm
       + 23762836583/199584000*ls2*sqrt3*log3
       - 25619/200*ls2*sqrt3*log3*logm
       - 76857/3200*ls2*sqrt3*log3^2
       + 417583/14400*ls2^2
       - 99/10*ls2^2*logm
       + 589237/21600*pi*sqrt3*zeta3
       - 4267937449213/452656512000*pi^2
       - 79607/340200*pi^2*zeta3
       + 43/60480*pi^2*logMZ
       - 870007141/40824000*pi^2*logm
       + 22/405*pi^2*logm^2
       + 1664/945*pi^2*log2
       - 52/315*pi^2*log2*logm
       + 37322595923/390168576000*pi^2*log2^2
       - 25619/14400*pi^2*ls2*sqrt3
       - 23762836583/3592512000*pi^3*sqrt3
       + 25619/3600*pi^3*sqrt3*logm
       + 25619/9600*pi^3*sqrt3*log3
       + 2033591525101333/4635202682880000*pi^4
       + 2852/3375*pi^4*logm
       + 7091/12150*c4
       - 200978681241352817807/59316109332480000*s^2
       - 7/15*s^2*T8p5ep0
       - 98/45*s^2*T7p9ep0
       + 7/30*s^2*T7p8ep1
       + 859/1800*s^2*T7p8ep0
       + 7/60*s^2*T7p7ep1
       - 307/1200*s^2*T7p7ep0
       - 7/30*s^2*T7p5ep1
       + 451/1800*s^2*T7p5ep0
       - 4/45*s^2*T7p16ep0
       - 30347/6750*s^2*T7p13ep0
       + 7/12*s^2*T7p12ep0
       + 5983/1200*s^2*T6p9ep1
       - 59771579/5832000*s^2*T6p9ep0
       - 3350033/243000*s^2*T6p18ep0
       - 7/20*s^2*T6p17ep1
       + 240883/97200*s^2*T6p17ep0
       + 3559/1620*s^2*T6p16ep1
       + 1067/90*s^2*T6p14ep0
       + 7/30*s^2*T6p13ep1
       - 1177337/48600*s^2*T6p13ep0
       - 44/15*s^2*T6p12ep1
       + 749514611/37422000*s^2*T6p12ep0
       + 44/45*s^2*T6p11ep1
       - 60227/16200*s^2*T6p11ep0
       - 17699/900*s^2*T6p10ep1
       - 4731499/364500*s^2*T6p10ep0
       - 5449/3240*s^2*T5p8ep1
       - 6056651/486000*s^2*T5p11ep0
       + 4/45*s^2*T3L61ep1
       - 1489117/9000*s^2*zeta5
       + 100890739779019571/125536739328000*s^2*zeta3
       + 46899913/5806080*s^2*a4
       - 61445851/3000564000*s^2*logMZ
       + 271/10368*s^2*logMZ*zeta3
       - 175597/28576800*s^2*logMZ^2
       + 43/34020*s^2*logMZ^3
       + 1378061650654981/164602368000*s^2*logm
       - 28/15*s^2*logm*T7p8ep0
       - 14/15*s^2*logm*T7p7ep0
       + 28/15*s^2*logm*T7p5ep0
       - 5983/150*s^2*logm*T6p9ep0
       + 14/5*s^2*logm*T6p17ep0
       - 28/15*s^2*logm*T6p13ep0
       + 352/15*s^2*logm*T6p12ep0
       - 352/45*s^2*logm*T6p11ep0
       + 35398/225*s^2*logm*T6p10ep0
       + 56/3*s^2*logm*zeta5
       - 75474859241/49766400*s^2*logm*zeta3
       + 347593/14288400*s^2*logm*logMZ
       - 29/3780*s^2*logm*logMZ^2
       - 66293/30240*s^2*logm^2
       + 131/11340*s^2*logm^2*logMZ
       - 5/972*s^2*logm^3
       + 46899913/139345920*s^2*log2^4
       - 25619/675*s^2*ls4pithird*sqrt3
       + 23762836583/49896000*s^2*ls3*sqrt3
       - 25619/50*s^2*ls3*sqrt3*logm
       - 76857/400*s^2*ls3*sqrt3*log3
       + 69245469169/53460000*s^2*ls2*sqrt3
       - 51275/54*s^2*ls2*sqrt3*logm
       - 23762836583/49896000*s^2*ls2*sqrt3*log3
       + 25619/50*s^2*ls2*sqrt3*log3*logm
       + 76857/800*s^2*ls2*sqrt3*log3^2
       - 417583/3600*s^2*ls2^2
       + 198/5*s^2*ls2^2*logm
       - 589237/5400*s^2*pi*sqrt3*zeta3
       + 4267589767153/113164128000*s^2*pi^2
       + 79607/85050*s^2*pi^2*zeta3
       - 43/45360*s^2*pi^2*logMZ
       + 869967991/10206000*s^2*pi^2*logm
       - 88/405*s^2*pi^2*logm^2
       - 6656/945*s^2*pi^2*log2
       + 208/315*s^2*pi^2*log2*logm
       - 46899913/139345920*s^2*pi^2*log2^2
       + 25619/3600*s^2*pi^2*ls2*sqrt3
       + 23762836583/898128000*s^2*pi^3*sqrt3
       - 25619/900*s^2*pi^3*sqrt3*logm
       - 25619/2400*s^2*pi^3*sqrt3*log3
       - 10246954463653/5912248320000*s^2*pi^4
       - 11408/3375*s^2*pi^4*logm
       - 14182/6075*s^2*c4
       + 17126643695419/4041576000*s^4
       + 7/12*s^4*T8p5ep0
       + 49/18*s^4*T7p9ep0
       - 7/24*s^4*T7p8ep1
       - 859/1440*s^4*T7p8ep0
       - 7/48*s^4*T7p7ep1
       + 307/960*s^4*T7p7ep0
       + 7/24*s^4*T7p5ep1
       - 451/1440*s^4*T7p5ep0
       + 1/9*s^4*T7p16ep0
       + 30347/5400*s^4*T7p13ep0
       - 35/48*s^4*T7p12ep0
       - 5983/960*s^4*T6p9ep1
       + 59771579/4665600*s^4*T6p9ep0
       + 3350033/194400*s^4*T6p18ep0
       + 7/16*s^4*T6p17ep1
       - 240883/77760*s^4*T6p17ep0
       - 3559/1296*s^4*T6p16ep1
       - 1067/72*s^4*T6p14ep0
       - 7/24*s^4*T6p13ep1
       + 1177337/38880*s^4*T6p13ep0
       + 11/3*s^4*T6p12ep1
       - 749514611/29937600*s^4*T6p12ep0
       - 11/9*s^4*T6p11ep1
       + 60227/12960*s^4*T6p11ep0
       + 17699/720*s^4*T6p10ep1
       + 4731499/291600*s^4*T6p10ep0
       + 5449/2592*s^4*T5p8ep1
       + 6056651/388800*s^4*T5p11ep0
       - 1/9*s^4*T3L61ep1
       + 4451851/21600*s^4*zeta5
       - 2156225233873/2155507200*s^4*zeta3
       - 32/9*s^4*a4
       - 108502835/10368*s^4*logm
       + 7/3*s^4*logm*T7p8ep0
       + 7/6*s^4*logm*T7p7ep0
       - 7/3*s^4*logm*T7p5ep0
       + 5983/120*s^4*logm*T6p9ep0
       - 7/2*s^4*logm*T6p17ep0
       + 7/3*s^4*logm*T6p13ep0
       - 88/3*s^4*logm*T6p12ep0
       + 88/9*s^4*logm*T6p11ep0
       - 17699/90*s^4*logm*T6p10ep0
       - 70/3*s^4*logm*zeta5
       + 4091413/2160*s^4*logm*zeta3
       + 275/81*s^4*logm^2
       - 4/27*s^4*log2^4
       + 25619/540*s^4*ls4pithird*sqrt3
       - 23762836583/39916800*s^4*ls3*sqrt3
       + 25619/40*s^4*ls3*sqrt3*logm
       + 76857/320*s^4*ls3*sqrt3*log3
       - 69245469169/42768000*s^4*ls2*sqrt3
       + 256375/216*s^4*ls2*sqrt3*logm
       + 23762836583/39916800*s^4*ls2*sqrt3*log3
       - 25619/40*s^4*ls2*sqrt3*log3*logm
       - 76857/640*s^4*ls2*sqrt3*log3^2
       + 417583/2880*s^4*ls2^2
       - 99/2*s^4*ls2^2*logm
       + 589237/4320*s^4*pi*sqrt3*zeta3
       - 88187425627/1847577600*s^4*pi^2
       - 11141/9720*s^4*pi^2*zeta3
       - 1939342/18225*s^4*pi^2*logm
       + 22/81*s^4*pi^2*logm^2
       + 256/27*s^4*pi^2*log2
       - 8/9*s^4*pi^2*log2*logm
       + 4/27*s^4*pi^2*log2^2
       - 25619/2880*s^4*pi^2*ls2*sqrt3
       - 23762836583/718502400*s^4*pi^3*sqrt3
       + 25619/720*s^4*pi^3*sqrt3*logm
       + 25619/1920*s^4*pi^3*sqrt3*log3
       + 33711459077/16166304000*s^4*pi^4
       + 2852/675*s^4*pi^4*logm
       + 7091/2430*s^4*c4
       - 17126643695419/10103940000*s^6
       - 7/30*s^6*T8p5ep0
       - 49/45*s^6*T7p9ep0
       + 7/60*s^6*T7p8ep1
       + 859/3600*s^6*T7p8ep0
       + 7/120*s^6*T7p7ep1
       - 307/2400*s^6*T7p7ep0
       - 7/60*s^6*T7p5ep1
       + 451/3600*s^6*T7p5ep0
       - 2/45*s^6*T7p16ep0
       - 30347/13500*s^6*T7p13ep0
       + 7/24*s^6*T7p12ep0
       + 5983/2400*s^6*T6p9ep1
       - 59771579/11664000*s^6*T6p9ep0
       - 3350033/486000*s^6*T6p18ep0
       - 7/40*s^6*T6p17ep1
       + 240883/194400*s^6*T6p17ep0
       + 3559/3240*s^6*T6p16ep1
       + 1067/180*s^6*T6p14ep0
       + 7/60*s^6*T6p13ep1
       - 1177337/97200*s^6*T6p13ep0
       - 22/15*s^6*T6p12ep1
       + 749514611/74844000*s^6*T6p12ep0
       + 22/45*s^6*T6p11ep1
       - 60227/32400*s^6*T6p11ep0
       - 17699/1800*s^6*T6p10ep1
       - 4731499/729000*s^6*T6p10ep0
       - 5449/6480*s^6*T5p8ep1
       - 6056651/972000*s^6*T5p11ep0
       + 2/45*s^6*T3L61ep1
       - 4451851/54000*s^6*zeta5
       + 2156225233873/5388768000*s^6*zeta3
       + 64/45*s^6*a4
       + 21700567/5184*s^6*logm
       - 14/15*s^6*logm*T7p8ep0
       - 7/15*s^6*logm*T7p7ep0
       + 14/15*s^6*logm*T7p5ep0
       - 5983/300*s^6*logm*T6p9ep0
       + 7/5*s^6*logm*T6p17ep0
       - 14/15*s^6*logm*T6p13ep0
       + 176/15*s^6*logm*T6p12ep0
       - 176/45*s^6*logm*T6p11ep0
       + 17699/225*s^6*logm*T6p10ep0
       + 28/3*s^6*logm*zeta5
       - 4091413/5400*s^6*logm*zeta3
       - 110/81*s^6*logm^2
       + 8/135*s^6*log2^4
       - 25619/1350*s^6*ls4pithird*sqrt3
       + 23762836583/99792000*s^6*ls3*sqrt3
       - 25619/100*s^6*ls3*sqrt3*logm
       - 76857/800*s^6*ls3*sqrt3*log3
       + 69245469169/106920000*s^6*ls2*sqrt3
       - 51275/108*s^6*ls2*sqrt3*logm
       - 23762836583/99792000*s^6*ls2*sqrt3*log3
       + 25619/100*s^6*ls2*sqrt3*log3*logm
       + 76857/1600*s^6*ls2*sqrt3*log3^2
       - 417583/7200*s^6*ls2^2
       + 99/5*s^6*ls2^2*logm
       - 589237/10800*s^6*pi*sqrt3*zeta3
       + 88187425627/4618944000*s^6*pi^2
       + 11141/24300*s^6*pi^2*zeta3
       + 3878684/91125*s^6*pi^2*logm
       - 44/405*s^6*pi^2*logm^2
       - 512/135*s^6*pi^2*log2
       + 16/45*s^6*pi^2*log2*logm
       - 8/135*s^6*pi^2*log2^2
       + 25619/7200*s^6*pi^2*ls2*sqrt3
       + 23762836583/1796256000*s^6*pi^3*sqrt3
       - 25619/1800*s^6*pi^3*sqrt3*logm
       - 25619/4800*s^6*pi^3*sqrt3*log3
       - 33711459077/40415760000*s^6*pi^4
       - 5704/3375*s^6*pi^4*logm
       - 7091/6075*s^6*c4
       - 25619/800*ls4*sqrt3
       + 25619/200*ls4*s^2*sqrt3
       - 25619/160*ls4*s^4*sqrt3
       + 25619/400*ls4*s^6*sqrt3
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/480
       + 1/40*T7p11ep0
       - 1/40*T7p10ep0
       - 3/40*T6p14ep0
       + 1/20*T6p13ep0
       - 1/40*T6p12ep0
       + 1/120*T6p11ep0
       - 127/135*zeta3
       + 9/40*ls3*sqrt3
       + 1/5*ls2*sqrt3
       - 9/40*ls2*sqrt3*log3
       - 3/10*ls2^2
       + 43/480*pi^2
       + 1/80*pi^3*sqrt3
       + 37/4320*pi^4
       - 943/120*s^2
       - 1/10*s^2*T7p11ep0
       + 1/10*s^2*T7p10ep0
       + 3/10*s^2*T6p14ep0
       - 1/5*s^2*T6p13ep0
       + 1/10*s^2*T6p12ep0
       - 1/30*s^2*T6p11ep0
       + 508/135*s^2*zeta3
       - 9/10*s^2*ls3*sqrt3
       - 4/5*s^2*ls2*sqrt3
       + 9/10*s^2*ls2*sqrt3*log3
       + 6/5*s^2*ls2^2
       - 43/120*s^2*pi^2
       - 1/20*s^2*pi^3*sqrt3
       - 37/1080*s^2*pi^4
       + 943/96*s^4
       + 1/8*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep0
       - 3/8*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep0
       - 127/27*s^4*zeta3
       + 9/8*s^4*ls3*sqrt3
       + s^4*ls2*sqrt3
       - 9/8*s^4*ls2*sqrt3*log3
       - 3/2*s^4*ls2^2
       + 43/96*s^4*pi^2
       + 1/16*s^4*pi^3*sqrt3
       + 37/864*s^4*pi^4
       - 943/240*s^6
       - 1/20*s^6*T7p11ep0
       + 1/20*s^6*T7p10ep0
       + 3/20*s^6*T6p14ep0
       - 1/10*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep0
       + 254/135*s^6*zeta3
       - 9/20*s^6*ls3*sqrt3
       - 2/5*s^6*ls2*sqrt3
       + 9/20*s^6*ls2*sqrt3*log3
       + 3/5*s^6*ls2^2
       - 43/240*s^6*pi^2
       - 1/40*s^6*pi^3*sqrt3
       - 37/2160*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 290766611/8294400
       + 1/60*T8p10ep0
       + 1/60*T7p9ep0
       - 1/40*T7p8ep0
       - 1/60*T7p7ep0
       + 7/120*T7p5ep0
       + 1/48*T7p14ep1
       + 1/40*T7p11ep1
       + 15769/172800*T7p11ep0
       - 1/40*T7p10ep1
       - 15769/172800*T7p10ep0
       - 485471/1555200*T6p9ep0
       - 1/45*T6p18ep0
       + 3/40*T6p17ep0
       - 3/40*T6p14ep1
       - 12391/19200*T6p14ep0
       + 1/20*T6p13ep1
       + 8711/28800*T6p13ep0
       - 1/40*T6p12ep1
       - 853/2400*T6p12ep0
       + 1/120*T6p11ep1
       + 2519/21600*T6p11ep0
       + 460361/388800*T6p10ep0
       - 29/480*T5p8ep1
       + 263/2880*T5p11ep0
       - 5387/2400*zeta5
       - 67929767/4665600*zeta3
       - 943/60*logm
       - 1/5*logm*T7p11ep0
       + 1/5*logm*T7p10ep0
       + 3/5*logm*T6p14ep0
       - 2/5*logm*T6p13ep0
       + 1/5*logm*T6p12ep0
       - 1/15*logm*T6p11ep0
       + 1016/135*logm*zeta3
       - 2/15*ls4pithird*sqrt3
       + 727153/172800*ls3*sqrt3
       - 9/5*ls3*sqrt3*logm
       - 27/40*ls3*sqrt3*log3
       + 21667/2592*ls2*sqrt3
       - 8/5*ls2*sqrt3*logm
       - 727153/172800*ls2*sqrt3*log3
       + 9/5*ls2*sqrt3*log3*logm
       + 27/80*ls2*sqrt3*log3^2
       - 99167/19200*ls2^2
       + 12/5*ls2^2*logm
       - 23/60*pi*sqrt3*zeta3
       + 10957603/27993600*pi^2
       + 83/1080*pi^2*zeta3
       - 43/60*pi^2*logm
       + 1/40*pi^2*ls2*sqrt3
       + 727153/3110400*pi^3*sqrt3
       - 1/10*pi^3*sqrt3*logm
       - 3/80*pi^3*sqrt3*log3
       + 11624989/559872000*pi^4
       - 37/540*pi^4*logm
       - 290766611/2073600*s^2
       - 1/15*s^2*T8p10ep0
       - 1/15*s^2*T7p9ep0
       + 1/10*s^2*T7p8ep0
       + 1/15*s^2*T7p7ep0
       - 7/30*s^2*T7p5ep0
       - 1/12*s^2*T7p14ep1
       - 1/10*s^2*T7p11ep1
       - 15769/43200*s^2*T7p11ep0
       + 1/10*s^2*T7p10ep1
       + 15769/43200*s^2*T7p10ep0
       + 485471/388800*s^2*T6p9ep0
       + 4/45*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep0
       + 3/10*s^2*T6p14ep1
       + 12391/4800*s^2*T6p14ep0
       - 1/5*s^2*T6p13ep1
       - 8711/7200*s^2*T6p13ep0
       + 1/10*s^2*T6p12ep1
       + 853/600*s^2*T6p12ep0
       - 1/30*s^2*T6p11ep1
       - 2519/5400*s^2*T6p11ep0
       - 460361/97200*s^2*T6p10ep0
       + 29/120*s^2*T5p8ep1
       - 263/720*s^2*T5p11ep0
       + 5387/600*s^2*zeta5
       + 67929767/1166400*s^2*zeta3
       + 943/15*s^2*logm
       + 4/5*s^2*logm*T7p11ep0
       - 4/5*s^2*logm*T7p10ep0
       - 12/5*s^2*logm*T6p14ep0
       + 8/5*s^2*logm*T6p13ep0
       - 4/5*s^2*logm*T6p12ep0
       + 4/15*s^2*logm*T6p11ep0
       - 4064/135*s^2*logm*zeta3
       + 8/15*s^2*ls4pithird*sqrt3
       - 727153/43200*s^2*ls3*sqrt3
       + 36/5*s^2*ls3*sqrt3*logm
       + 27/10*s^2*ls3*sqrt3*log3
       - 21667/648*s^2*ls2*sqrt3
       + 32/5*s^2*ls2*sqrt3*logm
       + 727153/43200*s^2*ls2*sqrt3*log3
       - 36/5*s^2*ls2*sqrt3*log3*logm
       - 27/20*s^2*ls2*sqrt3*log3^2
       + 99167/4800*s^2*ls2^2
       - 48/5*s^2*ls2^2*logm
       + 23/15*s^2*pi*sqrt3*zeta3
       - 10957603/6998400*s^2*pi^2
       - 83/270*s^2*pi^2*zeta3
       + 43/15*s^2*pi^2*logm
       - 1/10*s^2*pi^2*ls2*sqrt3
       - 727153/777600*s^2*pi^3*sqrt3
       + 2/5*s^2*pi^3*sqrt3*logm
       + 3/20*s^2*pi^3*sqrt3*log3
       - 11624989/139968000*s^2*pi^4
       + 37/135*s^2*pi^4*logm
       + 290766611/1658880*s^4
       + 1/12*s^4*T8p10ep0
       + 1/12*s^4*T7p9ep0
       - 1/8*s^4*T7p8ep0
       - 1/12*s^4*T7p7ep0
       + 7/24*s^4*T7p5ep0
       + 5/48*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep1
       + 15769/34560*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep1
       - 15769/34560*s^4*T7p10ep0
       - 485471/311040*s^4*T6p9ep0
       - 1/9*s^4*T6p18ep0
       + 3/8*s^4*T6p17ep0
       - 3/8*s^4*T6p14ep1
       - 12391/3840*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep1
       + 8711/5760*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep1
       - 853/480*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep1
       + 2519/4320*s^4*T6p11ep0
       + 460361/77760*s^4*T6p10ep0
       - 29/96*s^4*T5p8ep1
       + 263/576*s^4*T5p11ep0
       - 5387/480*s^4*zeta5
       - 67929767/933120*s^4*zeta3
       - 943/12*s^4*logm
       - s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep0
       + 3*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep0
       + s^4*logm*T6p12ep0
       - 1/3*s^4*logm*T6p11ep0
       + 1016/27*s^4*logm*zeta3
       - 2/3*s^4*ls4pithird*sqrt3
       + 727153/34560*s^4*ls3*sqrt3
       - 9*s^4*ls3*sqrt3*logm
       - 27/8*s^4*ls3*sqrt3*log3
       + 108335/2592*s^4*ls2*sqrt3
       - 8*s^4*ls2*sqrt3*logm
       - 727153/34560*s^4*ls2*sqrt3*log3
       + 9*s^4*ls2*sqrt3*log3*logm
       + 27/16*s^4*ls2*sqrt3*log3^2
       - 99167/3840*s^4*ls2^2
       + 12*s^4*ls2^2*logm
       - 23/12*s^4*pi*sqrt3*zeta3
       + 10957603/5598720*s^4*pi^2
       + 83/216*s^4*pi^2*zeta3
       - 43/12*s^4*pi^2*logm
       + 1/8*s^4*pi^2*ls2*sqrt3
       + 727153/622080*s^4*pi^3*sqrt3
       - 1/2*s^4*pi^3*sqrt3*logm
       - 3/16*s^4*pi^3*sqrt3*log3
       + 11624989/111974400*s^4*pi^4
       - 37/108*s^4*pi^4*logm
       - 290766611/4147200*s^6
       - 1/30*s^6*T8p10ep0
       - 1/30*s^6*T7p9ep0
       + 1/20*s^6*T7p8ep0
       + 1/30*s^6*T7p7ep0
       - 7/60*s^6*T7p5ep0
       - 1/24*s^6*T7p14ep1
       - 1/20*s^6*T7p11ep1
       - 15769/86400*s^6*T7p11ep0
       + 1/20*s^6*T7p10ep1
       + 15769/86400*s^6*T7p10ep0
       + 485471/777600*s^6*T6p9ep0
       + 2/45*s^6*T6p18ep0
       - 3/20*s^6*T6p17ep0
       + 3/20*s^6*T6p14ep1
       + 12391/9600*s^6*T6p14ep0
       - 1/10*s^6*T6p13ep1
       - 8711/14400*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep1
       + 853/1200*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep1
       - 2519/10800*s^6*T6p11ep0
       - 460361/194400*s^6*T6p10ep0
       + 29/240*s^6*T5p8ep1
       - 263/1440*s^6*T5p11ep0
       + 5387/1200*s^6*zeta5
       + 67929767/2332800*s^6*zeta3
       + 943/30*s^6*logm
       + 2/5*s^6*logm*T7p11ep0
       - 2/5*s^6*logm*T7p10ep0
       - 6/5*s^6*logm*T6p14ep0
       + 4/5*s^6*logm*T6p13ep0
       - 2/5*s^6*logm*T6p12ep0
       + 2/15*s^6*logm*T6p11ep0
       - 2032/135*s^6*logm*zeta3
       + 4/15*s^6*ls4pithird*sqrt3
       - 727153/86400*s^6*ls3*sqrt3
       + 18/5*s^6*ls3*sqrt3*logm
       + 27/20*s^6*ls3*sqrt3*log3
       - 21667/1296*s^6*ls2*sqrt3
       + 16/5*s^6*ls2*sqrt3*logm
       + 727153/86400*s^6*ls2*sqrt3*log3
       - 18/5*s^6*ls2*sqrt3*log3*logm
       - 27/40*s^6*ls2*sqrt3*log3^2
       + 99167/9600*s^6*ls2^2
       - 24/5*s^6*ls2^2*logm
       + 23/30*s^6*pi*sqrt3*zeta3
       - 10957603/13996800*s^6*pi^2
       - 83/540*s^6*pi^2*zeta3
       + 43/30*s^6*pi^2*logm
       - 1/20*s^6*pi^2*ls2*sqrt3
       - 727153/1555200*s^6*pi^3*sqrt3
       + 1/5*s^6*pi^3*sqrt3*logm
       + 3/40*s^6*pi^3*sqrt3*log3
       - 11624989/279936000*s^6*pi^4
       + 37/270*s^6*pi^4*logm
       + 9/20*ls4*sqrt3
       - 9/5*ls4*s^2*sqrt3
       + 9/4*ls4*s^4*sqrt3
       - 9/10*ls4*s^6*sqrt3
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf*ca^2 * (
       + 238812720964588319023/6327051662131200000
       - 7/240*T9p7ep0
       - 1/120*T9p6ep0
       + 1/60*T9p5ep0
       + 2431/28800*T9p4ep0
       + 63799/777600*T9p3ep0
       - 1/120*T8p9ep0
       - 59/720*T8p7ep0
       + 1/72*T8p4ep0
       + 109/720*T8p2ep0
       + 1/60*T8p10ep1
       + 5221/43200*T8p10ep0
       + 1/60*T7p9ep1
       + 1909/14400*T7p9ep0
       - 1/40*T7p8ep1
       + 63/200*T7p8ep0
       - 1/60*T7p7ep1
       + 12379/69120*T7p7ep0
       - 7/720*T7p6ep1
       + 7/120*T7p5ep1
       + 5627/28800*T7p5ep0
       - 2587/43200*T7p16ep0
       + 7/360*T7p15ep1
       + 1/48*T7p14ep2
       + 30587/172800*T7p14ep1
       + 1/40*T7p11ep2
       + 15769/172800*T7p11ep1
       - 19857091/31104000*T7p11ep0
       - 1/40*T7p10ep2
       - 15769/172800*T7p10ep1
       + 15142531/31104000*T7p10ep0
       - 485471/1555200*T6p9ep1
       + 275879/1620000*T6p9ep0
       + 1/40*T6p19ep2
       - 1/45*T6p18ep1
       + 69706091/77760000*T6p18ep0
       + 3/40*T6p17ep1
       + 87853/5184000*T6p17ep0
       - 4048051/31104000*T6p16ep1
       + 1/40*T6p15ep2
       - 3/40*T6p14ep2
       - 12391/19200*T6p14ep1
       - 5234833/2073600*T6p14ep0
       + 1/20*T6p13ep2
       + 8711/28800*T6p13ep1
       + 61085719/38880000*T6p13ep0
       - 1/40*T6p12ep2
       - 853/2400*T6p12ep1
       - 469705621/155520000*T6p12ep0
       + 1/120*T6p11ep2
       + 2519/21600*T6p11ep1
       + 46937/96000*T6p11ep0
       + 460361/388800*T6p10ep1
       + 118356331/38880000*T6p10ep0
       - 29/480*T5p8ep2
       - 44764529/62208000*T5p8ep1
       + 263/2880*T5p11ep1
       + 261139079/124416000*T5p11ep0
       - 53/720*T4LVB7ep1
       + 71/1440*T4LVB6ep1
       - 7/540*T4LT4ep2
       + 7/720*T4LT2ep2
       + 11/180*T3L61ep1
       - 2175655745203/934053120000*zeta5
       - 38650938527070666353/281202296094720000*zeta3
       - 5201/38880*zeta3^2
       - 11750621/450450*a5
       + 13940805102233/581188608000*a4
       - 69824551749559/250822656000*logm
       - 2/15*logm*T8p10ep0
       - 2/15*logm*T7p9ep0
       + 1/5*logm*T7p8ep0
       + 2/15*logm*T7p7ep0
       - 7/15*logm*T7p5ep0
       - 1/6*logm*T7p14ep1
       - 1/5*logm*T7p11ep1
       - 15769/21600*logm*T7p11ep0
       + 1/5*logm*T7p10ep1
       + 15769/21600*logm*T7p10ep0
       + 485471/194400*logm*T6p9ep0
       + 8/45*logm*T6p18ep0
       - 3/5*logm*T6p17ep0
       + 3/5*logm*T6p14ep1
       + 12391/2400*logm*T6p14ep0
       - 2/5*logm*T6p13ep1
       - 8711/3600*logm*T6p13ep0
       + 1/5*logm*T6p12ep1
       + 853/300*logm*T6p12ep0
       - 1/15*logm*T6p11ep1
       - 2519/2700*logm*T6p11ep0
       - 460361/48600*logm*T6p10ep0
       + 29/60*logm*T5p8ep1
       - 263/360*logm*T5p11ep0
       + 5387/300*logm*zeta5
       + 3803081437291/33443020800*logm*zeta3
       + 112693019/1814400*logm^2
       + 4/5*logm^2*T7p11ep0
       - 4/5*logm^2*T7p10ep0
       - 12/5*logm^2*T6p14ep0
       + 8/5*logm^2*T6p13ep0
       - 4/5*logm^2*T6p12ep0
       + 4/15*logm^2*T6p11ep0
       - 4064/135*logm^2*zeta3
       - 22591/2250*log2*a4
       + 13940805102233/13948526592000*log2^4
       - 362099/1801800*log2^5
       - 49/60*ls5pithird*sqrt3
       - 727153/291600*ls4pithird*sqrt3
       + 16/15*ls4pithird*sqrt3*logm
       + 2/5*ls4pithird*sqrt3*log3
       + 81/80*ls5p*sqrt3
       + 267063623/5760000*ls3*sqrt3
       - 727153/21600*ls3*sqrt3*logm
       + 36/5*ls3*sqrt3*logm^2
       - 727153/57600*ls3*sqrt3*log3
       + 27/5*ls3*sqrt3*log3*logm
       + 81/80*ls3*sqrt3*log3^2
       + 516601764727/12441600000*ls2*sqrt3
       - 1/10*ls2*sqrt3*zeta3
       - 4129229/64800*ls2*sqrt3*logm
       + 32/5*ls2*sqrt3*logm^2
       - 267063623/5760000*ls2*sqrt3*log3
       + 727153/21600*ls2*sqrt3*log3*logm
       - 36/5*ls2*sqrt3*log3*logm^2
       + 727153/115200*ls2*sqrt3*log3^2
       - 27/10*ls2*sqrt3*log3^2*logm
       - 27/80*ls2*sqrt3*log3^3
       - 49742273/2592000*ls2^2
       + 95207/2400*ls2^2*logm
       - 48/5*ls2^2*logm^2
       - 16724519/2332800*pi*sqrt3*zeta3
       + 46/15*pi*sqrt3*logm*zeta3
       + 23/20*pi*sqrt3*log3*zeta3
       - 27/20*pi*ls4p*sqrt3
       - 605017980661/73483200000*pi^2
       - 6725893/235146240*pi^2*zeta3
       - 181379299/61236000*pi^2*logm
       - 83/135*pi^2*logm*zeta3
       + 4523/1620*pi^2*logm^2
       - 299/378*pi^2*log2
       + 143/315*pi^2*log2*logm
       - 10774710971033/13948526592000*pi^2*log2^2
       + 2271917/40540500*pi^2*log2^3
       + 21/40*pi^2*ls3*sqrt3
       + 727153/1555200*pi^2*ls2*sqrt3
       - 1/5*pi^2*ls2*sqrt3*logm
       - 3/40*pi^2*ls2*sqrt3*log3
       + 267063623/103680000*pi^3*sqrt3
       - 727153/388800*pi^3*sqrt3*logm
       + 2/5*pi^3*sqrt3*logm^2
       - 727153/1036800*pi^3*sqrt3*log3
       + 3/10*pi^3*sqrt3*log3*logm
       + 9/160*pi^3*sqrt3*log3^2
       + 18612151889187211/25107347865600000*pi^4
       - 12266509/69984000*pi^4*logm
       + 37/135*pi^4*logm^2
       - 977076853/2594592000*pi^4*log2
       + 2/135*pi^5*sqrt3
       + 54797/4082400*pi^6
       - 21744863/5832000*c4
       + 22591/54000*c4*log2
       - 311547481668671761/2172751257600000*s^2
       + 7/60*s^2*T9p7ep0
       + 1/30*s^2*T9p6ep0
       - 1/15*s^2*T9p5ep0
       - 2431/7200*s^2*T9p4ep0
       - 63799/194400*s^2*T9p3ep0
       + 1/30*s^2*T8p9ep0
       + 59/180*s^2*T8p7ep0
       - 1/18*s^2*T8p4ep0
       - 109/180*s^2*T8p2ep0
       - 1/15*s^2*T8p10ep1
       - 5221/10800*s^2*T8p10ep0
       - 1/15*s^2*T7p9ep1
       - 1909/3600*s^2*T7p9ep0
       + 1/10*s^2*T7p8ep1
       - 63/50*s^2*T7p8ep0
       + 1/15*s^2*T7p7ep1
       - 12379/17280*s^2*T7p7ep0
       + 7/180*s^2*T7p6ep1
       - 7/30*s^2*T7p5ep1
       - 5627/7200*s^2*T7p5ep0
       + 2587/10800*s^2*T7p16ep0
       - 7/90*s^2*T7p15ep1
       - 1/12*s^2*T7p14ep2
       - 30587/43200*s^2*T7p14ep1
       - 1/10*s^2*T7p11ep2
       - 15769/43200*s^2*T7p11ep1
       + 19857091/7776000*s^2*T7p11ep0
       + 1/10*s^2*T7p10ep2
       + 15769/43200*s^2*T7p10ep1
       - 15142531/7776000*s^2*T7p10ep0
       + 485471/388800*s^2*T6p9ep1
       - 275879/405000*s^2*T6p9ep0
       - 1/10*s^2*T6p19ep2
       + 4/45*s^2*T6p18ep1
       - 69706091/19440000*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep1
       - 87853/1296000*s^2*T6p17ep0
       + 4048051/7776000*s^2*T6p16ep1
       - 1/10*s^2*T6p15ep2
       + 3/10*s^2*T6p14ep2
       + 12391/4800*s^2*T6p14ep1
       + 5234833/518400*s^2*T6p14ep0
       - 1/5*s^2*T6p13ep2
       - 8711/7200*s^2*T6p13ep1
       - 61085719/9720000*s^2*T6p13ep0
       + 1/10*s^2*T6p12ep2
       + 853/600*s^2*T6p12ep1
       + 469705621/38880000*s^2*T6p12ep0
       - 1/30*s^2*T6p11ep2
       - 2519/5400*s^2*T6p11ep1
       - 46937/24000*s^2*T6p11ep0
       - 460361/97200*s^2*T6p10ep1
       - 118356331/9720000*s^2*T6p10ep0
       + 29/120*s^2*T5p8ep2
       + 44764529/15552000*s^2*T5p8ep1
       - 263/720*s^2*T5p11ep1
       - 261139079/31104000*s^2*T5p11ep0
       + 53/180*s^2*T4LVB7ep1
       - 71/360*s^2*T4LVB6ep1
       + 7/135*s^2*T4LT4ep2
       - 7/180*s^2*T4LT2ep2
       - 11/45*s^2*T3L61ep1
       - 56168397825797/233513280000*s^2*zeta5
       + 72600346082496731/114124308480000*s^2*zeta3
       + 5201/9720*s^2*zeta3^2
       + 227311226/675675*s^2*a5
       + 11298436133/97297200*s^2*a4
       + 3709929064627/3359232000*s^2*logm
       + 8/15*s^2*logm*T8p10ep0
       + 8/15*s^2*logm*T7p9ep0
       - 4/5*s^2*logm*T7p8ep0
       - 8/15*s^2*logm*T7p7ep0
       + 28/15*s^2*logm*T7p5ep0
       + 2/3*s^2*logm*T7p14ep1
       + 4/5*s^2*logm*T7p11ep1
       + 15769/5400*s^2*logm*T7p11ep0
       - 4/5*s^2*logm*T7p10ep1
       - 15769/5400*s^2*logm*T7p10ep0
       - 485471/48600*s^2*logm*T6p9ep0
       - 32/45*s^2*logm*T6p18ep0
       + 12/5*s^2*logm*T6p17ep0
       - 12/5*s^2*logm*T6p14ep1
       - 12391/600*s^2*logm*T6p14ep0
       + 8/5*s^2*logm*T6p13ep1
       + 8711/900*s^2*logm*T6p13ep0
       - 4/5*s^2*logm*T6p12ep1
       - 853/75*s^2*logm*T6p12ep0
       + 4/15*s^2*logm*T6p11ep1
       + 2519/675*s^2*logm*T6p11ep0
       + 460361/12150*s^2*logm*T6p10ep0
       - 29/15*s^2*logm*T5p8ep1
       + 263/90*s^2*logm*T5p11ep0
       - 5387/75*s^2*logm*zeta5
       - 13352907769/29859840*s^2*logm*zeta3
       - 18113999/72900*s^2*logm^2
       - 16/5*s^2*logm^2*T7p11ep0
       + 16/5*s^2*logm^2*T7p10ep0
       + 48/5*s^2*logm^2*T6p14ep0
       - 32/5*s^2*logm^2*T6p13ep0
       + 16/5*s^2*logm^2*T6p12ep0
       - 16/15*s^2*logm^2*T6p11ep0
       + 16256/135*s^2*logm^2*zeta3
       + 45182/1125*s^2*log2*a4
       + 11298436133/2335132800*s^2*log2^4
       - 2290742/2027025*s^2*log2^5
       + 49/15*s^2*ls5pithird*sqrt3
       + 727153/72900*s^2*ls4pithird*sqrt3
       - 64/15*s^2*ls4pithird*sqrt3*logm
       - 8/5*s^2*ls4pithird*sqrt3*log3
       - 81/20*s^2*ls5p*sqrt3
       - 267063623/1440000*s^2*ls3*sqrt3
       + 727153/5400*s^2*ls3*sqrt3*logm
       - 144/5*s^2*ls3*sqrt3*logm^2
       + 727153/14400*s^2*ls3*sqrt3*log3
       - 108/5*s^2*ls3*sqrt3*log3*logm
       - 81/20*s^2*ls3*sqrt3*log3^2
       - 516601764727/3110400000*s^2*ls2*sqrt3
       + 2/5*s^2*ls2*sqrt3*zeta3
       + 4129229/16200*s^2*ls2*sqrt3*logm
       - 128/5*s^2*ls2*sqrt3*logm^2
       + 267063623/1440000*s^2*ls2*sqrt3*log3
       - 727153/5400*s^2*ls2*sqrt3*log3*logm
       + 144/5*s^2*ls2*sqrt3*log3*logm^2
       - 727153/28800*s^2*ls2*sqrt3*log3^2
       + 54/5*s^2*ls2*sqrt3*log3^2*logm
       + 27/20*s^2*ls2*sqrt3*log3^3
       + 49742273/648000*s^2*ls2^2
       - 95207/600*s^2*ls2^2*logm
       + 192/5*s^2*ls2^2*logm^2
       + 16724519/583200*s^2*pi*sqrt3*zeta3
       - 184/15*s^2*pi*sqrt3*logm*zeta3
       - 23/5*s^2*pi*sqrt3*log3*zeta3
       + 27/5*s^2*pi*ls4p*sqrt3
       + 605017980661/18370800000*s^2*pi^2
       + 6725893/58786560*s^2*pi^2*zeta3
       + 181379299/15309000*s^2*pi^2*logm
       + 332/135*s^2*pi^2*logm*zeta3
       - 4523/405*s^2*pi^2*logm^2
       + 598/189*s^2*pi^2*log2
       - 572/315*s^2*pi^2*log2*logm
       - 13418588453/2335132800*s^2*pi^2*log2^2
       + 182377873/60810750*s^2*pi^2*log2^3
       - 21/10*s^2*pi^2*ls3*sqrt3
       - 727153/388800*s^2*pi^2*ls2*sqrt3
       + 4/5*s^2*pi^2*ls2*sqrt3*logm
       + 3/10*s^2*pi^2*ls2*sqrt3*log3
       - 267063623/25920000*s^2*pi^3*sqrt3
       + 727153/97200*s^2*pi^3*sqrt3*logm
       - 8/5*s^2*pi^3*sqrt3*logm^2
       + 727153/259200*s^2*pi^3*sqrt3*log3
       - 6/5*s^2*pi^3*sqrt3*log3*logm
       - 9/40*s^2*pi^3*sqrt3*log3^2
       - 19529362126897/4003084800000*s^2*pi^4
       + 12266509/17496000*s^2*pi^4*logm
       - 148/135*s^2*pi^4*logm^2
       + 6847212989/1945944000*s^2*pi^4*log2
       - 8/135*s^2*pi^5*sqrt3
       - 54797/1020600*s^2*pi^6
       + 21744863/1458000*s^2*c4
       - 22591/13500*s^2*c4*log2
       + 286841872498277/1612431360000*s^4
       - 7/48*s^4*T9p7ep0
       - 1/24*s^4*T9p6ep0
       + 1/12*s^4*T9p5ep0
       + 2431/5760*s^4*T9p4ep0
       + 63799/155520*s^4*T9p3ep0
       - 1/24*s^4*T8p9ep0
       - 59/144*s^4*T8p7ep0
       + 5/72*s^4*T8p4ep0
       + 109/144*s^4*T8p2ep0
       + 1/12*s^4*T8p10ep1
       + 5221/8640*s^4*T8p10ep0
       + 1/12*s^4*T7p9ep1
       + 1909/2880*s^4*T7p9ep0
       - 1/8*s^4*T7p8ep1
       + 63/40*s^4*T7p8ep0
       - 1/12*s^4*T7p7ep1
       + 12379/13824*s^4*T7p7ep0
       - 7/144*s^4*T7p6ep1
       + 7/24*s^4*T7p5ep1
       + 5627/5760*s^4*T7p5ep0
       - 2587/8640*s^4*T7p16ep0
       + 7/72*s^4*T7p15ep1
       + 5/48*s^4*T7p14ep2
       + 30587/34560*s^4*T7p14ep1
       + 1/8*s^4*T7p11ep2
       + 15769/34560*s^4*T7p11ep1
       - 19857091/6220800*s^4*T7p11ep0
       - 1/8*s^4*T7p10ep2
       - 15769/34560*s^4*T7p10ep1
       + 15142531/6220800*s^4*T7p10ep0
       - 485471/311040*s^4*T6p9ep1
       + 275879/324000*s^4*T6p9ep0
       + 1/8*s^4*T6p19ep2
       - 1/9*s^4*T6p18ep1
       + 69706091/15552000*s^4*T6p18ep0
       + 3/8*s^4*T6p17ep1
       + 87853/1036800*s^4*T6p17ep0
       - 4048051/6220800*s^4*T6p16ep1
       + 1/8*s^4*T6p15ep2
       - 3/8*s^4*T6p14ep2
       - 12391/3840*s^4*T6p14ep1
       - 5234833/414720*s^4*T6p14ep0
       + 1/4*s^4*T6p13ep2
       + 8711/5760*s^4*T6p13ep1
       + 61085719/7776000*s^4*T6p13ep0
       - 1/8*s^4*T6p12ep2
       - 853/480*s^4*T6p12ep1
       - 469705621/31104000*s^4*T6p12ep0
       + 1/24*s^4*T6p11ep2
       + 2519/4320*s^4*T6p11ep1
       + 46937/19200*s^4*T6p11ep0
       + 460361/77760*s^4*T6p10ep1
       + 118356331/7776000*s^4*T6p10ep0
       - 29/96*s^4*T5p8ep2
       - 44764529/12441600*s^4*T5p8ep1
       + 263/576*s^4*T5p11ep1
       + 261139079/24883200*s^4*T5p11ep0
       - 53/144*s^4*T4LVB7ep1
       + 71/288*s^4*T4LVB6ep1
       - 7/108*s^4*T4LT4ep2
       + 7/144*s^4*T4LT2ep2
       + 11/36*s^4*T3L61ep1
       + 21004610797/186624000*s^4*zeta5
       - 813094073641/1119744000*s^4*zeta3
       - 5201/7776*s^4*zeta3^2
       - 22591/90*s^4*a5
       + 88/9*s^4*a4
       - 861158849/622080*s^4*logm
       - 2/3*s^4*logm*T8p10ep0
       - 2/3*s^4*logm*T7p9ep0
       + s^4*logm*T7p8ep0
       + 2/3*s^4*logm*T7p7ep0
       - 7/3*s^4*logm*T7p5ep0
       - 5/6*s^4*logm*T7p14ep1
       - s^4*logm*T7p11ep1
       - 15769/4320*s^4*logm*T7p11ep0
       + s^4*logm*T7p10ep1
       + 15769/4320*s^4*logm*T7p10ep0
       + 485471/38880*s^4*logm*T6p9ep0
       + 8/9*s^4*logm*T6p18ep0
       - 3*s^4*logm*T6p17ep0
       + 3*s^4*logm*T6p14ep1
       + 12391/480*s^4*logm*T6p14ep0
       - 2*s^4*logm*T6p13ep1
       - 8711/720*s^4*logm*T6p13ep0
       + s^4*logm*T6p12ep1
       + 853/60*s^4*logm*T6p12ep0
       - 1/3*s^4*logm*T6p11ep1
       - 2519/540*s^4*logm*T6p11ep0
       - 460361/9720*s^4*logm*T6p10ep0
       + 29/12*s^4*logm*T5p8ep1
       - 263/72*s^4*logm*T5p11ep0
       + 5387/60*s^4*logm*zeta5
       + 13156531/23328*s^4*logm*zeta3
       + 200663/648*s^4*logm^2
       + 4*s^4*logm^2*T7p11ep0
       - 4*s^4*logm^2*T7p10ep0
       - 12*s^4*logm^2*T6p14ep0
       + 8*s^4*logm^2*T6p13ep0
       - 4*s^4*logm^2*T6p12ep0
       + 4/3*s^4*logm^2*T6p11ep0
       - 4064/27*s^4*logm^2*zeta3
       - 22591/450*s^4*log2*a4
       + 11/27*s^4*log2^4
       - 49/12*s^4*ls5pithird*sqrt3
       - 727153/58320*s^4*ls4pithird*sqrt3
       + 16/3*s^4*ls4pithird*sqrt3*logm
       + 2*s^4*ls4pithird*sqrt3*log3
       + 81/16*s^4*ls5p*sqrt3
       + 267063623/1152000*s^4*ls3*sqrt3
       - 727153/4320*s^4*ls3*sqrt3*logm
       + 36*s^4*ls3*sqrt3*logm^2
       - 727153/11520*s^4*ls3*sqrt3*log3
       + 27*s^4*ls3*sqrt3*log3*logm
       + 81/16*s^4*ls3*sqrt3*log3^2
       + 516601764727/2488320000*s^4*ls2*sqrt3
       - 1/2*s^4*ls2*sqrt3*zeta3
       - 4129229/12960*s^4*ls2*sqrt3*logm
       + 32*s^4*ls2*sqrt3*logm^2
       - 267063623/1152000*s^4*ls2*sqrt3*log3
       + 727153/4320*s^4*ls2*sqrt3*log3*logm
       - 36*s^4*ls2*sqrt3*log3*logm^2
       + 727153/23040*s^4*ls2*sqrt3*log3^2
       - 27/2*s^4*ls2*sqrt3*log3^2*logm
       - 27/16*s^4*ls2*sqrt3*log3^3
       - 49742273/518400*s^4*ls2^2
       + 95207/480*s^4*ls2^2*logm
       - 48*s^4*ls2^2*logm^2
       - 16724519/466560*s^4*pi*sqrt3*zeta3
       + 46/3*s^4*pi*sqrt3*logm*zeta3
       + 23/4*s^4*pi*sqrt3*log3*zeta3
       - 27/4*s^4*pi*ls4p*sqrt3
       - 86657361523/2099520000*s^4*pi^2
       + 58925/6718464*s^4*pi^2*zeta3
       - 26013157/1749600*s^4*pi^2*logm
       - 83/27*s^4*pi^2*logm*zeta3
       + 4523/324*s^4*pi^2*logm^2
       - 115/27*s^4*pi^2*log2
       + 22/9*s^4*pi^2*log2*logm
       + 22/27*s^4*pi^2*log2^2
       - 22591/16200*s^4*pi^2*log2^3
       + 21/8*s^4*pi^2*ls3*sqrt3
       + 727153/311040*s^4*pi^2*ls2*sqrt3
       - s^4*pi^2*ls2*sqrt3*logm
       - 3/8*s^4*pi^2*ls2*sqrt3*log3
       + 267063623/20736000*s^4*pi^3*sqrt3
       - 727153/77760*s^4*pi^3*sqrt3*logm
       + 2*s^4*pi^3*sqrt3*logm^2
       - 727153/207360*s^4*pi^3*sqrt3*log3
       + 3/2*s^4*pi^3*sqrt3*log3*logm
       + 9/32*s^4*pi^3*sqrt3*log3^2
       + 105530475379/22394880000*s^4*pi^4
       - 12266509/13996800*s^4*pi^4*logm
       + 37/27*s^4*pi^4*logm^2
       - 1499723/518400*s^4*pi^4*log2
       + 2/27*s^4*pi^5*sqrt3
       + 54797/816480*s^4*pi^6
       - 21744863/1166400*s^4*c4
       + 22591/10800*s^4*c4*log2
       - 286841872498277/4031078400000*s^6
       + 7/120*s^6*T9p7ep0
       + 1/60*s^6*T9p6ep0
       - 1/30*s^6*T9p5ep0
       - 2431/14400*s^6*T9p4ep0
       - 63799/388800*s^6*T9p3ep0
       + 1/60*s^6*T8p9ep0
       + 59/360*s^6*T8p7ep0
       - 1/36*s^6*T8p4ep0
       - 109/360*s^6*T8p2ep0
       - 1/30*s^6*T8p10ep1
       - 5221/21600*s^6*T8p10ep0
       - 1/30*s^6*T7p9ep1
       - 1909/7200*s^6*T7p9ep0
       + 1/20*s^6*T7p8ep1
       - 63/100*s^6*T7p8ep0
       + 1/30*s^6*T7p7ep1
       - 12379/34560*s^6*T7p7ep0
       + 7/360*s^6*T7p6ep1
       - 7/60*s^6*T7p5ep1
       - 5627/14400*s^6*T7p5ep0
       + 2587/21600*s^6*T7p16ep0
       - 7/180*s^6*T7p15ep1
       - 1/24*s^6*T7p14ep2
       - 30587/86400*s^6*T7p14ep1
       - 1/20*s^6*T7p11ep2
       - 15769/86400*s^6*T7p11ep1
       + 19857091/15552000*s^6*T7p11ep0
       + 1/20*s^6*T7p10ep2
       + 15769/86400*s^6*T7p10ep1
       - 15142531/15552000*s^6*T7p10ep0
       + 485471/777600*s^6*T6p9ep1
       - 275879/810000*s^6*T6p9ep0
       - 1/20*s^6*T6p19ep2
       + 2/45*s^6*T6p18ep1
       - 69706091/38880000*s^6*T6p18ep0
       - 3/20*s^6*T6p17ep1
       - 87853/2592000*s^6*T6p17ep0
       + 4048051/15552000*s^6*T6p16ep1
       - 1/20*s^6*T6p15ep2
       + 3/20*s^6*T6p14ep2
       + 12391/9600*s^6*T6p14ep1
       + 5234833/1036800*s^6*T6p14ep0
       - 1/10*s^6*T6p13ep2
       - 8711/14400*s^6*T6p13ep1
       - 61085719/19440000*s^6*T6p13ep0
       + 1/20*s^6*T6p12ep2
       + 853/1200*s^6*T6p12ep1
       + 469705621/77760000*s^6*T6p12ep0
       - 1/60*s^6*T6p11ep2
       - 2519/10800*s^6*T6p11ep1
       - 46937/48000*s^6*T6p11ep0
       - 460361/194400*s^6*T6p10ep1
       - 118356331/19440000*s^6*T6p10ep0
       + 29/240*s^6*T5p8ep2
       + 44764529/31104000*s^6*T5p8ep1
       - 263/1440*s^6*T5p11ep1
       - 261139079/62208000*s^6*T5p11ep0
       + 53/360*s^6*T4LVB7ep1
       - 71/720*s^6*T4LVB6ep1
       + 7/270*s^6*T4LT4ep2
       - 7/360*s^6*T4LT2ep2
       - 11/90*s^6*T3L61ep1
       - 21004610797/466560000*s^6*zeta5
       + 813094073641/2799360000*s^6*zeta3
       + 5201/19440*s^6*zeta3^2
       + 22591/225*s^6*a5
       - 176/45*s^6*a4
       + 861158849/1555200*s^6*logm
       + 4/15*s^6*logm*T8p10ep0
       + 4/15*s^6*logm*T7p9ep0
       - 2/5*s^6*logm*T7p8ep0
       - 4/15*s^6*logm*T7p7ep0
       + 14/15*s^6*logm*T7p5ep0
       + 1/3*s^6*logm*T7p14ep1
       + 2/5*s^6*logm*T7p11ep1
       + 15769/10800*s^6*logm*T7p11ep0
       - 2/5*s^6*logm*T7p10ep1
       - 15769/10800*s^6*logm*T7p10ep0
       - 485471/97200*s^6*logm*T6p9ep0
       - 16/45*s^6*logm*T6p18ep0
       + 6/5*s^6*logm*T6p17ep0
       - 6/5*s^6*logm*T6p14ep1
       - 12391/1200*s^6*logm*T6p14ep0
       + 4/5*s^6*logm*T6p13ep1
       + 8711/1800*s^6*logm*T6p13ep0
       - 2/5*s^6*logm*T6p12ep1
       - 853/150*s^6*logm*T6p12ep0
       + 2/15*s^6*logm*T6p11ep1
       + 2519/1350*s^6*logm*T6p11ep0
       + 460361/24300*s^6*logm*T6p10ep0
       - 29/30*s^6*logm*T5p8ep1
       + 263/180*s^6*logm*T5p11ep0
       - 5387/150*s^6*logm*zeta5
       - 13156531/58320*s^6*logm*zeta3
       - 200663/1620*s^6*logm^2
       - 8/5*s^6*logm^2*T7p11ep0
       + 8/5*s^6*logm^2*T7p10ep0
       + 24/5*s^6*logm^2*T6p14ep0
       - 16/5*s^6*logm^2*T6p13ep0
       + 8/5*s^6*logm^2*T6p12ep0
       - 8/15*s^6*logm^2*T6p11ep0
       + 8128/135*s^6*logm^2*zeta3
       + 22591/1125*s^6*log2*a4
       - 22/135*s^6*log2^4
       + 49/30*s^6*ls5pithird*sqrt3
       + 727153/145800*s^6*ls4pithird*sqrt3
       - 32/15*s^6*ls4pithird*sqrt3*logm
       - 4/5*s^6*ls4pithird*sqrt3*log3
       - 81/40*s^6*ls5p*sqrt3
       - 267063623/2880000*s^6*ls3*sqrt3
       + 727153/10800*s^6*ls3*sqrt3*logm
       - 72/5*s^6*ls3*sqrt3*logm^2
       + 727153/28800*s^6*ls3*sqrt3*log3
       - 54/5*s^6*ls3*sqrt3*log3*logm
       - 81/40*s^6*ls3*sqrt3*log3^2
       - 516601764727/6220800000*s^6*ls2*sqrt3
       + 1/5*s^6*ls2*sqrt3*zeta3
       + 4129229/32400*s^6*ls2*sqrt3*logm
       - 64/5*s^6*ls2*sqrt3*logm^2
       + 267063623/2880000*s^6*ls2*sqrt3*log3
       - 727153/10800*s^6*ls2*sqrt3*log3*logm
       + 72/5*s^6*ls2*sqrt3*log3*logm^2
       - 727153/57600*s^6*ls2*sqrt3*log3^2
       + 27/5*s^6*ls2*sqrt3*log3^2*logm
       + 27/40*s^6*ls2*sqrt3*log3^3
       + 49742273/1296000*s^6*ls2^2
       - 95207/1200*s^6*ls2^2*logm
       + 96/5*s^6*ls2^2*logm^2
       + 16724519/1166400*s^6*pi*sqrt3*zeta3
       - 92/15*s^6*pi*sqrt3*logm*zeta3
       - 23/10*s^6*pi*sqrt3*log3*zeta3
       + 27/10*s^6*pi*ls4p*sqrt3
       + 86657361523/5248800000*s^6*pi^2
       - 11785/3359232*s^6*pi^2*zeta3
       + 26013157/4374000*s^6*pi^2*logm
       + 166/135*s^6*pi^2*logm*zeta3
       - 4523/810*s^6*pi^2*logm^2
       + 46/27*s^6*pi^2*log2
       - 44/45*s^6*pi^2*log2*logm
       - 44/135*s^6*pi^2*log2^2
       + 22591/40500*s^6*pi^2*log2^3
       - 21/20*s^6*pi^2*ls3*sqrt3
       - 727153/777600*s^6*pi^2*ls2*sqrt3
       + 2/5*s^6*pi^2*ls2*sqrt3*logm
       + 3/20*s^6*pi^2*ls2*sqrt3*log3
       - 267063623/51840000*s^6*pi^3*sqrt3
       + 727153/194400*s^6*pi^3*sqrt3*logm
       - 4/5*s^6*pi^3*sqrt3*logm^2
       + 727153/518400*s^6*pi^3*sqrt3*log3
       - 3/5*s^6*pi^3*sqrt3*log3*logm
       - 9/80*s^6*pi^3*sqrt3*log3^2
       - 105530475379/55987200000*s^6*pi^4
       + 12266509/34992000*s^6*pi^4*logm
       - 74/135*s^6*pi^4*logm^2
       + 1499723/1296000*s^6*pi^4*log2
       - 4/135*s^6*pi^5*sqrt3
       - 54797/2041200*s^6*pi^6
       + 21744863/2916000*s^6*c4
       - 22591/27000*s^6*c4*log2
       + 727153/86400*ls4*sqrt3
       - 18/5*ls4*sqrt3*logm
       - 27/20*ls4*sqrt3*log3
       - 727153/21600*ls4*s^2*sqrt3
       + 72/5*ls4*s^2*sqrt3*logm
       + 27/5*ls4*s^2*sqrt3*log3
       + 727153/17280*ls4*s^4*sqrt3
       - 18*ls4*s^4*sqrt3*logm
       - 27/4*ls4*s^4*sqrt3*log3
       - 727153/43200*ls4*s^6*sqrt3
       + 36/5*ls4*s^6*sqrt3*logm
       + 27/10*ls4*s^6*sqrt3*log3
       + 27/40*ls5*sqrt3
       - 27/10*ls5*s^2*sqrt3
       + 27/8*ls5*s^4*sqrt3
       - 27/20*ls5*s^6*sqrt3
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*tf * (
       - 263777358055493/251073478656000
       + 527558298803363/55794106368000*zeta3
       + 826282517/58060800*a4
       + 12208993/12441600*logMZ
       - 463087/552960*logMZ*zeta3
       - 12208993/12441600*logm
       + 463087/552960*logm*zeta3
       + 826282517/1393459200*log2^4
       - 826282517/1393459200*pi^2*log2^2
       - 12870948649/83607552000*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/90
       - 2/15*T6p14ep0
       + 4/45*T6p13ep0
       + 131/405*zeta3
       - 4/5*ls2*sqrt3
       - 3/5*ls2^2
       - 31/810*pi^2
       - 13/1350*pi^4
       + 178/45*s^2
       + 8/15*s^2*T6p14ep0
       - 16/45*s^2*T6p13ep0
       - 524/405*s^2*zeta3
       + 16/5*s^2*ls2*sqrt3
       + 12/5*s^2*ls2^2
       + 62/405*s^2*pi^2
       + 26/675*s^2*pi^4
       - 89/18*s^4
       - 2/3*s^4*T6p14ep0
       + 4/9*s^4*T6p13ep0
       + 131/81*s^4*zeta3
       - 4*s^4*ls2*sqrt3
       - 3*s^4*ls2^2
       - 31/162*s^4*pi^2
       - 13/270*s^4*pi^4
       + 89/45*s^6
       + 4/15*s^6*T6p14ep0
       - 8/45*s^6*T6p13ep0
       - 262/405*s^6*zeta3
       + 8/5*s^6*ls2*sqrt3
       + 6/5*s^6*ls2^2
       + 31/405*s^6*pi^2
       + 13/675*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*tf*nl * (
       - 11205078381991/300987187200
       - 2/15*T6p14ep1
       - 101/100*T6p14ep0
       + 4/45*T6p13ep1
       + 1171/4860*T6p13ep0
       + 2/45*T3L61ep1
       + 2338/675*zeta5
       + 19319301929947/1003290624000*zeta3
       + 27976139/19353600*a4
       + 69171279487/6270566400*logm
       + 16/15*logm*T6p14ep0
       - 32/45*logm*T6p13ep0
       - 3508389287/464486400*logm*zeta3
       + 27976139/464486400*log2^4
       + 6187/1800*ls3*sqrt3
       + 1297267/648000*ls2*sqrt3
       + 23467/2700*ls2*sqrt3*logm
       - 6187/1800*ls2*sqrt3*log3
       - 93/25*ls2^2
       + 18/5*ls2^2*logm
       + 84614639/136080000*pi^2
       + 163/1215*pi^2*zeta3
       + 9026/637875*pi^2*logm
       - 572/945*pi^2*log2
       + 104/315*pi^2*log2*logm
       + 6957283/66355200*pi^2*log2^2
       + 6187/32400*pi^3*sqrt3
       - 17631326453/71663616000*pi^4
       + 317/4050*pi^4*logm
       + 416/2025*c4
       + 2729565754007/20155392000*s^2
       + 8/15*s^2*T6p14ep1
       + 101/25*s^2*T6p14ep0
       - 16/45*s^2*T6p13ep1
       - 1171/1215*s^2*T6p13ep0
       - 8/45*s^2*T3L61ep1
       - 9352/675*s^2*zeta5
       - 154504900997/4478976000*s^2*zeta3
       - 895969/155520*s^2*a4
       - 1371580219/83980800*s^2*logm
       - 64/15*s^2*logm*T6p14ep0
       + 128/45*s^2*logm*T6p13ep0
       + 14628161/2073600*s^2*logm*zeta3
       - 895969/3732480*s^2*log2^4
       - 6187/450*s^2*ls3*sqrt3
       - 1297267/162000*s^2*ls2*sqrt3
       - 23467/675*s^2*ls2*sqrt3*logm
       + 6187/450*s^2*ls2*sqrt3*log3
       + 372/25*s^2*ls2^2
       - 72/5*s^2*ls2^2*logm
       - 12070477/4860000*s^2*pi^2
       - 652/1215*s^2*pi^2*zeta3
       - 36104/637875*s^2*pi^2*logm
       + 2288/945*s^2*pi^2*log2
       - 416/315*s^2*pi^2*log2*logm
       - 10980569/26127360*s^2*pi^2*log2^2
       - 6187/8100*s^2*pi^3*sqrt3
       + 3125294449/5225472000*s^2*pi^4
       - 634/2025*s^2*pi^4*logm
       - 1664/2025*s^2*c4
       - 400267577/2332800*s^4
       - 2/3*s^4*T6p14ep1
       - 101/20*s^4*T6p14ep0
       + 4/9*s^4*T6p13ep1
       + 1171/972*s^4*T6p13ep0
       + 2/9*s^4*T3L61ep1
       + 2338/135*s^4*zeta5
       + 28702711/437400*s^4*zeta3
       + 64/9*s^4*a4
       + 286955/7776*s^4*logm
       + 16/3*s^4*logm*T6p14ep0
       - 32/9*s^4*logm*T6p13ep0
       - 3167/135*s^4*logm*zeta3
       + 8/27*s^4*log2^4
       + 6187/360*s^4*ls3*sqrt3
       + 1297267/129600*s^4*ls2*sqrt3
       + 23467/540*s^4*ls2*sqrt3*logm
       - 6187/360*s^4*ls2*sqrt3*log3
       - 93/5*s^4*ls2^2
       + 18*s^4*ls2^2*logm
       + 12933677/3888000*s^4*pi^2
       + 163/243*s^4*pi^2*zeta3
       - 157/18225*s^4*pi^2*logm
       - 88/27*s^4*pi^2*log2
       + 16/9*s^4*pi^2*log2*logm
       + 16/27*s^4*pi^2*log2^2
       + 6187/6480*s^4*pi^3*sqrt3
       - 1743829/1749600*s^4*pi^4
       + 317/810*s^4*pi^4*logm
       + 416/405*s^4*c4
       + 400267577/5832000*s^6
       + 4/15*s^6*T6p14ep1
       + 101/50*s^6*T6p14ep0
       - 8/45*s^6*T6p13ep1
       - 1171/2430*s^6*T6p13ep0
       - 4/45*s^6*T3L61ep1
       - 4676/675*s^6*zeta5
       - 28702711/1093500*s^6*zeta3
       - 128/45*s^6*a4
       - 57391/3888*s^6*logm
       - 32/15*s^6*logm*T6p14ep0
       + 64/45*s^6*logm*T6p13ep0
       + 6334/675*s^6*logm*zeta3
       - 16/135*s^6*log2^4
       - 6187/900*s^6*ls3*sqrt3
       - 1297267/324000*s^6*ls2*sqrt3
       - 23467/1350*s^6*ls2*sqrt3*logm
       + 6187/900*s^6*ls2*sqrt3*log3
       + 186/25*s^6*ls2^2
       - 36/5*s^6*ls2^2*logm
       - 12933677/9720000*s^6*pi^2
       - 326/1215*s^6*pi^2*zeta3
       + 314/91125*s^6*pi^2*logm
       + 176/135*s^6*pi^2*log2
       - 32/45*s^6*pi^2*log2*logm
       - 32/135*s^6*pi^2*log2^2
       - 6187/16200*s^6*pi^3*sqrt3
       + 1743829/4374000*s^6*pi^4
       - 317/2025*s^6*pi^4*logm
       - 832/2025*s^6*c4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       - 798197/32400
       + 2551/8100*T6p9ep0
       + 7/75*T6p12ep0
       + 34/135*T6p11ep0
       - 1156/2025*T6p10ep0
       + 191/225*T5p11ep0
       + 337/200*zeta3
       - 347/900*ls3*sqrt3
       - 22873/2700*ls2*sqrt3
       + 347/900*ls2*sqrt3*log3
       + 868/75*ls2^2
       - 559303/291600*pi^2
       - 347/16200*pi^3*sqrt3
       + 93667/729000*pi^4
       + 798197/8100*s^2
       - 2551/2025*s^2*T6p9ep0
       - 28/75*s^2*T6p12ep0
       - 136/135*s^2*T6p11ep0
       + 4624/2025*s^2*T6p10ep0
       - 764/225*s^2*T5p11ep0
       - 337/50*s^2*zeta3
       + 347/225*s^2*ls3*sqrt3
       + 22873/675*s^2*ls2*sqrt3
       - 347/225*s^2*ls2*sqrt3*log3
       - 3472/75*s^2*ls2^2
       + 559303/72900*s^2*pi^2
       + 347/4050*s^2*pi^3*sqrt3
       - 93667/182250*s^2*pi^4
       - 798197/6480*s^4
       + 2551/1620*s^4*T6p9ep0
       + 7/15*s^4*T6p12ep0
       + 34/27*s^4*T6p11ep0
       - 1156/405*s^4*T6p10ep0
       + 191/45*s^4*T5p11ep0
       + 337/40*s^4*zeta3
       - 347/180*s^4*ls3*sqrt3
       - 22873/540*s^4*ls2*sqrt3
       + 347/180*s^4*ls2*sqrt3*log3
       + 868/15*s^4*ls2^2
       - 559303/58320*s^4*pi^2
       - 347/3240*s^4*pi^3*sqrt3
       + 93667/145800*s^4*pi^4
       + 798197/16200*s^6
       - 2551/4050*s^6*T6p9ep0
       - 14/75*s^6*T6p12ep0
       - 68/135*s^6*T6p11ep0
       + 2312/2025*s^6*T6p10ep0
       - 382/225*s^6*T5p11ep0
       - 337/100*s^6*zeta3
       + 347/450*s^6*ls3*sqrt3
       + 22873/1350*s^6*ls2*sqrt3
       - 347/450*s^6*ls2*sqrt3*log3
       - 1736/75*s^6*ls2^2
       + 559303/145800*s^6*pi^2
       + 347/8100*s^6*pi^3*sqrt3
       - 93667/364500*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*nh*tf * (
       - 188179036096292718509/553617020436480000
       + 1/5*T7p5ep0
       - 2/45*T7p16ep0
       + 2551/8100*T6p9ep1
       - 1970161/583200*T6p9ep0
       + 80141/30375*T6p18ep0
       - 11873/14580*T6p17ep0
       - 167/810*T6p16ep1
       - 128/135*T6p14ep0
       - 9737/4860*T6p13ep0
       + 7/75*T6p12ep1
       - 207983/2138400*T6p12ep0
       + 34/135*T6p11ep1
       + 6467/8100*T6p11ep0
       - 1156/2025*T6p10ep1
       + 155777/29160*T6p10ep0
       + 11251/8100*T5p8ep1
       + 191/225*T5p11ep1
       + 17246/30375*T5p11ep0
       + 2/45*T3L61ep1
       - 6530489/121500*zeta5
       + 6872021303295829/33476463820800*zeta3
       + 3632203459/29030400*a4
       + 6398419/133358400*logMZ
       - 2291/241920*logMZ*zeta3
       - 156763/9525600*logMZ^2
       + 43/22680*logMZ^3
       + 61500003509071/307257753600*logm
       - 5102/2025*logm*T6p9ep0
       - 56/75*logm*T6p12ep0
       - 272/135*logm*T6p11ep0
       + 9248/2025*logm*T6p10ep0
       - 1528/225*logm*T5p11ep0
       - 1223333857/66355200*logm*zeta3
       + 156763/4762800*logm*logMZ
       - 43/7560*logm*logMZ^2
       - 156763/9525600*logm^2
       + 43/7560*logm^2*logMZ
       - 43/22680*logm^3
       + 3632203459/696729600*log2^4
       + 1388/6075*ls4pithird*sqrt3
       + 9151829/142560*ls3*sqrt3
       + 694/225*ls3*sqrt3*logm
       + 347/300*ls3*sqrt3*log3
       + 19216808443/106920000*ls2*sqrt3
       + 21019/300*ls2*sqrt3*logm
       - 9151829/142560*ls2*sqrt3*log3
       - 694/225*ls2*sqrt3*log3*logm
       - 347/600*ls2*sqrt3*log3^2
       + 49471/9000*ls2^2
       - 7034/75*ls2^2*logm
       + 7981/12150*pi*sqrt3*zeta3
       + 24792330403/4715172000*pi^2
       - 8606/54675*pi^2*zeta3
       - 43/30240*pi^2*logMZ
       + 34141993/2268000*pi^2*logm
       + 416/945*pi^2*log2
       + 104/315*pi^2*log2*logm
       - 3632203459/696729600*pi^2*log2^2
       - 347/8100*pi^2*ls2*sqrt3
       + 9151829/2566080*pi^3*sqrt3
       + 347/2025*pi^3*sqrt3*logm
       + 347/5400*pi^3*sqrt3*log3
       - 11104431695897/4138573824000*pi^4
       - 187109/182250*pi^4*logm
       + 4832/2025*c4
       + 5651770618091597849/3992430435840000*s^2
       - 4/5*s^2*T7p5ep0
       + 8/45*s^2*T7p16ep0
       - 2551/2025*s^2*T6p9ep1
       + 1970161/145800*s^2*T6p9ep0
       - 320564/30375*s^2*T6p18ep0
       + 11873/3645*s^2*T6p17ep0
       + 334/405*s^2*T6p16ep1
       + 512/135*s^2*T6p14ep0
       + 9737/1215*s^2*T6p13ep0
       - 28/75*s^2*T6p12ep1
       + 207983/534600*s^2*T6p12ep0
       - 136/135*s^2*T6p11ep1
       - 6467/2025*s^2*T6p11ep0
       + 4624/2025*s^2*T6p10ep1
       - 155777/7290*s^2*T6p10ep0
       - 11251/2025*s^2*T5p8ep1
       - 764/225*s^2*T5p11ep1
       - 68984/30375*s^2*T5p11ep0
       - 8/45*s^2*T3L61ep1
       + 6530489/30375*s^2*zeta5
       - 2341215625927/5225472000*s^2*zeta3
       + 124648519/1088640*s^2*a4
       - 6398419/100018800*s^2*logMZ
       + 2291/181440*s^2*logMZ*zeta3
       + 156763/7144200*s^2*logMZ^2
       - 43/17010*s^2*logMZ^3
       - 22265616559789/28805414400*s^2*logm
       + 20408/2025*s^2*logm*T6p9ep0
       + 224/75*s^2*logm*T6p12ep0
       + 1088/135*s^2*logm*T6p11ep0
       - 36992/2025*s^2*logm*T6p10ep0
       + 6112/225*s^2*logm*T5p11ep0
       + 734632151/14515200*s^2*logm*zeta3
       - 156763/3572100*s^2*logm*logMZ
       + 43/5670*s^2*logm*logMZ^2
       + 156763/7144200*s^2*logm^2
       - 43/5670*s^2*logm^2*logMZ
       + 43/17010*s^2*logm^3
       + 124648519/26127360*s^2*log2^4
       - 5552/6075*s^2*ls4pithird*sqrt3
       - 9151829/35640*s^2*ls3*sqrt3
       - 2776/225*s^2*ls3*sqrt3*logm
       - 347/75*s^2*ls3*sqrt3*log3
       - 19216808443/26730000*s^2*ls2*sqrt3
       - 21019/75*s^2*ls2*sqrt3*logm
       + 9151829/35640*s^2*ls2*sqrt3*log3
       + 2776/225*s^2*ls2*sqrt3*log3*logm
       + 347/150*s^2*ls2*sqrt3*log3^2
       - 49471/2250*s^2*ls2^2
       + 28136/75*s^2*ls2^2*logm
       - 15962/6075*s^2*pi*sqrt3*zeta3
       - 49575607091/2357586000*s^2*pi^2
       + 34424/54675*s^2*pi^2*zeta3
       + 43/22680*s^2*pi^2*logMZ
       - 34139843/567000*s^2*pi^2*logm
       - 1664/945*s^2*pi^2*log2
       - 416/315*s^2*pi^2*log2*logm
       - 124648519/26127360*s^2*pi^2*log2^2
       + 347/2025*s^2*pi^2*ls2*sqrt3
       - 9151829/641520*s^2*pi^3*sqrt3
       - 1388/2025*s^2*pi^3*sqrt3*logm
       - 347/1350*s^2*pi^3*sqrt3*log3
       + 179704408801/51732172800*s^2*pi^4
       + 374218/91125*s^2*pi^4*logm
       - 19328/2025*s^2*c4
       - 8096546766079/4618944000*s^4
       + s^4*T7p5ep0
       - 2/9*s^4*T7p16ep0
       + 2551/1620*s^4*T6p9ep1
       - 1970161/116640*s^4*T6p9ep0
       + 80141/6075*s^4*T6p18ep0
       - 11873/2916*s^4*T6p17ep0
       - 167/162*s^4*T6p16ep1
       - 128/27*s^4*T6p14ep0
       - 9737/972*s^4*T6p13ep0
       + 7/15*s^4*T6p12ep1
       - 207983/427680*s^4*T6p12ep0
       + 34/27*s^4*T6p11ep1
       + 6467/1620*s^4*T6p11ep0
       - 1156/405*s^4*T6p10ep1
       + 155777/5832*s^4*T6p10ep0
       + 11251/1620*s^4*T5p8ep1
       + 191/45*s^4*T5p11ep1
       + 17246/6075*s^4*T5p11ep0
       + 2/9*s^4*T3L61ep1
       - 6530489/24300*s^4*zeta5
       + 8334084683/12830400*s^4*zeta3
       + 64/9*s^4*a4
       + 38210311/38880*s^4*logm
       - 5102/405*s^4*logm*T6p9ep0
       - 56/15*s^4*logm*T6p12ep0
       - 272/27*s^4*logm*T6p11ep0
       + 9248/405*s^4*logm*T6p10ep0
       - 1528/45*s^4*logm*T5p11ep0
       - 31558/405*s^4*logm*zeta3
       + 8/27*s^4*log2^4
       + 1388/1215*s^4*ls4pithird*sqrt3
       + 9151829/28512*s^4*ls3*sqrt3
       + 694/45*s^4*ls3*sqrt3*logm
       + 347/60*s^4*ls3*sqrt3*log3
       + 19216808443/21384000*s^4*ls2*sqrt3
       + 21019/60*s^4*ls2*sqrt3*logm
       - 9151829/28512*s^4*ls2*sqrt3*log3
       - 694/45*s^4*ls2*sqrt3*log3*logm
       - 347/120*s^4*ls2*sqrt3*log3^2
       + 49471/1800*s^4*ls2^2
       - 7034/15*s^4*ls2^2*logm
       + 7981/2430*s^4*pi*sqrt3*zeta3
       + 1998423343/76982400*s^4*pi^2
       - 8606/10935*s^4*pi^2*zeta3
       + 304489/4050*s^4*pi^2*logm
       + 64/27*s^4*pi^2*log2
       + 16/9*s^4*pi^2*log2*logm
       - 8/27*s^4*pi^2*log2^2
       - 347/1620*s^4*pi^2*ls2*sqrt3
       + 9151829/513216*s^4*pi^3*sqrt3
       + 347/405*s^4*pi^3*sqrt3*logm
       + 347/1080*s^4*pi^3*sqrt3*log3
       - 35240773/5773680*s^4*pi^4
       - 187109/36450*s^4*pi^4*logm
       + 4832/405*s^4*c4
       + 8096546766079/11547360000*s^6
       - 2/5*s^6*T7p5ep0
       + 4/45*s^6*T7p16ep0
       - 2551/4050*s^6*T6p9ep1
       + 1970161/291600*s^6*T6p9ep0
       - 160282/30375*s^6*T6p18ep0
       + 11873/7290*s^6*T6p17ep0
       + 167/405*s^6*T6p16ep1
       + 256/135*s^6*T6p14ep0
       + 9737/2430*s^6*T6p13ep0
       - 14/75*s^6*T6p12ep1
       + 207983/1069200*s^6*T6p12ep0
       - 68/135*s^6*T6p11ep1
       - 6467/4050*s^6*T6p11ep0
       + 2312/2025*s^6*T6p10ep1
       - 155777/14580*s^6*T6p10ep0
       - 11251/4050*s^6*T5p8ep1
       - 382/225*s^6*T5p11ep1
       - 34492/30375*s^6*T5p11ep0
       - 4/45*s^6*T3L61ep1
       + 6530489/60750*s^6*zeta5
       - 8334084683/32076000*s^6*zeta3
       - 128/45*s^6*a4
       - 38210311/97200*s^6*logm
       + 10204/2025*s^6*logm*T6p9ep0
       + 112/75*s^6*logm*T6p12ep0
       + 544/135*s^6*logm*T6p11ep0
       - 18496/2025*s^6*logm*T6p10ep0
       + 3056/225*s^6*logm*T5p11ep0
       + 63116/2025*s^6*logm*zeta3
       - 16/135*s^6*log2^4
       - 2776/6075*s^6*ls4pithird*sqrt3
       - 9151829/71280*s^6*ls3*sqrt3
       - 1388/225*s^6*ls3*sqrt3*logm
       - 347/150*s^6*ls3*sqrt3*log3
       - 19216808443/53460000*s^6*ls2*sqrt3
       - 21019/150*s^6*ls2*sqrt3*logm
       + 9151829/71280*s^6*ls2*sqrt3*log3
       + 1388/225*s^6*ls2*sqrt3*log3*logm
       + 347/300*s^6*ls2*sqrt3*log3^2
       - 49471/4500*s^6*ls2^2
       + 14068/75*s^6*ls2^2*logm
       - 7981/6075*s^6*pi*sqrt3*zeta3
       - 1998423343/192456000*s^6*pi^2
       + 17212/54675*s^6*pi^2*zeta3
       - 304489/10125*s^6*pi^2*logm
       - 128/135*s^6*pi^2*log2
       - 32/45*s^6*pi^2*log2*logm
       + 16/135*s^6*pi^2*log2^2
       + 347/4050*s^6*pi^2*ls2*sqrt3
       - 9151829/1283040*s^6*pi^3*sqrt3
       - 694/2025*s^6*pi^3*sqrt3*logm
       - 347/2700*s^6*pi^3*sqrt3*log3
       + 35240773/14434200*s^6*pi^4
       + 187109/91125*s^6*pi^4*logm
       - 9664/2025*s^6*c4
       - 347/450*ls4*sqrt3
       + 694/225*ls4*s^2*sqrt3
       - 347/90*ls4*s^4*sqrt3
       + 347/225*ls4*s^6*sqrt3
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/480
       - 7/120*T7p11ep0
       + 7/120*T7p10ep0
       + 7/40*T6p14ep0
       - 7/60*T6p13ep0
       + 3/40*T6p12ep0
       - 1/40*T6p11ep0
       + 89/40*zeta3
       - 27/40*ls3*sqrt3
       - 4/5*ls2*sqrt3
       + 27/40*ls2*sqrt3*log3
       + 3/4*ls2^2
       - 173/864*pi^2
       - 3/80*pi^3*sqrt3
       - 223/10800*pi^4
       + 1873/120*s^2
       + 7/30*s^2*T7p11ep0
       - 7/30*s^2*T7p10ep0
       - 7/10*s^2*T6p14ep0
       + 7/15*s^2*T6p13ep0
       - 3/10*s^2*T6p12ep0
       + 1/10*s^2*T6p11ep0
       - 89/10*s^2*zeta3
       + 27/10*s^2*ls3*sqrt3
       + 16/5*s^2*ls2*sqrt3
       - 27/10*s^2*ls2*sqrt3*log3
       - 3*s^2*ls2^2
       + 173/216*s^2*pi^2
       + 3/20*s^2*pi^3*sqrt3
       + 223/2700*s^2*pi^4
       - 1873/96*s^4
       - 7/24*s^4*T7p11ep0
       + 7/24*s^4*T7p10ep0
       + 7/8*s^4*T6p14ep0
       - 7/12*s^4*T6p13ep0
       + 3/8*s^4*T6p12ep0
       - 1/8*s^4*T6p11ep0
       + 89/8*s^4*zeta3
       - 27/8*s^4*ls3*sqrt3
       - 4*s^4*ls2*sqrt3
       + 27/8*s^4*ls2*sqrt3*log3
       + 15/4*s^4*ls2^2
       - 865/864*s^4*pi^2
       - 3/16*s^4*pi^3*sqrt3
       - 223/2160*s^4*pi^4
       + 1873/240*s^6
       + 7/60*s^6*T7p11ep0
       - 7/60*s^6*T7p10ep0
       - 7/20*s^6*T6p14ep0
       + 7/30*s^6*T6p13ep0
       - 3/20*s^6*T6p12ep0
       + 1/20*s^6*T6p11ep0
       - 89/20*s^6*zeta3
       + 27/20*s^6*ls3*sqrt3
       + 8/5*s^6*ls2*sqrt3
       - 27/20*s^6*ls2*sqrt3*log3
       - 3/2*s^6*ls2^2
       + 173/432*s^6*pi^2
       + 3/40*s^6*pi^3*sqrt3
       + 223/5400*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 30648019/307200
       - 1/30*T8p10ep0
       - 1/15*T7p9ep0
       + 31/360*T7p8ep0
       + 13/180*T7p7ep0
       - 7/36*T7p5ep0
       + 1/60*T7p16ep0
       - 1/48*T7p14ep1
       - 7/120*T7p11ep1
       - 9817/57600*T7p11ep0
       + 7/120*T7p10ep1
       + 9817/57600*T7p10ep0
       + 118531/129600*T6p9ep0
       + 4/45*T6p18ep0
       - 4/15*T6p17ep0
       + 1/240*T6p16ep1
       + 7/40*T6p14ep1
       + 29501/19200*T6p14ep0
       - 7/60*T6p13ep1
       - 19741/28800*T6p13ep0
       + 3/40*T6p12ep1
       + 661/648*T6p12ep0
       - 1/40*T6p11ep1
       - 251/800*T6p11ep0
       - 111961/32400*T6p10ep0
       + 13/120*T5p8ep1
       - 889/32400*T5p11ep0
       + 22439/3600*zeta5
       + 371806549/9331200*zeta3
       + 1873/60*logm
       + 7/15*logm*T7p11ep0
       - 7/15*logm*T7p10ep0
       - 7/5*logm*T6p14ep0
       + 14/15*logm*T6p13ep0
       - 3/5*logm*T6p12ep0
       + 1/5*logm*T6p11ep0
       - 89/5*logm*zeta3
       + 2/5*ls4pithird*sqrt3
       - 30647/2400*ls3*sqrt3
       + 27/5*ls3*sqrt3*logm
       + 81/40*ls3*sqrt3*log3
       - 521887/17280*ls2*sqrt3
       + 32/5*ls2*sqrt3*logm
       + 30647/2400*ls2*sqrt3*log3
       - 27/5*ls2*sqrt3*log3*logm
       - 81/80*ls2*sqrt3*log3^2
       + 745691/57600*ls2^2
       - 6*ls2^2*logm
       + 23/20*pi*sqrt3*zeta3
       - 1012627/1244160*pi^2
       - 67/720*pi^2*zeta3
       + 173/108*pi^2*logm
       - 3/40*pi^2*ls2*sqrt3
       - 30647/43200*pi^3*sqrt3
       + 3/10*pi^3*sqrt3*logm
       + 9/80*pi^3*sqrt3*log3
       - 2123519/62208000*pi^4
       + 223/1350*pi^4*logm
       - 2/45*c4
       + 30648019/76800*s^2
       + 2/15*s^2*T8p10ep0
       + 4/15*s^2*T7p9ep0
       - 31/90*s^2*T7p8ep0
       - 13/45*s^2*T7p7ep0
       + 7/9*s^2*T7p5ep0
       - 1/15*s^2*T7p16ep0
       + 1/12*s^2*T7p14ep1
       + 7/30*s^2*T7p11ep1
       + 9817/14400*s^2*T7p11ep0
       - 7/30*s^2*T7p10ep1
       - 9817/14400*s^2*T7p10ep0
       - 118531/32400*s^2*T6p9ep0
       - 16/45*s^2*T6p18ep0
       + 16/15*s^2*T6p17ep0
       - 1/60*s^2*T6p16ep1
       - 7/10*s^2*T6p14ep1
       - 29501/4800*s^2*T6p14ep0
       + 7/15*s^2*T6p13ep1
       + 19741/7200*s^2*T6p13ep0
       - 3/10*s^2*T6p12ep1
       - 661/162*s^2*T6p12ep0
       + 1/10*s^2*T6p11ep1
       + 251/200*s^2*T6p11ep0
       + 111961/8100*s^2*T6p10ep0
       - 13/30*s^2*T5p8ep1
       + 889/8100*s^2*T5p11ep0
       - 22439/900*s^2*zeta5
       - 371806549/2332800*s^2*zeta3
       - 1873/15*s^2*logm
       - 28/15*s^2*logm*T7p11ep0
       + 28/15*s^2*logm*T7p10ep0
       + 28/5*s^2*logm*T6p14ep0
       - 56/15*s^2*logm*T6p13ep0
       + 12/5*s^2*logm*T6p12ep0
       - 4/5*s^2*logm*T6p11ep0
       + 356/5*s^2*logm*zeta3
       - 8/5*s^2*ls4pithird*sqrt3
       + 30647/600*s^2*ls3*sqrt3
       - 108/5*s^2*ls3*sqrt3*logm
       - 81/10*s^2*ls3*sqrt3*log3
       + 521887/4320*s^2*ls2*sqrt3
       - 128/5*s^2*ls2*sqrt3*logm
       - 30647/600*s^2*ls2*sqrt3*log3
       + 108/5*s^2*ls2*sqrt3*log3*logm
       + 81/20*s^2*ls2*sqrt3*log3^2
       - 745691/14400*s^2*ls2^2
       + 24*s^2*ls2^2*logm
       - 23/5*s^2*pi*sqrt3*zeta3
       + 1012627/311040*s^2*pi^2
       + 67/180*s^2*pi^2*zeta3
       - 173/27*s^2*pi^2*logm
       + 3/10*s^2*pi^2*ls2*sqrt3
       + 30647/10800*s^2*pi^3*sqrt3
       - 6/5*s^2*pi^3*sqrt3*logm
       - 9/20*s^2*pi^3*sqrt3*log3
       + 2123519/15552000*s^2*pi^4
       - 446/675*s^2*pi^4*logm
       + 8/45*s^2*c4
       - 30648019/61440*s^4
       - 1/6*s^4*T8p10ep0
       - 1/3*s^4*T7p9ep0
       + 31/72*s^4*T7p8ep0
       + 13/36*s^4*T7p7ep0
       - 35/36*s^4*T7p5ep0
       + 1/12*s^4*T7p16ep0
       - 5/48*s^4*T7p14ep1
       - 7/24*s^4*T7p11ep1
       - 9817/11520*s^4*T7p11ep0
       + 7/24*s^4*T7p10ep1
       + 9817/11520*s^4*T7p10ep0
       + 118531/25920*s^4*T6p9ep0
       + 4/9*s^4*T6p18ep0
       - 4/3*s^4*T6p17ep0
       + 1/48*s^4*T6p16ep1
       + 7/8*s^4*T6p14ep1
       + 29501/3840*s^4*T6p14ep0
       - 7/12*s^4*T6p13ep1
       - 19741/5760*s^4*T6p13ep0
       + 3/8*s^4*T6p12ep1
       + 3305/648*s^4*T6p12ep0
       - 1/8*s^4*T6p11ep1
       - 251/160*s^4*T6p11ep0
       - 111961/6480*s^4*T6p10ep0
       + 13/24*s^4*T5p8ep1
       - 889/6480*s^4*T5p11ep0
       + 22439/720*s^4*zeta5
       + 371806549/1866240*s^4*zeta3
       + 1873/12*s^4*logm
       + 7/3*s^4*logm*T7p11ep0
       - 7/3*s^4*logm*T7p10ep0
       - 7*s^4*logm*T6p14ep0
       + 14/3*s^4*logm*T6p13ep0
       - 3*s^4*logm*T6p12ep0
       + s^4*logm*T6p11ep0
       - 89*s^4*logm*zeta3
       + 2*s^4*ls4pithird*sqrt3
       - 30647/480*s^4*ls3*sqrt3
       + 27*s^4*ls3*sqrt3*logm
       + 81/8*s^4*ls3*sqrt3*log3
       - 521887/3456*s^4*ls2*sqrt3
       + 32*s^4*ls2*sqrt3*logm
       + 30647/480*s^4*ls2*sqrt3*log3
       - 27*s^4*ls2*sqrt3*log3*logm
       - 81/16*s^4*ls2*sqrt3*log3^2
       + 745691/11520*s^4*ls2^2
       - 30*s^4*ls2^2*logm
       + 23/4*s^4*pi*sqrt3*zeta3
       - 1012627/248832*s^4*pi^2
       - 67/144*s^4*pi^2*zeta3
       + 865/108*s^4*pi^2*logm
       - 3/8*s^4*pi^2*ls2*sqrt3
       - 30647/8640*s^4*pi^3*sqrt3
       + 3/2*s^4*pi^3*sqrt3*logm
       + 9/16*s^4*pi^3*sqrt3*log3
       - 2123519/12441600*s^4*pi^4
       + 223/270*s^4*pi^4*logm
       - 2/9*s^4*c4
       + 30648019/153600*s^6
       + 1/15*s^6*T8p10ep0
       + 2/15*s^6*T7p9ep0
       - 31/180*s^6*T7p8ep0
       - 13/90*s^6*T7p7ep0
       + 7/18*s^6*T7p5ep0
       - 1/30*s^6*T7p16ep0
       + 1/24*s^6*T7p14ep1
       + 7/60*s^6*T7p11ep1
       + 9817/28800*s^6*T7p11ep0
       - 7/60*s^6*T7p10ep1
       - 9817/28800*s^6*T7p10ep0
       - 118531/64800*s^6*T6p9ep0
       - 8/45*s^6*T6p18ep0
       + 8/15*s^6*T6p17ep0
       - 1/120*s^6*T6p16ep1
       - 7/20*s^6*T6p14ep1
       - 29501/9600*s^6*T6p14ep0
       + 7/30*s^6*T6p13ep1
       + 19741/14400*s^6*T6p13ep0
       - 3/20*s^6*T6p12ep1
       - 661/324*s^6*T6p12ep0
       + 1/20*s^6*T6p11ep1
       + 251/400*s^6*T6p11ep0
       + 111961/16200*s^6*T6p10ep0
       - 13/60*s^6*T5p8ep1
       + 889/16200*s^6*T5p11ep0
       - 22439/1800*s^6*zeta5
       - 371806549/4665600*s^6*zeta3
       - 1873/30*s^6*logm
       - 14/15*s^6*logm*T7p11ep0
       + 14/15*s^6*logm*T7p10ep0
       + 14/5*s^6*logm*T6p14ep0
       - 28/15*s^6*logm*T6p13ep0
       + 6/5*s^6*logm*T6p12ep0
       - 2/5*s^6*logm*T6p11ep0
       + 178/5*s^6*logm*zeta3
       - 4/5*s^6*ls4pithird*sqrt3
       + 30647/1200*s^6*ls3*sqrt3
       - 54/5*s^6*ls3*sqrt3*logm
       - 81/20*s^6*ls3*sqrt3*log3
       + 521887/8640*s^6*ls2*sqrt3
       - 64/5*s^6*ls2*sqrt3*logm
       - 30647/1200*s^6*ls2*sqrt3*log3
       + 54/5*s^6*ls2*sqrt3*log3*logm
       + 81/40*s^6*ls2*sqrt3*log3^2
       - 745691/28800*s^6*ls2^2
       + 12*s^6*ls2^2*logm
       - 23/10*s^6*pi*sqrt3*zeta3
       + 1012627/622080*s^6*pi^2
       + 67/360*s^6*pi^2*zeta3
       - 173/54*s^6*pi^2*logm
       + 3/20*s^6*pi^2*ls2*sqrt3
       + 30647/21600*s^6*pi^3*sqrt3
       - 3/5*s^6*pi^3*sqrt3*logm
       - 9/40*s^6*pi^3*sqrt3*log3
       + 2123519/31104000*s^6*pi^4
       - 223/675*s^6*pi^4*logm
       + 4/45*s^6*c4
       - 27/20*ls4*sqrt3
       + 27/5*ls4*s^2*sqrt3
       - 27/4*ls4*s^4*sqrt3
       + 27/10*ls4*s^6*sqrt3
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^2*ca * (
       - 5413073948930012149/17575143505920000
       + 7/60*T9p7ep0
       + 1/40*T9p6ep0
       - 1/20*T9p5ep0
       - 2431/9600*T9p4ep0
       - 63799/259200*T9p3ep0
       + 1/60*T8p9ep0
       + 1/60*T8p8ep0
       - 59/720*T8p7ep0
       + 1/60*T8p6ep0
       - 1/24*T8p4ep0
       + 83/360*T8p2ep0
       - 1/30*T8p10ep1
       - 991/4320*T8p10ep0
       - 1/15*T7p9ep1
       - 391/720*T7p9ep0
       + 31/360*T7p8ep1
       - 15293/14400*T7p8ep0
       + 13/180*T7p7ep1
       - 199261/345600*T7p7ep0
       + 7/180*T7p6ep1
       - 7/36*T7p5ep1
       - 5519/9600*T7p5ep0
       + 1/60*T7p16ep1
       + 10403/21600*T7p16ep0
       - 1/36*T7p15ep1
       - 1/48*T7p14ep2
       - 38897/172800*T7p14ep1
       - 7/120*T7p11ep2
       - 9817/57600*T7p11ep1
       + 19822003/10368000*T7p11ep0
       + 7/120*T7p10ep2
       + 9817/57600*T7p10ep1
       - 14876563/10368000*T7p10ep0
       + 118531/129600*T6p9ep1
       - 8227601/7290000*T6p9ep0
       - 1/24*T6p19ep2
       + 4/45*T6p18ep1
       - 98465263/38880000*T6p18ep0
       - 4/15*T6p17ep1
       - 2420171/15552000*T6p17ep0
       + 1/240*T6p16ep2
       + 1057489/3456000*T6p16ep1
       - 7/120*T6p15ep2
       + 7/40*T6p14ep2
       + 29501/19200*T6p14ep1
       - 2355391/3456000*T6p14ep0
       - 7/60*T6p13ep2
       - 19741/28800*T6p13ep1
       - 165614087/77760000*T6p13ep0
       + 3/40*T6p12ep2
       + 661/648*T6p12ep1
       + 1759764151/181440000*T6p12ep0
       - 1/40*T6p11ep2
       - 251/800*T6p11ep1
       - 5434403/3888000*T6p11ep0
       - 111961/32400*T6p10ep1
       - 200651209/29160000*T6p10ep0
       + 13/120*T5p8ep2
       + 37298993/20736000*T5p8ep1
       - 889/32400*T5p11ep1
       - 50101613/13824000*T5p11ep0
       - 7/36*T4LVB7ep1
       + 1/30*T4LVB6ep1
       + 1/30*T4LT4ep2
       - 7/216*T4LT2ep2
       - 2/9*T3L61ep1
       + 8772402327097/103783680000*zeta5
       + 3305866822757877481/5858381168640000*zeta3
       - 4067/6480*zeta3^2
       + 98227/38610*a5
       - 143497083951043/2324754432000*a4
       + 19795829680651/25082265600*logm
       + 4/15*logm*T8p10ep0
       + 8/15*logm*T7p9ep0
       - 31/45*logm*T7p8ep0
       - 26/45*logm*T7p7ep0
       + 14/9*logm*T7p5ep0
       - 2/15*logm*T7p16ep0
       + 1/6*logm*T7p14ep1
       + 7/15*logm*T7p11ep1
       + 9817/7200*logm*T7p11ep0
       - 7/15*logm*T7p10ep1
       - 9817/7200*logm*T7p10ep0
       - 118531/16200*logm*T6p9ep0
       - 32/45*logm*T6p18ep0
       + 32/15*logm*T6p17ep0
       - 1/30*logm*T6p16ep1
       - 7/5*logm*T6p14ep1
       - 29501/2400*logm*T6p14ep0
       + 14/15*logm*T6p13ep1
       + 19741/3600*logm*T6p13ep0
       - 3/5*logm*T6p12ep1
       - 661/81*logm*T6p12ep0
       + 1/5*logm*T6p11ep1
       + 251/100*logm*T6p11ep0
       + 111961/4050*logm*T6p10ep0
       - 13/15*logm*T5p8ep1
       + 889/4050*logm*T5p11ep0
       - 22439/450*logm*zeta5
       - 5101879240811/16721510400*logm*zeta3
       - 1873/15*logm^2
       - 28/15*logm^2*T7p11ep0
       + 28/15*logm^2*T7p10ep0
       + 28/5*logm^2*T6p14ep0
       - 56/15*logm^2*T6p13ep0
       + 12/5*logm^2*T6p12ep0
       - 4/5*logm^2*T6p11ep0
       + 356/5*logm^2*zeta3
       + 7957/250*log2*a4
       - 143497083951043/55794106368000*log2^4
       + 15115421/11583000*log2^5
       + 49/20*ls5pithird*sqrt3
       + 30647/4050*ls4pithird*sqrt3
       - 16/5*ls4pithird*sqrt3*logm
       - 6/5*ls4pithird*sqrt3*log3
       - 243/80*ls5p*sqrt3
       - 7931741161/72576000*ls3*sqrt3
       + 30647/300*ls3*sqrt3*logm
       - 108/5*ls3*sqrt3*logm^2
       + 30647/800*ls3*sqrt3*log3
       - 81/5*ls3*sqrt3*log3*logm
       - 243/80*ls3*sqrt3*log3^2
       - 195759105349/2488320000*ls2*sqrt3
       + 3/10*ls2*sqrt3*zeta3
       + 423563/1800*ls2*sqrt3*logm
       - 128/5*ls2*sqrt3*logm^2
       + 7931741161/72576000*ls2*sqrt3*log3
       - 30647/300*ls2*sqrt3*log3*logm
       + 108/5*ls2*sqrt3*log3*logm^2
       - 30647/1600*ls2*sqrt3*log3^2
       + 81/10*ls2*sqrt3*log3^2*logm
       + 81/80*ls2*sqrt3*log3^3
       + 12222017/576000*ls2^2
       - 721931/7200*ls2^2*logm
       + 24*ls2^2*logm^2
       + 704881/32400*pi*sqrt3*zeta3
       - 46/5*pi*sqrt3*logm*zeta3
       - 69/20*pi*sqrt3*log3*zeta3
       + 81/20*pi*ls4p*sqrt3
       + 69845398076941/2351462400000*pi^2
       + 225671659/130636800*pi^2*zeta3
       + 594702823/81648000*pi^2*logm
       + 67/90*pi^2*logm*zeta3
       - 173/27*pi^2*logm^2
       - 8129/21600*pi^2*log2
       - 286/315*pi^2*log2*logm
       + 118168330901443/55794106368000*pi^2*log2^2
       - 5606891/4343625*pi^2*log2^3
       - 63/40*pi^2*ls3*sqrt3
       - 30647/21600*pi^2*ls2*sqrt3
       + 3/5*pi^2*ls2*sqrt3*logm
       + 9/40*pi^2*ls2*sqrt3*log3
       - 7931741161/1306368000*pi^3*sqrt3
       + 30647/5400*pi^3*sqrt3*logm
       - 6/5*pi^3*sqrt3*logm^2
       + 30647/14400*pi^3*sqrt3*log3
       - 9/10*pi^3*sqrt3*log3*logm
       - 27/160*pi^3*sqrt3*log3^2
       - 1485287630157503797/301288174387200000*pi^4
       + 2097119/7776000*pi^4*logm
       - 446/675*pi^4*logm^2
       + 45445373/222393600*pi^4*log2
       - 2/45*pi^5*sqrt3
       - 87637/2721600*pi^6
       + 11473997/648000*c4
       + 16/45*c4*logm
       - 7957/6000*c4*log2
       + 3790026154391408843/2824576634880000*s^2
       - 7/15*s^2*T9p7ep0
       - 1/10*s^2*T9p6ep0
       + 1/5*s^2*T9p5ep0
       + 2431/2400*s^2*T9p4ep0
       + 63799/64800*s^2*T9p3ep0
       - 1/15*s^2*T8p9ep0
       - 1/15*s^2*T8p8ep0
       + 59/180*s^2*T8p7ep0
       - 1/15*s^2*T8p6ep0
       + 1/6*s^2*T8p4ep0
       - 83/90*s^2*T8p2ep0
       + 2/15*s^2*T8p10ep1
       + 991/1080*s^2*T8p10ep0
       + 4/15*s^2*T7p9ep1
       + 391/180*s^2*T7p9ep0
       - 31/90*s^2*T7p8ep1
       + 15293/3600*s^2*T7p8ep0
       - 13/45*s^2*T7p7ep1
       + 199261/86400*s^2*T7p7ep0
       - 7/45*s^2*T7p6ep1
       + 7/9*s^2*T7p5ep1
       + 5519/2400*s^2*T7p5ep0
       - 1/15*s^2*T7p16ep1
       - 10403/5400*s^2*T7p16ep0
       + 1/9*s^2*T7p15ep1
       + 1/12*s^2*T7p14ep2
       + 38897/43200*s^2*T7p14ep1
       + 7/30*s^2*T7p11ep2
       + 9817/14400*s^2*T7p11ep1
       - 19822003/2592000*s^2*T7p11ep0
       - 7/30*s^2*T7p10ep2
       - 9817/14400*s^2*T7p10ep1
       + 14876563/2592000*s^2*T7p10ep0
       - 118531/32400*s^2*T6p9ep1
       + 8227601/1822500*s^2*T6p9ep0
       + 1/6*s^2*T6p19ep2
       - 16/45*s^2*T6p18ep1
       + 98465263/9720000*s^2*T6p18ep0
       + 16/15*s^2*T6p17ep1
       + 2420171/3888000*s^2*T6p17ep0
       - 1/60*s^2*T6p16ep2
       - 1057489/864000*s^2*T6p16ep1
       + 7/30*s^2*T6p15ep2
       - 7/10*s^2*T6p14ep2
       - 29501/4800*s^2*T6p14ep1
       + 2355391/864000*s^2*T6p14ep0
       + 7/15*s^2*T6p13ep2
       + 19741/7200*s^2*T6p13ep1
       + 165614087/19440000*s^2*T6p13ep0
       - 3/10*s^2*T6p12ep2
       - 661/162*s^2*T6p12ep1
       - 1759764151/45360000*s^2*T6p12ep0
       + 1/10*s^2*T6p11ep2
       + 251/200*s^2*T6p11ep1
       + 5434403/972000*s^2*T6p11ep0
       + 111961/8100*s^2*T6p10ep1
       + 200651209/7290000*s^2*T6p10ep0
       - 13/30*s^2*T5p8ep2
       - 37298993/5184000*s^2*T5p8ep1
       + 889/8100*s^2*T5p11ep1
       + 50101613/3456000*s^2*T5p11ep0
       + 7/9*s^2*T4LVB7ep1
       - 2/15*s^2*T4LVB6ep1
       - 2/15*s^2*T4LT4ep2
       + 7/54*s^2*T4LT2ep2
       + 8/9*s^2*T3L61ep1
       + 25363874458103/25945920000*s^2*zeta5
       - 2105220118901917/804722688000*s^2*zeta3
       + 4067/1620*s^2*zeta3^2
       - 2231975594/2027025*s^2*a5
       - 1586435822903/6227020800*s^2*a4
       - 1086170080903/335923200*s^2*logm
       - 16/15*s^2*logm*T8p10ep0
       - 32/15*s^2*logm*T7p9ep0
       + 124/45*s^2*logm*T7p8ep0
       + 104/45*s^2*logm*T7p7ep0
       - 56/9*s^2*logm*T7p5ep0
       + 8/15*s^2*logm*T7p16ep0
       - 2/3*s^2*logm*T7p14ep1
       - 28/15*s^2*logm*T7p11ep1
       - 9817/1800*s^2*logm*T7p11ep0
       + 28/15*s^2*logm*T7p10ep1
       + 9817/1800*s^2*logm*T7p10ep0
       + 118531/4050*s^2*logm*T6p9ep0
       + 128/45*s^2*logm*T6p18ep0
       - 128/15*s^2*logm*T6p17ep0
       + 2/15*s^2*logm*T6p16ep1
       + 28/5*s^2*logm*T6p14ep1
       + 29501/600*s^2*logm*T6p14ep0
       - 56/15*s^2*logm*T6p13ep1
       - 19741/900*s^2*logm*T6p13ep0
       + 12/5*s^2*logm*T6p12ep1
       + 2644/81*s^2*logm*T6p12ep0
       - 4/5*s^2*logm*T6p11ep1
       - 251/25*s^2*logm*T6p11ep0
       - 223922/2025*s^2*logm*T6p10ep0
       + 52/15*s^2*logm*T5p8ep1
       - 1778/2025*s^2*logm*T5p11ep0
       + 44878/225*s^2*logm*zeta5
       + 19171825913/14929920*s^2*logm*zeta3
       + 7492/15*s^2*logm^2
       + 112/15*s^2*logm^2*T7p11ep0
       - 112/15*s^2*logm^2*T7p10ep0
       - 112/5*s^2*logm^2*T6p14ep0
       + 224/15*s^2*logm^2*T6p13ep0
       - 48/5*s^2*logm^2*T6p12ep0
       + 16/5*s^2*logm^2*T6p11ep0
       - 1424/5*s^2*logm^2*zeta3
       - 15914/125*s^2*log2*a4
       - 1586435822903/149448499200*s^2*log2^4
       + 23541314/6081075*s^2*log2^5
       - 49/5*s^2*ls5pithird*sqrt3
       - 61294/2025*s^2*ls4pithird*sqrt3
       + 64/5*s^2*ls4pithird*sqrt3*logm
       + 24/5*s^2*ls4pithird*sqrt3*log3
       + 243/20*s^2*ls5p*sqrt3
       + 7931741161/18144000*s^2*ls3*sqrt3
       - 30647/75*s^2*ls3*sqrt3*logm
       + 432/5*s^2*ls3*sqrt3*logm^2
       - 30647/200*s^2*ls3*sqrt3*log3
       + 324/5*s^2*ls3*sqrt3*log3*logm
       + 243/20*s^2*ls3*sqrt3*log3^2
       + 195759105349/622080000*s^2*ls2*sqrt3
       - 6/5*s^2*ls2*sqrt3*zeta3
       - 423563/450*s^2*ls2*sqrt3*logm
       + 512/5*s^2*ls2*sqrt3*logm^2
       - 7931741161/18144000*s^2*ls2*sqrt3*log3
       + 30647/75*s^2*ls2*sqrt3*log3*logm
       - 432/5*s^2*ls2*sqrt3*log3*logm^2
       + 30647/400*s^2*ls2*sqrt3*log3^2
       - 162/5*s^2*ls2*sqrt3*log3^2*logm
       - 81/20*s^2*ls2*sqrt3*log3^3
       - 12222017/144000*s^2*ls2^2
       + 721931/1800*s^2*ls2^2*logm
       - 96*s^2*ls2^2*logm^2
       - 704881/8100*s^2*pi*sqrt3*zeta3
       + 184/5*s^2*pi*sqrt3*logm*zeta3
       + 69/5*s^2*pi*sqrt3*log3*zeta3
       - 81/5*s^2*pi*ls4p*sqrt3
       - 69843302012941/587865600000*s^2*pi^2
       - 225671659/32659200*s^2*pi^2*zeta3
       - 594702823/20412000*s^2*pi^2*logm
       - 134/45*s^2*pi^2*logm*zeta3
       + 692/27*s^2*pi^2*logm^2
       + 21187/14175*s^2*pi^2*log2
       + 1144/315*s^2*pi^2*log2*logm
       + 1857815319863/149448499200*s^2*pi^2*log2^2
       - 1822227217/182432250*s^2*pi^2*log2^3
       + 63/10*s^2*pi^2*ls3*sqrt3
       + 30647/5400*s^2*pi^2*ls2*sqrt3
       - 12/5*s^2*pi^2*ls2*sqrt3*logm
       - 9/10*s^2*pi^2*ls2*sqrt3*log3
       + 7931741161/326592000*s^2*pi^3*sqrt3
       - 30647/1350*s^2*pi^3*sqrt3*logm
       + 24/5*s^2*pi^3*sqrt3*logm^2
       - 30647/3600*s^2*pi^3*sqrt3*log3
       + 18/5*s^2*pi^3*sqrt3*log3*logm
       + 27/40*s^2*pi^3*sqrt3*log3^2
       + 4690719336797831/192148070400000*s^2*pi^4
       - 2097119/1944000*s^2*pi^4*logm
       + 1784/675*s^2*pi^4*logm^2
       - 68034345641/5837832000*s^2*pi^4*log2
       + 8/45*s^2*pi^5*sqrt3
       + 87637/680400*s^2*pi^6
       - 11473997/162000*s^2*c4
       - 64/45*s^2*c4*logm
       + 7957/1500*s^2*c4*log2
       - 1241655930214201/752467968000*s^4
       + 7/12*s^4*T9p7ep0
       + 1/8*s^4*T9p6ep0
       - 1/4*s^4*T9p5ep0
       - 2431/1920*s^4*T9p4ep0
       - 63799/51840*s^4*T9p3ep0
       + 1/12*s^4*T8p9ep0
       + 1/12*s^4*T8p8ep0
       - 59/144*s^4*T8p7ep0
       + 1/12*s^4*T8p6ep0
       - 5/24*s^4*T8p4ep0
       + 83/72*s^4*T8p2ep0
       - 1/6*s^4*T8p10ep1
       - 991/864*s^4*T8p10ep0
       - 1/3*s^4*T7p9ep1
       - 391/144*s^4*T7p9ep0
       + 31/72*s^4*T7p8ep1
       - 15293/2880*s^4*T7p8ep0
       + 13/36*s^4*T7p7ep1
       - 199261/69120*s^4*T7p7ep0
       + 7/36*s^4*T7p6ep1
       - 35/36*s^4*T7p5ep1
       - 5519/1920*s^4*T7p5ep0
       + 1/12*s^4*T7p16ep1
       + 10403/4320*s^4*T7p16ep0
       - 5/36*s^4*T7p15ep1
       - 5/48*s^4*T7p14ep2
       - 38897/34560*s^4*T7p14ep1
       - 7/24*s^4*T7p11ep2
       - 9817/11520*s^4*T7p11ep1
       + 19822003/2073600*s^4*T7p11ep0
       + 7/24*s^4*T7p10ep2
       + 9817/11520*s^4*T7p10ep1
       - 14876563/2073600*s^4*T7p10ep0
       + 118531/25920*s^4*T6p9ep1
       - 8227601/1458000*s^4*T6p9ep0
       - 5/24*s^4*T6p19ep2
       + 4/9*s^4*T6p18ep1
       - 98465263/7776000*s^4*T6p18ep0
       - 4/3*s^4*T6p17ep1
       - 2420171/3110400*s^4*T6p17ep0
       + 1/48*s^4*T6p16ep2
       + 1057489/691200*s^4*T6p16ep1
       - 7/24*s^4*T6p15ep2
       + 7/8*s^4*T6p14ep2
       + 29501/3840*s^4*T6p14ep1
       - 2355391/691200*s^4*T6p14ep0
       - 7/12*s^4*T6p13ep2
       - 19741/5760*s^4*T6p13ep1
       - 165614087/15552000*s^4*T6p13ep0
       + 3/8*s^4*T6p12ep2
       + 3305/648*s^4*T6p12ep1
       + 1759764151/36288000*s^4*T6p12ep0
       - 1/8*s^4*T6p11ep2
       - 251/160*s^4*T6p11ep1
       - 5434403/777600*s^4*T6p11ep0
       - 111961/6480*s^4*T6p10ep1
       - 200651209/5832000*s^4*T6p10ep0
       + 13/24*s^4*T5p8ep2
       + 37298993/4147200*s^4*T5p8ep1
       - 889/6480*s^4*T5p11ep1
       - 50101613/2764800*s^4*T5p11ep0
       - 35/36*s^4*T4LVB7ep1
       + 1/6*s^4*T4LVB6ep1
       + 1/6*s^4*T4LT4ep2
       - 35/216*s^4*T4LT2ep2
       - 10/9*s^4*T3L61ep1
       - 10828527103/20736000*s^4*zeta5
       + 317718169211/104509440*s^4*zeta3
       - 4067/1296*s^4*zeta3^2
       + 7957/10*s^4*a5
       - 32/9*s^4*a4
       + 2485839919/622080*s^4*logm
       + 4/3*s^4*logm*T8p10ep0
       + 8/3*s^4*logm*T7p9ep0
       - 31/9*s^4*logm*T7p8ep0
       - 26/9*s^4*logm*T7p7ep0
       + 70/9*s^4*logm*T7p5ep0
       - 2/3*s^4*logm*T7p16ep0
       + 5/6*s^4*logm*T7p14ep1
       + 7/3*s^4*logm*T7p11ep1
       + 9817/1440*s^4*logm*T7p11ep0
       - 7/3*s^4*logm*T7p10ep1
       - 9817/1440*s^4*logm*T7p10ep0
       - 118531/3240*s^4*logm*T6p9ep0
       - 32/9*s^4*logm*T6p18ep0
       + 32/3*s^4*logm*T6p17ep0
       - 1/6*s^4*logm*T6p16ep1
       - 7*s^4*logm*T6p14ep1
       - 29501/480*s^4*logm*T6p14ep0
       + 14/3*s^4*logm*T6p13ep1
       + 19741/720*s^4*logm*T6p13ep0
       - 3*s^4*logm*T6p12ep1
       - 3305/81*s^4*logm*T6p12ep0
       + s^4*logm*T6p11ep1
       + 251/20*s^4*logm*T6p11ep0
       + 111961/810*s^4*logm*T6p10ep0
       - 13/3*s^4*logm*T5p8ep1
       + 889/810*s^4*logm*T5p11ep0
       - 22439/90*s^4*logm*zeta5
       - 73011425/46656*s^4*logm*zeta3
       - 1873/3*s^4*logm^2
       - 28/3*s^4*logm^2*T7p11ep0
       + 28/3*s^4*logm^2*T7p10ep0
       + 28*s^4*logm^2*T6p14ep0
       - 56/3*s^4*logm^2*T6p13ep0
       + 12*s^4*logm^2*T6p12ep0
       - 4*s^4*logm^2*T6p11ep0
       + 356*s^4*logm^2*zeta3
       + 7957/50*s^4*log2*a4
       - 4/27*s^4*log2^4
       + 49/4*s^4*ls5pithird*sqrt3
       + 30647/810*s^4*ls4pithird*sqrt3
       - 16*s^4*ls4pithird*sqrt3*logm
       - 6*s^4*ls4pithird*sqrt3*log3
       - 243/16*s^4*ls5p*sqrt3
       - 7931741161/14515200*s^4*ls3*sqrt3
       + 30647/60*s^4*ls3*sqrt3*logm
       - 108*s^4*ls3*sqrt3*logm^2
       + 30647/160*s^4*ls3*sqrt3*log3
       - 81*s^4*ls3*sqrt3*log3*logm
       - 243/16*s^4*ls3*sqrt3*log3^2
       - 195759105349/497664000*s^4*ls2*sqrt3
       + 3/2*s^4*ls2*sqrt3*zeta3
       + 423563/360*s^4*ls2*sqrt3*logm
       - 128*s^4*ls2*sqrt3*logm^2
       + 7931741161/14515200*s^4*ls2*sqrt3*log3
       - 30647/60*s^4*ls2*sqrt3*log3*logm
       + 108*s^4*ls2*sqrt3*log3*logm^2
       - 30647/320*s^4*ls2*sqrt3*log3^2
       + 81/2*s^4*ls2*sqrt3*log3^2*logm
       + 81/16*s^4*ls2*sqrt3*log3^3
       + 12222017/115200*s^4*ls2^2
       - 721931/1440*s^4*ls2^2*logm
       + 120*s^4*ls2^2*logm^2
       + 704881/6480*s^4*pi*sqrt3*zeta3
       - 46*s^4*pi*sqrt3*logm*zeta3
       - 69/4*s^4*pi*sqrt3*log3*zeta3
       + 81/4*s^4*pi*ls4p*sqrt3
       + 9994596863563/67184640000*s^4*pi^2
       + 31394557/3732480*s^4*pi^2*zeta3
       + 85466689/2332800*s^4*pi^2*logm
       + 67/18*s^4*pi^2*logm*zeta3
       - 865/27*s^4*pi^2*logm^2
       - 119/54*s^4*pi^2*log2
       - 44/9*s^4*pi^2*log2*logm
       - 62/27*s^4*pi^2*log2^2
       + 7957/1800*s^4*pi^2*log2^3
       - 63/8*s^4*pi^2*ls3*sqrt3
       - 30647/4320*s^4*pi^2*ls2*sqrt3
       + 3*s^4*pi^2*ls2*sqrt3*logm
       + 9/8*s^4*pi^2*ls2*sqrt3*log3
       - 7931741161/261273600*s^4*pi^3*sqrt3
       + 30647/1080*s^4*pi^3*sqrt3*logm
       - 6*s^4*pi^3*sqrt3*logm^2
       + 30647/2880*s^4*pi^3*sqrt3*log3
       - 9/2*s^4*pi^3*sqrt3*log3*logm
       - 27/32*s^4*pi^3*sqrt3*log3^2
       - 12798484887109/470292480000*s^4*pi^4
       + 2097119/1555200*s^4*pi^4*logm
       - 446/135*s^4*pi^4*logm^2
       + 522521/57600*s^4*pi^4*log2
       - 2/9*s^4*pi^5*sqrt3
       - 87637/544320*s^4*pi^6
       + 11473997/129600*s^4*c4
       + 16/9*s^4*c4*logm
       - 7957/1200*s^4*c4*log2
       + 1241655930214201/1881169920000*s^6
       - 7/30*s^6*T9p7ep0
       - 1/20*s^6*T9p6ep0
       + 1/10*s^6*T9p5ep0
       + 2431/4800*s^6*T9p4ep0
       + 63799/129600*s^6*T9p3ep0
       - 1/30*s^6*T8p9ep0
       - 1/30*s^6*T8p8ep0
       + 59/360*s^6*T8p7ep0
       - 1/30*s^6*T8p6ep0
       + 1/12*s^6*T8p4ep0
       - 83/180*s^6*T8p2ep0
       + 1/15*s^6*T8p10ep1
       + 991/2160*s^6*T8p10ep0
       + 2/15*s^6*T7p9ep1
       + 391/360*s^6*T7p9ep0
       - 31/180*s^6*T7p8ep1
       + 15293/7200*s^6*T7p8ep0
       - 13/90*s^6*T7p7ep1
       + 199261/172800*s^6*T7p7ep0
       - 7/90*s^6*T7p6ep1
       + 7/18*s^6*T7p5ep1
       + 5519/4800*s^6*T7p5ep0
       - 1/30*s^6*T7p16ep1
       - 10403/10800*s^6*T7p16ep0
       + 1/18*s^6*T7p15ep1
       + 1/24*s^6*T7p14ep2
       + 38897/86400*s^6*T7p14ep1
       + 7/60*s^6*T7p11ep2
       + 9817/28800*s^6*T7p11ep1
       - 19822003/5184000*s^6*T7p11ep0
       - 7/60*s^6*T7p10ep2
       - 9817/28800*s^6*T7p10ep1
       + 14876563/5184000*s^6*T7p10ep0
       - 118531/64800*s^6*T6p9ep1
       + 8227601/3645000*s^6*T6p9ep0
       + 1/12*s^6*T6p19ep2
       - 8/45*s^6*T6p18ep1
       + 98465263/19440000*s^6*T6p18ep0
       + 8/15*s^6*T6p17ep1
       + 2420171/7776000*s^6*T6p17ep0
       - 1/120*s^6*T6p16ep2
       - 1057489/1728000*s^6*T6p16ep1
       + 7/60*s^6*T6p15ep2
       - 7/20*s^6*T6p14ep2
       - 29501/9600*s^6*T6p14ep1
       + 2355391/1728000*s^6*T6p14ep0
       + 7/30*s^6*T6p13ep2
       + 19741/14400*s^6*T6p13ep1
       + 165614087/38880000*s^6*T6p13ep0
       - 3/20*s^6*T6p12ep2
       - 661/324*s^6*T6p12ep1
       - 1759764151/90720000*s^6*T6p12ep0
       + 1/20*s^6*T6p11ep2
       + 251/400*s^6*T6p11ep1
       + 5434403/1944000*s^6*T6p11ep0
       + 111961/16200*s^6*T6p10ep1
       + 200651209/14580000*s^6*T6p10ep0
       - 13/60*s^6*T5p8ep2
       - 37298993/10368000*s^6*T5p8ep1
       + 889/16200*s^6*T5p11ep1
       + 50101613/6912000*s^6*T5p11ep0
       + 7/18*s^6*T4LVB7ep1
       - 1/15*s^6*T4LVB6ep1
       - 1/15*s^6*T4LT4ep2
       + 7/108*s^6*T4LT2ep2
       + 4/9*s^6*T3L61ep1
       + 10828527103/51840000*s^6*zeta5
       - 317718169211/261273600*s^6*zeta3
       + 4067/3240*s^6*zeta3^2
       - 7957/25*s^6*a5
       + 64/45*s^6*a4
       - 2485839919/1555200*s^6*logm
       - 8/15*s^6*logm*T8p10ep0
       - 16/15*s^6*logm*T7p9ep0
       + 62/45*s^6*logm*T7p8ep0
       + 52/45*s^6*logm*T7p7ep0
       - 28/9*s^6*logm*T7p5ep0
       + 4/15*s^6*logm*T7p16ep0
       - 1/3*s^6*logm*T7p14ep1
       - 14/15*s^6*logm*T7p11ep1
       - 9817/3600*s^6*logm*T7p11ep0
       + 14/15*s^6*logm*T7p10ep1
       + 9817/3600*s^6*logm*T7p10ep0
       + 118531/8100*s^6*logm*T6p9ep0
       + 64/45*s^6*logm*T6p18ep0
       - 64/15*s^6*logm*T6p17ep0
       + 1/15*s^6*logm*T6p16ep1
       + 14/5*s^6*logm*T6p14ep1
       + 29501/1200*s^6*logm*T6p14ep0
       - 28/15*s^6*logm*T6p13ep1
       - 19741/1800*s^6*logm*T6p13ep0
       + 6/5*s^6*logm*T6p12ep1
       + 1322/81*s^6*logm*T6p12ep0
       - 2/5*s^6*logm*T6p11ep1
       - 251/50*s^6*logm*T6p11ep0
       - 111961/2025*s^6*logm*T6p10ep0
       + 26/15*s^6*logm*T5p8ep1
       - 889/2025*s^6*logm*T5p11ep0
       + 22439/225*s^6*logm*zeta5
       + 14602285/23328*s^6*logm*zeta3
       + 3746/15*s^6*logm^2
       + 56/15*s^6*logm^2*T7p11ep0
       - 56/15*s^6*logm^2*T7p10ep0
       - 56/5*s^6*logm^2*T6p14ep0
       + 112/15*s^6*logm^2*T6p13ep0
       - 24/5*s^6*logm^2*T6p12ep0
       + 8/5*s^6*logm^2*T6p11ep0
       - 712/5*s^6*logm^2*zeta3
       - 7957/125*s^6*log2*a4
       + 8/135*s^6*log2^4
       - 49/10*s^6*ls5pithird*sqrt3
       - 30647/2025*s^6*ls4pithird*sqrt3
       + 32/5*s^6*ls4pithird*sqrt3*logm
       + 12/5*s^6*ls4pithird*sqrt3*log3
       + 243/40*s^6*ls5p*sqrt3
       + 7931741161/36288000*s^6*ls3*sqrt3
       - 30647/150*s^6*ls3*sqrt3*logm
       + 216/5*s^6*ls3*sqrt3*logm^2
       - 30647/400*s^6*ls3*sqrt3*log3
       + 162/5*s^6*ls3*sqrt3*log3*logm
       + 243/40*s^6*ls3*sqrt3*log3^2
       + 195759105349/1244160000*s^6*ls2*sqrt3
       - 3/5*s^6*ls2*sqrt3*zeta3
       - 423563/900*s^6*ls2*sqrt3*logm
       + 256/5*s^6*ls2*sqrt3*logm^2
       - 7931741161/36288000*s^6*ls2*sqrt3*log3
       + 30647/150*s^6*ls2*sqrt3*log3*logm
       - 216/5*s^6*ls2*sqrt3*log3*logm^2
       + 30647/800*s^6*ls2*sqrt3*log3^2
       - 81/5*s^6*ls2*sqrt3*log3^2*logm
       - 81/40*s^6*ls2*sqrt3*log3^3
       - 12222017/288000*s^6*ls2^2
       + 721931/3600*s^6*ls2^2*logm
       - 48*s^6*ls2^2*logm^2
       - 704881/16200*s^6*pi*sqrt3*zeta3
       + 92/5*s^6*pi*sqrt3*logm*zeta3
       + 69/10*s^6*pi*sqrt3*log3*zeta3
       - 81/10*s^6*pi*ls4p*sqrt3
       - 9994596863563/167961600000*s^6*pi^2
       - 31394557/9331200*s^6*pi^2*zeta3
       - 85466689/5832000*s^6*pi^2*logm
       - 67/45*s^6*pi^2*logm*zeta3
       + 346/27*s^6*pi^2*logm^2
       + 119/135*s^6*pi^2*log2
       + 88/45*s^6*pi^2*log2*logm
       + 124/135*s^6*pi^2*log2^2
       - 7957/4500*s^6*pi^2*log2^3
       + 63/20*s^6*pi^2*ls3*sqrt3
       + 30647/10800*s^6*pi^2*ls2*sqrt3
       - 6/5*s^6*pi^2*ls2*sqrt3*logm
       - 9/20*s^6*pi^2*ls2*sqrt3*log3
       + 7931741161/653184000*s^6*pi^3*sqrt3
       - 30647/2700*s^6*pi^3*sqrt3*logm
       + 12/5*s^6*pi^3*sqrt3*logm^2
       - 30647/7200*s^6*pi^3*sqrt3*log3
       + 9/5*s^6*pi^3*sqrt3*log3*logm
       + 27/80*s^6*pi^3*sqrt3*log3^2
       + 12798484887109/1175731200000*s^6*pi^4
       - 2097119/3888000*s^6*pi^4*logm
       + 892/675*s^6*pi^4*logm^2
       - 522521/144000*s^6*pi^4*log2
       + 4/45*s^6*pi^5*sqrt3
       + 87637/1360800*s^6*pi^6
       - 11473997/324000*s^6*c4
       - 32/45*s^6*c4*logm
       + 7957/3000*s^6*c4*log2
       - 30647/1200*ls4*sqrt3
       + 54/5*ls4*sqrt3*logm
       + 81/20*ls4*sqrt3*log3
       + 30647/300*ls4*s^2*sqrt3
       - 216/5*ls4*s^2*sqrt3*logm
       - 81/5*ls4*s^2*sqrt3*log3
       - 30647/240*ls4*s^4*sqrt3
       + 54*ls4*s^4*sqrt3*logm
       + 81/4*ls4*s^4*sqrt3*log3
       + 30647/600*ls4*s^6*sqrt3
       - 108/5*ls4*s^6*sqrt3*logm
       - 81/10*ls4*s^6*sqrt3*log3
       - 81/40*ls5*sqrt3
       + 81/10*ls5*s^2*sqrt3
       - 81/8*ls5*s^4*sqrt3
       + 81/20*ls5*s^6*sqrt3
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/240
       + 1/60*T7p11ep0
       - 1/60*T7p10ep0
       - 1/20*T6p14ep0
       + 1/30*T6p13ep0
       - 1/20*T6p12ep0
       + 1/60*T6p11ep0
       - 371/540*zeta3
       + 9/20*ls3*sqrt3
       + 4/5*ls2*sqrt3
       - 9/20*ls2*sqrt3*log3
       - 3/10*ls2^2
       + 91/2160*pi^2
       + 1/40*pi^3*sqrt3
       + 19/2700*pi^4
       + 13/60*s^2
       - 1/15*s^2*T7p11ep0
       + 1/15*s^2*T7p10ep0
       + 1/5*s^2*T6p14ep0
       - 2/15*s^2*T6p13ep0
       + 1/5*s^2*T6p12ep0
       - 1/15*s^2*T6p11ep0
       + 371/135*s^2*zeta3
       - 9/5*s^2*ls3*sqrt3
       - 16/5*s^2*ls2*sqrt3
       + 9/5*s^2*ls2*sqrt3*log3
       + 6/5*s^2*ls2^2
       - 91/540*s^2*pi^2
       - 1/10*s^2*pi^3*sqrt3
       - 19/675*s^2*pi^4
       - 13/48*s^4
       + 1/12*s^4*T7p11ep0
       - 1/12*s^4*T7p10ep0
       - 1/4*s^4*T6p14ep0
       + 1/6*s^4*T6p13ep0
       - 1/4*s^4*T6p12ep0
       + 1/12*s^4*T6p11ep0
       - 371/108*s^4*zeta3
       + 9/4*s^4*ls3*sqrt3
       + 4*s^4*ls2*sqrt3
       - 9/4*s^4*ls2*sqrt3*log3
       - 3/2*s^4*ls2^2
       + 91/432*s^4*pi^2
       + 1/8*s^4*pi^3*sqrt3
       + 19/540*s^4*pi^4
       + 13/120*s^6
       - 1/30*s^6*T7p11ep0
       + 1/30*s^6*T7p10ep0
       + 1/10*s^6*T6p14ep0
       - 1/15*s^6*T6p13ep0
       + 1/10*s^6*T6p12ep0
       - 1/30*s^6*T6p11ep0
       + 371/270*s^6*zeta3
       - 9/10*s^6*ls3*sqrt3
       - 8/5*s^6*ls2*sqrt3
       + 9/10*s^6*ls2*sqrt3*log3
       + 3/5*s^6*ls2^2
       - 91/1080*s^6*pi^2
       - 1/20*s^6*pi^3*sqrt3
       - 19/1350*s^6*pi^4
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^3*ep^-1 * (
       + 245963291/4147200
       + 1/15*T7p9ep0
       - 13/180*T7p8ep0
       - 7/90*T7p7ep0
       + 7/45*T7p5ep0
       - 1/30*T7p16ep0
       - 1/24*T7p14ep1
       + 1/60*T7p11ep1
       - 2087/86400*T7p11ep0
       - 1/60*T7p10ep1
       + 2087/86400*T7p10ep0
       - 45143/77760*T6p9ep0
       - 4/45*T6p18ep0
       + 7/30*T6p17ep0
       - 1/120*T6p16ep1
       - 1/20*T6p14ep1
       - 1573/3200*T6p14ep0
       + 1/30*T6p13ep1
       + 773/4800*T6p13ep0
       - 1/20*T6p12ep1
       - 10019/16200*T6p12ep0
       + 1/60*T6p11ep1
       + 1739/10800*T6p11ep0
       + 42281/19440*T6p10ep0
       + 1/40*T5p8ep1
       - 10057/32400*T5p11ep0
       - 3139/900*zeta5
       - 100087481/4665600*zeta3
       + 13/30*logm
       - 2/15*logm*T7p11ep0
       + 2/15*logm*T7p10ep0
       + 2/5*logm*T6p14ep0
       - 4/15*logm*T6p13ep0
       + 2/5*logm*T6p12ep0
       - 2/15*logm*T6p11ep0
       + 742/135*logm*zeta3
       - 4/15*ls4pithird*sqrt3
       + 376139/43200*ls3*sqrt3
       - 18/5*ls3*sqrt3*logm
       - 27/20*ls3*sqrt3*log3
       + 698981/25920*ls2*sqrt3
       - 32/5*ls2*sqrt3*logm
       - 376139/43200*ls2*sqrt3*log3
       + 18/5*ls2*sqrt3*log3*logm
       + 27/40*ls2*sqrt3*log3^2
       - 150689/28800*ls2^2
       + 12/5*ls2^2*logm
       - 23/30*pi*sqrt3*zeta3
       + 1737803/27993600*pi^2
       - 131/1080*pi^2*zeta3
       - 91/270*pi^2*logm
       + 1/20*pi^2*ls2*sqrt3
       + 376139/777600*pi^3*sqrt3
       - 1/5*pi^3*sqrt3*logm
       - 3/40*pi^3*sqrt3*log3
       - 4138307/279936000*pi^4
       - 38/675*pi^4*logm
       + 4/45*c4
       - 245963291/1036800*s^2
       - 4/15*s^2*T7p9ep0
       + 13/45*s^2*T7p8ep0
       + 14/45*s^2*T7p7ep0
       - 28/45*s^2*T7p5ep0
       + 2/15*s^2*T7p16ep0
       + 1/6*s^2*T7p14ep1
       - 1/15*s^2*T7p11ep1
       + 2087/21600*s^2*T7p11ep0
       + 1/15*s^2*T7p10ep1
       - 2087/21600*s^2*T7p10ep0
       + 45143/19440*s^2*T6p9ep0
       + 16/45*s^2*T6p18ep0
       - 14/15*s^2*T6p17ep0
       + 1/30*s^2*T6p16ep1
       + 1/5*s^2*T6p14ep1
       + 1573/800*s^2*T6p14ep0
       - 2/15*s^2*T6p13ep1
       - 773/1200*s^2*T6p13ep0
       + 1/5*s^2*T6p12ep1
       + 10019/4050*s^2*T6p12ep0
       - 1/15*s^2*T6p11ep1
       - 1739/2700*s^2*T6p11ep0
       - 42281/4860*s^2*T6p10ep0
       - 1/10*s^2*T5p8ep1
       + 10057/8100*s^2*T5p11ep0
       + 3139/225*s^2*zeta5
       + 100087481/1166400*s^2*zeta3
       - 26/15*s^2*logm
       + 8/15*s^2*logm*T7p11ep0
       - 8/15*s^2*logm*T7p10ep0
       - 8/5*s^2*logm*T6p14ep0
       + 16/15*s^2*logm*T6p13ep0
       - 8/5*s^2*logm*T6p12ep0
       + 8/15*s^2*logm*T6p11ep0
       - 2968/135*s^2*logm*zeta3
       + 16/15*s^2*ls4pithird*sqrt3
       - 376139/10800*s^2*ls3*sqrt3
       + 72/5*s^2*ls3*sqrt3*logm
       + 27/5*s^2*ls3*sqrt3*log3
       - 698981/6480*s^2*ls2*sqrt3
       + 128/5*s^2*ls2*sqrt3*logm
       + 376139/10800*s^2*ls2*sqrt3*log3
       - 72/5*s^2*ls2*sqrt3*log3*logm
       - 27/10*s^2*ls2*sqrt3*log3^2
       + 150689/7200*s^2*ls2^2
       - 48/5*s^2*ls2^2*logm
       + 46/15*s^2*pi*sqrt3*zeta3
       - 1737803/6998400*s^2*pi^2
       + 131/270*s^2*pi^2*zeta3
       + 182/135*s^2*pi^2*logm
       - 1/5*s^2*pi^2*ls2*sqrt3
       - 376139/194400*s^2*pi^3*sqrt3
       + 4/5*s^2*pi^3*sqrt3*logm
       + 3/10*s^2*pi^3*sqrt3*log3
       + 4138307/69984000*s^2*pi^4
       + 152/675*s^2*pi^4*logm
       - 16/45*s^2*c4
       + 245963291/829440*s^4
       + 1/3*s^4*T7p9ep0
       - 13/36*s^4*T7p8ep0
       - 7/18*s^4*T7p7ep0
       + 7/9*s^4*T7p5ep0
       - 1/6*s^4*T7p16ep0
       - 5/24*s^4*T7p14ep1
       + 1/12*s^4*T7p11ep1
       - 2087/17280*s^4*T7p11ep0
       - 1/12*s^4*T7p10ep1
       + 2087/17280*s^4*T7p10ep0
       - 45143/15552*s^4*T6p9ep0
       - 4/9*s^4*T6p18ep0
       + 7/6*s^4*T6p17ep0
       - 1/24*s^4*T6p16ep1
       - 1/4*s^4*T6p14ep1
       - 1573/640*s^4*T6p14ep0
       + 1/6*s^4*T6p13ep1
       + 773/960*s^4*T6p13ep0
       - 1/4*s^4*T6p12ep1
       - 10019/3240*s^4*T6p12ep0
       + 1/12*s^4*T6p11ep1
       + 1739/2160*s^4*T6p11ep0
       + 42281/3888*s^4*T6p10ep0
       + 1/8*s^4*T5p8ep1
       - 10057/6480*s^4*T5p11ep0
       - 3139/180*s^4*zeta5
       - 100087481/933120*s^4*zeta3
       + 13/6*s^4*logm
       - 2/3*s^4*logm*T7p11ep0
       + 2/3*s^4*logm*T7p10ep0
       + 2*s^4*logm*T6p14ep0
       - 4/3*s^4*logm*T6p13ep0
       + 2*s^4*logm*T6p12ep0
       - 2/3*s^4*logm*T6p11ep0
       + 742/27*s^4*logm*zeta3
       - 4/3*s^4*ls4pithird*sqrt3
       + 376139/8640*s^4*ls3*sqrt3
       - 18*s^4*ls3*sqrt3*logm
       - 27/4*s^4*ls3*sqrt3*log3
       + 698981/5184*s^4*ls2*sqrt3
       - 32*s^4*ls2*sqrt3*logm
       - 376139/8640*s^4*ls2*sqrt3*log3
       + 18*s^4*ls2*sqrt3*log3*logm
       + 27/8*s^4*ls2*sqrt3*log3^2
       - 150689/5760*s^4*ls2^2
       + 12*s^4*ls2^2*logm
       - 23/6*s^4*pi*sqrt3*zeta3
       + 1737803/5598720*s^4*pi^2
       - 131/216*s^4*pi^2*zeta3
       - 91/54*s^4*pi^2*logm
       + 1/4*s^4*pi^2*ls2*sqrt3
       + 376139/155520*s^4*pi^3*sqrt3
       - s^4*pi^3*sqrt3*logm
       - 3/8*s^4*pi^3*sqrt3*log3
       - 4138307/55987200*s^4*pi^4
       - 38/135*s^4*pi^4*logm
       + 4/9*s^4*c4
       - 245963291/2073600*s^6
       - 2/15*s^6*T7p9ep0
       + 13/90*s^6*T7p8ep0
       + 7/45*s^6*T7p7ep0
       - 14/45*s^6*T7p5ep0
       + 1/15*s^6*T7p16ep0
       + 1/12*s^6*T7p14ep1
       - 1/30*s^6*T7p11ep1
       + 2087/43200*s^6*T7p11ep0
       + 1/30*s^6*T7p10ep1
       - 2087/43200*s^6*T7p10ep0
       + 45143/38880*s^6*T6p9ep0
       + 8/45*s^6*T6p18ep0
       - 7/15*s^6*T6p17ep0
       + 1/60*s^6*T6p16ep1
       + 1/10*s^6*T6p14ep1
       + 1573/1600*s^6*T6p14ep0
       - 1/15*s^6*T6p13ep1
       - 773/2400*s^6*T6p13ep0
       + 1/10*s^6*T6p12ep1
       + 10019/8100*s^6*T6p12ep0
       - 1/30*s^6*T6p11ep1
       - 1739/5400*s^6*T6p11ep0
       - 42281/9720*s^6*T6p10ep0
       - 1/20*s^6*T5p8ep1
       + 10057/16200*s^6*T5p11ep0
       + 3139/450*s^6*zeta5
       + 100087481/2332800*s^6*zeta3
       - 13/15*s^6*logm
       + 4/15*s^6*logm*T7p11ep0
       - 4/15*s^6*logm*T7p10ep0
       - 4/5*s^6*logm*T6p14ep0
       + 8/15*s^6*logm*T6p13ep0
       - 4/5*s^6*logm*T6p12ep0
       + 4/15*s^6*logm*T6p11ep0
       - 1484/135*s^6*logm*zeta3
       + 8/15*s^6*ls4pithird*sqrt3
       - 376139/21600*s^6*ls3*sqrt3
       + 36/5*s^6*ls3*sqrt3*logm
       + 27/10*s^6*ls3*sqrt3*log3
       - 698981/12960*s^6*ls2*sqrt3
       + 64/5*s^6*ls2*sqrt3*logm
       + 376139/21600*s^6*ls2*sqrt3*log3
       - 36/5*s^6*ls2*sqrt3*log3*logm
       - 27/20*s^6*ls2*sqrt3*log3^2
       + 150689/14400*s^6*ls2^2
       - 24/5*s^6*ls2^2*logm
       + 23/15*s^6*pi*sqrt3*zeta3
       - 1737803/13996800*s^6*pi^2
       + 131/540*s^6*pi^2*zeta3
       + 91/135*s^6*pi^2*logm
       - 1/10*s^6*pi^2*ls2*sqrt3
       - 376139/388800*s^6*pi^3*sqrt3
       + 2/5*s^6*pi^3*sqrt3*logm
       + 3/20*s^6*pi^3*sqrt3*log3
       + 4138307/139968000*s^6*pi^4
       + 76/675*s^6*pi^4*logm
       - 8/45*s^6*c4
       + 9/10*ls4*sqrt3
       - 18/5*ls4*s^2*sqrt3
       + 9/2*ls4*s^4*sqrt3
       - 9/5*ls4*s^6*sqrt3
   )

    + (MZ/Mt)^6*(alphas/pi)^3*cf^3 * (
       + 781284500181312079637/1581762915532800000
       - 7/60*T9p7ep0
       - 1/60*T9p6ep0
       + 1/30*T9p5ep0
       + 2431/14400*T9p4ep0
       + 63799/388800*T9p3ep0
       + 19/40*T8p7ep0
       - 1/30*T8p6ep0
       + 1/36*T8p4ep0
       - 16/15*T8p2ep0
       - 133/5400*T8p10ep0
       + 1/15*T7p9ep1
       + 667/1200*T7p9ep0
       - 13/180*T7p8ep1
       + 6221/7200*T7p8ep0
       - 7/90*T7p7ep1
       + 25157/57600*T7p7ep0
       - 7/180*T7p6ep1
       + 7/45*T7p5ep1
       + 5303/14400*T7p5ep0
       - 1/30*T7p16ep1
       - 977/1350*T7p16ep0
       - 1/45*T7p15ep1
       - 1/24*T7p14ep2
       - 22277/86400*T7p14ep1
       + 1/60*T7p11ep2
       - 2087/86400*T7p11ep1
       - 19751827/15552000*T7p11ep0
       - 1/60*T7p10ep2
       + 2087/86400*T7p10ep1
       + 14344627/15552000*T7p10ep0
       - 45143/77760*T6p9ep1
       + 574469/364500*T6p9ep0
       - 4/45*T6p18ep1
       + 7189793/4860000*T6p18ep0
       + 7/30*T6p17ep1
       + 1893053/7776000*T6p17ep0
       - 1/120*T6p16ep2
       - 1421299/15552000*T6p16ep1
       - 1/60*T6p15ep2
       - 1/20*T6p14ep2
       - 1573/3200*T6p14ep1
       + 59414503/5184000*T6p14ep0
       + 1/30*T6p13ep2
       + 773/4800*T6p13ep1
       - 78728789/38880000*T6p13ep0
       - 1/20*T6p12ep2
       - 10019/16200*T6p12ep1
       - 995676553/136080000*T6p12ep0
       + 1/60*T6p11ep2
       + 1739/10800*T6p11ep1
       + 816253/972000*T6p11ep0
       + 42281/19440*T6p10ep1
       + 1849337/1166400*T6p10ep0
       + 1/40*T5p8ep2
       - 22367921/31104000*T5p8ep1
       - 10057/32400*T5p11ep1
       - 71363641/62208000*T5p11ep0
       + 41/60*T4LVB7ep1
       - 19/72*T4LVB6ep1
       - 1/270*T4LT4ep2
       + 7/270*T4LT2ep2
       + 1/5*T3L61ep1
       - 76250775756667/467026560000*zeta5
       - 41247660541359990631/70300574023680000*zeta3
       - 173/1215*zeta3^2
       + 67065781/675675*a5
       + 10656881044393/387459072000*a4
       - 245963291/518400*logm
       - 8/15*logm*T7p9ep0
       + 26/45*logm*T7p8ep0
       + 28/45*logm*T7p7ep0
       - 56/45*logm*T7p5ep0
       + 4/15*logm*T7p16ep0
       + 1/3*logm*T7p14ep1
       - 2/15*logm*T7p11ep1
       + 2087/10800*logm*T7p11ep0
       + 2/15*logm*T7p10ep1
       - 2087/10800*logm*T7p10ep0
       + 45143/9720*logm*T6p9ep0
       + 32/45*logm*T6p18ep0
       - 28/15*logm*T6p17ep0
       + 1/15*logm*T6p16ep1
       + 2/5*logm*T6p14ep1
       + 1573/400*logm*T6p14ep0
       - 4/15*logm*T6p13ep1
       - 773/600*logm*T6p13ep0
       + 2/5*logm*T6p12ep1
       + 10019/2025*logm*T6p12ep0
       - 2/15*logm*T6p11ep1
       - 1739/1350*logm*T6p11ep0
       - 42281/2430*logm*T6p10ep0
       - 1/5*logm*T5p8ep1
       + 10057/4050*logm*T5p11ep0
       + 6278/225*logm*zeta5
       + 100087481/583200*logm*zeta3
       - 26/15*logm^2
       + 8/15*logm^2*T7p11ep0
       - 8/15*logm^2*T7p10ep0
       - 8/5*logm^2*T6p14ep0
       + 16/15*logm^2*T6p13ep0
       - 8/5*logm^2*T6p12ep0
       + 8/15*logm^2*T6p11ep0
       - 2968/135*logm^2*zeta3
       - 26431/1125*log2*a4
       + 10656881044393/9299017728000*log2^4
       - 73219037/40540500*log2^5
       - 49/30*ls5pithird*sqrt3
       - 376139/72900*ls4pithird*sqrt3
       + 32/15*ls4pithird*sqrt3*logm
       + 4/5*ls4pithird*sqrt3*log3
       + 81/40*ls5p*sqrt3
       + 6008689307/181440000*ls3*sqrt3
       - 376139/5400*ls3*sqrt3*logm
       + 72/5*ls3*sqrt3*logm^2
       - 376139/14400*ls3*sqrt3*log3
       + 54/5*ls3*sqrt3*log3*logm
       + 81/40*ls3*sqrt3*log3^2
       - 18136000903/2073600000*ls2*sqrt3
       - 1/5*ls2*sqrt3*zeta3
       - 698981/3240*ls2*sqrt3*logm
       + 128/5*ls2*sqrt3*logm^2
       - 6008689307/181440000*ls2*sqrt3*log3
       + 376139/5400*ls2*sqrt3*log3*logm
       - 72/5*ls2*sqrt3*log3*logm^2
       + 376139/28800*ls2*sqrt3*log3^2
       - 27/5*ls2*sqrt3*log3^2*logm
       - 27/40*ls2*sqrt3*log3^3
       + 88970939/2592000*ls2^2
       + 150689/3600*ls2^2*logm
       - 48/5*ls2^2*logm^2
       - 8651197/583200*pi*sqrt3*zeta3
       + 92/15*pi*sqrt3*logm*zeta3
       + 23/10*pi*sqrt3*log3*zeta3
       - 27/10*pi*ls4p*sqrt3
       - 13014824264383/391910400000*pi^2
       - 1307258321/587865600*pi^2*zeta3
       - 1737803/3499200*pi^2*logm
       + 131/135*pi^2*logm*zeta3
       + 182/135*pi^2*logm^2
       + 98701/25200*pi^2*log2
       - 10656881044393/9299017728000*pi^2*log2^2
       + 71680723/30405375*pi^2*log2^3
       + 21/20*pi^2*ls3*sqrt3
       + 376139/388800*pi^2*ls2*sqrt3
       - 2/5*pi^2*ls2*sqrt3*logm
       - 3/20*pi^2*ls2*sqrt3*log3
       + 6008689307/3265920000*pi^3*sqrt3
       - 376139/97200*pi^3*sqrt3*logm
       + 4/5*pi^3*sqrt3*logm^2
       - 376139/259200*pi^3*sqrt3*log3
       + 3/5*pi^3*sqrt3*log3*logm
       + 9/80*pi^3*sqrt3*log3^2
       + 979996403546380333/150644087193600000*pi^4
       + 4138307/34992000*pi^4*logm
       + 152/675*pi^4*logm^2
       + 4271873063/3891888000*pi^4*log2
       + 4/135*pi^5*sqrt3
       + 101947/4082400*pi^6
       - 59776247/2916000*c4
       - 32/45*c4*logm
       + 26431/27000*c4*log2
       - 6940245157230519581/3530720793600000*s^2
       + 7/15*s^2*T9p7ep0
       + 1/15*s^2*T9p6ep0
       - 2/15*s^2*T9p5ep0
       - 2431/3600*s^2*T9p4ep0
       - 63799/97200*s^2*T9p3ep0
       - 19/10*s^2*T8p7ep0
       + 2/15*s^2*T8p6ep0
       - 1/9*s^2*T8p4ep0
       + 64/15*s^2*T8p2ep0
       + 133/1350*s^2*T8p10ep0
       - 4/15*s^2*T7p9ep1
       - 667/300*s^2*T7p9ep0
       + 13/45*s^2*T7p8ep1
       - 6221/1800*s^2*T7p8ep0
       + 14/45*s^2*T7p7ep1
       - 25157/14400*s^2*T7p7ep0
       + 7/45*s^2*T7p6ep1
       - 28/45*s^2*T7p5ep1
       - 5303/3600*s^2*T7p5ep0
       + 2/15*s^2*T7p16ep1
       + 1954/675*s^2*T7p16ep0
       + 4/45*s^2*T7p15ep1
       + 1/6*s^2*T7p14ep2
       + 22277/21600*s^2*T7p14ep1
       - 1/15*s^2*T7p11ep2
       + 2087/21600*s^2*T7p11ep1
       + 19751827/3888000*s^2*T7p11ep0
       + 1/15*s^2*T7p10ep2
       - 2087/21600*s^2*T7p10ep1
       - 14344627/3888000*s^2*T7p10ep0
       + 45143/19440*s^2*T6p9ep1
       - 574469/91125*s^2*T6p9ep0
       + 16/45*s^2*T6p18ep1
       - 7189793/1215000*s^2*T6p18ep0
       - 14/15*s^2*T6p17ep1
       - 1893053/1944000*s^2*T6p17ep0
       + 1/30*s^2*T6p16ep2
       + 1421299/3888000*s^2*T6p16ep1
       + 1/15*s^2*T6p15ep2
       + 1/5*s^2*T6p14ep2
       + 1573/800*s^2*T6p14ep1
       - 59414503/1296000*s^2*T6p14ep0
       - 2/15*s^2*T6p13ep2
       - 773/1200*s^2*T6p13ep1
       + 78728789/9720000*s^2*T6p13ep0
       + 1/5*s^2*T6p12ep2
       + 10019/4050*s^2*T6p12ep1
       + 995676553/34020000*s^2*T6p12ep0
       - 1/15*s^2*T6p11ep2
       - 1739/2700*s^2*T6p11ep1
       - 816253/243000*s^2*T6p11ep0
       - 42281/4860*s^2*T6p10ep1
       - 1849337/291600*s^2*T6p10ep0
       - 1/10*s^2*T5p8ep2
       + 22367921/7776000*s^2*T5p8ep1
       + 10057/8100*s^2*T5p11ep1
       + 71363641/15552000*s^2*T5p11ep0
       - 41/15*s^2*T4LVB7ep1
       + 19/18*s^2*T4LVB6ep1
       + 2/135*s^2*T4LT4ep2
       - 14/135*s^2*T4LT2ep2
       - 4/5*s^2*T3L61ep1
       - 104792961292133/116756640000*s^2*zeta5
       + 769542133017353459/313841848320000*s^2*zeta3
       + 692/1215*s^2*zeta3^2
       + 1736216476/2027025*s^2*a5
       + 140235997879/3113510400*s^2*a4
       + 245963291/129600*s^2*logm
       + 32/15*s^2*logm*T7p9ep0
       - 104/45*s^2*logm*T7p8ep0
       - 112/45*s^2*logm*T7p7ep0
       + 224/45*s^2*logm*T7p5ep0
       - 16/15*s^2*logm*T7p16ep0
       - 4/3*s^2*logm*T7p14ep1
       + 8/15*s^2*logm*T7p11ep1
       - 2087/2700*s^2*logm*T7p11ep0
       - 8/15*s^2*logm*T7p10ep1
       + 2087/2700*s^2*logm*T7p10ep0
       - 45143/2430*s^2*logm*T6p9ep0
       - 128/45*s^2*logm*T6p18ep0
       + 112/15*s^2*logm*T6p17ep0
       - 4/15*s^2*logm*T6p16ep1
       - 8/5*s^2*logm*T6p14ep1
       - 1573/100*s^2*logm*T6p14ep0
       + 16/15*s^2*logm*T6p13ep1
       + 773/150*s^2*logm*T6p13ep0
       - 8/5*s^2*logm*T6p12ep1
       - 40076/2025*s^2*logm*T6p12ep0
       + 8/15*s^2*logm*T6p11ep1
       + 3478/675*s^2*logm*T6p11ep0
       + 84562/1215*s^2*logm*T6p10ep0
       + 4/5*s^2*logm*T5p8ep1
       - 20114/2025*s^2*logm*T5p11ep0
       - 25112/225*s^2*logm*zeta5
       - 100087481/145800*s^2*logm*zeta3
       + 104/15*s^2*logm^2
       - 32/15*s^2*logm^2*T7p11ep0
       + 32/15*s^2*logm^2*T7p10ep0
       + 32/5*s^2*logm^2*T6p14ep0
       - 64/15*s^2*logm^2*T6p13ep0
       + 32/5*s^2*logm^2*T6p12ep0
       - 32/15*s^2*logm^2*T6p11ep0
       + 11872/135*s^2*logm^2*zeta3
       + 105724/1125*s^2*log2*a4
       + 140235997879/74724249600*s^2*log2^4
       - 19593724/6081075*s^2*log2^5
       + 98/15*s^2*ls5pithird*sqrt3
       + 376139/18225*s^2*ls4pithird*sqrt3
       - 128/15*s^2*ls4pithird*sqrt3*logm
       - 16/5*s^2*ls4pithird*sqrt3*log3
       - 81/10*s^2*ls5p*sqrt3
       - 6008689307/45360000*s^2*ls3*sqrt3
       + 376139/1350*s^2*ls3*sqrt3*logm
       - 288/5*s^2*ls3*sqrt3*logm^2
       + 376139/3600*s^2*ls3*sqrt3*log3
       - 216/5*s^2*ls3*sqrt3*log3*logm
       - 81/10*s^2*ls3*sqrt3*log3^2
       + 18136000903/518400000*s^2*ls2*sqrt3
       + 4/5*s^2*ls2*sqrt3*zeta3
       + 698981/810*s^2*ls2*sqrt3*logm
       - 512/5*s^2*ls2*sqrt3*logm^2
       + 6008689307/45360000*s^2*ls2*sqrt3*log3
       - 376139/1350*s^2*ls2*sqrt3*log3*logm
       + 288/5*s^2*ls2*sqrt3*log3*logm^2
       - 376139/7200*s^2*ls2*sqrt3*log3^2
       + 108/5*s^2*ls2*sqrt3*log3^2*logm
       + 27/10*s^2*ls2*sqrt3*log3^3
       - 88970939/648000*s^2*ls2^2
       - 150689/900*s^2*ls2^2*logm
       + 192/5*s^2*ls2^2*logm^2
       + 8651197/145800*s^2*pi*sqrt3*zeta3
       - 368/15*s^2*pi*sqrt3*logm*zeta3
       - 46/5*s^2*pi*sqrt3*log3*zeta3
       + 54/5*s^2*pi*ls4p*sqrt3
       + 13013514224383/97977600000*s^2*pi^2
       + 1307258321/146966400*s^2*pi^2*zeta3
       + 1737803/874800*s^2*pi^2*logm
       - 524/135*s^2*pi^2*logm*zeta3
       - 728/135*s^2*pi^2*logm^2
       - 31682/2025*s^2*pi^2*log2
       - 140235997879/74724249600*s^2*pi^2*log2^2
       + 727959979/91216125*s^2*pi^2*log2^3
       - 21/5*s^2*pi^2*ls3*sqrt3
       - 376139/97200*s^2*pi^2*ls2*sqrt3
       + 8/5*s^2*pi^2*ls2*sqrt3*logm
       + 3/5*s^2*pi^2*ls2*sqrt3*log3
       - 6008689307/816480000*s^2*pi^3*sqrt3
       + 376139/24300*s^2*pi^3*sqrt3*logm
       - 16/5*s^2*pi^3*sqrt3*logm^2
       + 376139/64800*s^2*pi^3*sqrt3*log3
       - 12/5*s^2*pi^3*sqrt3*log3*logm
       - 9/20*s^2*pi^3*sqrt3*log3^2
       - 2689755627975719/96074035200000*s^2*pi^4
       - 4138307/8748000*s^2*pi^4*logm
       - 608/675*s^2*pi^4*logm^2
       + 26951067707/2918916000*s^2*pi^4*log2
       - 16/135*s^2*pi^5*sqrt3
       - 101947/1020600*s^2*pi^6
       + 59776247/729000*s^2*c4
       + 128/45*s^2*c4*logm
       - 26431/6750*s^2*c4*log2
       + 13803013938757937/5643509760000*s^4
       - 7/12*s^4*T9p7ep0
       - 1/12*s^4*T9p6ep0
       + 1/6*s^4*T9p5ep0
       + 2431/2880*s^4*T9p4ep0
       + 63799/77760*s^4*T9p3ep0
       + 19/8*s^4*T8p7ep0
       - 1/6*s^4*T8p6ep0
       + 5/36*s^4*T8p4ep0
       - 16/3*s^4*T8p2ep0
       - 133/1080*s^4*T8p10ep0
       + 1/3*s^4*T7p9ep1
       + 667/240*s^4*T7p9ep0
       - 13/36*s^4*T7p8ep1
       + 6221/1440*s^4*T7p8ep0
       - 7/18*s^4*T7p7ep1
       + 25157/11520*s^4*T7p7ep0
       - 7/36*s^4*T7p6ep1
       + 7/9*s^4*T7p5ep1
       + 5303/2880*s^4*T7p5ep0
       - 1/6*s^4*T7p16ep1
       - 977/270*s^4*T7p16ep0
       - 1/9*s^4*T7p15ep1
       - 5/24*s^4*T7p14ep2
       - 22277/17280*s^4*T7p14ep1
       + 1/12*s^4*T7p11ep2
       - 2087/17280*s^4*T7p11ep1
       - 19751827/3110400*s^4*T7p11ep0
       - 1/12*s^4*T7p10ep2
       + 2087/17280*s^4*T7p10ep1
       + 14344627/3110400*s^4*T7p10ep0
       - 45143/15552*s^4*T6p9ep1
       + 574469/72900*s^4*T6p9ep0
       - 4/9*s^4*T6p18ep1
       + 7189793/972000*s^4*T6p18ep0
       + 7/6*s^4*T6p17ep1
       + 1893053/1555200*s^4*T6p17ep0
       - 1/24*s^4*T6p16ep2
       - 1421299/3110400*s^4*T6p16ep1
       - 1/12*s^4*T6p15ep2
       - 1/4*s^4*T6p14ep2
       - 1573/640*s^4*T6p14ep1
       + 59414503/1036800*s^4*T6p14ep0
       + 1/6*s^4*T6p13ep2
       + 773/960*s^4*T6p13ep1
       - 78728789/7776000*s^4*T6p13ep0
       - 1/4*s^4*T6p12ep2
       - 10019/3240*s^4*T6p12ep1
       - 995676553/27216000*s^4*T6p12ep0
       + 1/12*s^4*T6p11ep2
       + 1739/2160*s^4*T6p11ep1
       + 816253/194400*s^4*T6p11ep0
       + 42281/3888*s^4*T6p10ep1
       + 1849337/233280*s^4*T6p10ep0
       + 1/8*s^4*T5p8ep2
       - 22367921/6220800*s^4*T5p8ep1
       - 10057/6480*s^4*T5p11ep1
       - 71363641/12441600*s^4*T5p11ep0
       + 41/12*s^4*T4LVB7ep1
       - 95/72*s^4*T4LVB6ep1
       - 1/54*s^4*T4LT4ep2
       + 7/54*s^4*T4LT2ep2
       + s^4*T3L61ep1
       + 49083903133/93312000*s^4*zeta5
       - 11985802676011/3919104000*s^4*zeta3
       - 173/243*s^4*zeta3^2
       - 26431/45*s^4*a5
       - 32*s^4*a4
       - 245963291/103680*s^4*logm
       - 8/3*s^4*logm*T7p9ep0
       + 26/9*s^4*logm*T7p8ep0
       + 28/9*s^4*logm*T7p7ep0
       - 56/9*s^4*logm*T7p5ep0
       + 4/3*s^4*logm*T7p16ep0
       + 5/3*s^4*logm*T7p14ep1
       - 2/3*s^4*logm*T7p11ep1
       + 2087/2160*s^4*logm*T7p11ep0
       + 2/3*s^4*logm*T7p10ep1
       - 2087/2160*s^4*logm*T7p10ep0
       + 45143/1944*s^4*logm*T6p9ep0
       + 32/9*s^4*logm*T6p18ep0
       - 28/3*s^4*logm*T6p17ep0
       + 1/3*s^4*logm*T6p16ep1
       + 2*s^4*logm*T6p14ep1
       + 1573/80*s^4*logm*T6p14ep0
       - 4/3*s^4*logm*T6p13ep1
       - 773/120*s^4*logm*T6p13ep0
       + 2*s^4*logm*T6p12ep1
       + 10019/405*s^4*logm*T6p12ep0
       - 2/3*s^4*logm*T6p11ep1
       - 1739/270*s^4*logm*T6p11ep0
       - 42281/486*s^4*logm*T6p10ep0
       - s^4*logm*T5p8ep1
       + 10057/810*s^4*logm*T5p11ep0
       + 6278/45*s^4*logm*zeta5
       + 100087481/116640*s^4*logm*zeta3
       - 26/3*s^4*logm^2
       + 8/3*s^4*logm^2*T7p11ep0
       - 8/3*s^4*logm^2*T7p10ep0
       - 8*s^4*logm^2*T6p14ep0
       + 16/3*s^4*logm^2*T6p13ep0
       - 8*s^4*logm^2*T6p12ep0
       + 8/3*s^4*logm^2*T6p11ep0
       - 2968/27*s^4*logm^2*zeta3
       - 26431/225*s^4*log2*a4
       - 4/3*s^4*log2^4
       - 49/6*s^4*ls5pithird*sqrt3
       - 376139/14580*s^4*ls4pithird*sqrt3
       + 32/3*s^4*ls4pithird*sqrt3*logm
       + 4*s^4*ls4pithird*sqrt3*log3
       + 81/8*s^4*ls5p*sqrt3
       + 6008689307/36288000*s^4*ls3*sqrt3
       - 376139/1080*s^4*ls3*sqrt3*logm
       + 72*s^4*ls3*sqrt3*logm^2
       - 376139/2880*s^4*ls3*sqrt3*log3
       + 54*s^4*ls3*sqrt3*log3*logm
       + 81/8*s^4*ls3*sqrt3*log3^2
       - 18136000903/414720000*s^4*ls2*sqrt3
       - s^4*ls2*sqrt3*zeta3
       - 698981/648*s^4*ls2*sqrt3*logm
       + 128*s^4*ls2*sqrt3*logm^2
       - 6008689307/36288000*s^4*ls2*sqrt3*log3
       + 376139/1080*s^4*ls2*sqrt3*log3*logm
       - 72*s^4*ls2*sqrt3*log3*logm^2
       + 376139/5760*s^4*ls2*sqrt3*log3^2
       - 27*s^4*ls2*sqrt3*log3^2*logm
       - 27/8*s^4*ls2*sqrt3*log3^3
       + 88970939/518400*s^4*ls2^2
       + 150689/720*s^4*ls2^2*logm
       - 48*s^4*ls2^2*logm^2
       - 8651197/116640*s^4*pi*sqrt3*zeta3
       + 92/3*s^4*pi*sqrt3*logm*zeta3
       + 23/2*s^4*pi*sqrt3*log3*zeta3
       - 27/2*s^4*pi*ls4p*sqrt3
       - 1869429117769/11197440000*s^4*pi^2
       - 186951143/16796160*s^4*pi^2*zeta3
       - 1737803/699840*s^4*pi^2*logm
       + 131/27*s^4*pi^2*logm*zeta3
       + 182/27*s^4*pi^2*logm^2
       + 193/9*s^4*pi^2*log2
       + 4/3*s^4*pi^2*log2^2
       - 26431/8100*s^4*pi^2*log2^3
       + 21/4*s^4*pi^2*ls3*sqrt3
       + 376139/77760*s^4*pi^2*ls2*sqrt3
       - 2*s^4*pi^2*ls2*sqrt3*logm
       - 3/4*s^4*pi^2*ls2*sqrt3*log3
       + 6008689307/653184000*s^4*pi^3*sqrt3
       - 376139/19440*s^4*pi^3*sqrt3*logm
       + 4*s^4*pi^3*sqrt3*logm^2
       - 376139/51840*s^4*pi^3*sqrt3*log3
       + 3*s^4*pi^3*sqrt3*log3*logm
       + 9/16*s^4*pi^3*sqrt3*log3^2
       + 8243149289191/235146240000*s^4*pi^4
       + 4138307/6998400*s^4*pi^4*logm
       + 152/135*s^4*pi^4*logm^2
       - 1703243/259200*s^4*pi^4*log2
       + 4/27*s^4*pi^5*sqrt3
       + 101947/816480*s^4*pi^6
       - 59776247/583200*s^4*c4
       - 32/9*s^4*c4*logm
       + 26431/5400*s^4*c4*log2
       - 13803013938757937/14108774400000*s^6
       + 7/30*s^6*T9p7ep0
       + 1/30*s^6*T9p6ep0
       - 1/15*s^6*T9p5ep0
       - 2431/7200*s^6*T9p4ep0
       - 63799/194400*s^6*T9p3ep0
       - 19/20*s^6*T8p7ep0
       + 1/15*s^6*T8p6ep0
       - 1/18*s^6*T8p4ep0
       + 32/15*s^6*T8p2ep0
       + 133/2700*s^6*T8p10ep0
       - 2/15*s^6*T7p9ep1
       - 667/600*s^6*T7p9ep0
       + 13/90*s^6*T7p8ep1
       - 6221/3600*s^6*T7p8ep0
       + 7/45*s^6*T7p7ep1
       - 25157/28800*s^6*T7p7ep0
       + 7/90*s^6*T7p6ep1
       - 14/45*s^6*T7p5ep1
       - 5303/7200*s^6*T7p5ep0
       + 1/15*s^6*T7p16ep1
       + 977/675*s^6*T7p16ep0
       + 2/45*s^6*T7p15ep1
       + 1/12*s^6*T7p14ep2
       + 22277/43200*s^6*T7p14ep1
       - 1/30*s^6*T7p11ep2
       + 2087/43200*s^6*T7p11ep1
       + 19751827/7776000*s^6*T7p11ep0
       + 1/30*s^6*T7p10ep2
       - 2087/43200*s^6*T7p10ep1
       - 14344627/7776000*s^6*T7p10ep0
       + 45143/38880*s^6*T6p9ep1
       - 574469/182250*s^6*T6p9ep0
       + 8/45*s^6*T6p18ep1
       - 7189793/2430000*s^6*T6p18ep0
       - 7/15*s^6*T6p17ep1
       - 1893053/3888000*s^6*T6p17ep0
       + 1/60*s^6*T6p16ep2
       + 1421299/7776000*s^6*T6p16ep1
       + 1/30*s^6*T6p15ep2
       + 1/10*s^6*T6p14ep2
       + 1573/1600*s^6*T6p14ep1
       - 59414503/2592000*s^6*T6p14ep0
       - 1/15*s^6*T6p13ep2
       - 773/2400*s^6*T6p13ep1
       + 78728789/19440000*s^6*T6p13ep0
       + 1/10*s^6*T6p12ep2
       + 10019/8100*s^6*T6p12ep1
       + 995676553/68040000*s^6*T6p12ep0
       - 1/30*s^6*T6p11ep2
       - 1739/5400*s^6*T6p11ep1
       - 816253/486000*s^6*T6p11ep0
       - 42281/9720*s^6*T6p10ep1
       - 1849337/583200*s^6*T6p10ep0
       - 1/20*s^6*T5p8ep2
       + 22367921/15552000*s^6*T5p8ep1
       + 10057/16200*s^6*T5p11ep1
       + 71363641/31104000*s^6*T5p11ep0
       - 41/30*s^6*T4LVB7ep1
       + 19/36*s^6*T4LVB6ep1
       + 1/135*s^6*T4LT4ep2
       - 7/135*s^6*T4LT2ep2
       - 2/5*s^6*T3L61ep1
       - 49083903133/233280000*s^6*zeta5
       + 11985802676011/9797760000*s^6*zeta3
       + 346/1215*s^6*zeta3^2
       + 52862/225*s^6*a5
       + 64/5*s^6*a4
       + 245963291/259200*s^6*logm
       + 16/15*s^6*logm*T7p9ep0
       - 52/45*s^6*logm*T7p8ep0
       - 56/45*s^6*logm*T7p7ep0
       + 112/45*s^6*logm*T7p5ep0
       - 8/15*s^6*logm*T7p16ep0
       - 2/3*s^6*logm*T7p14ep1
       + 4/15*s^6*logm*T7p11ep1
       - 2087/5400*s^6*logm*T7p11ep0
       - 4/15*s^6*logm*T7p10ep1
       + 2087/5400*s^6*logm*T7p10ep0
       - 45143/4860*s^6*logm*T6p9ep0
       - 64/45*s^6*logm*T6p18ep0
       + 56/15*s^6*logm*T6p17ep0
       - 2/15*s^6*logm*T6p16ep1
       - 4/5*s^6*logm*T6p14ep1
       - 1573/200*s^6*logm*T6p14ep0
       + 8/15*s^6*logm*T6p13ep1
       + 773/300*s^6*logm*T6p13ep0
       - 4/5*s^6*logm*T6p12ep1
       - 20038/2025*s^6*logm*T6p12ep0
       + 4/15*s^6*logm*T6p11ep1
       + 1739/675*s^6*logm*T6p11ep0
       + 42281/1215*s^6*logm*T6p10ep0
       + 2/5*s^6*logm*T5p8ep1
       - 10057/2025*s^6*logm*T5p11ep0
       - 12556/225*s^6*logm*zeta5
       - 100087481/291600*s^6*logm*zeta3
       + 52/15*s^6*logm^2
       - 16/15*s^6*logm^2*T7p11ep0
       + 16/15*s^6*logm^2*T7p10ep0
       + 16/5*s^6*logm^2*T6p14ep0
       - 32/15*s^6*logm^2*T6p13ep0
       + 16/5*s^6*logm^2*T6p12ep0
       - 16/15*s^6*logm^2*T6p11ep0
       + 5936/135*s^6*logm^2*zeta3
       + 52862/1125*s^6*log2*a4
       + 8/15*s^6*log2^4
       + 49/15*s^6*ls5pithird*sqrt3
       + 376139/36450*s^6*ls4pithird*sqrt3
       - 64/15*s^6*ls4pithird*sqrt3*logm
       - 8/5*s^6*ls4pithird*sqrt3*log3
       - 81/20*s^6*ls5p*sqrt3
       - 6008689307/90720000*s^6*ls3*sqrt3
       + 376139/2700*s^6*ls3*sqrt3*logm
       - 144/5*s^6*ls3*sqrt3*logm^2
       + 376139/7200*s^6*ls3*sqrt3*log3
       - 108/5*s^6*ls3*sqrt3*log3*logm
       - 81/20*s^6*ls3*sqrt3*log3^2
       + 18136000903/1036800000*s^6*ls2*sqrt3
       + 2/5*s^6*ls2*sqrt3*zeta3
       + 698981/1620*s^6*ls2*sqrt3*logm
       - 256/5*s^6*ls2*sqrt3*logm^2
       + 6008689307/90720000*s^6*ls2*sqrt3*log3
       - 376139/2700*s^6*ls2*sqrt3*log3*logm
       + 144/5*s^6*ls2*sqrt3*log3*logm^2
       - 376139/14400*s^6*ls2*sqrt3*log3^2
       + 54/5*s^6*ls2*sqrt3*log3^2*logm
       + 27/20*s^6*ls2*sqrt3*log3^3
       - 88970939/1296000*s^6*ls2^2
       - 150689/1800*s^6*ls2^2*logm
       + 96/5*s^6*ls2^2*logm^2
       + 8651197/291600*s^6*pi*sqrt3*zeta3
       - 184/15*s^6*pi*sqrt3*logm*zeta3
       - 23/5*s^6*pi*sqrt3*log3*zeta3
       + 27/5*s^6*pi*ls4p*sqrt3
       + 1869429117769/27993600000*s^6*pi^2
       + 186951143/41990400*s^6*pi^2*zeta3
       + 1737803/1749600*s^6*pi^2*logm
       - 262/135*s^6*pi^2*logm*zeta3
       - 364/135*s^6*pi^2*logm^2
       - 386/45*s^6*pi^2*log2
       - 8/15*s^6*pi^2*log2^2
       + 26431/20250*s^6*pi^2*log2^3
       - 21/10*s^6*pi^2*ls3*sqrt3
       - 376139/194400*s^6*pi^2*ls2*sqrt3
       + 4/5*s^6*pi^2*ls2*sqrt3*logm
       + 3/10*s^6*pi^2*ls2*sqrt3*log3
       - 6008689307/1632960000*s^6*pi^3*sqrt3
       + 376139/48600*s^6*pi^3*sqrt3*logm
       - 8/5*s^6*pi^3*sqrt3*logm^2
       + 376139/129600*s^6*pi^3*sqrt3*log3
       - 6/5*s^6*pi^3*sqrt3*log3*logm
       - 9/40*s^6*pi^3*sqrt3*log3^2
       - 8243149289191/587865600000*s^6*pi^4
       - 4138307/17496000*s^6*pi^4*logm
       - 304/675*s^6*pi^4*logm^2
       + 1703243/648000*s^6*pi^4*log2
       - 8/135*s^6*pi^5*sqrt3
       - 101947/2041200*s^6*pi^6
       + 59776247/1458000*s^6*c4
       + 64/45*s^6*c4*logm
       - 26431/13500*s^6*c4*log2
       + 376139/21600*ls4*sqrt3
       - 36/5*ls4*sqrt3*logm
       - 27/10*ls4*sqrt3*log3
       - 376139/5400*ls4*s^2*sqrt3
       + 144/5*ls4*s^2*sqrt3*logm
       + 54/5*ls4*s^2*sqrt3*log3
       + 376139/4320*ls4*s^4*sqrt3
       - 36*ls4*s^4*sqrt3*logm
       - 27/2*ls4*s^4*sqrt3*log3
       - 376139/10800*ls4*s^6*sqrt3
       + 72/5*ls4*s^6*sqrt3*logm
       + 27/5*ls4*s^6*sqrt3*log3
       + 27/20*ls5*sqrt3
       - 27/5*ls5*s^2*sqrt3
       + 27/4*ls5*s^4*sqrt3
       - 27/10*ls5*s^6*sqrt3
   )

    + (MZ/Mt)^8 * (
       - 41/756
       + 1543/5670*s^2
       - 1/2*s^4
       + 7/18*s^6
       - 1/9*s^8
   )

    + (MZ/Mt)^8*alphas/pi*cf * (
       - 4630271/31752000
       - 1/108*pi^2
       + 8742793/11907000*s^2
       + 5/108*s^2*pi^2
       - 503/360*s^4
       - 1/12*s^4*pi^2
       + 3521/3240*s^6
       + 7/108*s^6*pi^2
       - 503/1620*s^8
       - 1/54*s^8*pi^2
   )

    + (MZ/Mt)^8*(alphas/pi)^2*cf*tf * (
       - 15527720419/1310966415360000
       + 1811719/3774873600*zeta3
       - 104/165375*logMZ
       + 104/165375*logm
   )

    + (MZ/Mt)^8*(alphas/pi)^2*cf*tf*nl * (
       + 2158609921/20003760000
       - 1/27*zeta3
       - 4630271/47628000*logm
       + 25/1008*pi^2
       - 1/162*pi^2*logm
       - 5408215069/10001880000*s^2
       + 5/27*s^2*zeta3
       + 8742793/17860500*s^2*logm
       - 5647/45360*s^2*pi^2
       + 5/162*s^2*pi^2*logm
       + 25771/25920*s^4
       - 1/3*s^4*zeta3
       - 503/540*s^4*logm
       + 11/48*s^4*pi^2
       - 1/18*s^4*pi^2*logm
       - 180397/233280*s^6
       + 7/27*s^6*zeta3
       + 3521/4860*s^6*logm
       - 77/432*s^6*pi^2
       + 7/162*s^6*pi^2*logm
       + 25771/116640*s^8
       - 2/27*s^8*zeta3
       - 503/2430*s^8*logm
       + 11/216*s^8*pi^2
       - 1/81*s^8*pi^2*logm
   )

    + (MZ/Mt)^8*(alphas/pi)^2*cf*nh*tf * (
       - 14041593741427423/35396093214720000
       + 68857096189/6794772480*zeta3
       - 1643/13395375*logMZ
       + 2/42525*logMZ^2
       - 41619863/428652000*logm
       - 4/42525*logm*logMZ
       + 2/42525*logm^2
       - 1400461/145800*ls2*sqrt3
       - 9227/170100*pi^2
       - 1/162*pi^2*logm
       + 101841636653039/51849745920000*s^2
       - 11205313/221184*s^2*zeta3
       + 6572/40186125*s^2*logMZ
       - 8/127575*s^2*logMZ^2
       + 78658849/160744500*s^2*logm
       + 16/127575*s^2*logm*logMZ
       - 8/127575*s^2*logm^2
       + 1400461/29160*s^2*ls2*sqrt3
       + 69439/255150*s^2*pi^2
       + 5/162*s^2*pi^2*logm
       - 440741/129600*s^4
       + 4102/45*s^4*zeta3
       - 503/540*s^4*logm
       - 1400461/16200*s^4*ls2*sqrt3
       - 1/2*s^4*pi^2
       - 1/18*s^4*pi^2*logm
       + 3085187/1166400*s^6
       - 28714/405*s^6*zeta3
       + 3521/4860*s^6*logm
       + 9803227/145800*s^6*ls2*sqrt3
       + 7/18*s^6*pi^2
       + 7/162*s^6*pi^2*logm
       - 440741/583200*s^8
       + 8204/405*s^8*zeta3
       - 503/2430*s^8*logm
       - 1400461/72900*s^8*ls2*sqrt3
       - 1/9*s^8*pi^2
       - 1/81*s^8*pi^2*logm
   )

    + (MZ/Mt)^8*(alphas/pi)^2*cf*ca * (
       - 866304808895161/5243865661440000
       - 29986937143/317089382400*zeta3
       + 50932981/190512000*logm
       - 26869/1458000*ls2*sqrt3
       + 3/16*ls2^2
       - 33511/2268000*pi^2
       + 11/648*pi^2*logm
       - 41/504*pi^2*log2
       + 1/960*pi^4
       + 302601348679997/81935400960000*s^2
       - 9437331341/4954521600*s^2*zeta3
       - 96170723/71442000*s^2*logm
       + 26869/291600*s^2*ls2*sqrt3
       - 15/16*s^2*ls2^2
       + 411/5600*s^2*pi^2
       - 55/648*s^2*pi^2*logm
       + 1543/3780*s^2*pi^2*log2
       - 1/192*s^2*pi^4
       - 11769743/2592000*s^4
       + 621/400*s^4*zeta3
       + 5533/2160*s^4*logm
       - 26869/162000*s^4*ls2*sqrt3
       + 27/16*s^4*ls2^2
       - 4573/36000*s^4*pi^2
       + 11/72*s^4*pi^2*logm
       - 3/4*s^4*pi^2*log2
       + 3/320*s^4*pi^4
       + 82388201/23328000*s^6
       - 483/400*s^6*zeta3
       - 38731/19440*s^6*logm
       + 188083/1458000*s^6*ls2*sqrt3
       - 21/16*s^6*ls2^2
       + 32011/324000*s^6*pi^2
       - 77/648*s^6*pi^2*logm
       + 7/12*s^6*pi^2*log2
       - 7/960*s^6*pi^4
       - 11769743/11664000*s^8
       + 69/200*s^8*zeta3
       + 5533/9720*s^8*logm
       - 26869/729000*s^8*ls2*sqrt3
       + 3/8*s^8*ls2^2
       - 4573/162000*s^8*pi^2
       + 11/324*s^8*pi^2*logm
       - 1/6*s^8*pi^2*log2
       + 1/480*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^2*cf^2 * (
       + 316710192623987/74912366592000
       - 607207532233/158544691200*zeta3
       + 26869/729000*ls2*sqrt3
       - 3/8*ls2^2
       - 1604063/13608000*pi^2
       + 41/252*pi^2*log2
       + 1/2592*pi^4
       + 2847896093143/167215104000*s^2
       - 31190728819/2477260800*s^2*zeta3
       - 26869/145800*s^2*ls2*sqrt3
       + 15/8*s^2*ls2^2
       + 229859/388800*s^2*pi^2
       - 1543/1890*s^2*pi^2*log2
       - 5/2592*s^2*pi^4
       - 5303639/2592000*s^4
       - 409/300*s^4*zeta3
       + 26869/81000*s^4*ls2*sqrt3
       - 27/8*s^4*ls2^2
       - 1637813/1512000*s^4*pi^2
       + 3/2*s^4*pi^2*log2
       + 1/288*s^4*pi^4
       + 37125473/23328000*s^6
       + 2863/2700*s^6*zeta3
       - 188083/729000*s^6*ls2*sqrt3
       + 21/8*s^6*ls2^2
       + 1637813/1944000*s^6*pi^2
       - 7/6*s^6*pi^2*log2
       - 7/2592*s^6*pi^4
       - 5303639/11664000*s^8
       - 409/1350*s^8*zeta3
       + 26869/364500*s^8*ls2*sqrt3
       - 3/4*s^8*ls2^2
       - 1637813/6804000*s^8*pi^2
       + 1/3*s^8*pi^2*log2
       + 1/1296*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*d33FF/nc * (
       + 147982917955586341/121428264222720000
       + 8986362660525101/5396811743232000*zeta3
       + 22845879073/8128512000*a4
       - 45317647/71442000*logMZ
       + 5009/9450*logMZ*zeta3
       + 45317647/71442000*logm
       - 5009/9450*logm*zeta3
       + 22845879073/195084288000*log2^4
       - 22845879073/195084288000*pi^2*log2^2
       - 142168489819/3344302080000*pi^4
       - 119884709210682277/45535599083520000*s^2
       - 3018361246800911/674601467904000*s^2*zeta3
       - 22845879073/3048192000*s^2*a4
       + 45317647/35721000*s^2*logMZ
       - 5009/4725*s^2*logMZ*zeta3
       - 45317647/35721000*s^2*logm
       + 5009/4725*s^2*logm*zeta3
       - 22845879073/73156608000*s^2*log2^4
       + 22845879073/73156608000*s^2*pi^2*log2^2
       + 188667871001/1755758592000*s^2*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*tf^2*nl * (
       + 2082794143812749/1651817683353600000
       - 69619291/135895449600*zeta3
       - 258817/353894400*a4
       - 2588111/5000940000*logMZ
       + 47/226800*logMZ^2
       + 493315607069/983224811520000*logm
       + 1811719/2831155200*logm*zeta3
       - 4973/3969000*logm*logMZ
       + 2767/2646000*logm^2
       - 258817/8493465600*log2^4
       - 47/907200*pi^2
       + 258817/8493465600*pi^2*log2^2
       + 12682033/1019215872000*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 241954570087/2100394800000
       - 1/54*zeta3
       + 2158609921/15002820000*logm
       - 4/81*logm*zeta3
       - 4630271/71442000*logm^2
       - 28807/816480*pi^2
       + 25/756*pi^2*logm
       - 1/243*pi^2*logm^2
       - 19/29160*pi^4
       + 10950862179949/18903553200000*s^2
       + 5/54*s^2*zeta3
       - 5408215069/7501410000*s^2*logm
       + 20/81*s^2*logm*zeta3
       + 8742793/26790750*s^2*logm^2
       + 144607/816480*s^2*pi^2
       - 5647/34020*s^2*pi^2*logm
       + 5/243*s^2*pi^2*logm^2
       + 19/5832*s^2*pi^4
       - 506323/466560*s^4
       - 1/6*s^4*zeta3
       + 25771/19440*s^4*logm
       - 4/9*s^4*logm*zeta3
       - 503/810*s^4*logm^2
       - 29587/90720*s^4*pi^2
       + 11/36*s^4*pi^2*logm
       - 1/27*s^4*pi^2*logm^2
       - 19/3240*s^4*pi^4
       + 3544261/4199040*s^6
       + 7/54*s^6*zeta3
       - 180397/174960*s^6*logm
       + 28/81*s^6*logm*zeta3
       + 3521/7290*s^6*logm^2
       + 29587/116640*s^6*pi^2
       - 77/324*s^6*pi^2*logm
       + 7/243*s^6*pi^2*logm^2
       + 133/29160*s^6*pi^4
       - 506323/2099520*s^8
       - 1/27*s^8*zeta3
       + 25771/87480*s^8*logm
       - 8/81*s^8*logm*zeta3
       - 503/3645*s^8*logm^2
       - 29587/408240*s^8*pi^2
       + 11/162*s^8*pi^2*logm
       - 2/243*s^8*pi^2*logm^2
       - 19/14580*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*nh*tf^2 * (
       - 63408104547911/4645737234432000
       + 39614759/15925248000*zeta3
       - 689/92160*a4
       + 113963047799/11522165760000*logMZ
       - 4823/737280*logMZ*zeta3
       - 2299/1786050*logMZ^2
       + 4/8505*logMZ^3
       - 29221123397801/2949674434560000*logm
       + 20332039/2831155200*logm*zeta3
       + 7751/4465125*logm*logMZ
       - 4/2835*logm*logMZ^2
       - 4007/8930250*logm^2
       + 4/2835*logm^2*logMZ
       - 4/8505*logm^3
       - 689/2211840*log2^4
       + 2299/7144200*pi^2
       - 1/2835*pi^2*logMZ
       + 1/2835*pi^2*logm
       + 689/2211840*pi^2*log2^2
       + 33761/265420800*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 17726100341731081179011/133797232351641600000
       - 109/405*T6p14ep0
       + 1577041/984150*T6p13ep0
       - 8951794776479159/297203348275200*zeta3
       - 1759817/212336640*a4
       - 81169/12658629375*logMZ
       - 7/91125*logMZ^2
       + 8/382725*logMZ^3
       - 10221823703565023/26547069911040000*logm
       + 68605437949/5096079360*logm*zeta3
       - 398/40186125*logm*logMZ
       - 41644559/321489000*logm^2
       - 8/127575*logm^2*logMZ
       + 16/382725*logm^3
       - 1759817/5096079360*log2^4
       - 1400461/72900*ls3*sqrt3
       - 5344497701/91854000*ls2*sqrt3
       - 1400461/109350*ls2*sqrt3*logm
       + 1400461/72900*ls2*sqrt3*log3
       - 8593435297/4960116000*pi^2
       - 2/127575*pi^2*logMZ
       - 89/2268*pi^2*logm
       - 2/243*pi^2*logm^2
       + 1759817/5096079360*pi^2*log2^2
       - 1400461/1312200*pi^3*sqrt3
       + 42963089936731/148601674137600*pi^4
       - 129823414058365502383/195992039577600000*s^2
       + 109/81*s^2*T6p14ep0
       - 1577041/196830*s^2*T6p13ep0
       + 21849782307569/145118822400*s^2*zeta3
       + 1765/62208*s^2*a4
       + 324676/37975888125*s^2*logMZ
       + 28/273375*s^2*logMZ^2
       - 32/1148175*s^2*logMZ^3
       + 10543588181017/5555329920000*s^2*logm
       - 3721451/55296*s^2*logm*zeta3
       + 1592/120558375*s^2*logm*logMZ
       + 78671197/120558375*s^2*logm^2
       + 32/382725*s^2*logm^2*logMZ
       - 64/1148175*s^2*logm^3
       + 1765/1492992*s^2*log2^4
       + 1400461/14580*s^2*ls3*sqrt3
       + 5344497701/18370800*s^2*ls2*sqrt3
       + 1400461/21870*s^2*ls2*sqrt3*logm
       - 1400461/14580*s^2*ls2*sqrt3*log3
       + 6137721551/708588000*s^2*pi^2
       + 8/382725*s^2*pi^2*logMZ
       + 6697/34020*s^2*pi^2*logm
       + 10/243*s^2*pi^2*logm^2
       - 1765/1492992*s^2*pi^2*log2^2
       + 1400461/262440*s^2*pi^3*sqrt3
       - 20974845029/14511882240*s^2*pi^4
       + 146003030221/122472000*s^4
       - 109/45*s^4*T6p14ep0
       + 1577041/109350*s^4*T6p13ep0
       - 266585197/984150*s^4*zeta3
       - 17327/5400*s^4*logm
       + 16348/135*s^4*logm*zeta3
       - 503/405*s^4*logm^2
       - 1400461/8100*s^4*ls3*sqrt3
       - 5344497701/10206000*s^4*ls2*sqrt3
       - 1400461/12150*s^4*ls2*sqrt3*logm
       + 1400461/8100*s^4*ls2*sqrt3*log3
       - 8588792053/551124000*s^4*pi^2
       - 13/36*s^4*pi^2*logm
       - 2/27*s^4*pi^2*logm^2
       - 1400461/145800*s^4*pi^3*sqrt3
       + 10238203/3936600*s^4*pi^4
       - 146003030221/157464000*s^6
       + 763/405*s^6*T6p14ep0
       - 11039287/984150*s^6*T6p13ep0
       + 1866096379/8857350*s^6*zeta3
       + 121289/48600*s^6*logm
       - 114436/1215*s^6*logm*zeta3
       + 3521/3645*s^6*logm^2
       + 9803227/72900*s^6*ls3*sqrt3
       + 5344497701/13122000*s^6*ls2*sqrt3
       + 9803227/109350*s^6*ls2*sqrt3*logm
       - 9803227/72900*s^6*ls2*sqrt3*log3
       + 8588792053/708588000*s^6*pi^2
       + 91/324*s^6*pi^2*logm
       + 14/243*s^6*pi^2*logm^2
       + 9803227/1312200*s^6*pi^3*sqrt3
       - 71667421/35429400*s^6*pi^4
       + 146003030221/551124000*s^8
       - 218/405*s^8*T6p14ep0
       + 1577041/492075*s^8*T6p13ep0
       - 266585197/4428675*s^8*zeta3
       - 17327/24300*s^8*logm
       + 32696/1215*s^8*logm*zeta3
       - 1006/3645*s^8*logm^2
       - 1400461/36450*s^8*ls3*sqrt3
       - 5344497701/45927000*s^8*ls2*sqrt3
       - 1400461/54675*s^8*ls2*sqrt3*logm
       + 1400461/36450*s^8*ls2*sqrt3*log3
       - 8588792053/2480058000*s^8*pi^2
       - 13/162*s^8*pi^2*logm
       - 4/243*s^8*pi^2*logm^2
       - 1400461/656100*s^8*pi^3*sqrt3
       + 10238203/17714700*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 3184733339016025813/7908814577664000
       + 23563/16200*T6p9ep0
       + 6461/2025*T6p10ep0
       - 37001156838463/341596569600*zeta3
       + 26977/267907500*logMZ
       - 1/23625*logMZ^2
       - 14044266904011487/26547069911040000*logm
       + 68857096189/5096079360*logm*zeta3
       - 634/8037225*logm*logMZ
       + 8/127575*logm*logMZ^2
       - 41594503/642978000*logm^2
       - 16/127575*logm^2*logMZ
       + 8/127575*logm^3
       - 122377/1800*ls3*sqrt3
       - 14238667727/91854000*ls2*sqrt3
       - 1400461/109350*ls2*sqrt3*logm
       + 122377/1800*ls2*sqrt3*log3
       - 32171401/2268000*pi^2
       - 9227/127575*pi^2*logm
       - 1/243*pi^2*logm^2
       - 122377/32400*pi^3*sqrt3
       + 174857/1458000*pi^4
       - 1492774201525325539/741451366656000*s^2
       - 23563/3240*s^2*T6p9ep0
       - 6461/405*s^2*T6p10ep0
       + 499559003189/922521600*s^2*zeta3
       - 26977/200930625*s^2*logMZ
       + 4/70875*s^2*logMZ^2
       + 101846857673711/38887309440000*s^2*logm
       - 11205313/165888*s^2*logm*zeta3
       + 2536/24111675*s^2*logm*logMZ
       - 32/382725*s^2*logm*logMZ^2
       + 11235167/34445250*s^2*logm^2
       + 64/382725*s^2*logm^2*logMZ
       - 32/382725*s^2*logm^3
       + 122377/360*s^2*ls3*sqrt3
       + 14238667727/18370800*s^2*ls2*sqrt3
       + 1400461/21870*s^2*ls2*sqrt3*logm
       - 122377/360*s^2*ls2*sqrt3*log3
       + 1447710317/20412000*s^2*pi^2
       + 138878/382725*s^2*pi^2*logm
       + 5/243*s^2*pi^2*logm^2
       + 122377/6480*s^2*pi^3*sqrt3
       - 174857/291600*s^2*pi^4
       + 98623200661/27216000*s^4
       + 23563/1800*s^4*T6p9ep0
       + 6461/225*s^4*T6p10ep0
       - 31575103/32400*s^4*zeta3
       - 440741/97200*s^4*logm
       + 16408/135*s^4*logm*zeta3
       - 503/810*s^4*logm^2
       - 122377/200*s^4*ls3*sqrt3
       - 14238667727/10206000*s^4*ls2*sqrt3
       - 1400461/12150*s^4*ls2*sqrt3*logm
       + 122377/200*s^4*ls2*sqrt3*log3
       - 551501/4320*s^4*pi^2
       - 2/3*s^4*pi^2*logm
       - 1/27*s^4*pi^2*logm^2
       - 122377/3600*s^4*pi^3*sqrt3
       + 174857/162000*s^4*pi^4
       - 98623200661/34992000*s^6
       - 164941/16200*s^6*T6p9ep0
       - 45227/2025*s^6*T6p10ep0
       + 221025721/291600*s^6*zeta3
       + 3085187/874800*s^6*logm
       - 114856/1215*s^6*logm*zeta3
       + 3521/7290*s^6*logm^2
       + 856639/1800*s^6*ls3*sqrt3
       + 14238667727/13122000*s^6*ls2*sqrt3
       + 9803227/109350*s^6*ls2*sqrt3*logm
       - 856639/1800*s^6*ls2*sqrt3*log3
       + 3860507/38880*s^6*pi^2
       + 14/27*s^6*pi^2*logm
       + 7/243*s^6*pi^2*logm^2
       + 856639/32400*s^6*pi^3*sqrt3
       - 1223999/1458000*s^6*pi^4
       + 98623200661/122472000*s^8
       + 23563/8100*s^8*T6p9ep0
       + 12922/2025*s^8*T6p10ep0
       - 31575103/145800*s^8*zeta3
       - 440741/437400*s^8*logm
       + 32816/1215*s^8*logm*zeta3
       - 503/3645*s^8*logm^2
       - 122377/900*s^8*ls3*sqrt3
       - 14238667727/45927000*s^8*ls2*sqrt3
       - 1400461/54675*s^8*ls2*sqrt3*logm
       + 122377/900*s^8*ls2*sqrt3*log3
       - 551501/19440*s^8*pi^2
       - 4/27*s^8*pi^2*logm
       - 2/243*s^8*pi^2*logm^2
       - 122377/16200*s^8*pi^3*sqrt3
       + 174857/729000*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*tf * (
       - 1147686293013059944037/2409341272939560960000
       + 564854188285221209/944284253552640000*zeta3
       + 26958280157/52022476800*a4
       + 279724766851/2048385024000*logMZ
       - 50083309/442368000*logMZ*zeta3
       - 517/907200*logMZ^2
       - 536900747429311/3932899246080000*logm
       + 6311019007/56623104000*logm*zeta3
       + 54703/15876000*logm*logMZ
       - 30437/10584000*logm^2
       + 26958280157/1248539443200*log2^4
       + 517/3628800*pi^2
       - 26958280157/1248539443200*pi^2*log2^2
       - 3197789940913/749123665920000*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/432
       + 1/36*T6p14ep0
       - 1/54*T6p13ep0
       - 131/1944*zeta3
       + 1/6*ls2*sqrt3
       + 1/8*ls2^2
       + 31/3888*pi^2
       + 13/6480*pi^4
       - 445/432*s^2
       - 5/36*s^2*T6p14ep0
       + 5/54*s^2*T6p13ep0
       + 655/1944*s^2*zeta3
       - 5/6*s^2*ls2*sqrt3
       - 5/8*s^2*ls2^2
       - 155/3888*s^2*pi^2
       - 13/1296*s^2*pi^4
       + 89/48*s^4
       + 1/4*s^4*T6p14ep0
       - 1/6*s^4*T6p13ep0
       - 131/216*s^4*zeta3
       + 3/2*s^4*ls2*sqrt3
       + 9/8*s^4*ls2^2
       + 31/432*s^4*pi^2
       + 13/720*s^4*pi^4
       - 623/432*s^6
       - 7/36*s^6*T6p14ep0
       + 7/54*s^6*T6p13ep0
       + 917/1944*s^6*zeta3
       - 7/6*s^6*ls2*sqrt3
       - 7/8*s^6*ls2^2
       - 217/3888*s^6*pi^2
       - 91/6480*s^6*pi^4
       + 89/216*s^8
       + 1/18*s^8*T6p14ep0
       - 1/27*s^8*T6p13ep0
       - 131/972*s^8*zeta3
       + 1/3*s^8*ls2*sqrt3
       + 1/4*s^8*ls2^2
       + 31/1944*s^8*pi^2
       + 13/3240*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*tf*nl * (
       + 84117432223119783479/19821812200243200000
       + 1/36*T6p14ep1
       + 1631/5400*T6p14ep0
       - 1/54*T6p13ep1
       - 397574/2460375*T6p13ep0
       - 1/108*T3L61ep1
       - 1663/3240*zeta5
       - 77356072963956187/41608468758528000*zeta3
       - 7973692009/17836277760*a4
       - 1042485727131953/436988805120000*logm
       - 2/9*logm*T6p14ep0
       + 4/27*logm*T6p13ep0
       + 391545287771/713451110400*logm*zeta3
       + 50932981/142884000*logm^2
       - 7973692009/428070666240*log2^4
       - 26869/729000*ls3*sqrt3
       + 16730127389/7348320000*ls2*sqrt3
       - 1484869/1093500*ls2*sqrt3*logm
       + 26869/729000*ls2*sqrt3*log3
       + 101/80*ls2^2
       - 3/4*ls2^2*logm
       + 601520423/2834352000*pi^2
       - 95/2916*pi^2*zeta3
       - 29507/162000*pi^2*logm
       + 11/486*pi^2*logm^2
       + 451/2268*pi^2*log2
       - 41/378*pi^2*log2*logm
       - 2177397233/61152952320*pi^2*log2^2
       - 26869/13122000*pi^3*sqrt3
       + 655425468052877/20804234379264000*pi^4
       - 19/1296*pi^4*logm
       - 256/6075*c4
       - 6842415504464013263/309715815628800000*s^2
       - 5/36*s^2*T6p14ep1
       - 1631/1080*s^2*T6p14ep0
       + 5/54*s^2*T6p13ep1
       + 397574/492075*s^2*T6p13ep0
       + 5/108*s^2*T3L61ep1
       + 1663/648*s^2*zeta5
       + 1326527157433781/92876046336000*s^2*zeta3
       + 1036809931/464486400*s^2*a4
       + 322814973162943/20483850240000*s^2*logm
       + 10/9*s^2*logm*T6p14ep0
       - 20/27*s^2*logm*T6p13ep0
       - 65929658023/11147673600*s^2*logm*zeta3
       - 96170723/53581500*s^2*logm^2
       + 1036809931/11147673600*s^2*log2^4
       + 26869/145800*s^2*ls3*sqrt3
       - 16730127389/1469664000*s^2*ls2*sqrt3
       + 1484869/218700*s^2*ls2*sqrt3*logm
       - 26869/145800*s^2*ls2*sqrt3*log3
       - 101/16*s^2*ls2^2
       + 15/4*s^2*ls2^2*logm
       - 602856923/566870400*s^2*pi^2
       + 475/2916*s^2*pi^2*zeta3
       + 88631/97200*s^2*pi^2*logm
       - 55/486*s^2*pi^2*logm^2
       - 16973/17010*s^2*pi^2*log2
       + 1543/2835*s^2*pi^2*log2*logm
       + 1996851509/11147673600*s^2*pi^2*log2^2
       + 26869/2624400*s^2*pi^3*sqrt3
       - 68364870517729/325066162176000*s^2*pi^4
       + 95/1296*s^2*pi^4*logm
       + 256/1215*s^2*c4
       + 784849988077/19595520000*s^4
       + 1/4*s^4*T6p14ep1
       + 1631/600*s^4*T6p14ep0
       - 1/6*s^4*T6p13ep1
       - 397574/273375*s^4*T6p13ep0
       - 1/12*s^4*T3L61ep1
       - 1663/360*s^4*zeta5
       - 12275104223/551124000*s^4*zeta3
       - 4*s^4*a4
       - 12489067/486000*s^4*logm
       - 2*s^4*logm*T6p14ep0
       + 4/3*s^4*logm*T6p13ep0
       + 21989/2700*s^4*logm*zeta3
       + 5533/1620*s^4*logm^2
       - 1/6*s^4*log2^4
       - 26869/81000*s^4*ls3*sqrt3
       + 16730127389/816480000*s^4*ls2*sqrt3
       - 1484869/121500*s^4*ls2*sqrt3*logm
       + 26869/81000*s^4*ls2*sqrt3*log3
       + 909/80*s^4*ls2^2
       - 27/4*s^4*ls2^2*logm
       + 610632923/314928000*s^4*pi^2
       - 95/324*s^4*pi^2*zeta3
       - 9919/6000*s^4*pi^2*logm
       + 11/54*s^4*pi^2*logm^2
       + 11/6*s^4*pi^2*log2
       - s^4*pi^2*log2*logm
       - 1/3*s^4*pi^2*log2^2
       - 26869/1458000*s^4*pi^3*sqrt3
       + 105941999/314928000*s^4*pi^4
       - 19/144*s^4*pi^4*logm
       - 256/675*s^4*c4
       - 784849988077/25194240000*s^6
       - 7/36*s^6*T6p14ep1
       - 11417/5400*s^6*T6p14ep0
       + 7/54*s^6*T6p13ep1
       + 2783018/2460375*s^6*T6p13ep0
       + 7/108*s^6*T3L61ep1
       + 11641/3240*s^6*zeta5
       + 12275104223/708588000*s^6*zeta3
       + 28/9*s^6*a4
       + 87423469/4374000*s^6*logm
       + 14/9*s^6*logm*T6p14ep0
       - 28/27*s^6*logm*T6p13ep0
       - 153923/24300*s^6*logm*zeta3
       - 38731/14580*s^6*logm^2
       + 7/54*s^6*log2^4
       + 188083/729000*s^6*ls3*sqrt3
       - 16730127389/1049760000*s^6*ls2*sqrt3
       + 10394083/1093500*s^6*ls2*sqrt3*logm
       - 188083/729000*s^6*ls2*sqrt3*log3
       - 707/80*s^6*ls2^2
       + 21/4*s^6*ls2^2*logm
       - 4274430461/2834352000*s^6*pi^2
       + 665/2916*s^6*pi^2*zeta3
       + 69433/54000*s^6*pi^2*logm
       - 77/486*s^6*pi^2*logm^2
       - 77/54*s^6*pi^2*log2
       + 7/9*s^6*pi^2*log2*logm
       + 7/27*s^6*pi^2*log2^2
       + 188083/13122000*s^6*pi^3*sqrt3
       - 741593993/2834352000*s^6*pi^4
       + 133/1296*s^6*pi^4*logm
       + 1792/6075*s^6*c4
       + 784849988077/88179840000*s^8
       + 1/18*s^8*T6p14ep1
       + 1631/2700*s^8*T6p14ep0
       - 1/27*s^8*T6p13ep1
       - 795148/2460375*s^8*T6p13ep0
       - 1/54*s^8*T3L61ep1
       - 1663/1620*s^8*zeta5
       - 12275104223/2480058000*s^8*zeta3
       - 8/9*s^8*a4
       - 12489067/2187000*s^8*logm
       - 4/9*s^8*logm*T6p14ep0
       + 8/27*s^8*logm*T6p13ep0
       + 21989/12150*s^8*logm*zeta3
       + 5533/7290*s^8*logm^2
       - 1/27*s^8*log2^4
       - 26869/364500*s^8*ls3*sqrt3
       + 16730127389/3674160000*s^8*ls2*sqrt3
       - 1484869/546750*s^8*ls2*sqrt3*logm
       + 26869/364500*s^8*ls2*sqrt3*log3
       + 101/40*s^8*ls2^2
       - 3/2*s^8*ls2^2*logm
       + 610632923/1417176000*s^8*pi^2
       - 95/1458*s^8*pi^2*zeta3
       - 9919/27000*s^8*pi^2*logm
       + 11/243*s^8*pi^2*logm^2
       + 11/27*s^8*pi^2*log2
       - 2/9*s^8*pi^2*log2*logm
       - 2/27*s^8*pi^2*log2^2
       - 26869/6561000*s^8*pi^3*sqrt3
       + 105941999/1417176000*s^8*pi^4
       - 19/648*s^8*pi^4*logm
       - 512/6075*s^8*c4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 20180982529/93312000
       - 17/360*T7p8ep0
       - 17/720*T7p7ep0
       + 17/360*T7p5ep0
       - 12917857/11664000*T6p9ep0
       + 17/240*T6p17ep0
       - 17/360*T6p13ep0
       + 17/60*T6p12ep0
       - 17/180*T6p11ep0
       + 12664867/2916000*T6p10ep0
       + 17/36*zeta5
       - 3209934173/69984000*zeta3
       - 13971397/1296000*ls3*sqrt3
       - 12174547/777600*ls2*sqrt3
       + 13971397/1296000*ls2*sqrt3*log3
       - 43/300*ls2^2
       + 38382463/16796160*pi^2
       - 13971397/23328000*pi^3*sqrt3
       - 41274179/524880000*pi^4
       - 20180982529/18662400*s^2
       + 17/72*s^2*T7p8ep0
       + 17/144*s^2*T7p7ep0
       - 17/72*s^2*T7p5ep0
       + 12917857/2332800*s^2*T6p9ep0
       - 17/48*s^2*T6p17ep0
       + 17/72*s^2*T6p13ep0
       - 17/12*s^2*T6p12ep0
       + 17/36*s^2*T6p11ep0
       - 12664867/583200*s^2*T6p10ep0
       - 85/36*s^2*zeta5
       + 3209934173/13996800*s^2*zeta3
       + 13971397/259200*s^2*ls3*sqrt3
       + 12174547/155520*s^2*ls2*sqrt3
       - 13971397/259200*s^2*ls2*sqrt3*log3
       + 43/60*s^2*ls2^2
       - 38382463/3359232*s^2*pi^2
       + 13971397/4665600*s^2*pi^3*sqrt3
       + 41274179/104976000*s^2*pi^4
       + 20180982529/10368000*s^4
       - 17/40*s^4*T7p8ep0
       - 17/80*s^4*T7p7ep0
       + 17/40*s^4*T7p5ep0
       - 12917857/1296000*s^4*T6p9ep0
       + 51/80*s^4*T6p17ep0
       - 17/40*s^4*T6p13ep0
       + 51/20*s^4*T6p12ep0
       - 17/20*s^4*T6p11ep0
       + 12664867/324000*s^4*T6p10ep0
       + 17/4*s^4*zeta5
       - 3209934173/7776000*s^4*zeta3
       - 13971397/144000*s^4*ls3*sqrt3
       - 12174547/86400*s^4*ls2*sqrt3
       + 13971397/144000*s^4*ls2*sqrt3*log3
       - 129/100*s^4*ls2^2
       + 38382463/1866240*s^4*pi^2
       - 13971397/2592000*s^4*pi^3*sqrt3
       - 41274179/58320000*s^4*pi^4
       - 141266877703/93312000*s^6
       + 119/360*s^6*T7p8ep0
       + 119/720*s^6*T7p7ep0
       - 119/360*s^6*T7p5ep0
       + 90424999/11664000*s^6*T6p9ep0
       - 119/240*s^6*T6p17ep0
       + 119/360*s^6*T6p13ep0
       - 119/60*s^6*T6p12ep0
       + 119/180*s^6*T6p11ep0
       - 88654069/2916000*s^6*T6p10ep0
       - 119/36*s^6*zeta5
       + 22469539211/69984000*s^6*zeta3
       + 97799779/1296000*s^6*ls3*sqrt3
       + 85221829/777600*s^6*ls2*sqrt3
       - 97799779/1296000*s^6*ls2*sqrt3*log3
       + 301/300*s^6*ls2^2
       - 268677241/16796160*s^6*pi^2
       + 97799779/23328000*s^6*pi^3*sqrt3
       + 288919253/524880000*s^6*pi^4
       + 20180982529/46656000*s^8
       - 17/180*s^8*T7p8ep0
       - 17/360*s^8*T7p7ep0
       + 17/180*s^8*T7p5ep0
       - 12917857/5832000*s^8*T6p9ep0
       + 17/120*s^8*T6p17ep0
       - 17/180*s^8*T6p13ep0
       + 17/30*s^8*T6p12ep0
       - 17/90*s^8*T6p11ep0
       + 12664867/1458000*s^8*T6p10ep0
       + 17/18*s^8*zeta5
       - 3209934173/34992000*s^8*zeta3
       - 13971397/648000*s^8*ls3*sqrt3
       - 12174547/388800*s^8*ls2*sqrt3
       + 13971397/648000*s^8*ls2*sqrt3*log3
       - 43/150*s^8*ls2^2
       + 38382463/8398080*s^8*pi^2
       - 13971397/11664000*s^8*pi^3*sqrt3
       - 41274179/262440000*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca*nh*tf * (
       + 598234515122876733418717507253/679795640159897124864000000
       + 17/180*T8p5ep0
       + 117/200*T7p9ep0
       - 17/360*T7p8ep1
       - 4219/21600*T7p8ep0
       - 17/720*T7p7ep1
       + 467/14400*T7p7ep0
       + 17/360*T7p5ep1
       + 1021/7200*T7p5ep0
       + 1/108*T7p16ep0
       + 3713809/3240000*T7p13ep0
       - 311/2160*T7p12ep0
       - 12917857/11664000*T6p9ep1
       + 1445583001/419904000*T6p9ep0
       + 1593999149/524880000*T6p18ep0
       + 17/240*T6p17ep1
       - 15458587/17496000*T6p17ep0
       - 1697/3240*T6p16ep1
       - 5699/4320*T6p14ep0
       - 17/360*T6p13ep1
       + 87775973/15746400*T6p13ep0
       + 17/60*T6p12ep1
       - 61972134013/16418902500*T6p12ep0
       - 17/180*T6p11ep1
       - 406151/972000*T6p11ep0
       + 12664867/2916000*T6p10ep1
       + 177613837/52488000*T6p10ep0
       + 7969/32400*T5p8ep1
       + 186264523/65610000*T5p11ep0
       - 1/108*T3L61ep1
       + 13469658833/306180000*zeta5
       - 484320697818234831302195011/2589697676799608094720000*zeta3
       - 17823203711023/17167417344000*a4
       - 22635964507/1543147200000*logMZ
       + 6217/518400*logMZ*zeta3
       - 28963/25719120000*logMZ^2
       - 1/1913625*logMZ^3
       - 459016502349629491411/265470699110400000*logm
       + 17/45*logm*T7p8ep0
       + 17/90*logm*T7p7ep0
       - 17/45*logm*T7p5ep0
       + 12917857/1458000*logm*T6p9ep0
       - 17/30*logm*T6p17ep0
       + 17/45*logm*T6p13ep0
       - 34/15*logm*T6p12ep0
       + 34/45*logm*T6p11ep0
       - 12664867/364500*logm*T6p10ep0
       - 34/9*logm*zeta5
       + 5291563658804099/16052649984000*logm*zeta3
       + 1937441/4286520000*logm*logMZ
       - 109/637875*logm*logMZ^2
       + 9156340897/25719120000*logm^2
       + 73/212625*logm^2*logMZ
       - 47/273375*logm^3
       - 17823203711023/412018016256000*log2^4
       + 13971397/2187000*ls4pithird*sqrt3
       - 7747508286839/77837760000*ls3*sqrt3
       + 13971397/162000*ls3*sqrt3*logm
       + 13971397/432000*ls3*sqrt3*log3
       - 48861912805177/150115680000*ls2*sqrt3
       + 701797849/4374000*ls2*sqrt3*logm
       + 7747508286839/77837760000*ls2*sqrt3*log3
       - 13971397/162000*ls2*sqrt3*log3*logm
       - 13971397/864000*ls2*sqrt3*log3^2
       + 1563522677/58320000*ls2^2
       + 419/300*ls2^2*logm
       + 321342131/17496000*pi*sqrt3*zeta3
       - 32483327505406027/3177648714240000*pi^2
       - 213632287/551124000*pi^2*zeta3
       + 1/2551500*pi^2*logMZ
       - 1330785341/73483200*pi^2*logm
       + 11/486*pi^2*logm^2
       + 656/567*pi^2*log2
       - 41/378*pi^2*log2*logm
       + 17823203711023/412018016256000*pi^2*log2^2
       - 13971397/11664000*pi^2*ls2*sqrt3
       - 7747508286839/1401079680000*pi^3*sqrt3
       + 13971397/2916000*pi^3*sqrt3*logm
       + 13971397/7776000*pi^3*sqrt3*log3
       + 39104410890147903679/260312982670540800000*pi^4
       + 5170663/8201250*pi^4*logm
       + 2296283/1093500*c4
       - 1348363842930377798058015577/306398275312453632000000*s^2
       - 17/36*s^2*T8p5ep0
       - 117/40*s^2*T7p9ep0
       + 17/72*s^2*T7p8ep1
       + 4219/4320*s^2*T7p8ep0
       + 17/144*s^2*T7p7ep1
       - 467/2880*s^2*T7p7ep0
       - 17/72*s^2*T7p5ep1
       - 1021/1440*s^2*T7p5ep0
       - 5/108*s^2*T7p16ep0
       - 3713809/648000*s^2*T7p13ep0
       + 311/432*s^2*T7p12ep0
       + 12917857/2332800*s^2*T6p9ep1
       - 1445583001/83980800*s^2*T6p9ep0
       - 1593999149/104976000*s^2*T6p18ep0
       - 17/48*s^2*T6p17ep1
       + 15458587/3499200*s^2*T6p17ep0
       + 1697/648*s^2*T6p16ep1
       + 5699/864*s^2*T6p14ep0
       + 17/72*s^2*T6p13ep1
       - 87775973/3149280*s^2*T6p13ep0
       - 17/12*s^2*T6p12ep1
       + 61972134013/3283780500*s^2*T6p12ep0
       + 17/36*s^2*T6p11ep1
       + 406151/194400*s^2*T6p11ep0
       - 12664867/583200*s^2*T6p10ep1
       - 177613837/10497600*s^2*T6p10ep0
       - 7969/6480*s^2*T5p8ep1
       - 186264523/13122000*s^2*T5p11ep0
       + 5/108*s^2*T3L61ep1
       - 13498250483/61236000*s^2*zeta5
       + 4732539312425127298310473/5058003274999234560000*s^2*zeta3
       + 35932431919/6706022400*s^2*a4
       + 22635964507/1157360400000*s^2*logMZ
       - 6217/388800*s^2*logMZ*zeta3
       + 28963/19289340000*s^2*logMZ^2
       + 4/5740875*s^2*logMZ^3
       + 215262337148231211617/24887878041600000*s^2*logm
       - 17/9*s^2*logm*T7p8ep0
       - 17/18*s^2*logm*T7p7ep0
       + 17/9*s^2*logm*T7p5ep0
       - 12917857/291600*s^2*logm*T6p9ep0
       + 17/6*s^2*logm*T6p17ep0
       - 17/9*s^2*logm*T6p13ep0
       + 34/3*s^2*logm*T6p12ep0
       - 34/9*s^2*logm*T6p11ep0
       + 12664867/72900*s^2*logm*T6p10ep0
       + 170/9*s^2*logm*zeta5
       - 165686992296703/100329062400*s^2*logm*zeta3
       - 1937441/3214890000*s^2*logm*logMZ
       + 436/1913625*s^2*logm*logMZ^2
       - 4944266371/2755620000*s^2*logm^2
       - 292/637875*s^2*logm^2*logMZ
       + 188/820125*s^2*logm^3
       + 35932431919/160944537600*s^2*log2^4
       - 13971397/437400*s^2*ls4pithird*sqrt3
       + 7747508286839/15567552000*s^2*ls3*sqrt3
       - 13971397/32400*s^2*ls3*sqrt3*logm
       - 13971397/86400*s^2*ls3*sqrt3*log3
       + 48861912805177/30023136000*s^2*ls2*sqrt3
       - 701797849/874800*s^2*ls2*sqrt3*logm
       - 7747508286839/15567552000*s^2*ls2*sqrt3*log3
       + 13971397/32400*s^2*ls2*sqrt3*log3*logm
       + 13971397/172800*s^2*ls2*sqrt3*log3^2
       - 1563522677/11664000*s^2*ls2^2
       - 419/60*s^2*ls2^2*logm
       - 321342131/3499200*s^2*pi*sqrt3*zeta3
       + 162474306911759663/3177648714240000*s^2*pi^2
       + 213552097/110224800*s^2*pi^2*zeta3
       - 1/1913625*s^2*pi^2*logMZ
       + 33268146677/367416000*s^2*pi^2*logm
       - 55/486*s^2*pi^2*logm^2
       - 49376/8505*s^2*pi^2*log2
       + 1543/2835*s^2*pi^2*log2*logm
       - 35932431919/160944537600*s^2*pi^2*log2^2
       + 13971397/2332800*s^2*pi^2*ls2*sqrt3
       + 7747508286839/280215936000*s^2*pi^3*sqrt3
       - 13971397/583200*s^2*pi^3*sqrt3*logm
       - 13971397/1555200*s^2*pi^3*sqrt3*log3
       - 76052517867536369/101684758855680000*s^2*pi^4
       - 5170663/1640250*s^2*pi^4*logm
       - 2296283/218700*s^2*c4
       + 11838882820287203/1494484992000*s^4
       + 17/20*s^4*T8p5ep0
       + 1053/200*s^4*T7p9ep0
       - 17/40*s^4*T7p8ep1
       - 4219/2400*s^4*T7p8ep0
       - 17/80*s^4*T7p7ep1
       + 467/1600*s^4*T7p7ep0
       + 17/40*s^4*T7p5ep1
       + 1021/800*s^4*T7p5ep0
       + 1/12*s^4*T7p16ep0
       + 3713809/360000*s^4*T7p13ep0
       - 311/240*s^4*T7p12ep0
       - 12917857/1296000*s^4*T6p9ep1
       + 1445583001/46656000*s^4*T6p9ep0
       + 1593999149/58320000*s^4*T6p18ep0
       + 51/80*s^4*T6p17ep1
       - 15458587/1944000*s^4*T6p17ep0
       - 1697/360*s^4*T6p16ep1
       - 5699/480*s^4*T6p14ep0
       - 17/40*s^4*T6p13ep1
       + 87775973/1749600*s^4*T6p13ep0
       + 51/20*s^4*T6p12ep1
       - 61972134013/1824322500*s^4*T6p12ep0
       - 17/20*s^4*T6p11ep1
       - 406151/108000*s^4*T6p11ep0
       + 12664867/324000*s^4*T6p10ep1
       + 177613837/5832000*s^4*T6p10ep0
       + 7969/3600*s^4*T5p8ep1
       + 186264523/7290000*s^4*T5p11ep0
       - 1/12*s^4*T3L61ep1
       + 1925562869/4860000*s^4*zeta5
       - 21189686935743647/12609717120000*s^4*zeta3
       - 4*s^4*a4
       - 20174177521/1296000*s^4*logm
       + 17/5*s^4*logm*T7p8ep0
       + 17/10*s^4*logm*T7p7ep0
       - 17/5*s^4*logm*T7p5ep0
       + 12917857/162000*s^4*logm*T6p9ep0
       - 51/10*s^4*logm*T6p17ep0
       + 17/5*s^4*logm*T6p13ep0
       - 102/5*s^4*logm*T6p12ep0
       + 34/5*s^4*logm*T6p11ep0
       - 12664867/40500*s^4*logm*T6p10ep0
       - 34*s^4*logm*zeta5
       + 2887067813/972000*s^4*logm*zeta3
       + 5533/1620*s^4*logm^2
       - 1/6*s^4*log2^4
       + 13971397/243000*s^4*ls4pithird*sqrt3
       - 7747508286839/8648640000*s^4*ls3*sqrt3
       + 13971397/18000*s^4*ls3*sqrt3*logm
       + 13971397/48000*s^4*ls3*sqrt3*log3
       - 48861912805177/16679520000*s^4*ls2*sqrt3
       + 701797849/486000*s^4*ls2*sqrt3*logm
       + 7747508286839/8648640000*s^4*ls2*sqrt3*log3
       - 13971397/18000*s^4*ls2*sqrt3*log3*logm
       - 13971397/96000*s^4*ls2*sqrt3*log3^2
       + 1563522677/6480000*s^4*ls2^2
       + 1257/100*s^4*ls2^2*logm
       + 321342131/1944000*s^4*pi*sqrt3*zeta3
       - 4651709142436453/50438868480000*s^4*pi^2
       - 30440791/8748000*s^4*pi^2*zeta3
       - 950262343/5832000*s^4*pi^2*logm
       + 11/54*s^4*pi^2*logm^2
       + 32/3*s^4*pi^2*log2
       - s^4*pi^2*log2*logm
       + 1/6*s^4*pi^2*log2^2
       - 13971397/1296000*s^4*pi^2*ls2*sqrt3
       - 7747508286839/155675520000*s^4*pi^3*sqrt3
       + 13971397/324000*s^4*pi^3*sqrt3*logm
       + 13971397/864000*s^4*pi^3*sqrt3*log3
       + 40510435769861/31524292800000*s^4*pi^4
       + 5170663/911250*s^4*pi^4*logm
       + 2296283/121500*s^4*c4
       - 11838882820287203/1921480704000*s^6
       - 119/180*s^6*T8p5ep0
       - 819/200*s^6*T7p9ep0
       + 119/360*s^6*T7p8ep1
       + 29533/21600*s^6*T7p8ep0
       + 119/720*s^6*T7p7ep1
       - 3269/14400*s^6*T7p7ep0
       - 119/360*s^6*T7p5ep1
       - 7147/7200*s^6*T7p5ep0
       - 7/108*s^6*T7p16ep0
       - 25996663/3240000*s^6*T7p13ep0
       + 2177/2160*s^6*T7p12ep0
       + 90424999/11664000*s^6*T6p9ep1
       - 10119081007/419904000*s^6*T6p9ep0
       - 11157994043/524880000*s^6*T6p18ep0
       - 119/240*s^6*T6p17ep1
       + 108210109/17496000*s^6*T6p17ep0
       + 11879/3240*s^6*T6p16ep1
       + 39893/4320*s^6*T6p14ep0
       + 119/360*s^6*T6p13ep1
       - 614431811/15746400*s^6*T6p13ep0
       - 119/60*s^6*T6p12ep1
       + 61972134013/2345557500*s^6*T6p12ep0
       + 119/180*s^6*T6p11ep1
       + 2843057/972000*s^6*T6p11ep0
       - 88654069/2916000*s^6*T6p10ep1
       - 1243296859/52488000*s^6*T6p10ep0
       - 55783/32400*s^6*T5p8ep1
       - 1303851661/65610000*s^6*T5p11ep0
       + 7/108*s^6*T3L61ep1
       - 13478940083/43740000*s^6*zeta5
       + 21189686935743647/16212493440000*s^6*zeta3
       + 28/9*s^6*a4
       + 141219242647/11664000*s^6*logm
       - 119/45*s^6*logm*T7p8ep0
       - 119/90*s^6*logm*T7p7ep0
       + 119/45*s^6*logm*T7p5ep0
       - 90424999/1458000*s^6*logm*T6p9ep0
       + 119/30*s^6*logm*T6p17ep0
       - 119/45*s^6*logm*T6p13ep0
       + 238/15*s^6*logm*T6p12ep0
       - 238/45*s^6*logm*T6p11ep0
       + 88654069/364500*s^6*logm*T6p10ep0
       + 238/9*s^6*logm*zeta5
       - 20209474691/8748000*s^6*logm*zeta3
       - 38731/14580*s^6*logm^2
       + 7/54*s^6*log2^4
       - 97799779/2187000*s^6*ls4pithird*sqrt3
       + 7747508286839/11119680000*s^6*ls3*sqrt3
       - 97799779/162000*s^6*ls3*sqrt3*logm
       - 97799779/432000*s^6*ls3*sqrt3*log3
       + 342033389636239/150115680000*s^6*ls2*sqrt3
       - 4912584943/4374000*s^6*ls2*sqrt3*logm
       - 7747508286839/11119680000*s^6*ls2*sqrt3*log3
       + 97799779/162000*s^6*ls2*sqrt3*log3*logm
       + 97799779/864000*s^6*ls2*sqrt3*log3^2
       - 10944658739/58320000*s^6*ls2^2
       - 2933/300*s^6*ls2^2*logm
       - 2249394917/17496000*s^6*pi*sqrt3*zeta3
       + 4651709142436453/64849973760000*s^6*pi^2
       + 213085537/78732000*s^6*pi^2*zeta3
       + 6651836401/52488000*s^6*pi^2*logm
       - 77/486*s^6*pi^2*logm^2
       - 224/27*s^6*pi^2*log2
       + 7/9*s^6*pi^2*log2*logm
       - 7/54*s^6*pi^2*log2^2
       + 97799779/11664000*s^6*pi^2*ls2*sqrt3
       + 7747508286839/200154240000*s^6*pi^3*sqrt3
       - 97799779/2916000*s^6*pi^3*sqrt3*logm
       - 97799779/7776000*s^6*pi^3*sqrt3*log3
       - 40510435769861/40531233600000*s^6*pi^4
       - 36194641/8201250*s^6*pi^4*logm
       - 16073981/1093500*s^6*c4
       + 11838882820287203/6725182464000*s^8
       + 17/90*s^8*T8p5ep0
       + 117/100*s^8*T7p9ep0
       - 17/180*s^8*T7p8ep1
       - 4219/10800*s^8*T7p8ep0
       - 17/360*s^8*T7p7ep1
       + 467/7200*s^8*T7p7ep0
       + 17/180*s^8*T7p5ep1
       + 1021/3600*s^8*T7p5ep0
       + 1/54*s^8*T7p16ep0
       + 3713809/1620000*s^8*T7p13ep0
       - 311/1080*s^8*T7p12ep0
       - 12917857/5832000*s^8*T6p9ep1
       + 1445583001/209952000*s^8*T6p9ep0
       + 1593999149/262440000*s^8*T6p18ep0
       + 17/120*s^8*T6p17ep1
       - 15458587/8748000*s^8*T6p17ep0
       - 1697/1620*s^8*T6p16ep1
       - 5699/2160*s^8*T6p14ep0
       - 17/180*s^8*T6p13ep1
       + 87775973/7873200*s^8*T6p13ep0
       + 17/30*s^8*T6p12ep1
       - 61972134013/8209451250*s^8*T6p12ep0
       - 17/90*s^8*T6p11ep1
       - 406151/486000*s^8*T6p11ep0
       + 12664867/1458000*s^8*T6p10ep1
       + 177613837/26244000*s^8*T6p10ep0
       + 7969/16200*s^8*T5p8ep1
       + 186264523/32805000*s^8*T5p11ep0
       - 1/54*s^8*T3L61ep1
       + 1925562869/21870000*s^8*zeta5
       - 21189686935743647/56743727040000*s^8*zeta3
       - 8/9*s^8*a4
       - 20174177521/5832000*s^8*logm
       + 34/45*s^8*logm*T7p8ep0
       + 17/45*s^8*logm*T7p7ep0
       - 34/45*s^8*logm*T7p5ep0
       + 12917857/729000*s^8*logm*T6p9ep0
       - 17/15*s^8*logm*T6p17ep0
       + 34/45*s^8*logm*T6p13ep0
       - 68/15*s^8*logm*T6p12ep0
       + 68/45*s^8*logm*T6p11ep0
       - 12664867/182250*s^8*logm*T6p10ep0
       - 68/9*s^8*logm*zeta5
       + 2887067813/4374000*s^8*logm*zeta3
       + 5533/7290*s^8*logm^2
       - 1/27*s^8*log2^4
       + 13971397/1093500*s^8*ls4pithird*sqrt3
       - 7747508286839/38918880000*s^8*ls3*sqrt3
       + 13971397/81000*s^8*ls3*sqrt3*logm
       + 13971397/216000*s^8*ls3*sqrt3*log3
       - 48861912805177/75057840000*s^8*ls2*sqrt3
       + 701797849/2187000*s^8*ls2*sqrt3*logm
       + 7747508286839/38918880000*s^8*ls2*sqrt3*log3
       - 13971397/81000*s^8*ls2*sqrt3*log3*logm
       - 13971397/432000*s^8*ls2*sqrt3*log3^2
       + 1563522677/29160000*s^8*ls2^2
       + 419/150*s^8*ls2^2*logm
       + 321342131/8748000*s^8*pi*sqrt3*zeta3
       - 4651709142436453/226974908160000*s^8*pi^2
       - 30440791/39366000*s^8*pi^2*zeta3
       - 950262343/26244000*s^8*pi^2*logm
       + 11/243*s^8*pi^2*logm^2
       + 64/27*s^8*pi^2*log2
       - 2/9*s^8*pi^2*log2*logm
       + 1/27*s^8*pi^2*log2^2
       - 13971397/5832000*s^8*pi^2*ls2*sqrt3
       - 7747508286839/700539840000*s^8*pi^3*sqrt3
       + 13971397/1458000*s^8*pi^3*sqrt3*logm
       + 13971397/3888000*s^8*pi^3*sqrt3*log3
       + 40510435769861/141859317600000*s^8*pi^4
       + 5170663/4100625*s^8*pi^4*logm
       + 2296283/546750*s^8*c4
       - 13971397/648000*ls4*sqrt3
       + 13971397/129600*ls4*s^2*sqrt3
       - 13971397/72000*ls4*s^4*sqrt3
       + 97799779/648000*ls4*s^6*sqrt3
       - 13971397/324000*ls4*s^8*sqrt3
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/1152
       + 1/96*T7p11ep0
       - 1/96*T7p10ep0
       - 1/32*T6p14ep0
       + 1/48*T6p13ep0
       - 1/96*T6p12ep0
       + 1/288*T6p11ep0
       - 127/324*zeta3
       + 3/32*ls3*sqrt3
       + 1/12*ls2*sqrt3
       - 3/32*ls2*sqrt3*log3
       - 1/8*ls2^2
       + 43/1152*pi^2
       + 1/192*pi^3*sqrt3
       + 37/10368*pi^4
       - 4715/1152*s^2
       - 5/96*s^2*T7p11ep0
       + 5/96*s^2*T7p10ep0
       + 5/32*s^2*T6p14ep0
       - 5/48*s^2*T6p13ep0
       + 5/96*s^2*T6p12ep0
       - 5/288*s^2*T6p11ep0
       + 635/324*s^2*zeta3
       - 15/32*s^2*ls3*sqrt3
       - 5/12*s^2*ls2*sqrt3
       + 15/32*s^2*ls2*sqrt3*log3
       + 5/8*s^2*ls2^2
       - 215/1152*s^2*pi^2
       - 5/192*s^2*pi^3*sqrt3
       - 185/10368*s^2*pi^4
       + 943/128*s^4
       + 3/32*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep0
       - 9/32*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep0
       - 127/36*s^4*zeta3
       + 27/32*s^4*ls3*sqrt3
       + 3/4*s^4*ls2*sqrt3
       - 27/32*s^4*ls2*sqrt3*log3
       - 9/8*s^4*ls2^2
       + 43/128*s^4*pi^2
       + 3/64*s^4*pi^3*sqrt3
       + 37/1152*s^4*pi^4
       - 6601/1152*s^6
       - 7/96*s^6*T7p11ep0
       + 7/96*s^6*T7p10ep0
       + 7/32*s^6*T6p14ep0
       - 7/48*s^6*T6p13ep0
       + 7/96*s^6*T6p12ep0
       - 7/288*s^6*T6p11ep0
       + 889/324*s^6*zeta3
       - 21/32*s^6*ls3*sqrt3
       - 7/12*s^6*ls2*sqrt3
       + 21/32*s^6*ls2*sqrt3*log3
       + 7/8*s^6*ls2^2
       - 301/1152*s^6*pi^2
       - 7/192*s^6*pi^3*sqrt3
       - 259/10368*s^6*pi^4
       + 943/576*s^8
       + 1/48*s^8*T7p11ep0
       - 1/48*s^8*T7p10ep0
       - 1/16*s^8*T6p14ep0
       + 1/24*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep0
       - 127/162*s^8*zeta3
       + 3/16*s^8*ls3*sqrt3
       + 1/6*s^8*ls2*sqrt3
       - 3/16*s^8*ls2*sqrt3*log3
       - 1/4*s^8*ls2^2
       + 43/576*s^8*pi^2
       + 1/96*s^8*pi^3*sqrt3
       + 37/5184*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 57388738253/1492992000
       + 1/144*T8p10ep0
       + 1/144*T7p9ep0
       - 169/1440*T7p8ep0
       - 29/480*T7p7ep0
       + 21/160*T7p5ep0
       + 5/576*T7p14ep1
       + 1/96*T7p11ep1
       + 15229/172800*T7p11ep0
       - 1/96*T7p10ep1
       - 15229/172800*T7p10ep0
       - 2158501/7776000*T6p9ep0
       - 1/108*T6p18ep0
       + 23/120*T6p17ep0
       - 1/32*T6p14ep1
       - 8543/19200*T6p14ep0
       + 1/48*T6p13ep1
       + 11789/86400*T6p13ep0
       - 1/96*T6p12ep1
       - 14387/86400*T6p12ep0
       + 1/288*T6p11ep1
       + 4729/86400*T6p11ep0
       + 2275861/1944000*T6p10ep0
       - 29/1152*T5p8ep1
       + 263/6912*T5p11ep0
       + 773/5760*zeta5
       - 275301337/23328000*zeta3
       - 943/144*logm
       - 1/12*logm*T7p11ep0
       + 1/12*logm*T7p10ep0
       + 1/4*logm*T6p14ep0
       - 1/6*logm*T6p13ep0
       + 1/12*logm*T6p12ep0
       - 1/36*logm*T6p11ep0
       + 254/81*logm*zeta3
       - 1/18*ls4pithird*sqrt3
       + 1703489/864000*ls3*sqrt3
       - 3/4*ls3*sqrt3*logm
       - 9/32*ls3*sqrt3*log3
       + 3055801/414720*ls2*sqrt3
       - 2/3*ls2*sqrt3*logm
       - 1703489/864000*ls2*sqrt3*log3
       + 3/4*ls2*sqrt3*log3*logm
       + 9/64*ls2*sqrt3*log3^2
       - 2371/960*ls2^2
       + ls2^2*logm
       - 23/144*pi*sqrt3*zeta3
       - 162150847/223948800*pi^2
       + 83/2592*pi^2*zeta3
       - 43/144*pi^2*logm
       + 1/96*pi^2*ls2*sqrt3
       + 1703489/15552000*pi^3*sqrt3
       - 1/24*pi^3*sqrt3*logm
       - 1/64*pi^3*sqrt3*log3
       - 32255011/2799360000*pi^4
       - 37/1296*pi^4*logm
       - 57388738253/298598400*s^2
       - 5/144*s^2*T8p10ep0
       - 5/144*s^2*T7p9ep0
       + 169/288*s^2*T7p8ep0
       + 29/96*s^2*T7p7ep0
       - 21/32*s^2*T7p5ep0
       - 25/576*s^2*T7p14ep1
       - 5/96*s^2*T7p11ep1
       - 15229/34560*s^2*T7p11ep0
       + 5/96*s^2*T7p10ep1
       + 15229/34560*s^2*T7p10ep0
       + 2158501/1555200*s^2*T6p9ep0
       + 5/108*s^2*T6p18ep0
       - 23/24*s^2*T6p17ep0
       + 5/32*s^2*T6p14ep1
       + 8543/3840*s^2*T6p14ep0
       - 5/48*s^2*T6p13ep1
       - 11789/17280*s^2*T6p13ep0
       + 5/96*s^2*T6p12ep1
       + 14387/17280*s^2*T6p12ep0
       - 5/288*s^2*T6p11ep1
       - 4729/17280*s^2*T6p11ep0
       - 2275861/388800*s^2*T6p10ep0
       + 145/1152*s^2*T5p8ep1
       - 1315/6912*s^2*T5p11ep0
       - 773/1152*s^2*zeta5
       + 275301337/4665600*s^2*zeta3
       + 4715/144*s^2*logm
       + 5/12*s^2*logm*T7p11ep0
       - 5/12*s^2*logm*T7p10ep0
       - 5/4*s^2*logm*T6p14ep0
       + 5/6*s^2*logm*T6p13ep0
       - 5/12*s^2*logm*T6p12ep0
       + 5/36*s^2*logm*T6p11ep0
       - 1270/81*s^2*logm*zeta3
       + 5/18*s^2*ls4pithird*sqrt3
       - 1703489/172800*s^2*ls3*sqrt3
       + 15/4*s^2*ls3*sqrt3*logm
       + 45/32*s^2*ls3*sqrt3*log3
       - 3055801/82944*s^2*ls2*sqrt3
       + 10/3*s^2*ls2*sqrt3*logm
       + 1703489/172800*s^2*ls2*sqrt3*log3
       - 15/4*s^2*ls2*sqrt3*log3*logm
       - 45/64*s^2*ls2*sqrt3*log3^2
       + 2371/192*s^2*ls2^2
       - 5*s^2*ls2^2*logm
       + 115/144*s^2*pi*sqrt3*zeta3
       + 162150847/44789760*s^2*pi^2
       - 415/2592*s^2*pi^2*zeta3
       + 215/144*s^2*pi^2*logm
       - 5/96*s^2*pi^2*ls2*sqrt3
       - 1703489/3110400*s^2*pi^3*sqrt3
       + 5/24*s^2*pi^3*sqrt3*logm
       + 5/64*s^2*pi^3*sqrt3*log3
       + 32255011/559872000*s^2*pi^4
       + 185/1296*s^2*pi^4*logm
       + 57388738253/165888000*s^4
       + 1/16*s^4*T8p10ep0
       + 1/16*s^4*T7p9ep0
       - 169/160*s^4*T7p8ep0
       - 87/160*s^4*T7p7ep0
       + 189/160*s^4*T7p5ep0
       + 5/64*s^4*T7p14ep1
       + 3/32*s^4*T7p11ep1
       + 15229/19200*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep1
       - 15229/19200*s^4*T7p10ep0
       - 2158501/864000*s^4*T6p9ep0
       - 1/12*s^4*T6p18ep0
       + 69/40*s^4*T6p17ep0
       - 9/32*s^4*T6p14ep1
       - 25629/6400*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep1
       + 11789/9600*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep1
       - 14387/9600*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep1
       + 4729/9600*s^4*T6p11ep0
       + 2275861/216000*s^4*T6p10ep0
       - 29/128*s^4*T5p8ep1
       + 263/768*s^4*T5p11ep0
       + 773/640*s^4*zeta5
       - 275301337/2592000*s^4*zeta3
       - 943/16*s^4*logm
       - 3/4*s^4*logm*T7p11ep0
       + 3/4*s^4*logm*T7p10ep0
       + 9/4*s^4*logm*T6p14ep0
       - 3/2*s^4*logm*T6p13ep0
       + 3/4*s^4*logm*T6p12ep0
       - 1/4*s^4*logm*T6p11ep0
       + 254/9*s^4*logm*zeta3
       - 1/2*s^4*ls4pithird*sqrt3
       + 1703489/96000*s^4*ls3*sqrt3
       - 27/4*s^4*ls3*sqrt3*logm
       - 81/32*s^4*ls3*sqrt3*log3
       + 3055801/46080*s^4*ls2*sqrt3
       - 6*s^4*ls2*sqrt3*logm
       - 1703489/96000*s^4*ls2*sqrt3*log3
       + 27/4*s^4*ls2*sqrt3*log3*logm
       + 81/64*s^4*ls2*sqrt3*log3^2
       - 7113/320*s^4*ls2^2
       + 9*s^4*ls2^2*logm
       - 23/16*s^4*pi*sqrt3*zeta3
       - 162150847/24883200*s^4*pi^2
       + 83/288*s^4*pi^2*zeta3
       - 43/16*s^4*pi^2*logm
       + 3/32*s^4*pi^2*ls2*sqrt3
       + 1703489/1728000*s^4*pi^3*sqrt3
       - 3/8*s^4*pi^3*sqrt3*logm
       - 9/64*s^4*pi^3*sqrt3*log3
       - 32255011/311040000*s^4*pi^4
       - 37/144*s^4*pi^4*logm
       - 401721167771/1492992000*s^6
       - 7/144*s^6*T8p10ep0
       - 7/144*s^6*T7p9ep0
       + 1183/1440*s^6*T7p8ep0
       + 203/480*s^6*T7p7ep0
       - 147/160*s^6*T7p5ep0
       - 35/576*s^6*T7p14ep1
       - 7/96*s^6*T7p11ep1
       - 106603/172800*s^6*T7p11ep0
       + 7/96*s^6*T7p10ep1
       + 106603/172800*s^6*T7p10ep0
       + 15109507/7776000*s^6*T6p9ep0
       + 7/108*s^6*T6p18ep0
       - 161/120*s^6*T6p17ep0
       + 7/32*s^6*T6p14ep1
       + 59801/19200*s^6*T6p14ep0
       - 7/48*s^6*T6p13ep1
       - 82523/86400*s^6*T6p13ep0
       + 7/96*s^6*T6p12ep1
       + 100709/86400*s^6*T6p12ep0
       - 7/288*s^6*T6p11ep1
       - 33103/86400*s^6*T6p11ep0
       - 15931027/1944000*s^6*T6p10ep0
       + 203/1152*s^6*T5p8ep1
       - 1841/6912*s^6*T5p11ep0
       - 5411/5760*s^6*zeta5
       + 1927109359/23328000*s^6*zeta3
       + 6601/144*s^6*logm
       + 7/12*s^6*logm*T7p11ep0
       - 7/12*s^6*logm*T7p10ep0
       - 7/4*s^6*logm*T6p14ep0
       + 7/6*s^6*logm*T6p13ep0
       - 7/12*s^6*logm*T6p12ep0
       + 7/36*s^6*logm*T6p11ep0
       - 1778/81*s^6*logm*zeta3
       + 7/18*s^6*ls4pithird*sqrt3
       - 11924423/864000*s^6*ls3*sqrt3
       + 21/4*s^6*ls3*sqrt3*logm
       + 63/32*s^6*ls3*sqrt3*log3
       - 21390607/414720*s^6*ls2*sqrt3
       + 14/3*s^6*ls2*sqrt3*logm
       + 11924423/864000*s^6*ls2*sqrt3*log3
       - 21/4*s^6*ls2*sqrt3*log3*logm
       - 63/64*s^6*ls2*sqrt3*log3^2
       + 16597/960*s^6*ls2^2
       - 7*s^6*ls2^2*logm
       + 161/144*s^6*pi*sqrt3*zeta3
       + 1135055929/223948800*s^6*pi^2
       - 581/2592*s^6*pi^2*zeta3
       + 301/144*s^6*pi^2*logm
       - 7/96*s^6*pi^2*ls2*sqrt3
       - 11924423/15552000*s^6*pi^3*sqrt3
       + 7/24*s^6*pi^3*sqrt3*logm
       + 7/64*s^6*pi^3*sqrt3*log3
       + 225785077/2799360000*s^6*pi^4
       + 259/1296*s^6*pi^4*logm
       + 57388738253/746496000*s^8
       + 1/72*s^8*T8p10ep0
       + 1/72*s^8*T7p9ep0
       - 169/720*s^8*T7p8ep0
       - 29/240*s^8*T7p7ep0
       + 21/80*s^8*T7p5ep0
       + 5/288*s^8*T7p14ep1
       + 1/48*s^8*T7p11ep1
       + 15229/86400*s^8*T7p11ep0
       - 1/48*s^8*T7p10ep1
       - 15229/86400*s^8*T7p10ep0
       - 2158501/3888000*s^8*T6p9ep0
       - 1/54*s^8*T6p18ep0
       + 23/60*s^8*T6p17ep0
       - 1/16*s^8*T6p14ep1
       - 8543/9600*s^8*T6p14ep0
       + 1/24*s^8*T6p13ep1
       + 11789/43200*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep1
       - 14387/43200*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep1
       + 4729/43200*s^8*T6p11ep0
       + 2275861/972000*s^8*T6p10ep0
       - 29/576*s^8*T5p8ep1
       + 263/3456*s^8*T5p11ep0
       + 773/2880*s^8*zeta5
       - 275301337/11664000*s^8*zeta3
       - 943/72*s^8*logm
       - 1/6*s^8*logm*T7p11ep0
       + 1/6*s^8*logm*T7p10ep0
       + 1/2*s^8*logm*T6p14ep0
       - 1/3*s^8*logm*T6p13ep0
       + 1/6*s^8*logm*T6p12ep0
       - 1/18*s^8*logm*T6p11ep0
       + 508/81*s^8*logm*zeta3
       - 1/9*s^8*ls4pithird*sqrt3
       + 1703489/432000*s^8*ls3*sqrt3
       - 3/2*s^8*ls3*sqrt3*logm
       - 9/16*s^8*ls3*sqrt3*log3
       + 3055801/207360*s^8*ls2*sqrt3
       - 4/3*s^8*ls2*sqrt3*logm
       - 1703489/432000*s^8*ls2*sqrt3*log3
       + 3/2*s^8*ls2*sqrt3*log3*logm
       + 9/32*s^8*ls2*sqrt3*log3^2
       - 2371/480*s^8*ls2^2
       + 2*s^8*ls2^2*logm
       - 23/72*s^8*pi*sqrt3*zeta3
       - 162150847/111974400*s^8*pi^2
       + 83/1296*s^8*pi^2*zeta3
       - 43/72*s^8*pi^2*logm
       + 1/48*s^8*pi^2*ls2*sqrt3
       + 1703489/7776000*s^8*pi^3*sqrt3
       - 1/12*s^8*pi^3*sqrt3*logm
       - 1/32*s^8*pi^3*sqrt3*log3
       - 32255011/1399680000*s^8*pi^4
       - 37/648*s^8*pi^4*logm
       + 3/16*ls4*sqrt3
       - 15/16*ls4*s^2*sqrt3
       + 27/16*ls4*s^4*sqrt3
       - 21/16*ls4*s^6*sqrt3
       + 3/8*ls4*s^8*sqrt3
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf*ca^2 * (
       + 19357338437242463656896347/34694514330329677824000
       - 29/1440*T9p7ep0
       - 1/288*T9p6ep0
       + 1/144*T9p5ep0
       + 3259/86400*T9p4ep0
       + 102251/2332800*T9p3ep0
       - 1/288*T8p9ep0
       + 193/2880*T8p7ep0
       + 37/480*T8p4ep0
       - 53/360*T8p2ep0
       + 1/144*T8p10ep1
       + 1811/21600*T8p10ep0
       + 1/144*T7p9ep1
       + 9089/43200*T7p9ep0
       - 169/1440*T7p8ep1
       - 6413/28800*T7p8ep0
       - 29/480*T7p7ep1
       - 36691/345600*T7p7ep0
       - 7/320*T7p6ep1
       + 21/160*T7p5ep1
       + 3109/4800*T7p5ep0
       - 413/10800*T7p16ep0
       + 7/160*T7p15ep1
       + 5/576*T7p14ep2
       + 8099/86400*T7p14ep1
       + 1/96*T7p11ep2
       + 15229/172800*T7p11ep1
       - 7855343/40824000*T7p11ep0
       - 1/96*T7p10ep2
       - 15229/172800*T7p10ep1
       + 5825483/40824000*T7p10ep0
       - 2158501/7776000*T6p9ep1
       - 19687004839/13716864000*T6p9ep0
       + 1/96*T6p19ep2
       - 1/108*T6p18ep1
       - 301004179/6298560000*T6p18ep0
       + 23/120*T6p17ep1
       + 46173617/46656000*T6p17ep0
       - 350279/3732480*T6p16ep1
       + 1/96*T6p15ep2
       - 1/32*T6p14ep2
       - 8543/19200*T6p14ep1
       - 39652183/108864000*T6p14ep0
       + 1/48*T6p13ep2
       + 11789/86400*T6p13ep1
       + 9994727927/102876480000*T6p13ep0
       - 1/96*T6p12ep2
       - 14387/86400*T6p12ep1
       - 75466060687/64665216000*T6p12ep0
       + 1/288*T6p11ep2
       + 4729/86400*T6p11ep1
       + 45453409/108864000*T6p11ep0
       + 2275861/1944000*T6p10ep1
       + 13796379743/1714608000*T6p10ep0
       - 29/1152*T5p8ep2
       - 367085/1492992*T5p8ep1
       + 263/6912*T5p11ep1
       + 1683665851/3359232000*T5p11ep0
       + 113/1440*T4LVB7ep1
       + 7/360*T4LVB6ep1
       - 7/1296*T4LT4ep2
       + 7/320*T4LT2ep2
       + 11/432*T3L61ep1
       + 41077696724693/1443536640000*zeta5
       - 1957358801118583855770307/5507065766718996480000*zeta3
       - 37093/466560*zeta3^2
       - 55628347/1044225*a5
       + 203125915984846931/4138908254208000*a4
       - 4824843418975658509/15731596984320000*logm
       - 1/18*logm*T8p10ep0
       - 1/18*logm*T7p9ep0
       + 169/180*logm*T7p8ep0
       + 29/60*logm*T7p7ep0
       - 21/20*logm*T7p5ep0
       - 5/72*logm*T7p14ep1
       - 1/12*logm*T7p11ep1
       - 15229/21600*logm*T7p11ep0
       + 1/12*logm*T7p10ep1
       + 15229/21600*logm*T7p10ep0
       + 2158501/972000*logm*T6p9ep0
       + 2/27*logm*T6p18ep0
       - 23/15*logm*T6p17ep0
       + 1/4*logm*T6p14ep1
       + 8543/2400*logm*T6p14ep0
       - 1/6*logm*T6p13ep1
       - 11789/10800*logm*T6p13ep0
       + 1/12*logm*T6p12ep1
       + 14387/10800*logm*T6p12ep0
       - 1/36*logm*T6p11ep1
       - 4729/10800*logm*T6p11ep0
       - 2275861/243000*logm*T6p10ep0
       + 29/144*logm*T5p8ep1
       - 263/864*logm*T5p11ep0
       - 773/720*logm*zeta5
       + 4056284780331353/42807066624000*logm*zeta3
       + 29381873209/1143072000*logm^2
       + 1/3*logm^2*T7p11ep0
       - 1/3*logm^2*T7p10ep0
       - logm^2*T6p14ep0
       + 2/3*logm^2*T6p13ep0
       - 1/3*logm^2*T6p12ep0
       + 1/9*logm^2*T6p11ep0
       - 1016/81*logm^2*zeta3
       - 139339/6750*log2*a4
       + 203125915984846931/99333798100992000*log2^4
       - 11588971/27846000*log2^5
       - 49/144*ls5pithird*sqrt3
       - 1703489/1458000*ls4pithird*sqrt3
       + 4/9*ls4pithird*sqrt3*logm
       + 1/6*ls4pithird*sqrt3*log3
       + 27/64*ls5p*sqrt3
       + 53697354331/3725568000*ls3*sqrt3
       - 1703489/108000*ls3*sqrt3*logm
       + 3*ls3*sqrt3*logm^2
       - 1703489/288000*ls3*sqrt3*log3
       + 9/4*ls3*sqrt3*log3*logm
       + 27/64*ls3*sqrt3*log3^2
       + 1007107879737683/25866086400000*ls2*sqrt3
       - 1/24*ls2*sqrt3*zeta3
       - 2060301203/34992000*ls2*sqrt3*logm
       + 8/3*ls2*sqrt3*logm^2
       - 53697354331/3725568000*ls2*sqrt3*log3
       + 1703489/108000*ls2*sqrt3*log3*logm
       - 3*ls2*sqrt3*log3*logm^2
       + 1703489/576000*ls2*sqrt3*log3^2
       - 9/8*ls2*sqrt3*log3^2*logm
       - 9/64*ls2*sqrt3*log3^3
       - 571208203/130636800*ls2^2
       + 4577/240*ls2^2*logm
       - 4*ls2^2*logm^2
       - 39180247/11664000*pi*sqrt3*zeta3
       + 23/18*pi*sqrt3*logm*zeta3
       + 23/48*pi*sqrt3*log3*zeta3
       - 9/16*pi*ls4p*sqrt3
       - 1221978780162451/108637562880000*pi^2
       + 221734109/5878656000*pi^2*zeta3
       + 5741213069/979776000*pi^2*logm
       - 83/324*pi^2*logm*zeta3
       + 4523/3888*pi^2*logm^2
       - 4715/9072*pi^2*log2
       + 451/1512*pi^2*log2*logm
       - 188311252313038931/99333798100992000*pi^2*log2^2
       + 90388829/751842000*pi^2*log2^3
       + 7/32*pi^2*ls3*sqrt3
       + 1703489/7776000*pi^2*ls2*sqrt3
       - 1/12*pi^2*ls2*sqrt3*logm
       - 1/32*pi^2*ls2*sqrt3*log3
       + 53697354331/67060224000*pi^3*sqrt3
       - 1703489/1944000*pi^3*sqrt3*logm
       + 1/6*pi^3*sqrt3*logm^2
       - 1703489/5184000*pi^3*sqrt3*log3
       + 1/8*pi^3*sqrt3*log3*logm
       + 3/128*pi^3*sqrt3*log3^2
       + 8435530744321770900133/3540256564319354880000*pi^4
       + 30918511/349920000*pi^4*logm
       + 37/324*pi^4*logm^2
       - 9295762687/12029472000*pi^4*log2
       + 1/162*pi^5*sqrt3
       + 10405/1959552*pi^6
       - 16582589/1512000*c4
       + 139339/162000*c4*log2
       - 164050486864494088953551/59052482179891200000*s^2
       + 29/288*s^2*T9p7ep0
       + 5/288*s^2*T9p6ep0
       - 5/144*s^2*T9p5ep0
       - 3259/17280*s^2*T9p4ep0
       - 102251/466560*s^2*T9p3ep0
       + 5/288*s^2*T8p9ep0
       - 193/576*s^2*T8p7ep0
       - 37/96*s^2*T8p4ep0
       + 53/72*s^2*T8p2ep0
       - 5/144*s^2*T8p10ep1
       - 1811/4320*s^2*T8p10ep0
       - 5/144*s^2*T7p9ep1
       - 9089/8640*s^2*T7p9ep0
       + 169/288*s^2*T7p8ep1
       + 6413/5760*s^2*T7p8ep0
       + 29/96*s^2*T7p7ep1
       + 36691/69120*s^2*T7p7ep0
       + 7/64*s^2*T7p6ep1
       - 21/32*s^2*T7p5ep1
       - 3109/960*s^2*T7p5ep0
       + 413/2160*s^2*T7p16ep0
       - 7/32*s^2*T7p15ep1
       - 25/576*s^2*T7p14ep2
       - 8099/17280*s^2*T7p14ep1
       - 5/96*s^2*T7p11ep2
       - 15229/34560*s^2*T7p11ep1
       + 7855343/8164800*s^2*T7p11ep0
       + 5/96*s^2*T7p10ep2
       + 15229/34560*s^2*T7p10ep1
       - 5825483/8164800*s^2*T7p10ep0
       + 2158501/1555200*s^2*T6p9ep1
       + 19687004839/2743372800*s^2*T6p9ep0
       - 5/96*s^2*T6p19ep2
       + 5/108*s^2*T6p18ep1
       + 301004179/1259712000*s^2*T6p18ep0
       - 23/24*s^2*T6p17ep1
       - 46173617/9331200*s^2*T6p17ep0
       + 350279/746496*s^2*T6p16ep1
       - 5/96*s^2*T6p15ep2
       + 5/32*s^2*T6p14ep2
       + 8543/3840*s^2*T6p14ep1
       + 39652183/21772800*s^2*T6p14ep0
       - 5/48*s^2*T6p13ep2
       - 11789/17280*s^2*T6p13ep1
       - 9994727927/20575296000*s^2*T6p13ep0
       + 5/96*s^2*T6p12ep2
       + 14387/17280*s^2*T6p12ep1
       + 75466060687/12933043200*s^2*T6p12ep0
       - 5/288*s^2*T6p11ep2
       - 4729/17280*s^2*T6p11ep1
       - 45453409/21772800*s^2*T6p11ep0
       - 2275861/388800*s^2*T6p10ep1
       - 13796379743/342921600*s^2*T6p10ep0
       + 145/1152*s^2*T5p8ep2
       + 1835425/1492992*s^2*T5p8ep1
       - 1315/6912*s^2*T5p11ep1
       - 1683665851/671846400*s^2*T5p11ep0
       - 113/288*s^2*T4LVB7ep1
       - 7/72*s^2*T4LVB6ep1
       + 35/1296*s^2*T4LT4ep2
       - 7/64*s^2*T4LT2ep2
       - 55/432*s^2*T3L61ep1
       - 1985868199685743/3175780608000*s^2*zeta5
       + 4331153952765907335401/2235010457272320000*s^2*zeta3
       + 37093/93312*s^2*zeta3^2
       + 49338344149/68918850*s^2*a5
       + 643890392222897/4516665753600*s^2*a4
       + 374354972975362913/245806202880000*s^2*logm
       + 5/18*s^2*logm*T8p10ep0
       + 5/18*s^2*logm*T7p9ep0
       - 169/36*s^2*logm*T7p8ep0
       - 29/12*s^2*logm*T7p7ep0
       + 21/4*s^2*logm*T7p5ep0
       + 25/72*s^2*logm*T7p14ep1
       + 5/12*s^2*logm*T7p11ep1
       + 15229/4320*s^2*logm*T7p11ep0
       - 5/12*s^2*logm*T7p10ep1
       - 15229/4320*s^2*logm*T7p10ep0
       - 2158501/194400*s^2*logm*T6p9ep0
       - 10/27*s^2*logm*T6p18ep0
       + 23/3*s^2*logm*T6p17ep0
       - 5/4*s^2*logm*T6p14ep1
       - 8543/480*s^2*logm*T6p14ep0
       + 5/6*s^2*logm*T6p13ep1
       + 11789/2160*s^2*logm*T6p13ep0
       - 5/12*s^2*logm*T6p12ep1
       - 14387/2160*s^2*logm*T6p12ep0
       + 5/36*s^2*logm*T6p11ep1
       + 4729/2160*s^2*logm*T6p11ep0
       + 2275861/48600*s^2*logm*T6p10ep0
       - 145/144*s^2*logm*T5p8ep1
       + 1315/864*s^2*logm*T5p11ep0
       + 773/144*s^2*logm*zeta5
       - 62213223672953/133772083200*s^2*logm*zeta3
       - 55083627047/428652000*s^2*logm^2
       - 5/3*s^2*logm^2*T7p11ep0
       + 5/3*s^2*logm^2*T7p10ep0
       + 5*s^2*logm^2*T6p14ep0
       - 10/3*s^2*logm^2*T6p13ep0
       + 5/3*s^2*logm^2*T6p12ep0
       - 5/9*s^2*logm^2*T6p11ep0
       + 5080/81*s^2*logm^2*zeta3
       + 139339/1350*s^2*log2*a4
       + 643890392222897/108399978086400*s^2*log2^4
       - 1721420963/1033782750*s^2*log2^5
       + 245/144*s^2*ls5pithird*sqrt3
       + 1703489/291600*s^2*ls4pithird*sqrt3
       - 20/9*s^2*ls4pithird*sqrt3*logm
       - 5/6*s^2*ls4pithird*sqrt3*log3
       - 135/64*s^2*ls5p*sqrt3
       - 53697354331/745113600*s^2*ls3*sqrt3
       + 1703489/21600*s^2*ls3*sqrt3*logm
       - 15*s^2*ls3*sqrt3*logm^2
       + 1703489/57600*s^2*ls3*sqrt3*log3
       - 45/4*s^2*ls3*sqrt3*log3*logm
       - 135/64*s^2*ls3*sqrt3*log3^2
       - 1007107879737683/5173217280000*s^2*ls2*sqrt3
       + 5/24*s^2*ls2*sqrt3*zeta3
       + 2060301203/6998400*s^2*ls2*sqrt3*logm
       - 40/3*s^2*ls2*sqrt3*logm^2
       + 53697354331/745113600*s^2*ls2*sqrt3*log3
       - 1703489/21600*s^2*ls2*sqrt3*log3*logm
       + 15*s^2*ls2*sqrt3*log3*logm^2
       - 1703489/115200*s^2*ls2*sqrt3*log3^2
       + 45/8*s^2*ls2*sqrt3*log3^2*logm
       + 45/64*s^2*ls2*sqrt3*log3^3
       + 571208203/26127360*s^2*ls2^2
       - 4577/48*s^2*ls2^2*logm
       + 20*s^2*ls2^2*logm^2
       + 39180247/2332800*s^2*pi*sqrt3*zeta3
       - 115/18*s^2*pi*sqrt3*logm*zeta3
       - 115/48*s^2*pi*sqrt3*log3*zeta3
       + 45/16*s^2*pi*ls4p*sqrt3
       + 1222050314394451/21727512576000*s^2*pi^2
       - 227187029/1175731200*s^2*pi^2*zeta3
       - 5740864589/195955200*s^2*pi^2*logm
       + 415/324*s^2*pi^2*logm*zeta3
       - 22615/3888*s^2*pi^2*logm^2
       + 35489/13608*s^2*pi^2*log2
       - 16973/11340*s^2*pi^2*log2*logm
       - 725013532789937/108399978086400*s^2*pi^2*log2^2
       + 13999079141/2481078600*s^2*pi^2*log2^3
       - 35/32*s^2*pi^2*ls3*sqrt3
       - 1703489/1555200*s^2*pi^2*ls2*sqrt3
       + 5/12*s^2*pi^2*ls2*sqrt3*logm
       + 5/32*s^2*pi^2*ls2*sqrt3*log3
       - 53697354331/13412044800*s^2*pi^3*sqrt3
       + 1703489/388800*s^2*pi^3*sqrt3*logm
       - 5/6*s^2*pi^3*sqrt3*logm^2
       + 1703489/1036800*s^2*pi^3*sqrt3*log3
       - 5/8*s^2*pi^3*sqrt3*log3*logm
       - 15/128*s^2*pi^3*sqrt3*log3^2
       - 1714939789876965710521/110633017634979840000*s^2*pi^4
       - 30918511/69984000*s^2*pi^4*logm
       - 185/324*s^2*pi^4*logm^2
       + 3116699099777/396972576000*s^2*pi^4*log2
       - 5/162*s^2*pi^5*sqrt3
       - 52025/1959552*s^2*pi^6
       + 16582589/302400*s^2*c4
       - 139339/32400*s^2*c4*log2
       + 7238732852309880749/1448500838400000*s^4
       - 29/160*s^4*T9p7ep0
       - 1/32*s^4*T9p6ep0
       + 1/16*s^4*T9p5ep0
       + 3259/9600*s^4*T9p4ep0
       + 102251/259200*s^4*T9p3ep0
       - 1/32*s^4*T8p9ep0
       + 193/320*s^4*T8p7ep0
       + 111/160*s^4*T8p4ep0
       - 53/40*s^4*T8p2ep0
       + 1/16*s^4*T8p10ep1
       + 1811/2400*s^4*T8p10ep0
       + 1/16*s^4*T7p9ep1
       + 9089/4800*s^4*T7p9ep0
       - 169/160*s^4*T7p8ep1
       - 6413/3200*s^4*T7p8ep0
       - 87/160*s^4*T7p7ep1
       - 36691/38400*s^4*T7p7ep0
       - 63/320*s^4*T7p6ep1
       + 189/160*s^4*T7p5ep1
       + 9327/1600*s^4*T7p5ep0
       - 413/1200*s^4*T7p16ep0
       + 63/160*s^4*T7p15ep1
       + 5/64*s^4*T7p14ep2
       + 8099/9600*s^4*T7p14ep1
       + 3/32*s^4*T7p11ep2
       + 15229/19200*s^4*T7p11ep1
       - 7855343/4536000*s^4*T7p11ep0
       - 3/32*s^4*T7p10ep2
       - 15229/19200*s^4*T7p10ep1
       + 5825483/4536000*s^4*T7p10ep0
       - 2158501/864000*s^4*T6p9ep1
       - 19687004839/1524096000*s^4*T6p9ep0
       + 3/32*s^4*T6p19ep2
       - 1/12*s^4*T6p18ep1
       - 301004179/699840000*s^4*T6p18ep0
       + 69/40*s^4*T6p17ep1
       + 46173617/5184000*s^4*T6p17ep0
       - 350279/414720*s^4*T6p16ep1
       + 3/32*s^4*T6p15ep2
       - 9/32*s^4*T6p14ep2
       - 25629/6400*s^4*T6p14ep1
       - 39652183/12096000*s^4*T6p14ep0
       + 3/16*s^4*T6p13ep2
       + 11789/9600*s^4*T6p13ep1
       + 9994727927/11430720000*s^4*T6p13ep0
       - 3/32*s^4*T6p12ep2
       - 14387/9600*s^4*T6p12ep1
       - 75466060687/7185024000*s^4*T6p12ep0
       + 1/32*s^4*T6p11ep2
       + 4729/9600*s^4*T6p11ep1
       + 45453409/12096000*s^4*T6p11ep0
       + 2275861/216000*s^4*T6p10ep1
       + 13796379743/190512000*s^4*T6p10ep0
       - 29/128*s^4*T5p8ep2
       - 367085/165888*s^4*T5p8ep1
       + 263/768*s^4*T5p11ep1
       + 1683665851/373248000*s^4*T5p11ep0
       + 113/160*s^4*T4LVB7ep1
       + 7/40*s^4*T4LVB6ep1
       - 7/144*s^4*T4LT4ep2
       + 63/320*s^4*T4LT2ep2
       + 11/48*s^4*T3L61ep1
       + 75998697319/103680000*s^4*zeta5
       - 10199626843910611/3017710080000*s^4*zeta3
       - 37093/51840*s^4*zeta3^2
       - 139339/150*s^4*a5
       + 11*s^4*a4
       - 6840293719/2488320*s^4*logm
       - 1/2*s^4*logm*T8p10ep0
       - 1/2*s^4*logm*T7p9ep0
       + 169/20*s^4*logm*T7p8ep0
       + 87/20*s^4*logm*T7p7ep0
       - 189/20*s^4*logm*T7p5ep0
       - 5/8*s^4*logm*T7p14ep1
       - 3/4*s^4*logm*T7p11ep1
       - 15229/2400*s^4*logm*T7p11ep0
       + 3/4*s^4*logm*T7p10ep1
       + 15229/2400*s^4*logm*T7p10ep0
       + 2158501/108000*s^4*logm*T6p9ep0
       + 2/3*s^4*logm*T6p18ep0
       - 69/5*s^4*logm*T6p17ep0
       + 9/4*s^4*logm*T6p14ep1
       + 25629/800*s^4*logm*T6p14ep0
       - 3/2*s^4*logm*T6p13ep1
       - 11789/1200*s^4*logm*T6p13ep0
       + 3/4*s^4*logm*T6p12ep1
       + 14387/1200*s^4*logm*T6p12ep0
       - 1/4*s^4*logm*T6p11ep1
       - 4729/1200*s^4*logm*T6p11ep0
       - 2275861/27000*s^4*logm*T6p10ep0
       + 29/16*s^4*logm*T5p8ep1
       - 263/96*s^4*logm*T5p11ep0
       - 773/80*s^4*logm*zeta5
       + 273456967/324000*s^4*logm*zeta3
       + 2994457/12960*s^4*logm^2
       + 3*s^4*logm^2*T7p11ep0
       - 3*s^4*logm^2*T7p10ep0
       - 9*s^4*logm^2*T6p14ep0
       + 6*s^4*logm^2*T6p13ep0
       - 3*s^4*logm^2*T6p12ep0
       + s^4*logm^2*T6p11ep0
       - 1016/9*s^4*logm^2*zeta3
       - 139339/750*s^4*log2*a4
       + 11/24*s^4*log2^4
       - 49/16*s^4*ls5pithird*sqrt3
       - 1703489/162000*s^4*ls4pithird*sqrt3
       + 4*s^4*ls4pithird*sqrt3*logm
       + 3/2*s^4*ls4pithird*sqrt3*log3
       + 243/64*s^4*ls5p*sqrt3
       + 53697354331/413952000*s^4*ls3*sqrt3
       - 1703489/12000*s^4*ls3*sqrt3*logm
       + 27*s^4*ls3*sqrt3*logm^2
       - 1703489/32000*s^4*ls3*sqrt3*log3
       + 81/4*s^4*ls3*sqrt3*log3*logm
       + 243/64*s^4*ls3*sqrt3*log3^2
       + 1007107879737683/2874009600000*s^4*ls2*sqrt3
       - 3/8*s^4*ls2*sqrt3*zeta3
       - 2060301203/3888000*s^4*ls2*sqrt3*logm
       + 24*s^4*ls2*sqrt3*logm^2
       - 53697354331/413952000*s^4*ls2*sqrt3*log3
       + 1703489/12000*s^4*ls2*sqrt3*log3*logm
       - 27*s^4*ls2*sqrt3*log3*logm^2
       + 1703489/64000*s^4*ls2*sqrt3*log3^2
       - 81/8*s^4*ls2*sqrt3*log3^2*logm
       - 81/64*s^4*ls2*sqrt3*log3^3
       - 571208203/14515200*s^4*ls2^2
       + 13731/80*s^4*ls2^2*logm
       - 36*s^4*ls2^2*logm^2
       - 39180247/1296000*s^4*pi*sqrt3*zeta3
       + 23/2*s^4*pi*sqrt3*logm*zeta3
       + 69/16*s^4*pi*sqrt3*log3*zeta3
       - 81/16*s^4*pi*ls4p*sqrt3
       - 1222466513562451/12070840320000*s^4*pi^2
       + 36987587/93312000*s^4*pi^2*zeta3
       + 819833867/15552000*s^4*pi^2*logm
       - 83/36*s^4*pi^2*logm*zeta3
       + 4523/432*s^4*pi^2*logm^2
       - 115/24*s^4*pi^2*log2
       + 11/4*s^4*pi^2*log2*logm
       + 11/12*s^4*pi^2*log2^2
       - 139339/27000*s^4*pi^2*log2^3
       + 63/32*s^4*pi^2*ls3*sqrt3
       + 1703489/864000*s^4*pi^2*ls2*sqrt3
       - 3/4*s^4*pi^2*ls2*sqrt3*logm
       - 9/32*s^4*pi^2*ls2*sqrt3*log3
       + 53697354331/7451136000*s^4*pi^3*sqrt3
       - 1703489/216000*s^4*pi^3*sqrt3*logm
       + 3/2*s^4*pi^3*sqrt3*logm^2
       - 1703489/576000*s^4*pi^3*sqrt3*log3
       + 9/8*s^4*pi^3*sqrt3*log3*logm
       + 27/128*s^4*pi^3*sqrt3*log3^2
       + 2780118564073073/108637562880000*s^4*pi^4
       + 30918511/38880000*s^4*pi^4*logm
       + 37/36*s^4*pi^4*logm^2
       - 9426167/864000*s^4*pi^4*log2
       + 1/18*s^4*pi^5*sqrt3
       + 10405/217728*s^4*pi^6
       - 16582589/168000*s^4*c4
       + 139339/18000*s^4*c4*log2
       - 7238732852309880749/1862358220800000*s^6
       + 203/1440*s^6*T9p7ep0
       + 7/288*s^6*T9p6ep0
       - 7/144*s^6*T9p5ep0
       - 22813/86400*s^6*T9p4ep0
       - 715757/2332800*s^6*T9p3ep0
       + 7/288*s^6*T8p9ep0
       - 1351/2880*s^6*T8p7ep0
       - 259/480*s^6*T8p4ep0
       + 371/360*s^6*T8p2ep0
       - 7/144*s^6*T8p10ep1
       - 12677/21600*s^6*T8p10ep0
       - 7/144*s^6*T7p9ep1
       - 63623/43200*s^6*T7p9ep0
       + 1183/1440*s^6*T7p8ep1
       + 44891/28800*s^6*T7p8ep0
       + 203/480*s^6*T7p7ep1
       + 256837/345600*s^6*T7p7ep0
       + 49/320*s^6*T7p6ep1
       - 147/160*s^6*T7p5ep1
       - 21763/4800*s^6*T7p5ep0
       + 2891/10800*s^6*T7p16ep0
       - 49/160*s^6*T7p15ep1
       - 35/576*s^6*T7p14ep2
       - 56693/86400*s^6*T7p14ep1
       - 7/96*s^6*T7p11ep2
       - 106603/172800*s^6*T7p11ep1
       + 7855343/5832000*s^6*T7p11ep0
       + 7/96*s^6*T7p10ep2
       + 106603/172800*s^6*T7p10ep1
       - 5825483/5832000*s^6*T7p10ep0
       + 15109507/7776000*s^6*T6p9ep1
       + 19687004839/1959552000*s^6*T6p9ep0
       - 7/96*s^6*T6p19ep2
       + 7/108*s^6*T6p18ep1
       + 2107029253/6298560000*s^6*T6p18ep0
       - 161/120*s^6*T6p17ep1
       - 323215319/46656000*s^6*T6p17ep0
       + 2451953/3732480*s^6*T6p16ep1
       - 7/96*s^6*T6p15ep2
       + 7/32*s^6*T6p14ep2
       + 59801/19200*s^6*T6p14ep1
       + 39652183/15552000*s^6*T6p14ep0
       - 7/48*s^6*T6p13ep2
       - 82523/86400*s^6*T6p13ep1
       - 9994727927/14696640000*s^6*T6p13ep0
       + 7/96*s^6*T6p12ep2
       + 100709/86400*s^6*T6p12ep1
       + 75466060687/9237888000*s^6*T6p12ep0
       - 7/288*s^6*T6p11ep2
       - 33103/86400*s^6*T6p11ep1
       - 45453409/15552000*s^6*T6p11ep0
       - 15931027/1944000*s^6*T6p10ep1
       - 13796379743/244944000*s^6*T6p10ep0
       + 203/1152*s^6*T5p8ep2
       + 2569595/1492992*s^6*T5p8ep1
       - 1841/6912*s^6*T5p11ep1
       - 11785660957/3359232000*s^6*T5p11ep0
       - 791/1440*s^6*T4LVB7ep1
       - 49/360*s^6*T4LVB6ep1
       + 49/1296*s^6*T4LT4ep2
       - 49/320*s^6*T4LT2ep2
       - 77/432*s^6*T3L61ep1
       - 531990881233/933120000*s^6*zeta5
       + 10199626843910611/3879912960000*s^6*zeta3
       + 259651/466560*s^6*zeta3^2
       + 975373/1350*s^6*a5
       - 77/9*s^6*a4
       + 47882056033/22394880*s^6*logm
       + 7/18*s^6*logm*T8p10ep0
       + 7/18*s^6*logm*T7p9ep0
       - 1183/180*s^6*logm*T7p8ep0
       - 203/60*s^6*logm*T7p7ep0
       + 147/20*s^6*logm*T7p5ep0
       + 35/72*s^6*logm*T7p14ep1
       + 7/12*s^6*logm*T7p11ep1
       + 106603/21600*s^6*logm*T7p11ep0
       - 7/12*s^6*logm*T7p10ep1
       - 106603/21600*s^6*logm*T7p10ep0
       - 15109507/972000*s^6*logm*T6p9ep0
       - 14/27*s^6*logm*T6p18ep0
       + 161/15*s^6*logm*T6p17ep0
       - 7/4*s^6*logm*T6p14ep1
       - 59801/2400*s^6*logm*T6p14ep0
       + 7/6*s^6*logm*T6p13ep1
       + 82523/10800*s^6*logm*T6p13ep0
       - 7/12*s^6*logm*T6p12ep1
       - 100709/10800*s^6*logm*T6p12ep0
       + 7/36*s^6*logm*T6p11ep1
       + 33103/10800*s^6*logm*T6p11ep0
       + 15931027/243000*s^6*logm*T6p10ep0
       - 203/144*s^6*logm*T5p8ep1
       + 1841/864*s^6*logm*T5p11ep0
       + 5411/720*s^6*logm*zeta5
       - 1914198769/2916000*s^6*logm*zeta3
       - 20961199/116640*s^6*logm^2
       - 7/3*s^6*logm^2*T7p11ep0
       + 7/3*s^6*logm^2*T7p10ep0
       + 7*s^6*logm^2*T6p14ep0
       - 14/3*s^6*logm^2*T6p13ep0
       + 7/3*s^6*logm^2*T6p12ep0
       - 7/9*s^6*logm^2*T6p11ep0
       + 7112/81*s^6*logm^2*zeta3
       + 975373/6750*s^6*log2*a4
       - 77/216*s^6*log2^4
       + 343/144*s^6*ls5pithird*sqrt3
       + 11924423/1458000*s^6*ls4pithird*sqrt3
       - 28/9*s^6*ls4pithird*sqrt3*logm
       - 7/6*s^6*ls4pithird*sqrt3*log3
       - 189/64*s^6*ls5p*sqrt3
       - 53697354331/532224000*s^6*ls3*sqrt3
       + 11924423/108000*s^6*ls3*sqrt3*logm
       - 21*s^6*ls3*sqrt3*logm^2
       + 11924423/288000*s^6*ls3*sqrt3*log3
       - 63/4*s^6*ls3*sqrt3*log3*logm
       - 189/64*s^6*ls3*sqrt3*log3^2
       - 1007107879737683/3695155200000*s^6*ls2*sqrt3
       + 7/24*s^6*ls2*sqrt3*zeta3
       + 14422108421/34992000*s^6*ls2*sqrt3*logm
       - 56/3*s^6*ls2*sqrt3*logm^2
       + 53697354331/532224000*s^6*ls2*sqrt3*log3
       - 11924423/108000*s^6*ls2*sqrt3*log3*logm
       + 21*s^6*ls2*sqrt3*log3*logm^2
       - 11924423/576000*s^6*ls2*sqrt3*log3^2
       + 63/8*s^6*ls2*sqrt3*log3^2*logm
       + 63/64*s^6*ls2*sqrt3*log3^3
       + 571208203/18662400*s^6*ls2^2
       - 32039/240*s^6*ls2^2*logm
       + 28*s^6*ls2^2*logm^2
       + 274261729/11664000*s^6*pi*sqrt3*zeta3
       - 161/18*s^6*pi*sqrt3*logm*zeta3
       - 161/48*s^6*pi*sqrt3*log3*zeta3
       + 63/16*s^6*pi*ls4p*sqrt3
       + 1222466513562451/15519651840000*s^6*pi^2
       - 258913109/839808000*s^6*pi^2*zeta3
       - 5738837069/139968000*s^6*pi^2*logm
       + 581/324*s^6*pi^2*logm*zeta3
       - 31661/3888*s^6*pi^2*logm^2
       + 805/216*s^6*pi^2*log2
       - 77/36*s^6*pi^2*log2*logm
       - 77/108*s^6*pi^2*log2^2
       + 975373/243000*s^6*pi^2*log2^3
       - 49/32*s^6*pi^2*ls3*sqrt3
       - 11924423/7776000*s^6*pi^2*ls2*sqrt3
       + 7/12*s^6*pi^2*ls2*sqrt3*logm
       + 7/32*s^6*pi^2*ls2*sqrt3*log3
       - 53697354331/9580032000*s^6*pi^3*sqrt3
       + 11924423/1944000*s^6*pi^3*sqrt3*logm
       - 7/6*s^6*pi^3*sqrt3*logm^2
       + 11924423/5184000*s^6*pi^3*sqrt3*log3
       - 7/8*s^6*pi^3*sqrt3*log3*logm
       - 21/128*s^6*pi^3*sqrt3*log3^2
       - 2780118564073073/139676866560000*s^6*pi^4
       - 216429577/349920000*s^6*pi^4*logm
       - 259/324*s^6*pi^4*logm^2
       + 65983169/7776000*s^6*pi^4*log2
       - 7/162*s^6*pi^5*sqrt3
       - 10405/279936*s^6*pi^6
       + 16582589/216000*s^6*c4
       - 975373/162000*s^6*c4*log2
       + 7238732852309880749/6518253772800000*s^8
       - 29/720*s^8*T9p7ep0
       - 1/144*s^8*T9p6ep0
       + 1/72*s^8*T9p5ep0
       + 3259/43200*s^8*T9p4ep0
       + 102251/1166400*s^8*T9p3ep0
       - 1/144*s^8*T8p9ep0
       + 193/1440*s^8*T8p7ep0
       + 37/240*s^8*T8p4ep0
       - 53/180*s^8*T8p2ep0
       + 1/72*s^8*T8p10ep1
       + 1811/10800*s^8*T8p10ep0
       + 1/72*s^8*T7p9ep1
       + 9089/21600*s^8*T7p9ep0
       - 169/720*s^8*T7p8ep1
       - 6413/14400*s^8*T7p8ep0
       - 29/240*s^8*T7p7ep1
       - 36691/172800*s^8*T7p7ep0
       - 7/160*s^8*T7p6ep1
       + 21/80*s^8*T7p5ep1
       + 3109/2400*s^8*T7p5ep0
       - 413/5400*s^8*T7p16ep0
       + 7/80*s^8*T7p15ep1
       + 5/288*s^8*T7p14ep2
       + 8099/43200*s^8*T7p14ep1
       + 1/48*s^8*T7p11ep2
       + 15229/86400*s^8*T7p11ep1
       - 7855343/20412000*s^8*T7p11ep0
       - 1/48*s^8*T7p10ep2
       - 15229/86400*s^8*T7p10ep1
       + 5825483/20412000*s^8*T7p10ep0
       - 2158501/3888000*s^8*T6p9ep1
       - 19687004839/6858432000*s^8*T6p9ep0
       + 1/48*s^8*T6p19ep2
       - 1/54*s^8*T6p18ep1
       - 301004179/3149280000*s^8*T6p18ep0
       + 23/60*s^8*T6p17ep1
       + 46173617/23328000*s^8*T6p17ep0
       - 350279/1866240*s^8*T6p16ep1
       + 1/48*s^8*T6p15ep2
       - 1/16*s^8*T6p14ep2
       - 8543/9600*s^8*T6p14ep1
       - 39652183/54432000*s^8*T6p14ep0
       + 1/24*s^8*T6p13ep2
       + 11789/43200*s^8*T6p13ep1
       + 9994727927/51438240000*s^8*T6p13ep0
       - 1/48*s^8*T6p12ep2
       - 14387/43200*s^8*T6p12ep1
       - 75466060687/32332608000*s^8*T6p12ep0
       + 1/144*s^8*T6p11ep2
       + 4729/43200*s^8*T6p11ep1
       + 45453409/54432000*s^8*T6p11ep0
       + 2275861/972000*s^8*T6p10ep1
       + 13796379743/857304000*s^8*T6p10ep0
       - 29/576*s^8*T5p8ep2
       - 367085/746496*s^8*T5p8ep1
       + 263/3456*s^8*T5p11ep1
       + 1683665851/1679616000*s^8*T5p11ep0
       + 113/720*s^8*T4LVB7ep1
       + 7/180*s^8*T4LVB6ep1
       - 7/648*s^8*T4LT4ep2
       + 7/160*s^8*T4LT2ep2
       + 11/216*s^8*T3L61ep1
       + 75998697319/466560000*s^8*zeta5
       - 10199626843910611/13579695360000*s^8*zeta3
       - 37093/233280*s^8*zeta3^2
       - 139339/675*s^8*a5
       + 22/9*s^8*a4
       - 6840293719/11197440*s^8*logm
       - 1/9*s^8*logm*T8p10ep0
       - 1/9*s^8*logm*T7p9ep0
       + 169/90*s^8*logm*T7p8ep0
       + 29/30*s^8*logm*T7p7ep0
       - 21/10*s^8*logm*T7p5ep0
       - 5/36*s^8*logm*T7p14ep1
       - 1/6*s^8*logm*T7p11ep1
       - 15229/10800*s^8*logm*T7p11ep0
       + 1/6*s^8*logm*T7p10ep1
       + 15229/10800*s^8*logm*T7p10ep0
       + 2158501/486000*s^8*logm*T6p9ep0
       + 4/27*s^8*logm*T6p18ep0
       - 46/15*s^8*logm*T6p17ep0
       + 1/2*s^8*logm*T6p14ep1
       + 8543/1200*s^8*logm*T6p14ep0
       - 1/3*s^8*logm*T6p13ep1
       - 11789/5400*s^8*logm*T6p13ep0
       + 1/6*s^8*logm*T6p12ep1
       + 14387/5400*s^8*logm*T6p12ep0
       - 1/18*s^8*logm*T6p11ep1
       - 4729/5400*s^8*logm*T6p11ep0
       - 2275861/121500*s^8*logm*T6p10ep0
       + 29/72*s^8*logm*T5p8ep1
       - 263/432*s^8*logm*T5p11ep0
       - 773/360*s^8*logm*zeta5
       + 273456967/1458000*s^8*logm*zeta3
       + 2994457/58320*s^8*logm^2
       + 2/3*s^8*logm^2*T7p11ep0
       - 2/3*s^8*logm^2*T7p10ep0
       - 2*s^8*logm^2*T6p14ep0
       + 4/3*s^8*logm^2*T6p13ep0
       - 2/3*s^8*logm^2*T6p12ep0
       + 2/9*s^8*logm^2*T6p11ep0
       - 2032/81*s^8*logm^2*zeta3
       - 139339/3375*s^8*log2*a4
       + 11/108*s^8*log2^4
       - 49/72*s^8*ls5pithird*sqrt3
       - 1703489/729000*s^8*ls4pithird*sqrt3
       + 8/9*s^8*ls4pithird*sqrt3*logm
       + 1/3*s^8*ls4pithird*sqrt3*log3
       + 27/32*s^8*ls5p*sqrt3
       + 53697354331/1862784000*s^8*ls3*sqrt3
       - 1703489/54000*s^8*ls3*sqrt3*logm
       + 6*s^8*ls3*sqrt3*logm^2
       - 1703489/144000*s^8*ls3*sqrt3*log3
       + 9/2*s^8*ls3*sqrt3*log3*logm
       + 27/32*s^8*ls3*sqrt3*log3^2
       + 1007107879737683/12933043200000*s^8*ls2*sqrt3
       - 1/12*s^8*ls2*sqrt3*zeta3
       - 2060301203/17496000*s^8*ls2*sqrt3*logm
       + 16/3*s^8*ls2*sqrt3*logm^2
       - 53697354331/1862784000*s^8*ls2*sqrt3*log3
       + 1703489/54000*s^8*ls2*sqrt3*log3*logm
       - 6*s^8*ls2*sqrt3*log3*logm^2
       + 1703489/288000*s^8*ls2*sqrt3*log3^2
       - 9/4*s^8*ls2*sqrt3*log3^2*logm
       - 9/32*s^8*ls2*sqrt3*log3^3
       - 571208203/65318400*s^8*ls2^2
       + 4577/120*s^8*ls2^2*logm
       - 8*s^8*ls2^2*logm^2
       - 39180247/5832000*s^8*pi*sqrt3*zeta3
       + 23/9*s^8*pi*sqrt3*logm*zeta3
       + 23/24*s^8*pi*sqrt3*log3*zeta3
       - 9/8*s^8*pi*ls4p*sqrt3
       - 1222466513562451/54318781440000*s^8*pi^2
       + 36987587/419904000*s^8*pi^2*zeta3
       + 819833867/69984000*s^8*pi^2*logm
       - 83/162*s^8*pi^2*logm*zeta3
       + 4523/1944*s^8*pi^2*logm^2
       - 115/108*s^8*pi^2*log2
       + 11/18*s^8*pi^2*log2*logm
       + 11/54*s^8*pi^2*log2^2
       - 139339/121500*s^8*pi^2*log2^3
       + 7/16*s^8*pi^2*ls3*sqrt3
       + 1703489/3888000*s^8*pi^2*ls2*sqrt3
       - 1/6*s^8*pi^2*ls2*sqrt3*logm
       - 1/16*s^8*pi^2*ls2*sqrt3*log3
       + 53697354331/33530112000*s^8*pi^3*sqrt3
       - 1703489/972000*s^8*pi^3*sqrt3*logm
       + 1/3*s^8*pi^3*sqrt3*logm^2
       - 1703489/2592000*s^8*pi^3*sqrt3*log3
       + 1/4*s^8*pi^3*sqrt3*log3*logm
       + 3/64*s^8*pi^3*sqrt3*log3^2
       + 2780118564073073/488869032960000*s^8*pi^4
       + 30918511/174960000*s^8*pi^4*logm
       + 37/162*s^8*pi^4*logm^2
       - 9426167/3888000*s^8*pi^4*log2
       + 1/81*s^8*pi^5*sqrt3
       + 10405/979776*s^8*pi^6
       - 16582589/756000*s^8*c4
       + 139339/81000*s^8*c4*log2
       + 1703489/432000*ls4*sqrt3
       - 3/2*ls4*sqrt3*logm
       - 9/16*ls4*sqrt3*log3
       - 1703489/86400*ls4*s^2*sqrt3
       + 15/2*ls4*s^2*sqrt3*logm
       + 45/16*ls4*s^2*sqrt3*log3
       + 1703489/48000*ls4*s^4*sqrt3
       - 27/2*ls4*s^4*sqrt3*logm
       - 81/16*ls4*s^4*sqrt3*log3
       - 11924423/432000*ls4*s^6*sqrt3
       + 21/2*ls4*s^6*sqrt3*logm
       + 63/16*ls4*s^6*sqrt3*log3
       + 1703489/216000*ls4*s^8*sqrt3
       - 3*ls4*s^8*sqrt3*logm
       - 9/8*ls4*s^8*sqrt3*log3
       + 9/32*ls5*sqrt3
       - 45/32*ls5*s^2*sqrt3
       + 81/32*ls5*s^4*sqrt3
       - 63/32*ls5*s^6*sqrt3
       + 9/16*ls5*s^8*sqrt3
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*tf * (
       - 681671156206396977319/215119756512460800000
       + 2498631272373017911/151759969320960000*zeta3
       + 3356096971/145152000*a4
       + 422850708653/243855360000*logMZ
       - 9946661/6881280*logMZ*zeta3
       - 422850708653/243855360000*logm
       + 9946661/6881280*logm*zeta3
       + 3356096971/3483648000*log2^4
       - 3356096971/3483648000*pi^2*log2^2
       - 83222595917/334430208000*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/216
       - 1/18*T6p14ep0
       + 1/27*T6p13ep0
       + 131/972*zeta3
       - 1/3*ls2*sqrt3
       - 1/4*ls2^2
       - 31/1944*pi^2
       - 13/3240*pi^4
       + 445/216*s^2
       + 5/18*s^2*T6p14ep0
       - 5/27*s^2*T6p13ep0
       - 655/972*s^2*zeta3
       + 5/3*s^2*ls2*sqrt3
       + 5/4*s^2*ls2^2
       + 155/1944*s^2*pi^2
       + 13/648*s^2*pi^4
       - 89/24*s^4
       - 1/2*s^4*T6p14ep0
       + 1/3*s^4*T6p13ep0
       + 131/108*s^4*zeta3
       - 3*s^4*ls2*sqrt3
       - 9/4*s^4*ls2^2
       - 31/216*s^4*pi^2
       - 13/360*s^4*pi^4
       + 623/216*s^6
       + 7/18*s^6*T6p14ep0
       - 7/27*s^6*T6p13ep0
       - 917/972*s^6*zeta3
       + 7/3*s^6*ls2*sqrt3
       + 7/4*s^6*ls2^2
       + 217/1944*s^6*pi^2
       + 91/3240*s^6*pi^4
       - 89/108*s^8
       - 1/9*s^8*T6p14ep0
       + 2/27*s^8*T6p13ep0
       + 131/486*s^8*zeta3
       - 2/3*s^8*ls2*sqrt3
       - 1/2*s^8*ls2^2
       - 31/972*s^8*pi^2
       - 13/1620*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*tf*nl * (
       - 541696537672758521/56633749143552000
       - 1/18*T6p14ep1
       - 1631/2700*T6p14ep0
       + 1/27*T6p13ep1
       + 795148/2460375*T6p13ep0
       + 1/54*T3L61ep1
       + 1169/810*zeta5
       + 2044488699561283837/145629640654848000*zeta3
       + 7973692009/8918138880*a4
       + 497813642588531/56184274944000*logm
       + 4/9*logm*T6p14ep0
       - 8/27*logm*T6p13ep0
       - 2206240273499/356725555200*logm*zeta3
       + 7973692009/214035333120*log2^4
       + 26869/364500*ls3*sqrt3
       - 16730127389/3674160000*ls2*sqrt3
       + 1484869/546750*ls2*sqrt3*logm
       - 26869/364500*ls2*sqrt3*log3
       - 101/40*ls2^2
       + 3/2*ls2^2*logm
       + 282507607157/1388832480000*pi^2
       + 163/2916*pi^2*zeta3
       - 349313/10206000*pi^2*logm
       - 451/1134*pi^2*log2
       + 41/189*pi^2*log2*logm
       + 2177397233/30576476160*pi^2*log2^2
       + 26869/6561000*pi^3*sqrt3
       - 47478346970767/297203348275200*pi^4
       + 317/9720*pi^4*logm
       + 512/6075*c4
       + 4586018010541613/176980466073600*s^2
       + 5/18*s^2*T6p14ep1
       + 1631/540*s^2*T6p14ep0
       - 5/27*s^2*T6p13ep1
       - 795148/492075*s^2*T6p13ep0
       - 5/54*s^2*T3L61ep1
       - 1169/162*s^2*zeta5
       + 11768645843417179/2275463135232000*s^2*zeta3
       - 1036809931/232243200*s^2*a4
       + 5788815613153/877879296000*s^2*logm
       - 20/9*s^2*logm*T6p14ep0
       + 40/27*s^2*logm*T6p13ep0
       - 63523930457/5573836800*s^2*logm*zeta3
       - 1036809931/5573836800*s^2*log2^4
       - 26869/72900*s^2*ls3*sqrt3
       + 16730127389/734832000*s^2*ls2*sqrt3
       - 1484869/109350*s^2*ls2*sqrt3*logm
       + 26869/72900*s^2*ls2*sqrt3*log3
       + 101/8*s^2*ls2^2
       - 15/2*s^2*ls2^2*logm
       - 284319724739/277766496000*s^2*pi^2
       - 815/2916*s^2*pi^2*zeta3
       + 50609/291600*s^2*pi^2*logm
       + 16973/8505*s^2*pi^2*log2
       - 3086/2835*s^2*pi^2*log2*logm
       - 1996851509/5573836800*s^2*pi^2*log2^2
       - 26869/1312200*s^2*pi^3*sqrt3
       + 15206631572449/162533081088000*s^2*pi^4
       - 317/1944*s^2*pi^4*logm
       - 512/1215*s^2*c4
       - 268260298601/4898880000*s^4
       - 1/2*s^4*T6p14ep1
       - 1631/300*s^4*T6p14ep0
       + 1/3*s^4*T6p13ep1
       + 795148/273375*s^4*T6p13ep0
       + 1/6*s^4*T3L61ep1
       + 1169/90*s^4*zeta5
       + 22592242021/551124000*s^4*zeta3
       + 8*s^4*a4
       + 51010261/1944000*s^4*logm
       + 4*s^4*logm*T6p14ep0
       - 8/3*s^4*logm*T6p13ep0
       - 7777/675*s^4*logm*zeta3
       + 1/3*s^4*log2^4
       + 26869/40500*s^4*ls3*sqrt3
       - 16730127389/408240000*s^4*ls2*sqrt3
       + 1484869/60750*s^4*ls2*sqrt3*logm
       - 26869/40500*s^4*ls2*sqrt3*log3
       - 909/40*s^4*ls2^2
       + 27/2*s^4*ls2^2*logm
       + 296550968387/154314720000*s^4*pi^2
       + 163/324*s^4*pi^2*zeta3
       - 383063/1134000*s^4*pi^2*logm
       - 11/3*s^4*pi^2*log2
       + 2*s^4*pi^2*log2*logm
       + 2/3*s^4*pi^2*log2^2
       + 26869/729000*s^4*pi^3*sqrt3
       - 110845739/157464000*s^4*pi^4
       + 317/1080*s^4*pi^4*logm
       + 512/675*s^4*c4
       + 268260298601/6298560000*s^6
       + 7/18*s^6*T6p14ep1
       + 11417/2700*s^6*T6p14ep0
       - 7/27*s^6*T6p13ep1
       - 5566036/2460375*s^6*T6p13ep0
       - 7/54*s^6*T3L61ep1
       - 8183/810*s^6*zeta5
       - 22592242021/708588000*s^6*zeta3
       - 56/9*s^6*a4
       - 357071827/17496000*s^6*logm
       - 28/9*s^6*logm*T6p14ep0
       + 56/27*s^6*logm*T6p13ep0
       + 54439/6075*s^6*logm*zeta3
       - 7/27*s^6*log2^4
       - 188083/364500*s^6*ls3*sqrt3
       + 16730127389/524880000*s^6*ls2*sqrt3
       - 10394083/546750*s^6*ls2*sqrt3*logm
       + 188083/364500*s^6*ls2*sqrt3*log3
       + 707/40*s^6*ls2^2
       - 21/2*s^6*ls2^2*logm
       - 296550968387/198404640000*s^6*pi^2
       - 1141/2916*s^6*pi^2*zeta3
       + 383063/1458000*s^6*pi^2*logm
       + 77/27*s^6*pi^2*log2
       - 14/9*s^6*pi^2*log2*logm
       - 14/27*s^6*pi^2*log2^2
       - 188083/6561000*s^6*pi^3*sqrt3
       + 775920173/1417176000*s^6*pi^4
       - 2219/9720*s^6*pi^4*logm
       - 3584/6075*s^6*c4
       - 268260298601/22044960000*s^8
       - 1/9*s^8*T6p14ep1
       - 1631/1350*s^8*T6p14ep0
       + 2/27*s^8*T6p13ep1
       + 1590296/2460375*s^8*T6p13ep0
       + 1/27*s^8*T3L61ep1
       + 1169/405*s^8*zeta5
       + 22592242021/2480058000*s^8*zeta3
       + 16/9*s^8*a4
       + 51010261/8748000*s^8*logm
       + 8/9*s^8*logm*T6p14ep0
       - 16/27*s^8*logm*T6p13ep0
       - 15554/6075*s^8*logm*zeta3
       + 2/27*s^8*log2^4
       + 26869/182250*s^8*ls3*sqrt3
       - 16730127389/1837080000*s^8*ls2*sqrt3
       + 1484869/273375*s^8*ls2*sqrt3*logm
       - 26869/182250*s^8*ls2*sqrt3*log3
       - 101/20*s^8*ls2^2
       + 3*s^8*ls2^2*logm
       + 296550968387/694416240000*s^8*pi^2
       + 163/1458*s^8*pi^2*zeta3
       - 383063/5103000*s^8*pi^2*logm
       - 22/27*s^8*pi^2*log2
       + 4/9*s^8*pi^2*log2*logm
       + 4/27*s^8*pi^2*log2^2
       + 26869/3280500*s^8*pi^3*sqrt3
       - 110845739/708588000*s^8*pi^4
       + 317/4860*s^8*pi^4*logm
       + 1024/6075*s^8*c4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 107527919/6298560
       + 111257/291600*T6p9ep0
       + 1135591/1312200*T6p12ep0
       + 109/1620*T6p11ep0
       - 17221/36450*T6p10ep0
       + 1400461/1312200*T5p11ep0
       - 16156547/47239200*zeta3
       - 658687/72900*ls3*sqrt3
       - 9172667/291600*ls2*sqrt3
       + 658687/72900*ls2*sqrt3*log3
       + 2694841/145800*ls2^2
       - 208484441/94478400*pi^2
       - 658687/1312200*pi^3*sqrt3
       + 33061253/236196000*pi^4
       - 107527919/1259712*s^2
       - 111257/58320*s^2*T6p9ep0
       - 1135591/262440*s^2*T6p12ep0
       - 109/324*s^2*T6p11ep0
       + 17221/7290*s^2*T6p10ep0
       - 1400461/262440*s^2*T5p11ep0
       + 16156547/9447840*s^2*zeta3
       + 658687/14580*s^2*ls3*sqrt3
       + 9172667/58320*s^2*ls2*sqrt3
       - 658687/14580*s^2*ls2*sqrt3*log3
       - 2694841/29160*s^2*ls2^2
       + 208484441/18895680*s^2*pi^2
       + 658687/262440*s^2*pi^3*sqrt3
       - 33061253/47239200*s^2*pi^4
       + 107527919/699840*s^4
       + 111257/32400*s^4*T6p9ep0
       + 1135591/145800*s^4*T6p12ep0
       + 109/180*s^4*T6p11ep0
       - 17221/4050*s^4*T6p10ep0
       + 1400461/145800*s^4*T5p11ep0
       - 16156547/5248800*s^4*zeta3
       - 658687/8100*s^4*ls3*sqrt3
       - 9172667/32400*s^4*ls2*sqrt3
       + 658687/8100*s^4*ls2*sqrt3*log3
       + 2694841/16200*s^4*ls2^2
       - 208484441/10497600*s^4*pi^2
       - 658687/145800*s^4*pi^3*sqrt3
       + 33061253/26244000*s^4*pi^4
       - 752695433/6298560*s^6
       - 778799/291600*s^6*T6p9ep0
       - 7949137/1312200*s^6*T6p12ep0
       - 763/1620*s^6*T6p11ep0
       + 120547/36450*s^6*T6p10ep0
       - 9803227/1312200*s^6*T5p11ep0
       + 113095829/47239200*s^6*zeta3
       + 4610809/72900*s^6*ls3*sqrt3
       + 64208669/291600*s^6*ls2*sqrt3
       - 4610809/72900*s^6*ls2*sqrt3*log3
       - 18863887/145800*s^6*ls2^2
       + 1459391087/94478400*s^6*pi^2
       + 4610809/1312200*s^6*pi^3*sqrt3
       - 231428771/236196000*s^6*pi^4
       + 107527919/3149280*s^8
       + 111257/145800*s^8*T6p9ep0
       + 1135591/656100*s^8*T6p12ep0
       + 109/810*s^8*T6p11ep0
       - 17221/18225*s^8*T6p10ep0
       + 1400461/656100*s^8*T5p11ep0
       - 16156547/23619600*s^8*zeta3
       - 658687/36450*s^8*ls3*sqrt3
       - 9172667/145800*s^8*ls2*sqrt3
       + 658687/36450*s^8*ls2*sqrt3*log3
       + 2694841/72900*s^8*ls2^2
       - 208484441/47239200*s^8*pi^2
       - 658687/656100*s^8*pi^3*sqrt3
       + 33061253/118098000*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*nh*tf * (
       - 35941380845719811863899847/4472339737894060032000000
       - 89/540*T7p5ep0
       - 1/54*T7p16ep0
       + 111257/291600*T6p9ep1
       - 1001572283/137781000*T6p9ep0
       + 282386759/91854000*T6p18ep0
       - 44063/218700*T6p17ep0
       - 367/2160*T6p16ep1
       - 1747/405*T6p14ep0
       - 8089489/7873200*T6p13ep0
       + 1135591/1312200*T6p12ep1
       + 30255552281/26270244000*T6p12ep0
       + 109/1620*T6p11ep1
       + 19062667/7873200*T6p11ep0
       - 17221/36450*T6p10ep1
       + 1763771057/137781000*T6p10ep0
       + 11225269/5248800*T5p8ep1
       + 1400461/1312200*T5p11ep1
       + 830562239/367416000*T5p11ep0
       + 1/54*T3L61ep1
       - 5882986337/78732000*zeta5
       + 1438548695623792027123/7489004270675558400*zeta3
       + 5040998709689/30656102400*a4
       - 5995065563/4050761400000*logMZ
       + 121/201600*logMZ*zeta3
       + 159893/321489000*logMZ^2
       + 2/1913625*logMZ^3
       - 34779063932764934257/265470699110400000*logm
       - 111257/36450*logm*T6p9ep0
       - 1135591/164025*logm*T6p12ep0
       - 218/405*logm*T6p11ep0
       + 68884/18225*logm*T6p10ep0
       - 1400461/164025*logm*T5p11ep0
       - 41105434960813/17336861982720*logm*zeta3
       - 159893/160744500*logm*logMZ
       - 2/637875*logm*logMZ^2
       + 159893/321489000*logm^2
       + 2/637875*logm^2*logMZ
       - 2/1913625*logm^3
       + 5040998709689/735746457600*log2^4
       + 2634748/492075*ls4pithird*sqrt3
       - 21315299/4378374000*ls3*sqrt3
       + 1317374/18225*ls3*sqrt3*logm
       + 658687/24300*ls3*sqrt3*log3
       + 676371962582669/7355668320000*ls2*sqrt3
       + 68808437/273375*ls2*sqrt3*logm
       + 21315299/4378374000*ls2*sqrt3*log3
       - 1317374/18225*ls2*sqrt3*log3*logm
       - 658687/48600*ls2*sqrt3*log3^2
       + 182278043/5103000*ls2^2
       - 5407907/36450*ls2^2*logm
       + 15149801/984150*pi*sqrt3*zeta3
       + 3985675882073591/397206089280000*pi^2
       + 14646179/70858800*pi^2*zeta3
       - 1/1275750*pi^2*logMZ
       + 2892031033/165337200*pi^2*logm
       + 164/567*pi^2*log2
       + 41/189*pi^2*log2*logm
       - 5040998709689/735746457600*pi^2*log2^2
       - 658687/656100*pi^2*ls2*sqrt3
       - 21315299/78810732000*pi^3*sqrt3
       + 658687/164025*pi^3*sqrt3*logm
       + 658687/437400*pi^3*sqrt3*log3
       - 28722008099324993/9296892238233600*pi^4
       - 66092131/59049000*pi^4*logm
       + 18448/54675*c4
       + 103349163921781208510461/770738695638912000000*s^2
       + 89/108*s^2*T7p5ep0
       + 5/54*s^2*T7p16ep0
       - 111257/58320*s^2*T6p9ep1
       + 1001572283/27556200*s^2*T6p9ep0
       - 282386759/18370800*s^2*T6p18ep0
       + 44063/43740*s^2*T6p17ep0
       + 367/432*s^2*T6p16ep1
       + 1747/81*s^2*T6p14ep0
       + 8089489/1574640*s^2*T6p13ep0
       - 1135591/262440*s^2*T6p12ep1
       - 30255552281/5254048800*s^2*T6p12ep0
       - 109/324*s^2*T6p11ep1
       - 19062667/1574640*s^2*T6p11ep0
       + 17221/7290*s^2*T6p10ep1
       - 1763771057/27556200*s^2*T6p10ep0
       - 11225269/1049760*s^2*T5p8ep1
       - 1400461/262440*s^2*T5p11ep1
       - 830562239/73483200*s^2*T5p11ep0
       - 5/54*s^2*T3L61ep1
       + 5882986337/15746400*s^2*zeta5
       - 9400757892100765721/27963308685312000*s^2*zeta3
       + 49567387357/239500800*s^2*a4
       + 5995065563/3038071050000*s^2*logMZ
       - 121/151200*s^2*logMZ*zeta3
       - 159893/241116750*s^2*logMZ^2
       - 8/5740875*s^2*logMZ^3
       + 8784756816452697727/12443939020800000*s^2*logm
       + 111257/7290*s^2*logm*T6p9ep0
       + 1135591/32805*s^2*logm*T6p12ep0
       + 218/81*s^2*logm*T6p11ep0
       - 68884/3645*s^2*logm*T6p10ep0
       + 1400461/32805*s^2*logm*T5p11ep0
       - 41266578020219/1354442342400*s^2*logm*zeta3
       + 159893/120558375*s^2*logm*logMZ
       + 8/1913625*s^2*logm*logMZ^2
       - 159893/241116750*s^2*logm^2
       - 8/1913625*s^2*logm^2*logMZ
       + 8/5740875*s^2*logm^3
       + 49567387357/5748019200*s^2*log2^4
       - 2634748/98415*s^2*ls4pithird*sqrt3
       + 21315299/875674800*s^2*ls3*sqrt3
       - 1317374/3645*s^2*ls3*sqrt3*logm
       - 658687/4860*s^2*ls3*sqrt3*log3
       - 676371962582669/1471133664000*s^2*ls2*sqrt3
       - 68808437/54675*s^2*ls2*sqrt3*logm
       - 21315299/875674800*s^2*ls2*sqrt3*log3
       + 1317374/3645*s^2*ls2*sqrt3*log3*logm
       + 658687/9720*s^2*ls2*sqrt3*log3^2
       - 182278043/1020600*s^2*ls2^2
       + 5407907/7290*s^2*ls2^2*logm
       - 15149801/196830*s^2*pi*sqrt3*zeta3
       - 3984979524952703/79441217856000*s^2*pi^2
       - 14646179/14171760*s^2*pi^2*zeta3
       + 2/1913625*s^2*pi^2*logMZ
       - 72298768699/826686000*s^2*pi^2*logm
       - 12344/8505*s^2*pi^2*log2
       - 3086/2835*s^2*pi^2*log2*logm
       - 49567387357/5748019200*s^2*pi^2*log2^2
       + 658687/131220*s^2*pi^2*ls2*sqrt3
       + 21315299/15762146400*s^2*pi^3*sqrt3
       - 658687/32805*s^2*pi^3*sqrt3*logm
       - 658687/87480*s^2*pi^3*sqrt3*log3
       + 171073527152929/51879979008000*s^2*pi^4
       + 66092131/11809800*s^2*pi^4*logm
       - 18448/10935*s^2*c4
       - 6796287513922031/33100507440000*s^4
       - 89/60*s^4*T7p5ep0
       - 1/6*s^4*T7p16ep0
       + 111257/32400*s^4*T6p9ep1
       - 1001572283/15309000*s^4*T6p9ep0
       + 282386759/10206000*s^4*T6p18ep0
       - 44063/24300*s^4*T6p17ep0
       - 367/240*s^4*T6p16ep1
       - 1747/45*s^4*T6p14ep0
       - 8089489/874800*s^4*T6p13ep0
       + 1135591/145800*s^4*T6p12ep1
       + 30255552281/2918916000*s^4*T6p12ep0
       + 109/180*s^4*T6p11ep1
       + 19062667/874800*s^4*T6p11ep0
       - 17221/4050*s^4*T6p10ep1
       + 1763771057/15309000*s^4*T6p10ep0
       + 11225269/583200*s^4*T5p8ep1
       + 1400461/145800*s^4*T5p11ep1
       + 830562239/40824000*s^4*T5p11ep0
       + 1/6*s^4*T3L61ep1
       - 5882986337/8748000*s^4*zeta5
       + 131659087138991/157621464000*s^4*zeta3
       + 8*s^4*a4
       - 21565539451/17496000*s^4*logm
       - 111257/4050*s^4*logm*T6p9ep0
       - 1135591/18225*s^4*logm*T6p12ep0
       - 218/45*s^4*logm*T6p11ep0
       + 68884/2025*s^4*logm*T6p10ep0
       - 1400461/18225*s^4*logm*T5p11ep0
       + 14963903/656100*s^4*logm*zeta3
       + 1/3*s^4*log2^4
       + 2634748/54675*s^4*ls4pithird*sqrt3
       - 21315299/486486000*s^4*ls3*sqrt3
       + 1317374/2025*s^4*ls3*sqrt3*logm
       + 658687/2700*s^4*ls3*sqrt3*log3
       + 676371962582669/817296480000*s^4*ls2*sqrt3
       + 68808437/30375*s^4*ls2*sqrt3*logm
       + 21315299/486486000*s^4*ls2*sqrt3*log3
       - 1317374/2025*s^4*ls2*sqrt3*log3*logm
       - 658687/5400*s^4*ls2*sqrt3*log3^2
       + 182278043/567000*s^4*ls2^2
       - 5407907/4050*s^4*ls2^2*logm
       + 15149801/109350*s^4*pi*sqrt3*zeta3
       + 568537842508553/6304858560000*s^4*pi^2
       + 14646179/7873200*s^4*pi^2*zeta3
       + 14457420767/91854000*s^4*pi^2*logm
       + 8/3*s^4*pi^2*log2
       + 2*s^4*pi^2*log2*logm
       - 1/3*s^4*pi^2*log2^2
       - 658687/72900*s^4*pi^2*ls2*sqrt3
       - 21315299/8756748000*s^4*pi^3*sqrt3
       + 658687/18225*s^4*pi^3*sqrt3*logm
       + 658687/48600*s^4*pi^3*sqrt3*log3
       - 6572490216443/630485856000*s^4*pi^4
       - 66092131/6561000*s^4*pi^4*logm
       + 18448/6075*s^4*c4
       + 6796287513922031/42557795280000*s^6
       + 623/540*s^6*T7p5ep0
       + 7/54*s^6*T7p16ep0
       - 778799/291600*s^6*T6p9ep1
       + 1001572283/19683000*s^6*T6p9ep0
       - 282386759/13122000*s^6*T6p18ep0
       + 308441/218700*s^6*T6p17ep0
       + 2569/2160*s^6*T6p16ep1
       + 12229/405*s^6*T6p14ep0
       + 56626423/7873200*s^6*T6p13ep0
       - 7949137/1312200*s^6*T6p12ep1
       - 30255552281/3752892000*s^6*T6p12ep0
       - 763/1620*s^6*T6p11ep1
       - 133438669/7873200*s^6*T6p11ep0
       + 120547/36450*s^6*T6p10ep1
       - 1763771057/19683000*s^6*T6p10ep0
       - 78576883/5248800*s^6*T5p8ep1
       - 9803227/1312200*s^6*T5p11ep1
       - 830562239/52488000*s^6*T5p11ep0
       - 7/54*s^6*T3L61ep1
       + 41180904359/78732000*s^6*zeta5
       - 131659087138991/202656168000*s^6*zeta3
       - 56/9*s^6*a4
       + 150958776157/157464000*s^6*logm
       + 778799/36450*s^6*logm*T6p9ep0
       + 7949137/164025*s^6*logm*T6p12ep0
       + 1526/405*s^6*logm*T6p11ep0
       - 482188/18225*s^6*logm*T6p10ep0
       + 9803227/164025*s^6*logm*T5p11ep0
       - 104747321/5904900*s^6*logm*zeta3
       - 7/27*s^6*log2^4
       - 18443236/492075*s^6*ls4pithird*sqrt3
       + 21315299/625482000*s^6*ls3*sqrt3
       - 9221618/18225*s^6*ls3*sqrt3*logm
       - 4610809/24300*s^6*ls3*sqrt3*log3
       - 676371962582669/1050809760000*s^6*ls2*sqrt3
       - 481659059/273375*s^6*ls2*sqrt3*logm
       - 21315299/625482000*s^6*ls2*sqrt3*log3
       + 9221618/18225*s^6*ls2*sqrt3*log3*logm
       + 4610809/48600*s^6*ls2*sqrt3*log3^2
       - 182278043/729000*s^6*ls2^2
       + 37855349/36450*s^6*ls2^2*logm
       - 106048607/984150*s^6*pi*sqrt3*zeta3
       - 568537842508553/8106246720000*s^6*pi^2
       - 102523253/70858800*s^6*pi^2*zeta3
       - 14457420767/118098000*s^6*pi^2*logm
       - 56/27*s^6*pi^2*log2
       - 14/9*s^6*pi^2*log2*logm
       + 7/27*s^6*pi^2*log2^2
       + 4610809/656100*s^6*pi^2*ls2*sqrt3
       + 21315299/11258676000*s^6*pi^3*sqrt3
       - 4610809/164025*s^6*pi^3*sqrt3*logm
       - 4610809/437400*s^6*pi^3*sqrt3*log3
       + 6572490216443/810624672000*s^6*pi^4
       + 462644917/59049000*s^6*pi^4*logm
       - 129136/54675*s^6*c4
       - 6796287513922031/148952283480000*s^8
       - 89/270*s^8*T7p5ep0
       - 1/27*s^8*T7p16ep0
       + 111257/145800*s^8*T6p9ep1
       - 1001572283/68890500*s^8*T6p9ep0
       + 282386759/45927000*s^8*T6p18ep0
       - 44063/109350*s^8*T6p17ep0
       - 367/1080*s^8*T6p16ep1
       - 3494/405*s^8*T6p14ep0
       - 8089489/3936600*s^8*T6p13ep0
       + 1135591/656100*s^8*T6p12ep1
       + 30255552281/13135122000*s^8*T6p12ep0
       + 109/810*s^8*T6p11ep1
       + 19062667/3936600*s^8*T6p11ep0
       - 17221/18225*s^8*T6p10ep1
       + 1763771057/68890500*s^8*T6p10ep0
       + 11225269/2624400*s^8*T5p8ep1
       + 1400461/656100*s^8*T5p11ep1
       + 830562239/183708000*s^8*T5p11ep0
       + 1/27*s^8*T3L61ep1
       - 5882986337/39366000*s^8*zeta5
       + 131659087138991/709296588000*s^8*zeta3
       + 16/9*s^8*a4
       - 21565539451/78732000*s^8*logm
       - 111257/18225*s^8*logm*T6p9ep0
       - 2271182/164025*s^8*logm*T6p12ep0
       - 436/405*s^8*logm*T6p11ep0
       + 137768/18225*s^8*logm*T6p10ep0
       - 2800922/164025*s^8*logm*T5p11ep0
       + 14963903/2952450*s^8*logm*zeta3
       + 2/27*s^8*log2^4
       + 5269496/492075*s^8*ls4pithird*sqrt3
       - 21315299/2189187000*s^8*ls3*sqrt3
       + 2634748/18225*s^8*ls3*sqrt3*logm
       + 658687/12150*s^8*ls3*sqrt3*log3
       + 676371962582669/3677834160000*s^8*ls2*sqrt3
       + 137616874/273375*s^8*ls2*sqrt3*logm
       + 21315299/2189187000*s^8*ls2*sqrt3*log3
       - 2634748/18225*s^8*ls2*sqrt3*log3*logm
       - 658687/24300*s^8*ls2*sqrt3*log3^2
       + 182278043/2551500*s^8*ls2^2
       - 5407907/18225*s^8*ls2^2*logm
       + 15149801/492075*s^8*pi*sqrt3*zeta3
       + 568537842508553/28371863520000*s^8*pi^2
       + 14646179/35429400*s^8*pi^2*zeta3
       + 14457420767/413343000*s^8*pi^2*logm
       + 16/27*s^8*pi^2*log2
       + 4/9*s^8*pi^2*log2*logm
       - 2/27*s^8*pi^2*log2^2
       - 658687/328050*s^8*pi^2*ls2*sqrt3
       - 21315299/39405366000*s^8*pi^3*sqrt3
       + 1317374/164025*s^8*pi^3*sqrt3*logm
       + 658687/218700*s^8*pi^3*sqrt3*log3
       - 6572490216443/2837186352000*s^8*pi^4
       - 66092131/29524500*s^8*pi^4*logm
       + 36896/54675*s^8*c4
       - 658687/36450*ls4*sqrt3
       + 658687/7290*ls4*s^2*sqrt3
       - 658687/4050*ls4*s^4*sqrt3
       + 4610809/36450*ls4*s^6*sqrt3
       - 658687/18225*ls4*s^8*sqrt3
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/1152
       - 7/288*T7p11ep0
       + 7/288*T7p10ep0
       + 7/96*T6p14ep0
       - 7/144*T6p13ep0
       + 1/32*T6p12ep0
       - 1/96*T6p11ep0
       + 89/96*zeta3
       - 9/32*ls3*sqrt3
       - 1/3*ls2*sqrt3
       + 9/32*ls2*sqrt3*log3
       + 5/16*ls2^2
       - 865/10368*pi^2
       - 1/64*pi^3*sqrt3
       - 223/25920*pi^4
       + 9365/1152*s^2
       + 35/288*s^2*T7p11ep0
       - 35/288*s^2*T7p10ep0
       - 35/96*s^2*T6p14ep0
       + 35/144*s^2*T6p13ep0
       - 5/32*s^2*T6p12ep0
       + 5/96*s^2*T6p11ep0
       - 445/96*s^2*zeta3
       + 45/32*s^2*ls3*sqrt3
       + 5/3*s^2*ls2*sqrt3
       - 45/32*s^2*ls2*sqrt3*log3
       - 25/16*s^2*ls2^2
       + 4325/10368*s^2*pi^2
       + 5/64*s^2*pi^3*sqrt3
       + 223/5184*s^2*pi^4
       - 1873/128*s^4
       - 7/32*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep0
       + 21/32*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep0
       + 267/32*s^4*zeta3
       - 81/32*s^4*ls3*sqrt3
       - 3*s^4*ls2*sqrt3
       + 81/32*s^4*ls2*sqrt3*log3
       + 45/16*s^4*ls2^2
       - 865/1152*s^4*pi^2
       - 9/64*s^4*pi^3*sqrt3
       - 223/2880*s^4*pi^4
       + 13111/1152*s^6
       + 49/288*s^6*T7p11ep0
       - 49/288*s^6*T7p10ep0
       - 49/96*s^6*T6p14ep0
       + 49/144*s^6*T6p13ep0
       - 7/32*s^6*T6p12ep0
       + 7/96*s^6*T6p11ep0
       - 623/96*s^6*zeta3
       + 63/32*s^6*ls3*sqrt3
       + 7/3*s^6*ls2*sqrt3
       - 63/32*s^6*ls2*sqrt3*log3
       - 35/16*s^6*ls2^2
       + 6055/10368*s^6*pi^2
       + 7/64*s^6*pi^3*sqrt3
       + 1561/25920*s^6*pi^4
       - 1873/576*s^8
       - 7/144*s^8*T7p11ep0
       + 7/144*s^8*T7p10ep0
       + 7/48*s^8*T6p14ep0
       - 7/72*s^8*T6p13ep0
       + 1/16*s^8*T6p12ep0
       - 1/48*s^8*T6p11ep0
       + 89/48*s^8*zeta3
       - 9/16*s^8*ls3*sqrt3
       - 2/3*s^8*ls2*sqrt3
       + 9/16*s^8*ls2*sqrt3*log3
       + 5/8*s^8*ls2^2
       - 865/5184*s^8*pi^2
       - 1/32*s^8*pi^3*sqrt3
       - 223/12960*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 5091307355233/40310784000
       - 1/72*T8p10ep0
       - 1/36*T7p9ep0
       + 113/288*T7p8ep0
       + 5/24*T7p7ep0
       - 7/16*T7p5ep0
       + 1/144*T7p16ep0
       - 5/576*T7p14ep1
       - 7/288*T7p11ep1
       - 31847/172800*T7p11ep0
       + 7/288*T7p10ep1
       + 31847/172800*T7p10ep0
       + 3444833/3888000*T6p9ep0
       + 1/27*T6p18ep0
       - 31/48*T6p17ep0
       + 1/576*T6p16ep1
       + 7/96*T6p14ep1
       + 21269/19200*T6p14ep0
       - 7/144*T6p13ep1
       - 20807/86400*T6p13ep0
       + 1/32*T6p12ep1
       + 41720567/104976000*T6p12ep0
       - 1/96*T6p11ep1
       - 11587/86400*T6p11ep0
       - 3728603/972000*T6p10ep0
       + 13/288*T5p8ep1
       - 5161423/104976000*T5p11ep0
       - 929/960*zeta5
       + 134564161223/3779136000*zeta3
       + 1873/144*logm
       + 7/36*logm*T7p11ep0
       - 7/36*logm*T7p10ep0
       - 7/12*logm*T6p14ep0
       + 7/18*logm*T6p13ep0
       - 1/4*logm*T6p12ep0
       + 1/12*logm*T6p11ep0
       - 89/12*logm*zeta3
       + 1/6*ls4pithird*sqrt3
       - 1320511/291600*ls3*sqrt3
       + 9/4*ls3*sqrt3*logm
       + 27/32*ls3*sqrt3*log3
       - 1017102863/46656000*ls2*sqrt3
       + 8/3*ls2*sqrt3*logm
       + 1320511/291600*ls2*sqrt3*log3
       - 9/4*ls2*sqrt3*log3*logm
       - 27/64*ls2*sqrt3*log3^2
       + 57100037/11664000*ls2^2
       - 5/2*ls2^2*logm
       + 23/48*pi*sqrt3*zeta3
       + 87457881437/30233088000*pi^2
       - 67/1728*pi^2*zeta3
       + 865/1296*pi^2*logm
       - 1/32*pi^2*ls2*sqrt3
       - 1320511/5248800*pi^3*sqrt3
       + 1/8*pi^3*sqrt3*logm
       + 3/64*pi^3*sqrt3*log3
       + 1037124557/15116544000*pi^4
       + 223/3240*pi^4*logm
       - 1/54*c4
       + 5091307355233/8062156800*s^2
       + 5/72*s^2*T8p10ep0
       + 5/36*s^2*T7p9ep0
       - 565/288*s^2*T7p8ep0
       - 25/24*s^2*T7p7ep0
       + 35/16*s^2*T7p5ep0
       - 5/144*s^2*T7p16ep0
       + 25/576*s^2*T7p14ep1
       + 35/288*s^2*T7p11ep1
       + 31847/34560*s^2*T7p11ep0
       - 35/288*s^2*T7p10ep1
       - 31847/34560*s^2*T7p10ep0
       - 3444833/777600*s^2*T6p9ep0
       - 5/27*s^2*T6p18ep0
       + 155/48*s^2*T6p17ep0
       - 5/576*s^2*T6p16ep1
       - 35/96*s^2*T6p14ep1
       - 21269/3840*s^2*T6p14ep0
       + 35/144*s^2*T6p13ep1
       + 20807/17280*s^2*T6p13ep0
       - 5/32*s^2*T6p12ep1
       - 41720567/20995200*s^2*T6p12ep0
       + 5/96*s^2*T6p11ep1
       + 11587/17280*s^2*T6p11ep0
       + 3728603/194400*s^2*T6p10ep0
       - 65/288*s^2*T5p8ep1
       + 5161423/20995200*s^2*T5p11ep0
       + 929/192*s^2*zeta5
       - 134564161223/755827200*s^2*zeta3
       - 9365/144*s^2*logm
       - 35/36*s^2*logm*T7p11ep0
       + 35/36*s^2*logm*T7p10ep0
       + 35/12*s^2*logm*T6p14ep0
       - 35/18*s^2*logm*T6p13ep0
       + 5/4*s^2*logm*T6p12ep0
       - 5/12*s^2*logm*T6p11ep0
       + 445/12*s^2*logm*zeta3
       - 5/6*s^2*ls4pithird*sqrt3
       + 1320511/58320*s^2*ls3*sqrt3
       - 45/4*s^2*ls3*sqrt3*logm
       - 135/32*s^2*ls3*sqrt3*log3
       + 1017102863/9331200*s^2*ls2*sqrt3
       - 40/3*s^2*ls2*sqrt3*logm
       - 1320511/58320*s^2*ls2*sqrt3*log3
       + 45/4*s^2*ls2*sqrt3*log3*logm
       + 135/64*s^2*ls2*sqrt3*log3^2
       - 57100037/2332800*s^2*ls2^2
       + 25/2*s^2*ls2^2*logm
       - 115/48*s^2*pi*sqrt3*zeta3
       - 87457881437/6046617600*s^2*pi^2
       + 335/1728*s^2*pi^2*zeta3
       - 4325/1296*s^2*pi^2*logm
       + 5/32*s^2*pi^2*ls2*sqrt3
       + 1320511/1049760*s^2*pi^3*sqrt3
       - 5/8*s^2*pi^3*sqrt3*logm
       - 15/64*s^2*pi^3*sqrt3*log3
       - 1037124557/3023308800*s^2*pi^4
       - 223/648*s^2*pi^4*logm
       + 5/54*s^2*c4
       - 5091307355233/4478976000*s^4
       - 1/8*s^4*T8p10ep0
       - 1/4*s^4*T7p9ep0
       + 113/32*s^4*T7p8ep0
       + 15/8*s^4*T7p7ep0
       - 63/16*s^4*T7p5ep0
       + 1/16*s^4*T7p16ep0
       - 5/64*s^4*T7p14ep1
       - 7/32*s^4*T7p11ep1
       - 31847/19200*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep1
       + 31847/19200*s^4*T7p10ep0
       + 3444833/432000*s^4*T6p9ep0
       + 1/3*s^4*T6p18ep0
       - 93/16*s^4*T6p17ep0
       + 1/64*s^4*T6p16ep1
       + 21/32*s^4*T6p14ep1
       + 63807/6400*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep1
       - 20807/9600*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep1
       + 41720567/11664000*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep1
       - 11587/9600*s^4*T6p11ep0
       - 3728603/108000*s^4*T6p10ep0
       + 13/32*s^4*T5p8ep1
       - 5161423/11664000*s^4*T5p11ep0
       - 2787/320*s^4*zeta5
       + 134564161223/419904000*s^4*zeta3
       + 1873/16*s^4*logm
       + 7/4*s^4*logm*T7p11ep0
       - 7/4*s^4*logm*T7p10ep0
       - 21/4*s^4*logm*T6p14ep0
       + 7/2*s^4*logm*T6p13ep0
       - 9/4*s^4*logm*T6p12ep0
       + 3/4*s^4*logm*T6p11ep0
       - 267/4*s^4*logm*zeta3
       + 3/2*s^4*ls4pithird*sqrt3
       - 1320511/32400*s^4*ls3*sqrt3
       + 81/4*s^4*ls3*sqrt3*logm
       + 243/32*s^4*ls3*sqrt3*log3
       - 1017102863/5184000*s^4*ls2*sqrt3
       + 24*s^4*ls2*sqrt3*logm
       + 1320511/32400*s^4*ls2*sqrt3*log3
       - 81/4*s^4*ls2*sqrt3*log3*logm
       - 243/64*s^4*ls2*sqrt3*log3^2
       + 57100037/1296000*s^4*ls2^2
       - 45/2*s^4*ls2^2*logm
       + 69/16*s^4*pi*sqrt3*zeta3
       + 87457881437/3359232000*s^4*pi^2
       - 67/192*s^4*pi^2*zeta3
       + 865/144*s^4*pi^2*logm
       - 9/32*s^4*pi^2*ls2*sqrt3
       - 1320511/583200*s^4*pi^3*sqrt3
       + 9/8*s^4*pi^3*sqrt3*logm
       + 27/64*s^4*pi^3*sqrt3*log3
       + 1037124557/1679616000*s^4*pi^4
       + 223/360*s^4*pi^4*logm
       - 1/6*s^4*c4
       + 35639151486631/40310784000*s^6
       + 7/72*s^6*T8p10ep0
       + 7/36*s^6*T7p9ep0
       - 791/288*s^6*T7p8ep0
       - 35/24*s^6*T7p7ep0
       + 49/16*s^6*T7p5ep0
       - 7/144*s^6*T7p16ep0
       + 35/576*s^6*T7p14ep1
       + 49/288*s^6*T7p11ep1
       + 222929/172800*s^6*T7p11ep0
       - 49/288*s^6*T7p10ep1
       - 222929/172800*s^6*T7p10ep0
       - 24113831/3888000*s^6*T6p9ep0
       - 7/27*s^6*T6p18ep0
       + 217/48*s^6*T6p17ep0
       - 7/576*s^6*T6p16ep1
       - 49/96*s^6*T6p14ep1
       - 148883/19200*s^6*T6p14ep0
       + 49/144*s^6*T6p13ep1
       + 145649/86400*s^6*T6p13ep0
       - 7/32*s^6*T6p12ep1
       - 292043969/104976000*s^6*T6p12ep0
       + 7/96*s^6*T6p11ep1
       + 81109/86400*s^6*T6p11ep0
       + 26100221/972000*s^6*T6p10ep0
       - 91/288*s^6*T5p8ep1
       + 36129961/104976000*s^6*T5p11ep0
       + 6503/960*s^6*zeta5
       - 941949128561/3779136000*s^6*zeta3
       - 13111/144*s^6*logm
       - 49/36*s^6*logm*T7p11ep0
       + 49/36*s^6*logm*T7p10ep0
       + 49/12*s^6*logm*T6p14ep0
       - 49/18*s^6*logm*T6p13ep0
       + 7/4*s^6*logm*T6p12ep0
       - 7/12*s^6*logm*T6p11ep0
       + 623/12*s^6*logm*zeta3
       - 7/6*s^6*ls4pithird*sqrt3
       + 9243577/291600*s^6*ls3*sqrt3
       - 63/4*s^6*ls3*sqrt3*logm
       - 189/32*s^6*ls3*sqrt3*log3
       + 7119720041/46656000*s^6*ls2*sqrt3
       - 56/3*s^6*ls2*sqrt3*logm
       - 9243577/291600*s^6*ls2*sqrt3*log3
       + 63/4*s^6*ls2*sqrt3*log3*logm
       + 189/64*s^6*ls2*sqrt3*log3^2
       - 399700259/11664000*s^6*ls2^2
       + 35/2*s^6*ls2^2*logm
       - 161/48*s^6*pi*sqrt3*zeta3
       - 612205170059/30233088000*s^6*pi^2
       + 469/1728*s^6*pi^2*zeta3
       - 6055/1296*s^6*pi^2*logm
       + 7/32*s^6*pi^2*ls2*sqrt3
       + 9243577/5248800*s^6*pi^3*sqrt3
       - 7/8*s^6*pi^3*sqrt3*logm
       - 21/64*s^6*pi^3*sqrt3*log3
       - 7259871899/15116544000*s^6*pi^4
       - 1561/3240*s^6*pi^4*logm
       + 7/54*s^6*c4
       - 5091307355233/20155392000*s^8
       - 1/36*s^8*T8p10ep0
       - 1/18*s^8*T7p9ep0
       + 113/144*s^8*T7p8ep0
       + 5/12*s^8*T7p7ep0
       - 7/8*s^8*T7p5ep0
       + 1/72*s^8*T7p16ep0
       - 5/288*s^8*T7p14ep1
       - 7/144*s^8*T7p11ep1
       - 31847/86400*s^8*T7p11ep0
       + 7/144*s^8*T7p10ep1
       + 31847/86400*s^8*T7p10ep0
       + 3444833/1944000*s^8*T6p9ep0
       + 2/27*s^8*T6p18ep0
       - 31/24*s^8*T6p17ep0
       + 1/288*s^8*T6p16ep1
       + 7/48*s^8*T6p14ep1
       + 21269/9600*s^8*T6p14ep0
       - 7/72*s^8*T6p13ep1
       - 20807/43200*s^8*T6p13ep0
       + 1/16*s^8*T6p12ep1
       + 41720567/52488000*s^8*T6p12ep0
       - 1/48*s^8*T6p11ep1
       - 11587/43200*s^8*T6p11ep0
       - 3728603/486000*s^8*T6p10ep0
       + 13/144*s^8*T5p8ep1
       - 5161423/52488000*s^8*T5p11ep0
       - 929/480*s^8*zeta5
       + 134564161223/1889568000*s^8*zeta3
       + 1873/72*s^8*logm
       + 7/18*s^8*logm*T7p11ep0
       - 7/18*s^8*logm*T7p10ep0
       - 7/6*s^8*logm*T6p14ep0
       + 7/9*s^8*logm*T6p13ep0
       - 1/2*s^8*logm*T6p12ep0
       + 1/6*s^8*logm*T6p11ep0
       - 89/6*s^8*logm*zeta3
       + 1/3*s^8*ls4pithird*sqrt3
       - 1320511/145800*s^8*ls3*sqrt3
       + 9/2*s^8*ls3*sqrt3*logm
       + 27/16*s^8*ls3*sqrt3*log3
       - 1017102863/23328000*s^8*ls2*sqrt3
       + 16/3*s^8*ls2*sqrt3*logm
       + 1320511/145800*s^8*ls2*sqrt3*log3
       - 9/2*s^8*ls2*sqrt3*log3*logm
       - 27/32*s^8*ls2*sqrt3*log3^2
       + 57100037/5832000*s^8*ls2^2
       - 5*s^8*ls2^2*logm
       + 23/24*s^8*pi*sqrt3*zeta3
       + 87457881437/15116544000*s^8*pi^2
       - 67/864*s^8*pi^2*zeta3
       + 865/648*s^8*pi^2*logm
       - 1/16*s^8*pi^2*ls2*sqrt3
       - 1320511/2624400*s^8*pi^3*sqrt3
       + 1/4*s^8*pi^3*sqrt3*logm
       + 3/32*s^8*pi^3*sqrt3*log3
       + 1037124557/7558272000*s^8*pi^4
       + 223/1620*s^8*pi^4*logm
       - 1/27*s^8*c4
       - 9/16*ls4*sqrt3
       + 45/16*ls4*s^2*sqrt3
       - 81/16*ls4*s^4*sqrt3
       + 63/16*ls4*s^6*sqrt3
       - 9/8*ls4*s^8*sqrt3
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^2*ca * (
       - 313027917899274830683698581/185863469626766131200000
       + 29/360*T9p7ep0
       + 1/96*T9p6ep0
       - 1/48*T9p5ep0
       - 3259/28800*T9p4ep0
       - 102251/777600*T9p3ep0
       + 1/144*T8p9ep0
       + 1/144*T8p8ep0
       + 637/2880*T8p7ep0
       + 1/144*T8p6ep0
       - 37/160*T8p4ep0
       - 11/30*T8p2ep0
       - 1/72*T8p10ep1
       - 389/2400*T8p10ep0
       - 1/36*T7p9ep1
       - 11861/14400*T7p9ep0
       + 113/288*T7p8ep1
       + 12859/17280*T7p8ep0
       + 5/24*T7p7ep1
       + 133973/345600*T7p7ep0
       + 7/80*T7p6ep1
       - 7/16*T7p5ep1
       - 180703/86400*T7p5ep0
       + 1/144*T7p16ep1
       + 3403/10800*T7p16ep0
       - 37/240*T7p15ep1
       - 5/576*T7p14ep2
       - 311/2880*T7p14ep1
       - 7/288*T7p11ep2
       - 31847/172800*T7p11ep1
       + 330514411/435456000*T7p11ep0
       + 7/288*T7p10ep2
       + 31847/172800*T7p10ep1
       - 253765291/435456000*T7p10ep0
       + 3444833/3888000*T6p9ep1
       + 1416564949361/308629440000*T6p9ep0
       - 5/288*T6p19ep2
       + 1/27*T6p18ep1
       + 9542244241/308629440000*T6p18ep0
       - 31/48*T6p17ep1
       - 3319305583/979776000*T6p17ep0
       + 1/576*T6p16ep2
       + 65095901/217728000*T6p16ep1
       - 7/288*T6p15ep2
       + 7/96*T6p14ep2
       + 21269/19200*T6p14ep1
       + 227174099/36288000*T6p14ep0
       - 7/144*T6p13ep2
       - 20807/86400*T6p13ep1
       - 360245883217/308629440000*T6p13ep0
       + 1/32*T6p12ep2
       + 41720567/104976000*T6p12ep1
       + 1223784768637/323326080000*T6p12ep0
       - 1/96*T6p11ep2
       - 11587/86400*T6p11ep1
       - 10482770051/8817984000*T6p11ep0
       - 3728603/972000*T6p10ep1
       - 498269298419/19289340000*T6p10ep0
       + 13/288*T5p8ep2
       + 3855835217/11757312000*T5p8ep1
       - 5161423/104976000*T5p11ep1
       + 39723309161/117573120000*T5p11ep0
       + 91/720*T4LVB7ep1
       - 193/720*T4LVB6ep1
       + 1/72*T4LT4ep2
       - 7/96*T4LT2ep2
       - 49/432*T3L61ep1
       + 2507065445970031/38975489280000*zeta5
       + 234657437378410181346901/211810221796884480000*zeta3
       - 35/192*zeta3^2
       + 16412915/250614*a5
       - 241001685913256161/2069454127104000*a4
       + 2012337193779593351/2022633897984000*logm
       + 1/9*logm*T8p10ep0
       + 2/9*logm*T7p9ep0
       - 113/36*logm*T7p8ep0
       - 5/3*logm*T7p7ep0
       + 7/2*logm*T7p5ep0
       - 1/18*logm*T7p16ep0
       + 5/72*logm*T7p14ep1
       + 7/36*logm*T7p11ep1
       + 31847/21600*logm*T7p11ep0
       - 7/36*logm*T7p10ep1
       - 31847/21600*logm*T7p10ep0
       - 3444833/486000*logm*T6p9ep0
       - 8/27*logm*T6p18ep0
       + 31/6*logm*T6p17ep0
       - 1/72*logm*T6p16ep1
       - 7/12*logm*T6p14ep1
       - 21269/2400*logm*T6p14ep0
       + 7/18*logm*T6p13ep1
       + 20807/10800*logm*T6p13ep0
       - 1/4*logm*T6p12ep1
       - 41720567/13122000*logm*T6p12ep0
       + 1/12*logm*T6p11ep1
       + 11587/10800*logm*T6p11ep0
       + 3728603/121500*logm*T6p10ep0
       - 13/36*logm*T5p8ep1
       + 5161423/13122000*logm*T5p11ep0
       + 929/120*logm*zeta5
       - 469506638710107433/1733686198272000*logm*zeta3
       - 1873/36*logm^2
       - 7/9*logm^2*T7p11ep0
       + 7/9*logm^2*T7p10ep0
       + 7/3*logm^2*T6p14ep0
       - 14/9*logm^2*T6p13ep0
       + logm^2*T6p12ep0
       - 1/3*logm^2*T6p11ep0
       + 89/3*logm^2*zeta3
       + 153259/2250*log2*a4
       - 241001685913256161/49666899050496000*log2^4
       + 861751091/375921000*log2^5
       + 49/48*ls5pithird*sqrt3
       + 1320511/492075*ls4pithird*sqrt3
       - 4/3*ls4pithird*sqrt3*logm
       - 1/2*ls4pithird*sqrt3*log3
       - 81/64*ls5p*sqrt3
       - 100189595472101/1508855040000*ls3*sqrt3
       + 1320511/36450*ls3*sqrt3*logm
       - 9*ls3*sqrt3*logm^2
       + 1320511/97200*ls3*sqrt3*log3
       - 27/4*ls3*sqrt3*log3*logm
       - 81/64*ls3*sqrt3*log3^2
       - 39974347208653607/181062604800000*ls2*sqrt3
       + 1/8*ls2*sqrt3*zeta3
       + 3048944117/17496000*ls2*sqrt3*logm
       - 32/3*ls2*sqrt3*logm^2
       + 100189595472101/1508855040000*ls2*sqrt3*log3
       - 1320511/36450*ls2*sqrt3*log3*logm
       + 9*ls2*sqrt3*log3*logm^2
       - 1320511/194400*ls2*sqrt3*log3^2
       + 27/8*ls2*sqrt3*log3^2*logm
       + 27/64*ls2*sqrt3*log3^3
       + 393899747/20160000*ls2^2
       - 55095287/1458000*ls2^2*logm
       + 10*ls2^2*logm^2
       + 30371753/3936600*pi*sqrt3*zeta3
       - 23/6*pi*sqrt3*logm*zeta3
       - 23/16*pi*sqrt3*log3*zeta3
       + 27/16*pi*ls4p*sqrt3
       + 175585306545814009/4888690329600000*pi^2
       + 43656681059/31744742400*pi^2*zeta3
       - 120154281799/5290790400*pi^2*logm
       + 67/216*pi^2*logm*zeta3
       - 865/324*pi^2*logm^2
       - 20204813/63504000*pi^2*log2
       - 451/756*pi^2*log2*logm
       + 226187022241448161/49666899050496000*pi^2*log2^2
       - 1087465199/563881500*pi^2*log2^3
       - 21/32*pi^2*ls3*sqrt3
       - 1320511/2624400*pi^2*ls2*sqrt3
       + 1/4*pi^2*ls2*sqrt3*logm
       + 3/32*pi^2*ls2*sqrt3*log3
       - 100189595472101/27159390720000*pi^3*sqrt3
       + 1320511/656100*pi^3*sqrt3*logm
       - 1/2*pi^3*sqrt3*logm^2
       + 1320511/1749600*pi^3*sqrt3*log3
       - 3/8*pi^3*sqrt3*log3*logm
       - 9/128*pi^3*sqrt3*log3^2
       - 59912849957726938835011/8850641410798387200000*pi^4
       - 1039797557/1889568000*pi^4*logm
       - 223/810*pi^4*logm^2
       + 8502339113/7217683200*pi^4*log2
       - 1/54*pi^5*sqrt3
       - 9053/725760*pi^6
       + 1369321277/40824000*c4
       + 4/27*c4*logm
       - 153259/54000*c4*log2
       + 1435573430600732814078451/165949526452469760000*s^2
       - 29/72*s^2*T9p7ep0
       - 5/96*s^2*T9p6ep0
       + 5/48*s^2*T9p5ep0
       + 3259/5760*s^2*T9p4ep0
       + 102251/155520*s^2*T9p3ep0
       - 5/144*s^2*T8p9ep0
       - 5/144*s^2*T8p8ep0
       - 637/576*s^2*T8p7ep0
       - 5/144*s^2*T8p6ep0
       + 37/32*s^2*T8p4ep0
       + 11/6*s^2*T8p2ep0
       + 5/72*s^2*T8p10ep1
       + 389/480*s^2*T8p10ep0
       + 5/36*s^2*T7p9ep1
       + 11861/2880*s^2*T7p9ep0
       - 565/288*s^2*T7p8ep1
       - 12859/3456*s^2*T7p8ep0
       - 25/24*s^2*T7p7ep1
       - 133973/69120*s^2*T7p7ep0
       - 7/16*s^2*T7p6ep1
       + 35/16*s^2*T7p5ep1
       + 180703/17280*s^2*T7p5ep0
       - 5/144*s^2*T7p16ep1
       - 3403/2160*s^2*T7p16ep0
       + 37/48*s^2*T7p15ep1
       + 25/576*s^2*T7p14ep2
       + 311/576*s^2*T7p14ep1
       + 35/288*s^2*T7p11ep2
       + 31847/34560*s^2*T7p11ep1
       - 330514411/87091200*s^2*T7p11ep0
       - 35/288*s^2*T7p10ep2
       - 31847/34560*s^2*T7p10ep1
       + 253765291/87091200*s^2*T7p10ep0
       - 3444833/777600*s^2*T6p9ep1
       - 1416564949361/61725888000*s^2*T6p9ep0
       + 25/288*s^2*T6p19ep2
       - 5/27*s^2*T6p18ep1
       - 9542244241/61725888000*s^2*T6p18ep0
       + 155/48*s^2*T6p17ep1
       + 3319305583/195955200*s^2*T6p17ep0
       - 5/576*s^2*T6p16ep2
       - 65095901/43545600*s^2*T6p16ep1
       + 35/288*s^2*T6p15ep2
       - 35/96*s^2*T6p14ep2
       - 21269/3840*s^2*T6p14ep1
       - 227174099/7257600*s^2*T6p14ep0
       + 35/144*s^2*T6p13ep2
       + 20807/17280*s^2*T6p13ep1
       + 360245883217/61725888000*s^2*T6p13ep0
       - 5/32*s^2*T6p12ep2
       - 41720567/20995200*s^2*T6p12ep1
       - 1223784768637/64665216000*s^2*T6p12ep0
       + 5/96*s^2*T6p11ep2
       + 11587/17280*s^2*T6p11ep1
       + 10482770051/1763596800*s^2*T6p11ep0
       + 3728603/194400*s^2*T6p10ep1
       + 498269298419/3857868000*s^2*T6p10ep0
       - 65/288*s^2*T5p8ep2
       - 3855835217/2351462400*s^2*T5p8ep1
       + 5161423/20995200*s^2*T5p11ep1
       - 39723309161/23514624000*s^2*T5p11ep0
       - 91/144*s^2*T4LVB7ep1
       + 193/144*s^2*T4LVB6ep1
       - 5/72*s^2*T4LT4ep2
       + 35/96*s^2*T4LT2ep2
       + 245/432*s^2*T3L61ep1
       + 191038866749990299/85746076416000*s^2*zeta5
       - 75702474689807500530691/12292557514997760000*s^2*zeta3
       + 175/192*s^2*zeta3^2
       - 24167804497/9845550*s^2*a5
       - 2250975183522323/6774998630400*s^2*a4
       - 23090998664664997/4514807808000*s^2*logm
       - 5/9*s^2*logm*T8p10ep0
       - 10/9*s^2*logm*T7p9ep0
       + 565/36*s^2*logm*T7p8ep0
       + 25/3*s^2*logm*T7p7ep0
       - 35/2*s^2*logm*T7p5ep0
       + 5/18*s^2*logm*T7p16ep0
       - 25/72*s^2*logm*T7p14ep1
       - 35/36*s^2*logm*T7p11ep1
       - 31847/4320*s^2*logm*T7p11ep0
       + 35/36*s^2*logm*T7p10ep1
       + 31847/4320*s^2*logm*T7p10ep0
       + 3444833/97200*s^2*logm*T6p9ep0
       + 40/27*s^2*logm*T6p18ep0
       - 155/6*s^2*logm*T6p17ep0
       + 5/72*s^2*logm*T6p16ep1
       + 35/12*s^2*logm*T6p14ep1
       + 21269/480*s^2*logm*T6p14ep0
       - 35/18*s^2*logm*T6p13ep1
       - 20807/2160*s^2*logm*T6p13ep0
       + 5/4*s^2*logm*T6p12ep1
       + 41720567/2624400*s^2*logm*T6p12ep0
       - 5/12*s^2*logm*T6p11ep1
       - 11587/2160*s^2*logm*T6p11ep0
       - 3728603/24300*s^2*logm*T6p10ep0
       + 65/36*s^2*logm*T5p8ep1
       - 5161423/2624400*s^2*logm*T5p11ep0
       - 929/24*s^2*logm*zeta5
       + 7966565715571273/5417769369600*s^2*logm*zeta3
       + 9365/36*s^2*logm^2
       + 35/9*s^2*logm^2*T7p11ep0
       - 35/9*s^2*logm^2*T7p10ep0
       - 35/3*s^2*logm^2*T6p14ep0
       + 70/9*s^2*logm^2*T6p13ep0
       - 5*s^2*logm^2*T6p12ep0
       + 5/3*s^2*logm^2*T6p11ep0
       - 445/3*s^2*logm^2*zeta3
       - 153259/450*s^2*log2*a4
       - 2250975183522323/162599967129600*s^2*log2^4
       + 462627262/73841625*s^2*log2^5
       - 245/48*s^2*ls5pithird*sqrt3
       - 1320511/98415*s^2*ls4pithird*sqrt3
       + 20/3*s^2*ls4pithird*sqrt3*logm
       + 5/2*s^2*ls4pithird*sqrt3*log3
       + 405/64*s^2*ls5p*sqrt3
       + 100189595472101/301771008000*s^2*ls3*sqrt3
       - 1320511/7290*s^2*ls3*sqrt3*logm
       + 45*s^2*ls3*sqrt3*logm^2
       - 1320511/19440*s^2*ls3*sqrt3*log3
       + 135/4*s^2*ls3*sqrt3*log3*logm
       + 405/64*s^2*ls3*sqrt3*log3^2
       + 39974347208653607/36212520960000*s^2*ls2*sqrt3
       - 5/8*s^2*ls2*sqrt3*zeta3
       - 3048944117/3499200*s^2*ls2*sqrt3*logm
       + 160/3*s^2*ls2*sqrt3*logm^2
       - 100189595472101/301771008000*s^2*ls2*sqrt3*log3
       + 1320511/7290*s^2*ls2*sqrt3*log3*logm
       - 45*s^2*ls2*sqrt3*log3*logm^2
       + 1320511/38880*s^2*ls2*sqrt3*log3^2
       - 135/8*s^2*ls2*sqrt3*log3^2*logm
       - 135/64*s^2*ls2*sqrt3*log3^3
       - 393899747/4032000*s^2*ls2^2
       + 55095287/291600*s^2*ls2^2*logm
       - 50*s^2*ls2^2*logm^2
       - 30371753/787320*s^2*pi*sqrt3*zeta3
       + 115/6*s^2*pi*sqrt3*logm*zeta3
       + 115/16*s^2*pi*sqrt3*log3*zeta3
       - 135/16*s^2*pi*ls4p*sqrt3
       - 175592603984646649/977738065920000*s^2*pi^2
       - 43612801091/6348948480*s^2*pi^2*zeta3
       + 17163889297/151165440*s^2*pi^2*logm
       - 335/216*s^2*pi^2*logm*zeta3
       + 4325/324*s^2*pi^2*logm^2
       + 38109479/23814000*s^2*pi^2*log2
       + 16973/5670*s^2*pi^2*log2*logm
       + 356334943603349/23228566732800*s^2*pi^2*log2^2
       - 7054171757/354439800*s^2*pi^2*log2^3
       + 105/32*s^2*pi^2*ls3*sqrt3
       + 1320511/524880*s^2*pi^2*ls2*sqrt3
       - 5/4*s^2*pi^2*ls2*sqrt3*logm
       - 15/32*s^2*pi^2*ls2*sqrt3*log3
       + 100189595472101/5431878144000*s^2*pi^3*sqrt3
       - 1320511/131220*s^2*pi^3*sqrt3*logm
       + 5/2*s^2*pi^3*sqrt3*logm^2
       - 1320511/349920*s^2*pi^3*sqrt3*log3
       + 15/8*s^2*pi^3*sqrt3*log3*logm
       + 45/128*s^2*pi^3*sqrt3*log3^2
       + 2319169862660881862969/55316508817489920000*s^2*pi^4
       + 1039797557/377913600*s^2*pi^4*logm
       + 223/162*s^2*pi^4*logm^2
       - 10799745423827/396972576000*s^2*pi^4*log2
       + 5/54*s^2*pi^5*sqrt3
       + 9053/145152*s^2*pi^6
       - 1369321277/8164800*s^2*c4
       - 20/27*s^2*c4*logm
       + 153259/10800*s^2*c4*log2
       - 28880220663886785181/1862358220800000*s^4
       + 29/40*s^4*T9p7ep0
       + 3/32*s^4*T9p6ep0
       - 3/16*s^4*T9p5ep0
       - 3259/3200*s^4*T9p4ep0
       - 102251/86400*s^4*T9p3ep0
       + 1/16*s^4*T8p9ep0
       + 1/16*s^4*T8p8ep0
       + 637/320*s^4*T8p7ep0
       + 1/16*s^4*T8p6ep0
       - 333/160*s^4*T8p4ep0
       - 33/10*s^4*T8p2ep0
       - 1/8*s^4*T8p10ep1
       - 1167/800*s^4*T8p10ep0
       - 1/4*s^4*T7p9ep1
       - 11861/1600*s^4*T7p9ep0
       + 113/32*s^4*T7p8ep1
       + 12859/1920*s^4*T7p8ep0
       + 15/8*s^4*T7p7ep1
       + 133973/38400*s^4*T7p7ep0
       + 63/80*s^4*T7p6ep1
       - 63/16*s^4*T7p5ep1
       - 180703/9600*s^4*T7p5ep0
       + 1/16*s^4*T7p16ep1
       + 3403/1200*s^4*T7p16ep0
       - 111/80*s^4*T7p15ep1
       - 5/64*s^4*T7p14ep2
       - 311/320*s^4*T7p14ep1
       - 7/32*s^4*T7p11ep2
       - 31847/19200*s^4*T7p11ep1
       + 330514411/48384000*s^4*T7p11ep0
       + 7/32*s^4*T7p10ep2
       + 31847/19200*s^4*T7p10ep1
       - 253765291/48384000*s^4*T7p10ep0
       + 3444833/432000*s^4*T6p9ep1
       + 1416564949361/34292160000*s^4*T6p9ep0
       - 5/32*s^4*T6p19ep2
       + 1/3*s^4*T6p18ep1
       + 9542244241/34292160000*s^4*T6p18ep0
       - 93/16*s^4*T6p17ep1
       - 3319305583/108864000*s^4*T6p17ep0
       + 1/64*s^4*T6p16ep2
       + 65095901/24192000*s^4*T6p16ep1
       - 7/32*s^4*T6p15ep2
       + 21/32*s^4*T6p14ep2
       + 63807/6400*s^4*T6p14ep1
       + 227174099/4032000*s^4*T6p14ep0
       - 7/16*s^4*T6p13ep2
       - 20807/9600*s^4*T6p13ep1
       - 360245883217/34292160000*s^4*T6p13ep0
       + 9/32*s^4*T6p12ep2
       + 41720567/11664000*s^4*T6p12ep1
       + 1223784768637/35925120000*s^4*T6p12ep0
       - 3/32*s^4*T6p11ep2
       - 11587/9600*s^4*T6p11ep1
       - 10482770051/979776000*s^4*T6p11ep0
       - 3728603/108000*s^4*T6p10ep1
       - 498269298419/2143260000*s^4*T6p10ep0
       + 13/32*s^4*T5p8ep2
       + 3855835217/1306368000*s^4*T5p8ep1
       - 5161423/11664000*s^4*T5p11ep1
       + 39723309161/13063680000*s^4*T5p11ep0
       + 91/80*s^4*T4LVB7ep1
       - 193/80*s^4*T4LVB6ep1
       + 1/8*s^4*T4LT4ep2
       - 21/32*s^4*T4LT2ep2
       - 49/48*s^4*T3L61ep1
       - 46936863461989/19595520000*s^4*zeta5
       + 32222160226266287/3017710080000*s^4*zeta3
       - 105/64*s^4*zeta3^2
       + 153259/50*s^4*a5
       - 4*s^4*a4
       + 5095507837321/559872000*s^4*logm
       + s^4*logm*T8p10ep0
       + 2*s^4*logm*T7p9ep0
       - 113/4*s^4*logm*T7p8ep0
       - 15*s^4*logm*T7p7ep0
       + 63/2*s^4*logm*T7p5ep0
       - 1/2*s^4*logm*T7p16ep0
       + 5/8*s^4*logm*T7p14ep1
       + 7/4*s^4*logm*T7p11ep1
       + 31847/2400*s^4*logm*T7p11ep0
       - 7/4*s^4*logm*T7p10ep1
       - 31847/2400*s^4*logm*T7p10ep0
       - 3444833/54000*s^4*logm*T6p9ep0
       - 8/3*s^4*logm*T6p18ep0
       + 93/2*s^4*logm*T6p17ep0
       - 1/8*s^4*logm*T6p16ep1
       - 21/4*s^4*logm*T6p14ep1
       - 63807/800*s^4*logm*T6p14ep0
       + 7/2*s^4*logm*T6p13ep1
       + 20807/1200*s^4*logm*T6p13ep0
       - 9/4*s^4*logm*T6p12ep1
       - 41720567/1458000*s^4*logm*T6p12ep0
       + 3/4*s^4*logm*T6p11ep1
       + 11587/1200*s^4*logm*T6p11ep0
       + 3728603/13500*s^4*logm*T6p10ep0
       - 13/4*s^4*logm*T5p8ep1
       + 5161423/1458000*s^4*logm*T5p11ep0
       + 2787/40*s^4*logm*zeta5
       - 134301779543/52488000*s^4*logm*zeta3
       - 1873/4*s^4*logm^2
       - 7*s^4*logm^2*T7p11ep0
       + 7*s^4*logm^2*T7p10ep0
       + 21*s^4*logm^2*T6p14ep0
       - 14*s^4*logm^2*T6p13ep0
       + 9*s^4*logm^2*T6p12ep0
       - 3*s^4*logm^2*T6p11ep0
       + 267*s^4*logm^2*zeta3
       + 153259/250*s^4*log2*a4
       - 1/6*s^4*log2^4
       + 147/16*s^4*ls5pithird*sqrt3
       + 1320511/54675*s^4*ls4pithird*sqrt3
       - 12*s^4*ls4pithird*sqrt3*logm
       - 9/2*s^4*ls4pithird*sqrt3*log3
       - 729/64*s^4*ls5p*sqrt3
       - 100189595472101/167650560000*s^4*ls3*sqrt3
       + 1320511/4050*s^4*ls3*sqrt3*logm
       - 81*s^4*ls3*sqrt3*logm^2
       + 1320511/10800*s^4*ls3*sqrt3*log3
       - 243/4*s^4*ls3*sqrt3*log3*logm
       - 729/64*s^4*ls3*sqrt3*log3^2
       - 39974347208653607/20118067200000*s^4*ls2*sqrt3
       + 9/8*s^4*ls2*sqrt3*zeta3
       + 3048944117/1944000*s^4*ls2*sqrt3*logm
       - 96*s^4*ls2*sqrt3*logm^2
       + 100189595472101/167650560000*s^4*ls2*sqrt3*log3
       - 1320511/4050*s^4*ls2*sqrt3*log3*logm
       + 81*s^4*ls2*sqrt3*log3*logm^2
       - 1320511/21600*s^4*ls2*sqrt3*log3^2
       + 243/8*s^4*ls2*sqrt3*log3^2*logm
       + 243/64*s^4*ls2*sqrt3*log3^3
       + 393899747/2240000*s^4*ls2^2
       - 55095287/162000*s^4*ls2^2*logm
       + 90*s^4*ls2^2*logm^2
       + 30371753/437400*s^4*pi*sqrt3*zeta3
       - 69/2*s^4*pi*sqrt3*logm*zeta3
       - 207/16*s^4*pi*sqrt3*log3*zeta3
       + 243/16*s^4*pi*ls4p*sqrt3
       + 175641003620143609/543187814400000*s^4*pi^2
       + 43357499459/3527193600*s^4*pi^2*zeta3
       - 120106167799/587865600*s^4*pi^2*logm
       + 67/24*s^4*pi^2*logm*zeta3
       - 865/36*s^4*pi^2*logm^2
       - 241/80*s^4*pi^2*log2
       - 11/2*s^4*pi^2*log2*logm
       - 31/12*s^4*pi^2*log2^2
       + 153259/9000*s^4*pi^2*log2^3
       - 189/32*s^4*pi^2*ls3*sqrt3
       - 1320511/291600*s^4*pi^2*ls2*sqrt3
       + 9/4*s^4*pi^2*ls2*sqrt3*logm
       + 27/32*s^4*pi^2*ls2*sqrt3*log3
       - 100189595472101/3017710080000*s^4*pi^3*sqrt3
       + 1320511/72900*s^4*pi^3*sqrt3*logm
       - 9/2*s^4*pi^3*sqrt3*logm^2
       + 1320511/194400*s^4*pi^3*sqrt3*log3
       - 27/8*s^4*pi^3*sqrt3*log3*logm
       - 81/128*s^4*pi^3*sqrt3*log3^2
       - 37756209376560973/543187814400000*s^4*pi^4
       - 1039797557/209952000*s^4*pi^4*logm
       - 223/90*s^4*pi^4*logm^2
       + 10336727/288000*s^4*pi^4*log2
       - 1/6*s^4*pi^5*sqrt3
       - 9053/80640*s^4*pi^6
       + 1369321277/4536000*s^4*c4
       + 4/3*s^4*c4*logm
       - 153259/6000*s^4*c4*log2
       + 28880220663886785181/2394460569600000*s^6
       - 203/360*s^6*T9p7ep0
       - 7/96*s^6*T9p6ep0
       + 7/48*s^6*T9p5ep0
       + 22813/28800*s^6*T9p4ep0
       + 715757/777600*s^6*T9p3ep0
       - 7/144*s^6*T8p9ep0
       - 7/144*s^6*T8p8ep0
       - 4459/2880*s^6*T8p7ep0
       - 7/144*s^6*T8p6ep0
       + 259/160*s^6*T8p4ep0
       + 77/30*s^6*T8p2ep0
       + 7/72*s^6*T8p10ep1
       + 2723/2400*s^6*T8p10ep0
       + 7/36*s^6*T7p9ep1
       + 83027/14400*s^6*T7p9ep0
       - 791/288*s^6*T7p8ep1
       - 90013/17280*s^6*T7p8ep0
       - 35/24*s^6*T7p7ep1
       - 937811/345600*s^6*T7p7ep0
       - 49/80*s^6*T7p6ep1
       + 49/16*s^6*T7p5ep1
       + 1264921/86400*s^6*T7p5ep0
       - 7/144*s^6*T7p16ep1
       - 23821/10800*s^6*T7p16ep0
       + 259/240*s^6*T7p15ep1
       + 35/576*s^6*T7p14ep2
       + 2177/2880*s^6*T7p14ep1
       + 49/288*s^6*T7p11ep2
       + 222929/172800*s^6*T7p11ep1
       - 330514411/62208000*s^6*T7p11ep0
       - 49/288*s^6*T7p10ep2
       - 222929/172800*s^6*T7p10ep1
       + 253765291/62208000*s^6*T7p10ep0
       - 24113831/3888000*s^6*T6p9ep1
       - 1416564949361/44089920000*s^6*T6p9ep0
       + 35/288*s^6*T6p19ep2
       - 7/27*s^6*T6p18ep1
       - 9542244241/44089920000*s^6*T6p18ep0
       + 217/48*s^6*T6p17ep1
       + 3319305583/139968000*s^6*T6p17ep0
       - 7/576*s^6*T6p16ep2
       - 65095901/31104000*s^6*T6p16ep1
       + 49/288*s^6*T6p15ep2
       - 49/96*s^6*T6p14ep2
       - 148883/19200*s^6*T6p14ep1
       - 227174099/5184000*s^6*T6p14ep0
       + 49/144*s^6*T6p13ep2
       + 145649/86400*s^6*T6p13ep1
       + 360245883217/44089920000*s^6*T6p13ep0
       - 7/32*s^6*T6p12ep2
       - 292043969/104976000*s^6*T6p12ep1
       - 1223784768637/46189440000*s^6*T6p12ep0
       + 7/96*s^6*T6p11ep2
       + 81109/86400*s^6*T6p11ep1
       + 10482770051/1259712000*s^6*T6p11ep0
       + 26100221/972000*s^6*T6p10ep1
       + 498269298419/2755620000*s^6*T6p10ep0
       - 91/288*s^6*T5p8ep2
       - 3855835217/1679616000*s^6*T5p8ep1
       + 36129961/104976000*s^6*T5p11ep1
       - 39723309161/16796160000*s^6*T5p11ep0
       - 637/720*s^6*T4LVB7ep1
       + 1351/720*s^6*T4LVB6ep1
       - 7/72*s^6*T4LT4ep2
       + 49/96*s^6*T4LT2ep2
       + 343/432*s^6*T3L61ep1
       + 46936863461989/25194240000*s^6*zeta5
       - 32222160226266287/3879912960000*s^6*zeta3
       + 245/192*s^6*zeta3^2
       - 1072813/450*s^6*a5
       + 28/9*s^6*a4
       - 35668554861247/5038848000*s^6*logm
       - 7/9*s^6*logm*T8p10ep0
       - 14/9*s^6*logm*T7p9ep0
       + 791/36*s^6*logm*T7p8ep0
       + 35/3*s^6*logm*T7p7ep0
       - 49/2*s^6*logm*T7p5ep0
       + 7/18*s^6*logm*T7p16ep0
       - 35/72*s^6*logm*T7p14ep1
       - 49/36*s^6*logm*T7p11ep1
       - 222929/21600*s^6*logm*T7p11ep0
       + 49/36*s^6*logm*T7p10ep1
       + 222929/21600*s^6*logm*T7p10ep0
       + 24113831/486000*s^6*logm*T6p9ep0
       + 56/27*s^6*logm*T6p18ep0
       - 217/6*s^6*logm*T6p17ep0
       + 7/72*s^6*logm*T6p16ep1
       + 49/12*s^6*logm*T6p14ep1
       + 148883/2400*s^6*logm*T6p14ep0
       - 49/18*s^6*logm*T6p13ep1
       - 145649/10800*s^6*logm*T6p13ep0
       + 7/4*s^6*logm*T6p12ep1
       + 292043969/13122000*s^6*logm*T6p12ep0
       - 7/12*s^6*logm*T6p11ep1
       - 81109/10800*s^6*logm*T6p11ep0
       - 26100221/121500*s^6*logm*T6p10ep0
       + 91/36*s^6*logm*T5p8ep1
       - 36129961/13122000*s^6*logm*T5p11ep0
       - 6503/120*s^6*logm*zeta5
       + 940112456801/472392000*s^6*logm*zeta3
       + 13111/36*s^6*logm^2
       + 49/9*s^6*logm^2*T7p11ep0
       - 49/9*s^6*logm^2*T7p10ep0
       - 49/3*s^6*logm^2*T6p14ep0
       + 98/9*s^6*logm^2*T6p13ep0
       - 7*s^6*logm^2*T6p12ep0
       + 7/3*s^6*logm^2*T6p11ep0
       - 623/3*s^6*logm^2*zeta3
       - 1072813/2250*s^6*log2*a4
       + 7/54*s^6*log2^4
       - 343/48*s^6*ls5pithird*sqrt3
       - 9243577/492075*s^6*ls4pithird*sqrt3
       + 28/3*s^6*ls4pithird*sqrt3*logm
       + 7/2*s^6*ls4pithird*sqrt3*log3
       + 567/64*s^6*ls5p*sqrt3
       + 100189595472101/215550720000*s^6*ls3*sqrt3
       - 9243577/36450*s^6*ls3*sqrt3*logm
       + 63*s^6*ls3*sqrt3*logm^2
       - 9243577/97200*s^6*ls3*sqrt3*log3
       + 189/4*s^6*ls3*sqrt3*log3*logm
       + 567/64*s^6*ls3*sqrt3*log3^2
       + 39974347208653607/25866086400000*s^6*ls2*sqrt3
       - 7/8*s^6*ls2*sqrt3*zeta3
       - 21342608819/17496000*s^6*ls2*sqrt3*logm
       + 224/3*s^6*ls2*sqrt3*logm^2
       - 100189595472101/215550720000*s^6*ls2*sqrt3*log3
       + 9243577/36450*s^6*ls2*sqrt3*log3*logm
       - 63*s^6*ls2*sqrt3*log3*logm^2
       + 9243577/194400*s^6*ls2*sqrt3*log3^2
       - 189/8*s^6*ls2*sqrt3*log3^2*logm
       - 189/64*s^6*ls2*sqrt3*log3^3
       - 393899747/2880000*s^6*ls2^2
       + 385667009/1458000*s^6*ls2^2*logm
       - 70*s^6*ls2^2*logm^2
       - 212602271/3936600*s^6*pi*sqrt3*zeta3
       + 161/6*s^6*pi*sqrt3*logm*zeta3
       + 161/16*s^6*pi*sqrt3*log3*zeta3
       - 189/16*s^6*pi*ls4p*sqrt3
       - 175641003620143609/698384332800000*s^6*pi^2
       - 43357499459/4534963200*s^6*pi^2*zeta3
       + 120106167799/755827200*s^6*pi^2*logm
       - 469/216*s^6*pi^2*logm*zeta3
       + 6055/324*s^6*pi^2*logm^2
       + 1687/720*s^6*pi^2*log2
       + 77/18*s^6*pi^2*log2*logm
       + 217/108*s^6*pi^2*log2^2
       - 1072813/81000*s^6*pi^2*log2^3
       + 147/32*s^6*pi^2*ls3*sqrt3
       + 9243577/2624400*s^6*pi^2*ls2*sqrt3
       - 7/4*s^6*pi^2*ls2*sqrt3*logm
       - 21/32*s^6*pi^2*ls2*sqrt3*log3
       + 100189595472101/3879912960000*s^6*pi^3*sqrt3
       - 9243577/656100*s^6*pi^3*sqrt3*logm
       + 7/2*s^6*pi^3*sqrt3*logm^2
       - 9243577/1749600*s^6*pi^3*sqrt3*log3
       + 21/8*s^6*pi^3*sqrt3*log3*logm
       + 63/128*s^6*pi^3*sqrt3*log3^2
       + 37756209376560973/698384332800000*s^6*pi^4
       + 7278582899/1889568000*s^6*pi^4*logm
       + 1561/810*s^6*pi^4*logm^2
       - 72357089/2592000*s^6*pi^4*log2
       + 7/54*s^6*pi^5*sqrt3
       + 9053/103680*s^6*pi^6
       - 1369321277/5832000*s^6*c4
       - 28/27*s^6*c4*logm
       + 1072813/54000*s^6*c4*log2
       - 28880220663886785181/8380611993600000*s^8
       + 29/180*s^8*T9p7ep0
       + 1/48*s^8*T9p6ep0
       - 1/24*s^8*T9p5ep0
       - 3259/14400*s^8*T9p4ep0
       - 102251/388800*s^8*T9p3ep0
       + 1/72*s^8*T8p9ep0
       + 1/72*s^8*T8p8ep0
       + 637/1440*s^8*T8p7ep0
       + 1/72*s^8*T8p6ep0
       - 37/80*s^8*T8p4ep0
       - 11/15*s^8*T8p2ep0
       - 1/36*s^8*T8p10ep1
       - 389/1200*s^8*T8p10ep0
       - 1/18*s^8*T7p9ep1
       - 11861/7200*s^8*T7p9ep0
       + 113/144*s^8*T7p8ep1
       + 12859/8640*s^8*T7p8ep0
       + 5/12*s^8*T7p7ep1
       + 133973/172800*s^8*T7p7ep0
       + 7/40*s^8*T7p6ep1
       - 7/8*s^8*T7p5ep1
       - 180703/43200*s^8*T7p5ep0
       + 1/72*s^8*T7p16ep1
       + 3403/5400*s^8*T7p16ep0
       - 37/120*s^8*T7p15ep1
       - 5/288*s^8*T7p14ep2
       - 311/1440*s^8*T7p14ep1
       - 7/144*s^8*T7p11ep2
       - 31847/86400*s^8*T7p11ep1
       + 330514411/217728000*s^8*T7p11ep0
       + 7/144*s^8*T7p10ep2
       + 31847/86400*s^8*T7p10ep1
       - 253765291/217728000*s^8*T7p10ep0
       + 3444833/1944000*s^8*T6p9ep1
       + 1416564949361/154314720000*s^8*T6p9ep0
       - 5/144*s^8*T6p19ep2
       + 2/27*s^8*T6p18ep1
       + 9542244241/154314720000*s^8*T6p18ep0
       - 31/24*s^8*T6p17ep1
       - 3319305583/489888000*s^8*T6p17ep0
       + 1/288*s^8*T6p16ep2
       + 65095901/108864000*s^8*T6p16ep1
       - 7/144*s^8*T6p15ep2
       + 7/48*s^8*T6p14ep2
       + 21269/9600*s^8*T6p14ep1
       + 227174099/18144000*s^8*T6p14ep0
       - 7/72*s^8*T6p13ep2
       - 20807/43200*s^8*T6p13ep1
       - 360245883217/154314720000*s^8*T6p13ep0
       + 1/16*s^8*T6p12ep2
       + 41720567/52488000*s^8*T6p12ep1
       + 1223784768637/161663040000*s^8*T6p12ep0
       - 1/48*s^8*T6p11ep2
       - 11587/43200*s^8*T6p11ep1
       - 10482770051/4408992000*s^8*T6p11ep0
       - 3728603/486000*s^8*T6p10ep1
       - 498269298419/9644670000*s^8*T6p10ep0
       + 13/144*s^8*T5p8ep2
       + 3855835217/5878656000*s^8*T5p8ep1
       - 5161423/52488000*s^8*T5p11ep1
       + 39723309161/58786560000*s^8*T5p11ep0
       + 91/360*s^8*T4LVB7ep1
       - 193/360*s^8*T4LVB6ep1
       + 1/36*s^8*T4LT4ep2
       - 7/48*s^8*T4LT2ep2
       - 49/216*s^8*T3L61ep1
       - 46936863461989/88179840000*s^8*zeta5
       + 32222160226266287/13579695360000*s^8*zeta3
       - 35/96*s^8*zeta3^2
       + 153259/225*s^8*a5
       - 8/9*s^8*a4
       + 5095507837321/2519424000*s^8*logm
       + 2/9*s^8*logm*T8p10ep0
       + 4/9*s^8*logm*T7p9ep0
       - 113/18*s^8*logm*T7p8ep0
       - 10/3*s^8*logm*T7p7ep0
       + 7*s^8*logm*T7p5ep0
       - 1/9*s^8*logm*T7p16ep0
       + 5/36*s^8*logm*T7p14ep1
       + 7/18*s^8*logm*T7p11ep1
       + 31847/10800*s^8*logm*T7p11ep0
       - 7/18*s^8*logm*T7p10ep1
       - 31847/10800*s^8*logm*T7p10ep0
       - 3444833/243000*s^8*logm*T6p9ep0
       - 16/27*s^8*logm*T6p18ep0
       + 31/3*s^8*logm*T6p17ep0
       - 1/36*s^8*logm*T6p16ep1
       - 7/6*s^8*logm*T6p14ep1
       - 21269/1200*s^8*logm*T6p14ep0
       + 7/9*s^8*logm*T6p13ep1
       + 20807/5400*s^8*logm*T6p13ep0
       - 1/2*s^8*logm*T6p12ep1
       - 41720567/6561000*s^8*logm*T6p12ep0
       + 1/6*s^8*logm*T6p11ep1
       + 11587/5400*s^8*logm*T6p11ep0
       + 3728603/60750*s^8*logm*T6p10ep0
       - 13/18*s^8*logm*T5p8ep1
       + 5161423/6561000*s^8*logm*T5p11ep0
       + 929/60*s^8*logm*zeta5
       - 134301779543/236196000*s^8*logm*zeta3
       - 1873/18*s^8*logm^2
       - 14/9*s^8*logm^2*T7p11ep0
       + 14/9*s^8*logm^2*T7p10ep0
       + 14/3*s^8*logm^2*T6p14ep0
       - 28/9*s^8*logm^2*T6p13ep0
       + 2*s^8*logm^2*T6p12ep0
       - 2/3*s^8*logm^2*T6p11ep0
       + 178/3*s^8*logm^2*zeta3
       + 153259/1125*s^8*log2*a4
       - 1/27*s^8*log2^4
       + 49/24*s^8*ls5pithird*sqrt3
       + 2641022/492075*s^8*ls4pithird*sqrt3
       - 8/3*s^8*ls4pithird*sqrt3*logm
       - s^8*ls4pithird*sqrt3*log3
       - 81/32*s^8*ls5p*sqrt3
       - 100189595472101/754427520000*s^8*ls3*sqrt3
       + 1320511/18225*s^8*ls3*sqrt3*logm
       - 18*s^8*ls3*sqrt3*logm^2
       + 1320511/48600*s^8*ls3*sqrt3*log3
       - 27/2*s^8*ls3*sqrt3*log3*logm
       - 81/32*s^8*ls3*sqrt3*log3^2
       - 39974347208653607/90531302400000*s^8*ls2*sqrt3
       + 1/4*s^8*ls2*sqrt3*zeta3
       + 3048944117/8748000*s^8*ls2*sqrt3*logm
       - 64/3*s^8*ls2*sqrt3*logm^2
       + 100189595472101/754427520000*s^8*ls2*sqrt3*log3
       - 1320511/18225*s^8*ls2*sqrt3*log3*logm
       + 18*s^8*ls2*sqrt3*log3*logm^2
       - 1320511/97200*s^8*ls2*sqrt3*log3^2
       + 27/4*s^8*ls2*sqrt3*log3^2*logm
       + 27/32*s^8*ls2*sqrt3*log3^3
       + 393899747/10080000*s^8*ls2^2
       - 55095287/729000*s^8*ls2^2*logm
       + 20*s^8*ls2^2*logm^2
       + 30371753/1968300*s^8*pi*sqrt3*zeta3
       - 23/3*s^8*pi*sqrt3*logm*zeta3
       - 23/8*s^8*pi*sqrt3*log3*zeta3
       + 27/8*s^8*pi*ls4p*sqrt3
       + 175641003620143609/2444345164800000*s^8*pi^2
       + 43357499459/15872371200*s^8*pi^2*zeta3
       - 120106167799/2645395200*s^8*pi^2*logm
       + 67/108*s^8*pi^2*logm*zeta3
       - 865/162*s^8*pi^2*logm^2
       - 241/360*s^8*pi^2*log2
       - 11/9*s^8*pi^2*log2*logm
       - 31/54*s^8*pi^2*log2^2
       + 153259/40500*s^8*pi^2*log2^3
       - 21/16*s^8*pi^2*ls3*sqrt3
       - 1320511/1312200*s^8*pi^2*ls2*sqrt3
       + 1/2*s^8*pi^2*ls2*sqrt3*logm
       + 3/16*s^8*pi^2*ls2*sqrt3*log3
       - 100189595472101/13579695360000*s^8*pi^3*sqrt3
       + 1320511/328050*s^8*pi^3*sqrt3*logm
       - s^8*pi^3*sqrt3*logm^2
       + 1320511/874800*s^8*pi^3*sqrt3*log3
       - 3/4*s^8*pi^3*sqrt3*log3*logm
       - 9/64*s^8*pi^3*sqrt3*log3^2
       - 37756209376560973/2444345164800000*s^8*pi^4
       - 1039797557/944784000*s^8*pi^4*logm
       - 223/405*s^8*pi^4*logm^2
       + 10336727/1296000*s^8*pi^4*log2
       - 1/27*s^8*pi^5*sqrt3
       - 9053/362880*s^8*pi^6
       + 1369321277/20412000*s^8*c4
       + 8/27*s^8*c4*logm
       - 153259/27000*s^8*c4*log2
       - 1320511/145800*ls4*sqrt3
       + 9/2*ls4*sqrt3*logm
       + 27/16*ls4*sqrt3*log3
       + 1320511/29160*ls4*s^2*sqrt3
       - 45/2*ls4*s^2*sqrt3*logm
       - 135/16*ls4*s^2*sqrt3*log3
       - 1320511/16200*ls4*s^4*sqrt3
       + 81/2*ls4*s^4*sqrt3*logm
       + 243/16*ls4*s^4*sqrt3*log3
       + 9243577/145800*ls4*s^6*sqrt3
       - 63/2*ls4*s^6*sqrt3*logm
       - 189/16*ls4*s^6*sqrt3*log3
       - 1320511/72900*ls4*s^8*sqrt3
       + 9*ls4*s^8*sqrt3*logm
       + 27/8*ls4*s^8*sqrt3*log3
       - 27/32*ls5*sqrt3
       + 135/32*ls5*s^2*sqrt3
       - 243/32*ls5*s^4*sqrt3
       + 189/32*ls5*s^6*sqrt3
       - 27/16*ls5*s^8*sqrt3
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/576
       + 1/144*T7p11ep0
       - 1/144*T7p10ep0
       - 1/48*T6p14ep0
       + 1/72*T6p13ep0
       - 1/48*T6p12ep0
       + 1/144*T6p11ep0
       - 371/1296*zeta3
       + 3/16*ls3*sqrt3
       + 1/3*ls2*sqrt3
       - 3/16*ls2*sqrt3*log3
       - 1/8*ls2^2
       + 91/5184*pi^2
       + 1/96*pi^3*sqrt3
       + 19/6480*pi^4
       + 65/576*s^2
       - 5/144*s^2*T7p11ep0
       + 5/144*s^2*T7p10ep0
       + 5/48*s^2*T6p14ep0
       - 5/72*s^2*T6p13ep0
       + 5/48*s^2*T6p12ep0
       - 5/144*s^2*T6p11ep0
       + 1855/1296*s^2*zeta3
       - 15/16*s^2*ls3*sqrt3
       - 5/3*s^2*ls2*sqrt3
       + 15/16*s^2*ls2*sqrt3*log3
       + 5/8*s^2*ls2^2
       - 455/5184*s^2*pi^2
       - 5/96*s^2*pi^3*sqrt3
       - 19/1296*s^2*pi^4
       - 13/64*s^4
       + 1/16*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep0
       - 3/16*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep0
       - 371/144*s^4*zeta3
       + 27/16*s^4*ls3*sqrt3
       + 3*s^4*ls2*sqrt3
       - 27/16*s^4*ls2*sqrt3*log3
       - 9/8*s^4*ls2^2
       + 91/576*s^4*pi^2
       + 3/32*s^4*pi^3*sqrt3
       + 19/720*s^4*pi^4
       + 91/576*s^6
       - 7/144*s^6*T7p11ep0
       + 7/144*s^6*T7p10ep0
       + 7/48*s^6*T6p14ep0
       - 7/72*s^6*T6p13ep0
       + 7/48*s^6*T6p12ep0
       - 7/144*s^6*T6p11ep0
       + 2597/1296*s^6*zeta3
       - 21/16*s^6*ls3*sqrt3
       - 7/3*s^6*ls2*sqrt3
       + 21/16*s^6*ls2*sqrt3*log3
       + 7/8*s^6*ls2^2
       - 637/5184*s^6*pi^2
       - 7/96*s^6*pi^3*sqrt3
       - 133/6480*s^6*pi^4
       - 13/288*s^8
       + 1/72*s^8*T7p11ep0
       - 1/72*s^8*T7p10ep0
       - 1/24*s^8*T6p14ep0
       + 1/36*s^8*T6p13ep0
       - 1/24*s^8*T6p12ep0
       + 1/72*s^8*T6p11ep0
       - 371/648*s^8*zeta3
       + 3/8*s^8*ls3*sqrt3
       + 2/3*s^8*ls2*sqrt3
       - 3/8*s^8*ls2*sqrt3*log3
       - 1/4*s^8*ls2^2
       + 91/2592*s^8*pi^2
       + 1/48*s^8*pi^3*sqrt3
       + 19/3240*s^8*pi^4
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^3*ep^-1 * (
       + 1992315489571/20155392000
       + 1/36*T7p9ep0
       - 227/720*T7p8ep0
       - 7/40*T7p7ep0
       + 7/20*T7p5ep0
       - 1/72*T7p16ep0
       - 5/288*T7p14ep1
       + 1/144*T7p11ep1
       + 463/28800*T7p11ep0
       - 1/144*T7p10ep1
       - 463/28800*T7p10ep0
       - 321583/486000*T6p9ep0
       - 1/27*T6p18ep0
       + 21/40*T6p17ep0
       - 1/288*T6p16ep1
       - 1/48*T6p14ep1
       - 4183/9600*T6p14ep0
       + 1/72*T6p13ep1
       - 2771/43200*T6p13ep0
       - 1/48*T6p12ep1
       - 6760157/52488000*T6p12ep0
       + 1/144*T6p11ep1
       + 2129/43200*T6p11ep0
       + 726371/243000*T6p10ep0
       + 1/96*T5p8ep1
       - 1413601/26244000*T5p11ep0
       + 1007/720*zeta5
       - 9073305607/377913600*zeta3
       + 13/72*logm
       - 1/18*logm*T7p11ep0
       + 1/18*logm*T7p10ep0
       + 1/6*logm*T6p14ep0
       - 1/9*logm*T6p13ep0
       + 1/6*logm*T6p12ep0
       - 1/18*logm*T6p11ep0
       + 371/162*logm*zeta3
       - 1/9*ls4pithird*sqrt3
       + 6826237/5832000*ls3*sqrt3
       - 3/2*ls3*sqrt3*logm
       - 9/16*ls3*sqrt3*log3
       + 164773819/11664000*ls2*sqrt3
       - 8/3*ls2*sqrt3*logm
       - 6826237/5832000*ls2*sqrt3*log3
       + 3/2*ls2*sqrt3*log3*logm
       + 9/32*ls2*sqrt3*log3^2
       + 515263/5832000*ls2^2
       + ls2^2*logm
       - 23/72*pi*sqrt3*zeta3
       - 43677152747/15116544000*pi^2
       - 131/2592*pi^2*zeta3
       - 91/648*pi^2*logm
       + 1/48*pi^2*ls2*sqrt3
       + 6826237/104976000*pi^3*sqrt3
       - 1/12*pi^3*sqrt3*logm
       - 1/32*pi^3*sqrt3*log3
       - 3443852191/37791360000*pi^4
       - 19/810*pi^4*logm
       + 1/27*c4
       - 1992315489571/4031078400*s^2
       - 5/36*s^2*T7p9ep0
       + 227/144*s^2*T7p8ep0
       + 7/8*s^2*T7p7ep0
       - 7/4*s^2*T7p5ep0
       + 5/72*s^2*T7p16ep0
       + 25/288*s^2*T7p14ep1
       - 5/144*s^2*T7p11ep1
       - 463/5760*s^2*T7p11ep0
       + 5/144*s^2*T7p10ep1
       + 463/5760*s^2*T7p10ep0
       + 321583/97200*s^2*T6p9ep0
       + 5/27*s^2*T6p18ep0
       - 21/8*s^2*T6p17ep0
       + 5/288*s^2*T6p16ep1
       + 5/48*s^2*T6p14ep1
       + 4183/1920*s^2*T6p14ep0
       - 5/72*s^2*T6p13ep1
       + 2771/8640*s^2*T6p13ep0
       + 5/48*s^2*T6p12ep1
       + 6760157/10497600*s^2*T6p12ep0
       - 5/144*s^2*T6p11ep1
       - 2129/8640*s^2*T6p11ep0
       - 726371/48600*s^2*T6p10ep0
       - 5/96*s^2*T5p8ep1
       + 1413601/5248800*s^2*T5p11ep0
       - 1007/144*s^2*zeta5
       + 9073305607/75582720*s^2*zeta3
       - 65/72*s^2*logm
       + 5/18*s^2*logm*T7p11ep0
       - 5/18*s^2*logm*T7p10ep0
       - 5/6*s^2*logm*T6p14ep0
       + 5/9*s^2*logm*T6p13ep0
       - 5/6*s^2*logm*T6p12ep0
       + 5/18*s^2*logm*T6p11ep0
       - 1855/162*s^2*logm*zeta3
       + 5/9*s^2*ls4pithird*sqrt3
       - 6826237/1166400*s^2*ls3*sqrt3
       + 15/2*s^2*ls3*sqrt3*logm
       + 45/16*s^2*ls3*sqrt3*log3
       - 164773819/2332800*s^2*ls2*sqrt3
       + 40/3*s^2*ls2*sqrt3*logm
       + 6826237/1166400*s^2*ls2*sqrt3*log3
       - 15/2*s^2*ls2*sqrt3*log3*logm
       - 45/32*s^2*ls2*sqrt3*log3^2
       - 515263/1166400*s^2*ls2^2
       - 5*s^2*ls2^2*logm
       + 115/72*s^2*pi*sqrt3*zeta3
       + 43677152747/3023308800*s^2*pi^2
       + 655/2592*s^2*pi^2*zeta3
       + 455/648*s^2*pi^2*logm
       - 5/48*s^2*pi^2*ls2*sqrt3
       - 6826237/20995200*s^2*pi^3*sqrt3
       + 5/12*s^2*pi^3*sqrt3*logm
       + 5/32*s^2*pi^3*sqrt3*log3
       + 3443852191/7558272000*s^2*pi^4
       + 19/162*s^2*pi^4*logm
       - 5/27*s^2*c4
       + 1992315489571/2239488000*s^4
       + 1/4*s^4*T7p9ep0
       - 227/80*s^4*T7p8ep0
       - 63/40*s^4*T7p7ep0
       + 63/20*s^4*T7p5ep0
       - 1/8*s^4*T7p16ep0
       - 5/32*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep1
       + 463/3200*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep1
       - 463/3200*s^4*T7p10ep0
       - 321583/54000*s^4*T6p9ep0
       - 1/3*s^4*T6p18ep0
       + 189/40*s^4*T6p17ep0
       - 1/32*s^4*T6p16ep1
       - 3/16*s^4*T6p14ep1
       - 12549/3200*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep1
       - 2771/4800*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep1
       - 6760157/5832000*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep1
       + 2129/4800*s^4*T6p11ep0
       + 726371/27000*s^4*T6p10ep0
       + 3/32*s^4*T5p8ep1
       - 1413601/2916000*s^4*T5p11ep0
       + 1007/80*s^4*zeta5
       - 9073305607/41990400*s^4*zeta3
       + 13/8*s^4*logm
       - 1/2*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep0
       + 3/2*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep0
       + 371/18*s^4*logm*zeta3
       - s^4*ls4pithird*sqrt3
       + 6826237/648000*s^4*ls3*sqrt3
       - 27/2*s^4*ls3*sqrt3*logm
       - 81/16*s^4*ls3*sqrt3*log3
       + 164773819/1296000*s^4*ls2*sqrt3
       - 24*s^4*ls2*sqrt3*logm
       - 6826237/648000*s^4*ls2*sqrt3*log3
       + 27/2*s^4*ls2*sqrt3*log3*logm
       + 81/32*s^4*ls2*sqrt3*log3^2
       + 515263/648000*s^4*ls2^2
       + 9*s^4*ls2^2*logm
       - 23/8*s^4*pi*sqrt3*zeta3
       - 43677152747/1679616000*s^4*pi^2
       - 131/288*s^4*pi^2*zeta3
       - 91/72*s^4*pi^2*logm
       + 3/16*s^4*pi^2*ls2*sqrt3
       + 6826237/11664000*s^4*pi^3*sqrt3
       - 3/4*s^4*pi^3*sqrt3*logm
       - 9/32*s^4*pi^3*sqrt3*log3
       - 3443852191/4199040000*s^4*pi^4
       - 19/90*s^4*pi^4*logm
       + 1/3*s^4*c4
       - 13946208426997/20155392000*s^6
       - 7/36*s^6*T7p9ep0
       + 1589/720*s^6*T7p8ep0
       + 49/40*s^6*T7p7ep0
       - 49/20*s^6*T7p5ep0
       + 7/72*s^6*T7p16ep0
       + 35/288*s^6*T7p14ep1
       - 7/144*s^6*T7p11ep1
       - 3241/28800*s^6*T7p11ep0
       + 7/144*s^6*T7p10ep1
       + 3241/28800*s^6*T7p10ep0
       + 2251081/486000*s^6*T6p9ep0
       + 7/27*s^6*T6p18ep0
       - 147/40*s^6*T6p17ep0
       + 7/288*s^6*T6p16ep1
       + 7/48*s^6*T6p14ep1
       + 29281/9600*s^6*T6p14ep0
       - 7/72*s^6*T6p13ep1
       + 19397/43200*s^6*T6p13ep0
       + 7/48*s^6*T6p12ep1
       + 47321099/52488000*s^6*T6p12ep0
       - 7/144*s^6*T6p11ep1
       - 14903/43200*s^6*T6p11ep0
       - 5084597/243000*s^6*T6p10ep0
       - 7/96*s^6*T5p8ep1
       + 9895207/26244000*s^6*T5p11ep0
       - 7049/720*s^6*zeta5
       + 63513139249/377913600*s^6*zeta3
       - 91/72*s^6*logm
       + 7/18*s^6*logm*T7p11ep0
       - 7/18*s^6*logm*T7p10ep0
       - 7/6*s^6*logm*T6p14ep0
       + 7/9*s^6*logm*T6p13ep0
       - 7/6*s^6*logm*T6p12ep0
       + 7/18*s^6*logm*T6p11ep0
       - 2597/162*s^6*logm*zeta3
       + 7/9*s^6*ls4pithird*sqrt3
       - 47783659/5832000*s^6*ls3*sqrt3
       + 21/2*s^6*ls3*sqrt3*logm
       + 63/16*s^6*ls3*sqrt3*log3
       - 1153416733/11664000*s^6*ls2*sqrt3
       + 56/3*s^6*ls2*sqrt3*logm
       + 47783659/5832000*s^6*ls2*sqrt3*log3
       - 21/2*s^6*ls2*sqrt3*log3*logm
       - 63/32*s^6*ls2*sqrt3*log3^2
       - 3606841/5832000*s^6*ls2^2
       - 7*s^6*ls2^2*logm
       + 161/72*s^6*pi*sqrt3*zeta3
       + 305740069229/15116544000*s^6*pi^2
       + 917/2592*s^6*pi^2*zeta3
       + 637/648*s^6*pi^2*logm
       - 7/48*s^6*pi^2*ls2*sqrt3
       - 47783659/104976000*s^6*pi^3*sqrt3
       + 7/12*s^6*pi^3*sqrt3*logm
       + 7/32*s^6*pi^3*sqrt3*log3
       + 24106965337/37791360000*s^6*pi^4
       + 133/810*s^6*pi^4*logm
       - 7/27*s^6*c4
       + 1992315489571/10077696000*s^8
       + 1/18*s^8*T7p9ep0
       - 227/360*s^8*T7p8ep0
       - 7/20*s^8*T7p7ep0
       + 7/10*s^8*T7p5ep0
       - 1/36*s^8*T7p16ep0
       - 5/144*s^8*T7p14ep1
       + 1/72*s^8*T7p11ep1
       + 463/14400*s^8*T7p11ep0
       - 1/72*s^8*T7p10ep1
       - 463/14400*s^8*T7p10ep0
       - 321583/243000*s^8*T6p9ep0
       - 2/27*s^8*T6p18ep0
       + 21/20*s^8*T6p17ep0
       - 1/144*s^8*T6p16ep1
       - 1/24*s^8*T6p14ep1
       - 4183/4800*s^8*T6p14ep0
       + 1/36*s^8*T6p13ep1
       - 2771/21600*s^8*T6p13ep0
       - 1/24*s^8*T6p12ep1
       - 6760157/26244000*s^8*T6p12ep0
       + 1/72*s^8*T6p11ep1
       + 2129/21600*s^8*T6p11ep0
       + 726371/121500*s^8*T6p10ep0
       + 1/48*s^8*T5p8ep1
       - 1413601/13122000*s^8*T5p11ep0
       + 1007/360*s^8*zeta5
       - 9073305607/188956800*s^8*zeta3
       + 13/36*s^8*logm
       - 1/9*s^8*logm*T7p11ep0
       + 1/9*s^8*logm*T7p10ep0
       + 1/3*s^8*logm*T6p14ep0
       - 2/9*s^8*logm*T6p13ep0
       + 1/3*s^8*logm*T6p12ep0
       - 1/9*s^8*logm*T6p11ep0
       + 371/81*s^8*logm*zeta3
       - 2/9*s^8*ls4pithird*sqrt3
       + 6826237/2916000*s^8*ls3*sqrt3
       - 3*s^8*ls3*sqrt3*logm
       - 9/8*s^8*ls3*sqrt3*log3
       + 164773819/5832000*s^8*ls2*sqrt3
       - 16/3*s^8*ls2*sqrt3*logm
       - 6826237/2916000*s^8*ls2*sqrt3*log3
       + 3*s^8*ls2*sqrt3*log3*logm
       + 9/16*s^8*ls2*sqrt3*log3^2
       + 515263/2916000*s^8*ls2^2
       + 2*s^8*ls2^2*logm
       - 23/36*s^8*pi*sqrt3*zeta3
       - 43677152747/7558272000*s^8*pi^2
       - 131/1296*s^8*pi^2*zeta3
       - 91/324*s^8*pi^2*logm
       + 1/24*s^8*pi^2*ls2*sqrt3
       + 6826237/52488000*s^8*pi^3*sqrt3
       - 1/6*s^8*pi^3*sqrt3*logm
       - 1/16*s^8*pi^3*sqrt3*log3
       - 3443852191/18895680000*s^8*pi^4
       - 19/405*s^8*pi^4*logm
       + 2/27*s^8*c4
       + 3/8*ls4*sqrt3
       - 15/8*ls4*s^2*sqrt3
       + 27/8*ls4*s^4*sqrt3
       - 21/8*ls4*s^6*sqrt3
       + 3/4*ls4*s^8*sqrt3
   )

    + (MZ/Mt)^8*(alphas/pi)^3*cf^3 * (
       + 11509804928595583939619399/9293173481338306560000
       - 29/360*T9p7ep0
       - 1/144*T9p6ep0
       + 1/72*T9p5ep0
       + 3259/43200*T9p4ep0
       + 102251/1166400*T9p3ep0
       - 1033/1440*T8p7ep0
       - 1/72*T8p6ep0
       + 37/240*T8p4ep0
       + 119/90*T8p2ep0
       - 121/10800*T8p10ep0
       + 1/36*T7p9ep1
       + 3481/4320*T7p9ep0
       - 227/720*T7p8ep1
       - 25817/43200*T7p8ep0
       - 7/40*T7p7ep1
       - 20197/57600*T7p7ep0
       - 7/80*T7p6ep1
       + 7/20*T7p5ep1
       + 68779/43200*T7p5ep0
       - 1/72*T7p16ep1
       - 859/1800*T7p16ep0
       + 2/15*T7p15ep1
       - 5/288*T7p14ep2
       - 1717/10800*T7p14ep1
       + 1/144*T7p11ep2
       + 463/28800*T7p11ep1
       - 488801281/653184000*T7p11ep0
       - 1/144*T7p10ep2
       - 463/28800*T7p10ep1
       + 388464961/653184000*T7p10ep0
       - 321583/486000*T6p9ep1
       - 265324865803/77157360000*T6p9ep0
       - 1/27*T6p18ep1
       + 19956165301/154314720000*T6p18ep0
       + 21/40*T6p17ep1
       + 1380013669/489888000*T6p17ep0
       - 1/288*T6p16ep2
       - 72690053/326592000*T6p16ep1
       - 1/144*T6p15ep2
       - 1/48*T6p14ep2
       - 4183/9600*T6p14ep1
       - 86031133/7776000*T6p14ep0
       + 1/72*T6p13ep2
       - 2771/43200*T6p13ep1
       + 60055503131/30862944000*T6p13ep0
       - 1/48*T6p12ep2
       - 6760157/52488000*T6p12ep1
       - 52124906863/17962560000*T6p12ep0
       + 1/144*T6p11ep2
       + 2129/43200*T6p11ep1
       + 3119317793/4408992000*T6p11ep0
       + 726371/243000*T6p10ep1
       + 375701508403/19289340000*T6p10ep0
       + 1/96*T5p8ep2
       + 1925753533/5878656000*T5p8ep1
       - 1413601/26244000*T5p11ep1
       - 17508879859/6531840000*T5p11ep0
       - 17/30*T4LVB7ep1
       + 11/24*T4LVB6ep1
       - 1/648*T4LT4ep2
       + 7/120*T4LT2ep2
       + 1/8*T3L61ep1
       - 647356375766779/2783963520000*zeta5
       - 189521782361457037040621/229461073613291520000*zeta3
       - 1789/14580*zeta3^2
       + 36745327/447525*a5
       + 3787576992840923/103472706355200*a4
       - 1992315489571/2519424000*logm
       - 2/9*logm*T7p9ep0
       + 227/90*logm*T7p8ep0
       + 7/5*logm*T7p7ep0
       - 14/5*logm*T7p5ep0
       + 1/9*logm*T7p16ep0
       + 5/36*logm*T7p14ep1
       - 1/18*logm*T7p11ep1
       - 463/3600*logm*T7p11ep0
       + 1/18*logm*T7p10ep1
       + 463/3600*logm*T7p10ep0
       + 321583/60750*logm*T6p9ep0
       + 8/27*logm*T6p18ep0
       - 21/5*logm*T6p17ep0
       + 1/36*logm*T6p16ep1
       + 1/6*logm*T6p14ep1
       + 4183/1200*logm*T6p14ep0
       - 1/9*logm*T6p13ep1
       + 2771/5400*logm*T6p13ep0
       + 1/6*logm*T6p12ep1
       + 6760157/6561000*logm*T6p12ep0
       - 1/18*logm*T6p11ep1
       - 2129/5400*logm*T6p11ep0
       - 726371/30375*logm*T6p10ep0
       - 1/12*logm*T5p8ep1
       + 1413601/3280500*logm*T5p11ep0
       - 1007/90*logm*zeta5
       + 9073305607/47239200*logm*zeta3
       - 13/18*logm^2
       + 2/9*logm^2*T7p11ep0
       - 2/9*logm^2*T7p10ep0
       - 2/3*logm^2*T6p14ep0
       + 4/9*logm^2*T6p13ep0
       - 2/3*logm^2*T6p12ep0
       + 2/9*logm^2*T6p11ep0
       - 742/81*logm^2*zeta3
       - 181099/3375*log2*a4
       + 3787576992840923/2483344952524800*log2^4
       - 39203491/13425750*log2^5
       - 49/72*ls5pithird*sqrt3
       - 6826237/9841500*ls4pithird*sqrt3
       + 8/9*ls4pithird*sqrt3*logm
       + 1/3*ls4pithird*sqrt3*log3
       + 27/32*ls5p*sqrt3
       + 56694738463991/754427520000*ls3*sqrt3
       - 6826237/729000*ls3*sqrt3*logm
       + 6*ls3*sqrt3*logm^2
       - 6826237/1944000*ls3*sqrt3*log3
       + 9/2*ls3*sqrt3*log3*logm
       + 27/32*ls3*sqrt3*log3^2
       + 5174967378465209/18106260480000*ls2*sqrt3
       - 1/12*ls2*sqrt3*zeta3
       - 164773819/1458000*ls2*sqrt3*logm
       + 32/3*ls2*sqrt3*logm^2
       - 56694738463991/754427520000*ls2*sqrt3*log3
       + 6826237/729000*ls2*sqrt3*log3*logm
       - 6*ls2*sqrt3*log3*logm^2
       + 6826237/3888000*ls2*sqrt3*log3^2
       - 9/4*ls2*sqrt3*log3^2*logm
       - 9/32*ls2*sqrt3*log3^3
       - 275401163/12757500*ls2^2
       - 515263/729000*ls2^2*logm
       - 4*ls2^2*logm^2
       - 157003451/78732000*pi*sqrt3*zeta3
       + 23/9*pi*sqrt3*logm*zeta3
       + 23/24*pi*sqrt3*log3*zeta3
       - 9/8*pi*ls4p*sqrt3
       - 103902970231911413/3422083230720000*pi^2
       - 186241485181/79361856000*pi^2*zeta3
       + 43677152747/1889568000*pi^2*logm
       + 131/324*pi^2*logm*zeta3
       + 91/162*pi^2*logm^2
       + 28738271/10584000*pi^2*log2
       - 3787576992840923/2483344952524800*pi^2*log2^2
       + 271966273/80554500*pi^2*log2^3
       + 7/16*pi^2*ls3*sqrt3
       + 6826237/52488000*pi^2*ls2*sqrt3
       - 1/6*pi^2*ls2*sqrt3*logm
       - 1/16*pi^2*ls2*sqrt3*log3
       + 56694738463991/13579695360000*pi^3*sqrt3
       - 6826237/13122000*pi^3*sqrt3*logm
       + 1/3*pi^3*sqrt3*logm^2
       - 6826237/34992000*pi^3*sqrt3*log3
       + 1/4*pi^3*sqrt3*log3*logm
       + 3/64*pi^3*sqrt3*log3^2
       + 6900558510150978197893/2212660352699596800000*pi^4
       + 3443852191/4723920000*pi^4*logm
       + 38/405*pi^4*logm^2
       + 13262880557/18044208000*pi^4*log2
       + 1/81*pi^5*sqrt3
       + 18911/1959552*pi^6
       - 473861471/20412000*c4
       - 8/27*c4*logm
       + 181099/81000*c4*log2
       - 15716310177867227339861/2592961350819840000*s^2
       + 29/72*s^2*T9p7ep0
       + 5/144*s^2*T9p6ep0
       - 5/72*s^2*T9p5ep0
       - 3259/8640*s^2*T9p4ep0
       - 102251/233280*s^2*T9p3ep0
       + 1033/288*s^2*T8p7ep0
       + 5/72*s^2*T8p6ep0
       - 37/48*s^2*T8p4ep0
       - 119/18*s^2*T8p2ep0
       + 121/2160*s^2*T8p10ep0
       - 5/36*s^2*T7p9ep1
       - 3481/864*s^2*T7p9ep0
       + 227/144*s^2*T7p8ep1
       + 25817/8640*s^2*T7p8ep0
       + 7/8*s^2*T7p7ep1
       + 20197/11520*s^2*T7p7ep0
       + 7/16*s^2*T7p6ep1
       - 7/4*s^2*T7p5ep1
       - 68779/8640*s^2*T7p5ep0
       + 5/72*s^2*T7p16ep1
       + 859/360*s^2*T7p16ep0
       - 2/3*s^2*T7p15ep1
       + 25/288*s^2*T7p14ep2
       + 1717/2160*s^2*T7p14ep1
       - 5/144*s^2*T7p11ep2
       - 463/5760*s^2*T7p11ep1
       + 488801281/130636800*s^2*T7p11ep0
       + 5/144*s^2*T7p10ep2
       + 463/5760*s^2*T7p10ep1
       - 388464961/130636800*s^2*T7p10ep0
       + 321583/97200*s^2*T6p9ep1
       + 265324865803/15431472000*s^2*T6p9ep0
       + 5/27*s^2*T6p18ep1
       - 19956165301/30862944000*s^2*T6p18ep0
       - 21/8*s^2*T6p17ep1
       - 1380013669/97977600*s^2*T6p17ep0
       + 5/288*s^2*T6p16ep2
       + 72690053/65318400*s^2*T6p16ep1
       + 5/144*s^2*T6p15ep2
       + 5/48*s^2*T6p14ep2
       + 4183/1920*s^2*T6p14ep1
       + 86031133/1555200*s^2*T6p14ep0
       - 5/72*s^2*T6p13ep2
       + 2771/8640*s^2*T6p13ep1
       - 60055503131/6172588800*s^2*T6p13ep0
       + 5/48*s^2*T6p12ep2
       + 6760157/10497600*s^2*T6p12ep1
       + 52124906863/3592512000*s^2*T6p12ep0
       - 5/144*s^2*T6p11ep2
       - 2129/8640*s^2*T6p11ep1
       - 3119317793/881798400*s^2*T6p11ep0
       - 726371/48600*s^2*T6p10ep1
       - 375701508403/3857868000*s^2*T6p10ep0
       - 5/96*s^2*T5p8ep2
       - 1925753533/1175731200*s^2*T5p8ep1
       + 1413601/5248800*s^2*T5p11ep1
       + 17508879859/1306368000*s^2*T5p11ep0
       + 17/6*s^2*T4LVB7ep1
       - 55/24*s^2*T4LVB6ep1
       + 5/648*s^2*T4LT4ep2
       - 7/24*s^2*T4LT2ep2
       - 5/8*s^2*T3L61ep1
       - 80053720700555377/42873038208000*s^2*zeta5
       + 17362274273465858651/4001483566080000*s^2*zeta3
       + 1789/2916*s^2*zeta3^2
       + 70497943181/34459425*s^2*a5
       + 311820319193/3308104800*s^2*a4
       + 1992315489571/503884800*s^2*logm
       + 10/9*s^2*logm*T7p9ep0
       - 227/18*s^2*logm*T7p8ep0
       - 7*s^2*logm*T7p7ep0
       + 14*s^2*logm*T7p5ep0
       - 5/9*s^2*logm*T7p16ep0
       - 25/36*s^2*logm*T7p14ep1
       + 5/18*s^2*logm*T7p11ep1
       + 463/720*s^2*logm*T7p11ep0
       - 5/18*s^2*logm*T7p10ep1
       - 463/720*s^2*logm*T7p10ep0
       - 321583/12150*s^2*logm*T6p9ep0
       - 40/27*s^2*logm*T6p18ep0
       + 21*s^2*logm*T6p17ep0
       - 5/36*s^2*logm*T6p16ep1
       - 5/6*s^2*logm*T6p14ep1
       - 4183/240*s^2*logm*T6p14ep0
       + 5/9*s^2*logm*T6p13ep1
       - 2771/1080*s^2*logm*T6p13ep0
       - 5/6*s^2*logm*T6p12ep1
       - 6760157/1312200*s^2*logm*T6p12ep0
       + 5/18*s^2*logm*T6p11ep1
       + 2129/1080*s^2*logm*T6p11ep0
       + 726371/6075*s^2*logm*T6p10ep0
       + 5/12*s^2*logm*T5p8ep1
       - 1413601/656100*s^2*logm*T5p11ep0
       + 1007/18*s^2*logm*zeta5
       - 9073305607/9447840*s^2*logm*zeta3
       + 65/18*s^2*logm^2
       - 10/9*s^2*logm^2*T7p11ep0
       + 10/9*s^2*logm^2*T7p10ep0
       + 10/3*s^2*logm^2*T6p14ep0
       - 20/9*s^2*logm^2*T6p13ep0
       + 10/3*s^2*logm^2*T6p12ep0
       - 10/9*s^2*logm^2*T6p11ep0
       + 3710/81*s^2*logm^2*zeta3
       + 181099/675*s^2*log2*a4
       + 311820319193/79394515200*s^2*log2^4
       - 3033939742/516891375*s^2*log2^5
       + 245/72*s^2*ls5pithird*sqrt3
       + 6826237/1968300*s^2*ls4pithird*sqrt3
       - 40/9*s^2*ls4pithird*sqrt3*logm
       - 5/3*s^2*ls4pithird*sqrt3*log3
       - 135/32*s^2*ls5p*sqrt3
       - 56694738463991/150885504000*s^2*ls3*sqrt3
       + 6826237/145800*s^2*ls3*sqrt3*logm
       - 30*s^2*ls3*sqrt3*logm^2
       + 6826237/388800*s^2*ls3*sqrt3*log3
       - 45/2*s^2*ls3*sqrt3*log3*logm
       - 135/32*s^2*ls3*sqrt3*log3^2
       - 5174967378465209/3621252096000*s^2*ls2*sqrt3
       + 5/12*s^2*ls2*sqrt3*zeta3
       + 164773819/291600*s^2*ls2*sqrt3*logm
       - 160/3*s^2*ls2*sqrt3*logm^2
       + 56694738463991/150885504000*s^2*ls2*sqrt3*log3
       - 6826237/145800*s^2*ls2*sqrt3*log3*logm
       + 30*s^2*ls2*sqrt3*log3*logm^2
       - 6826237/777600*s^2*ls2*sqrt3*log3^2
       + 45/4*s^2*ls2*sqrt3*log3^2*logm
       + 45/32*s^2*ls2*sqrt3*log3^3
       + 275401163/2551500*s^2*ls2^2
       + 515263/145800*s^2*ls2^2*logm
       + 20*s^2*ls2^2*logm^2
       + 157003451/15746400*s^2*pi*sqrt3*zeta3
       - 115/9*s^2*pi*sqrt3*logm*zeta3
       - 115/24*s^2*pi*sqrt3*log3*zeta3
       + 45/8*s^2*pi*ls4p*sqrt3
       + 103921643646751493/684416646144000*s^2*pi^2
       + 186247258861/15872371200*s^2*pi^2*zeta3
       - 43677152747/377913600*s^2*pi^2*logm
       - 655/324*s^2*pi^2*logm*zeta3
       - 455/162*s^2*pi^2*logm^2
       - 54106993/3969000*s^2*pi^2*log2
       - 311820319193/79394515200*s^2*pi^2*log2^2
       + 21381044017/1240539300*s^2*pi^2*log2^3
       - 35/16*s^2*pi^2*ls3*sqrt3
       - 6826237/10497600*s^2*pi^2*ls2*sqrt3
       + 5/6*s^2*pi^2*ls2*sqrt3*logm
       + 5/16*s^2*pi^2*ls2*sqrt3*log3
       - 56694738463991/2715939072000*s^2*pi^3*sqrt3
       + 6826237/2624400*s^2*pi^3*sqrt3*logm
       - 5/3*s^2*pi^3*sqrt3*logm^2
       + 6826237/6998400*s^2*pi^3*sqrt3*log3
       - 5/4*s^2*pi^3*sqrt3*log3*logm
       - 15/64*s^2*pi^3*sqrt3*log3^2
       - 127426548351550351/6173717501952000*s^2*pi^4
       - 3443852191/944784000*s^2*pi^4*logm
       - 38/81*s^2*pi^4*logm^2
       + 4566347224273/198486288000*s^2*pi^4*log2
       - 5/81*s^2*pi^5*sqrt3
       - 94555/1959552*s^2*pi^6
       + 473861471/4082400*s^2*c4
       + 40/27*s^2*c4*logm
       - 181099/16200*s^2*c4*log2
       + 405251709539234311/37247164416000*s^4
       - 29/40*s^4*T9p7ep0
       - 1/16*s^4*T9p6ep0
       + 1/8*s^4*T9p5ep0
       + 3259/4800*s^4*T9p4ep0
       + 102251/129600*s^4*T9p3ep0
       - 1033/160*s^4*T8p7ep0
       - 1/8*s^4*T8p6ep0
       + 111/80*s^4*T8p4ep0
       + 119/10*s^4*T8p2ep0
       - 121/1200*s^4*T8p10ep0
       + 1/4*s^4*T7p9ep1
       + 3481/480*s^4*T7p9ep0
       - 227/80*s^4*T7p8ep1
       - 25817/4800*s^4*T7p8ep0
       - 63/40*s^4*T7p7ep1
       - 20197/6400*s^4*T7p7ep0
       - 63/80*s^4*T7p6ep1
       + 63/20*s^4*T7p5ep1
       + 68779/4800*s^4*T7p5ep0
       - 1/8*s^4*T7p16ep1
       - 859/200*s^4*T7p16ep0
       + 6/5*s^4*T7p15ep1
       - 5/32*s^4*T7p14ep2
       - 1717/1200*s^4*T7p14ep1
       + 1/16*s^4*T7p11ep2
       + 463/3200*s^4*T7p11ep1
       - 488801281/72576000*s^4*T7p11ep0
       - 1/16*s^4*T7p10ep2
       - 463/3200*s^4*T7p10ep1
       + 388464961/72576000*s^4*T7p10ep0
       - 321583/54000*s^4*T6p9ep1
       - 265324865803/8573040000*s^4*T6p9ep0
       - 1/3*s^4*T6p18ep1
       + 19956165301/17146080000*s^4*T6p18ep0
       + 189/40*s^4*T6p17ep1
       + 1380013669/54432000*s^4*T6p17ep0
       - 1/32*s^4*T6p16ep2
       - 72690053/36288000*s^4*T6p16ep1
       - 1/16*s^4*T6p15ep2
       - 3/16*s^4*T6p14ep2
       - 12549/3200*s^4*T6p14ep1
       - 86031133/864000*s^4*T6p14ep0
       + 1/8*s^4*T6p13ep2
       - 2771/4800*s^4*T6p13ep1
       + 60055503131/3429216000*s^4*T6p13ep0
       - 3/16*s^4*T6p12ep2
       - 6760157/5832000*s^4*T6p12ep1
       - 52124906863/1995840000*s^4*T6p12ep0
       + 1/16*s^4*T6p11ep2
       + 2129/4800*s^4*T6p11ep1
       + 3119317793/489888000*s^4*T6p11ep0
       + 726371/27000*s^4*T6p10ep1
       + 375701508403/2143260000*s^4*T6p10ep0
       + 3/32*s^4*T5p8ep2
       + 1925753533/653184000*s^4*T5p8ep1
       - 1413601/2916000*s^4*T5p11ep1
       - 17508879859/725760000*s^4*T5p11ep0
       - 51/10*s^4*T4LVB7ep1
       + 33/8*s^4*T4LVB6ep1
       - 1/72*s^4*T4LT4ep2
       + 21/40*s^4*T4LT2ep2
       + 9/8*s^4*T3L61ep1
       + 17686686203407/9797760000*s^4*zeta5
       - 3893814626767427/502951680000*s^4*zeta3
       - 1789/1620*s^4*zeta3^2
       - 181099/75*s^4*a5
       - 36*s^4*a4
       - 1992315489571/279936000*s^4*logm
       - 2*s^4*logm*T7p9ep0
       + 227/10*s^4*logm*T7p8ep0
       + 63/5*s^4*logm*T7p7ep0
       - 126/5*s^4*logm*T7p5ep0
       + s^4*logm*T7p16ep0
       + 5/4*s^4*logm*T7p14ep1
       - 1/2*s^4*logm*T7p11ep1
       - 463/400*s^4*logm*T7p11ep0
       + 1/2*s^4*logm*T7p10ep1
       + 463/400*s^4*logm*T7p10ep0
       + 321583/6750*s^4*logm*T6p9ep0
       + 8/3*s^4*logm*T6p18ep0
       - 189/5*s^4*logm*T6p17ep0
       + 1/4*s^4*logm*T6p16ep1
       + 3/2*s^4*logm*T6p14ep1
       + 12549/400*s^4*logm*T6p14ep0
       - s^4*logm*T6p13ep1
       + 2771/600*s^4*logm*T6p13ep0
       + 3/2*s^4*logm*T6p12ep1
       + 6760157/729000*s^4*logm*T6p12ep0
       - 1/2*s^4*logm*T6p11ep1
       - 2129/600*s^4*logm*T6p11ep0
       - 726371/3375*s^4*logm*T6p10ep0
       - 3/4*s^4*logm*T5p8ep1
       + 1413601/364500*s^4*logm*T5p11ep0
       - 1007/10*s^4*logm*zeta5
       + 9073305607/5248800*s^4*logm*zeta3
       - 13/2*s^4*logm^2
       + 2*s^4*logm^2*T7p11ep0
       - 2*s^4*logm^2*T7p10ep0
       - 6*s^4*logm^2*T6p14ep0
       + 4*s^4*logm^2*T6p13ep0
       - 6*s^4*logm^2*T6p12ep0
       + 2*s^4*logm^2*T6p11ep0
       - 742/9*s^4*logm^2*zeta3
       - 181099/375*s^4*log2*a4
       - 3/2*s^4*log2^4
       - 49/8*s^4*ls5pithird*sqrt3
       - 6826237/1093500*s^4*ls4pithird*sqrt3
       + 8*s^4*ls4pithird*sqrt3*logm
       + 3*s^4*ls4pithird*sqrt3*log3
       + 243/32*s^4*ls5p*sqrt3
       + 56694738463991/83825280000*s^4*ls3*sqrt3
       - 6826237/81000*s^4*ls3*sqrt3*logm
       + 54*s^4*ls3*sqrt3*logm^2
       - 6826237/216000*s^4*ls3*sqrt3*log3
       + 81/2*s^4*ls3*sqrt3*log3*logm
       + 243/32*s^4*ls3*sqrt3*log3^2
       + 5174967378465209/2011806720000*s^4*ls2*sqrt3
       - 3/4*s^4*ls2*sqrt3*zeta3
       - 164773819/162000*s^4*ls2*sqrt3*logm
       + 96*s^4*ls2*sqrt3*logm^2
       - 56694738463991/83825280000*s^4*ls2*sqrt3*log3
       + 6826237/81000*s^4*ls2*sqrt3*log3*logm
       - 54*s^4*ls2*sqrt3*log3*logm^2
       + 6826237/432000*s^4*ls2*sqrt3*log3^2
       - 81/4*s^4*ls2*sqrt3*log3^2*logm
       - 81/32*s^4*ls2*sqrt3*log3^3
       - 275401163/1417500*s^4*ls2^2
       - 515263/81000*s^4*ls2^2*logm
       - 36*s^4*ls2^2*logm^2
       - 157003451/8748000*s^4*pi*sqrt3*zeta3
       + 23*s^4*pi*sqrt3*logm*zeta3
       + 69/8*s^4*pi*sqrt3*log3*zeta3
       - 81/8*s^4*pi*ls4p*sqrt3
       - 104045886219556613/380231470080000*s^4*pi^2
       - 186280851181/8817984000*s^4*pi^2*zeta3
       + 43677152747/209952000*s^4*pi^2*logm
       + 131/36*s^4*pi^2*logm*zeta3
       + 91/18*s^4*pi^2*logm^2
       + 3023/120*s^4*pi^2*log2
       + 3/2*s^4*pi^2*log2^2
       - 181099/13500*s^4*pi^2*log2^3
       + 63/16*s^4*pi^2*ls3*sqrt3
       + 6826237/5832000*s^4*pi^2*ls2*sqrt3
       - 3/2*s^4*pi^2*ls2*sqrt3*logm
       - 9/16*s^4*pi^2*ls2*sqrt3*log3
       + 56694738463991/1508855040000*s^4*pi^3*sqrt3
       - 6826237/1458000*s^4*pi^3*sqrt3*logm
       + 3*s^4*pi^3*sqrt3*logm^2
       - 6826237/3888000*s^4*pi^3*sqrt3*log3
       + 9/4*s^4*pi^3*sqrt3*log3*logm
       + 27/64*s^4*pi^3*sqrt3*log3^2
       + 1409209304120309/38799129600000*s^4*pi^4
       + 3443852191/524880000*s^4*pi^4*logm
       + 38/45*s^4*pi^4*logm^2
       - 12157847/432000*s^4*pi^4*log2
       + 1/9*s^4*pi^5*sqrt3
       + 18911/217728*s^4*pi^6
       - 473861471/2268000*s^4*c4
       - 8/3*s^4*c4*logm
       + 181099/9000*s^4*c4*log2
       - 405251709539234311/47889211392000*s^6
       + 203/360*s^6*T9p7ep0
       + 7/144*s^6*T9p6ep0
       - 7/72*s^6*T9p5ep0
       - 22813/43200*s^6*T9p4ep0
       - 715757/1166400*s^6*T9p3ep0
       + 7231/1440*s^6*T8p7ep0
       + 7/72*s^6*T8p6ep0
       - 259/240*s^6*T8p4ep0
       - 833/90*s^6*T8p2ep0
       + 847/10800*s^6*T8p10ep0
       - 7/36*s^6*T7p9ep1
       - 24367/4320*s^6*T7p9ep0
       + 1589/720*s^6*T7p8ep1
       + 180719/43200*s^6*T7p8ep0
       + 49/40*s^6*T7p7ep1
       + 141379/57600*s^6*T7p7ep0
       + 49/80*s^6*T7p6ep1
       - 49/20*s^6*T7p5ep1
       - 481453/43200*s^6*T7p5ep0
       + 7/72*s^6*T7p16ep1
       + 6013/1800*s^6*T7p16ep0
       - 14/15*s^6*T7p15ep1
       + 35/288*s^6*T7p14ep2
       + 12019/10800*s^6*T7p14ep1
       - 7/144*s^6*T7p11ep2
       - 3241/28800*s^6*T7p11ep1
       + 488801281/93312000*s^6*T7p11ep0
       + 7/144*s^6*T7p10ep2
       + 3241/28800*s^6*T7p10ep1
       - 388464961/93312000*s^6*T7p10ep0
       + 2251081/486000*s^6*T6p9ep1
       + 265324865803/11022480000*s^6*T6p9ep0
       + 7/27*s^6*T6p18ep1
       - 19956165301/22044960000*s^6*T6p18ep0
       - 147/40*s^6*T6p17ep1
       - 1380013669/69984000*s^6*T6p17ep0
       + 7/288*s^6*T6p16ep2
       + 72690053/46656000*s^6*T6p16ep1
       + 7/144*s^6*T6p15ep2
       + 7/48*s^6*T6p14ep2
       + 29281/9600*s^6*T6p14ep1
       + 602217931/7776000*s^6*T6p14ep0
       - 7/72*s^6*T6p13ep2
       + 19397/43200*s^6*T6p13ep1
       - 60055503131/4408992000*s^6*T6p13ep0
       + 7/48*s^6*T6p12ep2
       + 47321099/52488000*s^6*T6p12ep1
       + 52124906863/2566080000*s^6*T6p12ep0
       - 7/144*s^6*T6p11ep2
       - 14903/43200*s^6*T6p11ep1
       - 3119317793/629856000*s^6*T6p11ep0
       - 5084597/243000*s^6*T6p10ep1
       - 375701508403/2755620000*s^6*T6p10ep0
       - 7/96*s^6*T5p8ep2
       - 1925753533/839808000*s^6*T5p8ep1
       + 9895207/26244000*s^6*T5p11ep1
       + 17508879859/933120000*s^6*T5p11ep0
       + 119/30*s^6*T4LVB7ep1
       - 77/24*s^6*T4LVB6ep1
       + 7/648*s^6*T4LT4ep2
       - 49/120*s^6*T4LT2ep2
       - 7/8*s^6*T3L61ep1
       - 17686686203407/12597120000*s^6*zeta5
       + 3893814626767427/646652160000*s^6*zeta3
       + 12523/14580*s^6*zeta3^2
       + 1267693/675*s^6*a5
       + 28*s^6*a4
       + 13946208426997/2519424000*s^6*logm
       + 14/9*s^6*logm*T7p9ep0
       - 1589/90*s^6*logm*T7p8ep0
       - 49/5*s^6*logm*T7p7ep0
       + 98/5*s^6*logm*T7p5ep0
       - 7/9*s^6*logm*T7p16ep0
       - 35/36*s^6*logm*T7p14ep1
       + 7/18*s^6*logm*T7p11ep1
       + 3241/3600*s^6*logm*T7p11ep0
       - 7/18*s^6*logm*T7p10ep1
       - 3241/3600*s^6*logm*T7p10ep0
       - 2251081/60750*s^6*logm*T6p9ep0
       - 56/27*s^6*logm*T6p18ep0
       + 147/5*s^6*logm*T6p17ep0
       - 7/36*s^6*logm*T6p16ep1
       - 7/6*s^6*logm*T6p14ep1
       - 29281/1200*s^6*logm*T6p14ep0
       + 7/9*s^6*logm*T6p13ep1
       - 19397/5400*s^6*logm*T6p13ep0
       - 7/6*s^6*logm*T6p12ep1
       - 47321099/6561000*s^6*logm*T6p12ep0
       + 7/18*s^6*logm*T6p11ep1
       + 14903/5400*s^6*logm*T6p11ep0
       + 5084597/30375*s^6*logm*T6p10ep0
       + 7/12*s^6*logm*T5p8ep1
       - 9895207/3280500*s^6*logm*T5p11ep0
       + 7049/90*s^6*logm*zeta5
       - 63513139249/47239200*s^6*logm*zeta3
       + 91/18*s^6*logm^2
       - 14/9*s^6*logm^2*T7p11ep0
       + 14/9*s^6*logm^2*T7p10ep0
       + 14/3*s^6*logm^2*T6p14ep0
       - 28/9*s^6*logm^2*T6p13ep0
       + 14/3*s^6*logm^2*T6p12ep0
       - 14/9*s^6*logm^2*T6p11ep0
       + 5194/81*s^6*logm^2*zeta3
       + 1267693/3375*s^6*log2*a4
       + 7/6*s^6*log2^4
       + 343/72*s^6*ls5pithird*sqrt3
       + 47783659/9841500*s^6*ls4pithird*sqrt3
       - 56/9*s^6*ls4pithird*sqrt3*logm
       - 7/3*s^6*ls4pithird*sqrt3*log3
       - 189/32*s^6*ls5p*sqrt3
       - 56694738463991/107775360000*s^6*ls3*sqrt3
       + 47783659/729000*s^6*ls3*sqrt3*logm
       - 42*s^6*ls3*sqrt3*logm^2
       + 47783659/1944000*s^6*ls3*sqrt3*log3
       - 63/2*s^6*ls3*sqrt3*log3*logm
       - 189/32*s^6*ls3*sqrt3*log3^2
       - 5174967378465209/2586608640000*s^6*ls2*sqrt3
       + 7/12*s^6*ls2*sqrt3*zeta3
       + 1153416733/1458000*s^6*ls2*sqrt3*logm
       - 224/3*s^6*ls2*sqrt3*logm^2
       + 56694738463991/107775360000*s^6*ls2*sqrt3*log3
       - 47783659/729000*s^6*ls2*sqrt3*log3*logm
       + 42*s^6*ls2*sqrt3*log3*logm^2
       - 47783659/3888000*s^6*ls2*sqrt3*log3^2
       + 63/4*s^6*ls2*sqrt3*log3^2*logm
       + 63/32*s^6*ls2*sqrt3*log3^3
       + 275401163/1822500*s^6*ls2^2
       + 3606841/729000*s^6*ls2^2*logm
       + 28*s^6*ls2^2*logm^2
       + 1099024157/78732000*s^6*pi*sqrt3*zeta3
       - 161/9*s^6*pi*sqrt3*logm*zeta3
       - 161/24*s^6*pi*sqrt3*log3*zeta3
       + 63/8*s^6*pi*ls4p*sqrt3
       + 104045886219556613/488869032960000*s^6*pi^2
       + 186280851181/11337408000*s^6*pi^2*zeta3
       - 305740069229/1889568000*s^6*pi^2*logm
       - 917/324*s^6*pi^2*logm*zeta3
       - 637/162*s^6*pi^2*logm^2
       - 21161/1080*s^6*pi^2*log2
       - 7/6*s^6*pi^2*log2^2
       + 1267693/121500*s^6*pi^2*log2^3
       - 49/16*s^6*pi^2*ls3*sqrt3
       - 47783659/52488000*s^6*pi^2*ls2*sqrt3
       + 7/6*s^6*pi^2*ls2*sqrt3*logm
       + 7/16*s^6*pi^2*ls2*sqrt3*log3
       - 56694738463991/1939956480000*s^6*pi^3*sqrt3
       + 47783659/13122000*s^6*pi^3*sqrt3*logm
       - 7/3*s^6*pi^3*sqrt3*logm^2
       + 47783659/34992000*s^6*pi^3*sqrt3*log3
       - 7/4*s^6*pi^3*sqrt3*log3*logm
       - 21/64*s^6*pi^3*sqrt3*log3^2
       - 1409209304120309/49884595200000*s^6*pi^4
       - 24106965337/4723920000*s^6*pi^4*logm
       - 266/405*s^6*pi^4*logm^2
       + 85104929/3888000*s^6*pi^4*log2
       - 7/81*s^6*pi^5*sqrt3
       - 18911/279936*s^6*pi^6
       + 473861471/2916000*s^6*c4
       + 56/27*s^6*c4*logm
       - 1267693/81000*s^6*c4*log2
       + 405251709539234311/167612239872000*s^8
       - 29/180*s^8*T9p7ep0
       - 1/72*s^8*T9p6ep0
       + 1/36*s^8*T9p5ep0
       + 3259/21600*s^8*T9p4ep0
       + 102251/583200*s^8*T9p3ep0
       - 1033/720*s^8*T8p7ep0
       - 1/36*s^8*T8p6ep0
       + 37/120*s^8*T8p4ep0
       + 119/45*s^8*T8p2ep0
       - 121/5400*s^8*T8p10ep0
       + 1/18*s^8*T7p9ep1
       + 3481/2160*s^8*T7p9ep0
       - 227/360*s^8*T7p8ep1
       - 25817/21600*s^8*T7p8ep0
       - 7/20*s^8*T7p7ep1
       - 20197/28800*s^8*T7p7ep0
       - 7/40*s^8*T7p6ep1
       + 7/10*s^8*T7p5ep1
       + 68779/21600*s^8*T7p5ep0
       - 1/36*s^8*T7p16ep1
       - 859/900*s^8*T7p16ep0
       + 4/15*s^8*T7p15ep1
       - 5/144*s^8*T7p14ep2
       - 1717/5400*s^8*T7p14ep1
       + 1/72*s^8*T7p11ep2
       + 463/14400*s^8*T7p11ep1
       - 488801281/326592000*s^8*T7p11ep0
       - 1/72*s^8*T7p10ep2
       - 463/14400*s^8*T7p10ep1
       + 388464961/326592000*s^8*T7p10ep0
       - 321583/243000*s^8*T6p9ep1
       - 265324865803/38578680000*s^8*T6p9ep0
       - 2/27*s^8*T6p18ep1
       + 19956165301/77157360000*s^8*T6p18ep0
       + 21/20*s^8*T6p17ep1
       + 1380013669/244944000*s^8*T6p17ep0
       - 1/144*s^8*T6p16ep2
       - 72690053/163296000*s^8*T6p16ep1
       - 1/72*s^8*T6p15ep2
       - 1/24*s^8*T6p14ep2
       - 4183/4800*s^8*T6p14ep1
       - 86031133/3888000*s^8*T6p14ep0
       + 1/36*s^8*T6p13ep2
       - 2771/21600*s^8*T6p13ep1
       + 60055503131/15431472000*s^8*T6p13ep0
       - 1/24*s^8*T6p12ep2
       - 6760157/26244000*s^8*T6p12ep1
       - 52124906863/8981280000*s^8*T6p12ep0
       + 1/72*s^8*T6p11ep2
       + 2129/21600*s^8*T6p11ep1
       + 3119317793/2204496000*s^8*T6p11ep0
       + 726371/121500*s^8*T6p10ep1
       + 375701508403/9644670000*s^8*T6p10ep0
       + 1/48*s^8*T5p8ep2
       + 1925753533/2939328000*s^8*T5p8ep1
       - 1413601/13122000*s^8*T5p11ep1
       - 17508879859/3265920000*s^8*T5p11ep0
       - 17/15*s^8*T4LVB7ep1
       + 11/12*s^8*T4LVB6ep1
       - 1/324*s^8*T4LT4ep2
       + 7/60*s^8*T4LT2ep2
       + 1/4*s^8*T3L61ep1
       + 17686686203407/44089920000*s^8*zeta5
       - 3893814626767427/2263282560000*s^8*zeta3
       - 1789/7290*s^8*zeta3^2
       - 362198/675*s^8*a5
       - 8*s^8*a4
       - 1992315489571/1259712000*s^8*logm
       - 4/9*s^8*logm*T7p9ep0
       + 227/45*s^8*logm*T7p8ep0
       + 14/5*s^8*logm*T7p7ep0
       - 28/5*s^8*logm*T7p5ep0
       + 2/9*s^8*logm*T7p16ep0
       + 5/18*s^8*logm*T7p14ep1
       - 1/9*s^8*logm*T7p11ep1
       - 463/1800*s^8*logm*T7p11ep0
       + 1/9*s^8*logm*T7p10ep1
       + 463/1800*s^8*logm*T7p10ep0
       + 321583/30375*s^8*logm*T6p9ep0
       + 16/27*s^8*logm*T6p18ep0
       - 42/5*s^8*logm*T6p17ep0
       + 1/18*s^8*logm*T6p16ep1
       + 1/3*s^8*logm*T6p14ep1
       + 4183/600*s^8*logm*T6p14ep0
       - 2/9*s^8*logm*T6p13ep1
       + 2771/2700*s^8*logm*T6p13ep0
       + 1/3*s^8*logm*T6p12ep1
       + 6760157/3280500*s^8*logm*T6p12ep0
       - 1/9*s^8*logm*T6p11ep1
       - 2129/2700*s^8*logm*T6p11ep0
       - 1452742/30375*s^8*logm*T6p10ep0
       - 1/6*s^8*logm*T5p8ep1
       + 1413601/1640250*s^8*logm*T5p11ep0
       - 1007/45*s^8*logm*zeta5
       + 9073305607/23619600*s^8*logm*zeta3
       - 13/9*s^8*logm^2
       + 4/9*s^8*logm^2*T7p11ep0
       - 4/9*s^8*logm^2*T7p10ep0
       - 4/3*s^8*logm^2*T6p14ep0
       + 8/9*s^8*logm^2*T6p13ep0
       - 4/3*s^8*logm^2*T6p12ep0
       + 4/9*s^8*logm^2*T6p11ep0
       - 1484/81*s^8*logm^2*zeta3
       - 362198/3375*s^8*log2*a4
       - 1/3*s^8*log2^4
       - 49/36*s^8*ls5pithird*sqrt3
       - 6826237/4920750*s^8*ls4pithird*sqrt3
       + 16/9*s^8*ls4pithird*sqrt3*logm
       + 2/3*s^8*ls4pithird*sqrt3*log3
       + 27/16*s^8*ls5p*sqrt3
       + 56694738463991/377213760000*s^8*ls3*sqrt3
       - 6826237/364500*s^8*ls3*sqrt3*logm
       + 12*s^8*ls3*sqrt3*logm^2
       - 6826237/972000*s^8*ls3*sqrt3*log3
       + 9*s^8*ls3*sqrt3*log3*logm
       + 27/16*s^8*ls3*sqrt3*log3^2
       + 5174967378465209/9053130240000*s^8*ls2*sqrt3
       - 1/6*s^8*ls2*sqrt3*zeta3
       - 164773819/729000*s^8*ls2*sqrt3*logm
       + 64/3*s^8*ls2*sqrt3*logm^2
       - 56694738463991/377213760000*s^8*ls2*sqrt3*log3
       + 6826237/364500*s^8*ls2*sqrt3*log3*logm
       - 12*s^8*ls2*sqrt3*log3*logm^2
       + 6826237/1944000*s^8*ls2*sqrt3*log3^2
       - 9/2*s^8*ls2*sqrt3*log3^2*logm
       - 9/16*s^8*ls2*sqrt3*log3^3
       - 275401163/6378750*s^8*ls2^2
       - 515263/364500*s^8*ls2^2*logm
       - 8*s^8*ls2^2*logm^2
       - 157003451/39366000*s^8*pi*sqrt3*zeta3
       + 46/9*s^8*pi*sqrt3*logm*zeta3
       + 23/12*s^8*pi*sqrt3*log3*zeta3
       - 9/4*s^8*pi*ls4p*sqrt3
       - 104045886219556613/1711041615360000*s^8*pi^2
       - 186280851181/39680928000*s^8*pi^2*zeta3
       + 43677152747/944784000*s^8*pi^2*logm
       + 131/162*s^8*pi^2*logm*zeta3
       + 91/81*s^8*pi^2*logm^2
       + 3023/540*s^8*pi^2*log2
       + 1/3*s^8*pi^2*log2^2
       - 181099/60750*s^8*pi^2*log2^3
       + 7/8*s^8*pi^2*ls3*sqrt3
       + 6826237/26244000*s^8*pi^2*ls2*sqrt3
       - 1/3*s^8*pi^2*ls2*sqrt3*logm
       - 1/8*s^8*pi^2*ls2*sqrt3*log3
       + 56694738463991/6789847680000*s^8*pi^3*sqrt3
       - 6826237/6561000*s^8*pi^3*sqrt3*logm
       + 2/3*s^8*pi^3*sqrt3*logm^2
       - 6826237/17496000*s^8*pi^3*sqrt3*log3
       + 1/2*s^8*pi^3*sqrt3*log3*logm
       + 3/32*s^8*pi^3*sqrt3*log3^2
       + 1409209304120309/174596083200000*s^8*pi^4
       + 3443852191/2361960000*s^8*pi^4*logm
       + 76/405*s^8*pi^4*logm^2
       - 12157847/1944000*s^8*pi^4*log2
       + 2/81*s^8*pi^5*sqrt3
       + 18911/979776*s^8*pi^6
       - 473861471/10206000*s^8*c4
       - 16/27*s^8*c4*logm
       + 181099/40500*s^8*c4*log2
       + 6826237/2916000*ls4*sqrt3
       - 3*ls4*sqrt3*logm
       - 9/8*ls4*sqrt3*log3
       - 6826237/583200*ls4*s^2*sqrt3
       + 15*ls4*s^2*sqrt3*logm
       + 45/8*ls4*s^2*sqrt3*log3
       + 6826237/324000*ls4*s^4*sqrt3
       - 27*ls4*s^4*sqrt3*logm
       - 81/8*ls4*s^4*sqrt3*log3
       - 47783659/2916000*ls4*s^6*sqrt3
       + 21*ls4*s^6*sqrt3*logm
       + 63/8*ls4*s^6*sqrt3*log3
       + 6826237/1458000*ls4*s^8*sqrt3
       - 6*ls4*s^8*sqrt3*logm
       - 9/4*ls4*s^8*sqrt3*log3
       + 9/16*ls5*sqrt3
       - 45/16*ls5*s^2*sqrt3
       + 81/16*ls5*s^4*sqrt3
       - 63/16*ls5*s^6*sqrt3
       + 9/8*ls5*s^8*sqrt3
   )

    + (MZ/Mt)^10 * (
       - 131/4620
       + 1772/10395*s^2
       - 2/5*s^4
       + 16/35*s^6
       - 9/35*s^8
       + 2/35*s^10
   )

    + (MZ/Mt)^10*alphas/pi*cf * (
       - 293347979/3143448000
       - 1/210*pi^2
       + 1722149/3061800*s^2
       + 1/35*s^2*pi^2
       - 1199/900*s^4
       - 1/15*s^4*pi^2
       + 2398/1575*s^6
       + 8/105*s^6*pi^2
       - 1199/1400*s^8
       - 3/70*s^8*pi^2
       + 1199/6300*s^10
       + 1/105*s^10*pi^2
   )

    + (MZ/Mt)^10*(alphas/pi)^2*cf*tf * (
       - 23054974995287/830628320772096000
       + 5965963/72477573120*zeta3
       - 481/5715360*logMZ
       + 481/5715360*logm
   )

    + (MZ/Mt)^10*(alphas/pi)^2*cf*tf*nl * (
       + 46688372299/742639590000
       - 2/105*zeta3
       - 293347979/4715172000*logm
       + 140167/8731800*pi^2
       - 1/315*pi^2*logm
       - 546632327/1446700500*s^2
       + 4/35*s^2*zeta3
       + 1722149/4592700*s^2*logm
       - 421481/4365900*s^2*pi^2
       + 2/105*s^2*pi^2*logm
       + 43117/48600*s^4
       - 4/15*s^4*zeta3
       - 1199/1350*s^4*logm
       + 12857/56700*s^4*pi^2
       - 2/45*s^4*pi^2*logm
       - 43117/42525*s^6
       + 32/105*s^6*zeta3
       + 4796/4725*s^6*logm
       - 25714/99225*s^6*pi^2
       + 16/315*s^6*pi^2*logm
       + 43117/75600*s^8
       - 6/35*s^8*zeta3
       - 1199/2100*s^8*logm
       + 12857/88200*s^8*pi^2
       - 1/35*s^8*pi^2*logm
       - 43117/340200*s^10
       + 4/105*s^10*zeta3
       + 1199/9450*s^10*logm
       - 12857/396900*s^10*pi^2
       + 2/315*s^10*pi^2*logm
   )

    + (MZ/Mt)^10*(alphas/pi)^2*cf*nh*tf * (
       - 785923518515155763/50253013406711808000
       + 108700801899/9395240960*zeta3
       + 32429/3457792800*logMZ
       - 1/249480*logMZ^2
       - 806828551/12966723000*logm
       + 1/124740*logm*logMZ
       - 1/249480*logm^2
       - 13738391/1190700*ls2*sqrt3
       - 37727/997920*pi^2
       - 1/315*pi^2*logm
       + 160642032601355731/1884488002751692800*s^2
       - 1100539450607/15854469120*s^2*zeta3
       - 32429/2593344600*s^2*logMZ
       + 1/187110*s^2*logMZ^2
       + 2917417693/7780033800*s^2*logm
       - 1/93555*s^2*logm*logMZ
       + 1/187110*s^2*logm^2
       + 13738391/198450*s^2*ls2*sqrt3
       + 170111/748440*s^2*pi^2
       + 2/105*s^2*pi^2*logm
       - 52709/340200*s^4
       + 7288/45*s^4*zeta3
       - 1199/1350*s^4*logm
       - 13738391/85050*s^4*ls2*sqrt3
       - 8/15*s^4*pi^2
       - 2/45*s^4*pi^2*logm
       + 52709/297675*s^6
       - 58304/315*s^6*zeta3
       + 4796/4725*s^6*logm
       + 54953564/297675*s^6*ls2*sqrt3
       + 64/105*s^6*pi^2
       + 16/315*s^6*pi^2*logm
       - 52709/529200*s^8
       + 3644/35*s^8*zeta3
       - 1199/2100*s^8*logm
       - 13738391/132300*s^8*ls2*sqrt3
       - 12/35*s^8*pi^2
       - 1/35*s^8*pi^2*logm
       + 52709/2381400*s^10
       - 7288/315*s^10*zeta3
       + 1199/9450*s^10*logm
       + 13738391/595350*s^10*ls2*sqrt3
       + 8/105*s^10*pi^2
       + 2/315*s^10*pi^2*logm
   )

    + (MZ/Mt)^10*(alphas/pi)^2*cf*ca * (
       - 24719870299089197/2265349965742080000
       - 34329185172719/1171962357350400*zeta3
       + 293347979/1714608000*logm
       - 31433/317520*ls2*sqrt3
       + 27/280*ls2^2
       - 813317/114604875*pi^2
       + 11/1260*pi^2*logm
       - 131/2310*pi^2*log2
       + 3/5600*pi^4
       + 99894714057698081/30339508469760000*s^2
       - 25017102015001/9988315545600*s^2*zeta3
       - 18943639/18370800*s^2*logm
       + 31433/52920*s^2*ls2*sqrt3
       - 81/140*s^2*ls2^2
       + 539353/12733875*s^2*pi^2
       - 11/210*s^2*pi^2*logm
       + 3544/10395*s^2*pi^2*log2
       - 9/2800*s^2*pi^4
       - 39697543/8164800*s^4
       + 49094/14175*s^4*zeta3
       + 13189/5400*s^4*logm
       - 31433/22680*s^4*ls2*sqrt3
       + 27/20*s^4*ls2^2
       - 144869/1488375*s^4*pi^2
       + 11/90*s^4*pi^2*logm
       - 4/5*s^4*pi^2*log2
       + 3/400*s^4*pi^4
       + 39697543/7144200*s^6
       - 392752/99225*s^6*zeta3
       - 13189/4725*s^6*logm
       + 31433/19845*s^6*ls2*sqrt3
       - 54/35*s^6*ls2^2
       + 1158952/10418625*s^6*pi^2
       - 44/315*s^6*pi^2*logm
       + 32/35*s^6*pi^2*log2
       - 3/350*s^6*pi^4
       - 39697543/12700800*s^8
       + 24547/11025*s^8*zeta3
       + 13189/8400*s^8*logm
       - 31433/35280*s^8*ls2*sqrt3
       + 243/280*s^8*ls2^2
       - 144869/2315250*s^8*pi^2
       + 11/140*s^8*pi^2*logm
       - 18/35*s^8*pi^2*log2
       + 27/5600*s^8*pi^4
       + 39697543/57153600*s^10
       - 49094/99225*s^10*zeta3
       - 13189/37800*s^10*logm
       + 31433/158760*s^10*ls2*sqrt3
       - 27/140*s^10*ls2^2
       + 144869/10418625*s^10*pi^2
       - 11/630*s^10*pi^2*logm
       + 4/35*s^10*pi^2*log2
       - 3/2800*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^2*cf^2 * (
       + 1003456450912149823/153820059402240000
       - 19771594827839/3348463878144*zeta3
       + 31433/158760*ls2*sqrt3
       - 27/140*ls2^2
       - 4976687/67914000*pi^2
       + 131/1155*pi^2*log2
       + 1/5040*pi^4
       + 277169473015391633/11798697738240000*s^2
       - 342562513981/20552089600*s^2*zeta3
       - 31433/26460*s^2*ls2*sqrt3
       + 81/70*s^2*ls2^2
       + 44875933/101871000*s^2*pi^2
       - 7088/10395*s^2*pi^2*log2
       - 1/840*s^2*pi^4
       - 7315733/4665600*s^4
       - 155243/28350*s^4*zeta3
       + 31433/11340*s^4*ls2*sqrt3
       - 27/10*s^4*ls2^2
       - 455767/441000*s^4*pi^2
       + 8/5*s^4*pi^2*log2
       + 1/360*s^4*pi^4
       + 7315733/4082400*s^6
       + 620972/99225*s^6*zeta3
       - 62866/19845*s^6*ls2*sqrt3
       + 108/35*s^6*ls2^2
       + 455767/385875*s^6*pi^2
       - 64/35*s^6*pi^2*log2
       - 1/315*s^6*pi^4
       - 7315733/7257600*s^8
       - 155243/44100*s^8*zeta3
       + 31433/17640*s^8*ls2*sqrt3
       - 243/140*s^8*ls2^2
       - 455767/686000*s^8*pi^2
       + 36/35*s^8*pi^2*log2
       + 1/560*s^8*pi^4
       + 7315733/32659200*s^10
       + 155243/198450*s^10*zeta3
       - 31433/79380*s^10*ls2*sqrt3
       + 27/70*s^10*ls2^2
       + 455767/3087000*s^10*pi^2
       - 8/35*s^10*pi^2*log2
       - 1/2520*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*d33FF/nc * (
       + 359773180677962111360846969/365738005232225353728000000
       + 81434951220981230239747/51603245888144670720000*zeta3
       + 184976214493811/68669669376000*a4
       - 50403514981/100018800000*logMZ
       + 11897/28350*logMZ*zeta3
       + 50403514981/100018800000*logm
       - 11897/28350*logm*zeta3
       + 184976214493811/1648072065024000*log2^4
       - 184976214493811/1648072065024000*pi^2*log2^2
       - 7648472077178767/197768647802880000*pi^4
       - 292991120410929939812109433/137151751962084507648000000*s^2
       - 82183285685826762604547/19351217208054251520000*s^2*zeta3
       - 184976214493811/25751126016000*s^2*a4
       + 151211128043/150028200000*s^2*logMZ
       - 11897/14175*s^2*logMZ*zeta3
       - 151211128043/150028200000*s^2*logm
       + 11897/14175*s^2*logm*zeta3
       - 184976214493811/618027024384000*s^2*log2^4
       + 184976214493811/618027024384000*s^2*pi^2*log2^2
       + 7313275876022159/74163242926080000*s^2*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*tf^2*nl * (
       + 259856424061905121/1427170478417510400000
       - 246620419/2609192632320*zeta3
       - 5965963/47563407360*a4
       - 19246021/270050760000*logMZ
       + 19/567000*logMZ^2
       + 106715197900621/3114856202895360000*logm
       + 5965963/54358179840*logm*zeta3
       - 19207/107163000*logm*logMZ
       + 1952/13395375*logm^2
       - 5965963/1141521776640*log2^4
       - 19/2268000*pi^2
       + 5965963/1141521776640*pi^2*log2^2
       + 41761741/19568944742400*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*tf^2*nl^2 * (
       - 379793445434141/5614355300400000
       - 2263/99225*zeta3
       + 46688372299/556979692500*logm
       - 8/315*logm*zeta3
       - 293347979/7072758000*logm^2
       - 4952329/203742000*pi^2
       + 140167/6548850*pi^2*logm
       - 2/945*pi^2*logm^2
       - 19/56700*pi^4
       + 8913524022191/21874111560000*s^2
       + 4526/33075*s^2*zeta3
       - 546632327/1085025375*s^2*logm
       + 16/105*s^2*logm*zeta3
       + 1722149/6889050*s^2*logm^2
       + 402030449/2750517000*s^2*pi^2
       - 421481/3274425*s^2*pi^2*logm
       + 4/315*s^2*pi^2*logm^2
       + 19/9450*s^2*pi^4
       - 23581219/24494400*s^4
       - 4526/14175*s^4*zeta3
       + 43117/36450*s^4*logm
       - 16/45*s^4*logm*zeta3
       - 1199/2025*s^4*logm^2
       - 1362217/3969000*s^4*pi^2
       + 12857/42525*s^4*pi^2*logm
       - 4/135*s^4*pi^2*logm^2
       - 19/4050*s^4*pi^4
       + 23581219/21432600*s^6
       + 36208/99225*s^6*zeta3
       - 172468/127575*s^6*logm
       + 128/315*s^6*logm*zeta3
       + 9592/14175*s^6*logm^2
       + 1362217/3472875*s^6*pi^2
       - 102856/297675*s^6*pi^2*logm
       + 32/945*s^6*pi^2*logm^2
       + 76/14175*s^6*pi^4
       - 23581219/38102400*s^8
       - 2263/11025*s^8*zeta3
       + 43117/56700*s^8*logm
       - 8/35*s^8*logm*zeta3
       - 1199/3150*s^8*logm^2
       - 1362217/6174000*s^8*pi^2
       + 12857/66150*s^8*pi^2*logm
       - 2/105*s^8*pi^2*logm^2
       - 19/6300*s^8*pi^4
       + 23581219/171460800*s^10
       + 4526/99225*s^10*zeta3
       - 43117/255150*s^10*logm
       + 16/315*s^10*logm*zeta3
       + 1199/14175*s^10*logm^2
       + 1362217/27783000*s^10*pi^2
       - 12857/297675*s^10*pi^2*logm
       + 4/945*s^10*pi^2*logm^2
       + 19/28350*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*nh*tf^2 * (
       - 629301425533219405529/188637249075444449280000
       + 2354082810749/3895443062784000*zeta3
       - 11009/5898240*a4
       + 752746829725783/327168056033280000*logMZ
       - 77063/47185920*logMZ*zeta3
       - 11941/57629880*logMZ^2
       + 1/12474*logMZ^3
       - 125873229673750093/53842514364334080000*logm
       + 94742539/54358179840*logm*zeta3
       + 22391/74095560*logm*logMZ
       - 1/4158*logm*logMZ^2
       - 12317/129667230*logm^2
       + 1/4158*logm^2*logMZ
       - 1/12474*logm^3
       - 11009/141557760*log2^4
       + 11941/230519520*pi^2
       - 1/16632*pi^2*logMZ
       + 1/16632*pi^2*logm
       + 11009/141557760*pi^2*log2^2
       + 539441/16986931200*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*nh*tf^2*nl * (
       + 342420052850533781619258827/2089520297451076976640000
       + 142/315*T6p14ep0
       + 11322971/8037225*T6p13ep0
       - 33629371097657213209/854360558508441600*zeta3
       - 2620723/1132462080*a4
       + 16455611/8985939039000*logMZ
       + 137/22453200*logMZ^2
       - 1/561330*logMZ^3
       + 726526873123383923/11537681649500160000*logm
       + 65113106957/4227858432*logm*zeta3
       + 391/1296672300*logm*logMZ
       - 6454153703/77800338000*logm^2
       + 1/187110*logm^2*logMZ
       - 1/280665*logm^3
       - 2620723/27179089920*log2^4
       - 13738391/595350*ls3*sqrt3
       - 45986347721/750141000*ls2*sqrt3
       - 13738391/893025*ls2*sqrt3*logm
       + 13738391/595350*ls2*sqrt3*log3
       - 3225150698377/1782335016000*pi^2
       + 1/748440*pi^2*logMZ
       - 189953/6548850*pi^2*logm
       - 4/945*pi^2*logm^2
       + 2620723/27179089920*pi^2*log2^2
       - 13738391/10716300*pi^3*sqrt3
       + 15280940025171913/38834570841292800*pi^4
       - 385217231158406645486983049/391785055772076933120000*s^2
       - 284/105*s^2*T6p14ep0
       - 22645942/2679075*s^2*T6p13ep0
       + 4203410029617234011/17799178302259200*s^2*zeta3
       + 360403/42467328*s^2*a4
       - 16455611/6739454279250*s^2*logMZ
       - 137/16839900*s^2*logMZ^2
       + 2/841995*s^2*logMZ^3
       - 1654211415654137479/4240098006191308800*s^2*logm
       - 1098727511279/11890851840*s^2*logm*zeta3
       - 391/972504225*s^2*logm*logMZ
       + 1166948089/2334010140*s^2*logm^2
       - 2/280665*s^2*logm^2*logMZ
       + 4/841995*s^2*logm^3
       + 360403/1019215872*s^2*log2^4
       + 13738391/99225*s^2*ls3*sqrt3
       + 45986347721/125023500*s^2*ls2*sqrt3
       + 27476782/297675*s^2*ls2*sqrt3*logm
       - 13738391/99225*s^2*ls2*sqrt3*log3
       + 1612526134691/148527918000*s^2*pi^2
       - 1/561330*s^2*pi^2*logMZ
       + 570839/3274425*s^2*pi^2*logm
       + 8/315*s^2*pi^2*logm^2
       - 360403/1019215872*s^2*pi^2*log2^2
       + 13738391/1786050*s^2*pi^3*sqrt3
       - 1910043192061733/809053559193600*s^2*pi^4
       + 2950187101537/1285956000*s^4
       + 284/45*s^4*T6p14ep0
       + 22645942/1148175*s^4*T6p13ep0
       - 5693601334/10333575*s^4*zeta3
       + 24911/25515*s^4*logm
       + 29104/135*s^4*logm*zeta3
       - 2398/2025*s^4*logm^2
       - 13738391/42525*s^4*ls3*sqrt3
       - 45986347721/53581500*s^4*ls2*sqrt3
       - 27476782/127575*s^4*ls2*sqrt3*logm
       + 13738391/42525*s^4*ls2*sqrt3*log3
       - 73290374573/2893401000*s^4*pi^2
       - 17383/42525*s^4*pi^2*logm
       - 8/135*s^4*pi^2*logm^2
       - 13738391/765450*s^4*pi^3*sqrt3
       + 113840483/20667150*s^4*pi^4
       - 2950187101537/1125211500*s^6
       - 2272/315*s^6*T6p14ep0
       - 181167536/8037225*s^6*T6p13ep0
       + 45548810672/72335025*s^6*zeta3
       - 199288/178605*s^6*logm
       - 232832/945*s^6*logm*zeta3
       + 19184/14175*s^6*logm^2
       + 109907128/297675*s^6*ls3*sqrt3
       + 91972695442/93767625*s^6*ls2*sqrt3
       + 219814256/893025*s^6*ls2*sqrt3*logm
       - 109907128/297675*s^6*ls2*sqrt3*log3
       + 73290374573/2531725875*s^6*pi^2
       + 139064/297675*s^6*pi^2*logm
       + 64/945*s^6*pi^2*logm^2
       + 54953564/2679075*s^6*pi^3*sqrt3
       - 455361932/72335025*s^6*pi^4
       + 2950187101537/2000376000*s^8
       + 142/35*s^8*T6p14ep0
       + 11322971/893025*s^8*T6p13ep0
       - 2846800667/8037225*s^8*zeta3
       + 24911/39690*s^8*logm
       + 14552/105*s^8*logm*zeta3
       - 1199/1575*s^8*logm^2
       - 13738391/66150*s^8*ls3*sqrt3
       - 45986347721/83349000*s^8*ls2*sqrt3
       - 13738391/99225*s^8*ls2*sqrt3*logm
       + 13738391/66150*s^8*ls2*sqrt3*log3
       - 73290374573/4500846000*s^8*pi^2
       - 17383/66150*s^8*pi^2*logm
       - 4/105*s^8*pi^2*logm^2
       - 13738391/1190700*s^8*pi^3*sqrt3
       + 113840483/32148900*s^8*pi^4
       - 2950187101537/9001692000*s^10
       - 284/315*s^10*T6p14ep0
       - 22645942/8037225*s^10*T6p13ep0
       + 5693601334/72335025*s^10*zeta3
       - 24911/178605*s^10*logm
       - 29104/945*s^10*logm*zeta3
       + 2398/14175*s^10*logm^2
       + 13738391/297675*s^10*ls3*sqrt3
       + 45986347721/375070500*s^10*ls2*sqrt3
       + 27476782/893025*s^10*ls2*sqrt3*logm
       - 13738391/297675*s^10*ls2*sqrt3*log3
       + 73290374573/20253807000*s^10*pi^2
       + 17383/297675*s^10*pi^2*logm
       + 8/945*s^10*pi^2*logm^2
       + 13738391/5358150*s^10*pi^3*sqrt3
       - 113840483/144670050*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*nh^2*tf^2 * (
       + 24125282740454187630649/30369847978229760000
       - 4027627/3572100*T6p9ep0
       + 10777762/893025*T6p10ep0
       - 2891415687903606271/12854962107187200*zeta3
       - 85133/9001692000*logMZ
       + 61/14288400*logMZ^2
       - 785567069711668019/37689760055033856000*logm
       + 36233600633/2348810240*logm*zeta3
       + 5143/1296672300*logm*logMZ
       - 1/187110*logm*logMZ^2
       - 1613734247/38900169000*logm^2
       + 1/93555*logm^2*logMZ
       - 1/187110*logm^3
       - 31028167/396900*ls3*sqrt3
       - 94646251811/750141000*ls2*sqrt3
       - 13738391/893025*ls2*sqrt3*logm
       + 31028167/396900*ls2*sqrt3*log3
       - 7196734583/1131641280*pi^2
       - 37727/748440*pi^2*logm
       - 2/945*pi^2*logm^2
       - 31028167/7144200*pi^3*sqrt3
       - 12558253/321489000*pi^4
       - 27140696172886571333197/5694346495918080000*s^2
       + 4027627/595350*s^2*T6p9ep0
       - 21555524/297675*s^2*T6p10ep0
       + 1084252464945161497/803435131699200*s^2*zeta3
       + 85133/6751269000*s^2*logMZ
       - 61/10716300*s^2*logMZ^2
       + 803121050805906719/7066830010318848000*s^2*logm
       - 1100539450607/11890851840*s^2*logm*zeta3
       - 5143/972504225*s^2*logm*logMZ
       + 2/280665*s^2*logm*logMZ^2
       + 2917448551/11670050700*s^2*logm^2
       - 4/280665*s^2*logm^2*logMZ
       + 2/280665*s^2*logm^3
       + 31028167/66150*s^2*ls3*sqrt3
       + 94646251811/125023500*s^2*ls2*sqrt3
       + 27476782/297675*s^2*ls2*sqrt3*logm
       - 31028167/66150*s^2*ls2*sqrt3*log3
       + 17991796477/471517200*s^2*pi^2
       + 170111/561330*s^2*pi^2*logm
       + 4/315*s^2*pi^2*logm^2
       + 31028167/1190700*s^2*pi^3*sqrt3
       + 12558253/53581500*s^2*pi^4
       + 9534209492743/857304000*s^4
       - 4027627/255150*s^4*T6p9ep0
       + 21555524/127575*s^4*T6p10ep0
       - 4820498891/1530900*s^4*zeta3
       - 52709/255150*s^4*logm
       + 29152/135*s^4*logm*zeta3
       - 1199/2025*s^4*logm^2
       - 31028167/28350*s^4*ls3*sqrt3
       - 94646251811/53581500*s^4*ls2*sqrt3
       - 27476782/127575*s^4*ls2*sqrt3*logm
       + 31028167/28350*s^4*ls2*sqrt3*log3
       - 817804013/9185400*s^4*pi^2
       - 32/45*s^4*pi^2*logm
       - 4/135*s^4*pi^2*logm^2
       - 31028167/510300*s^4*pi^3*sqrt3
       - 12558253/22963500*s^4*pi^4
       - 9534209492743/750141000*s^6
       + 16110508/893025*s^6*T6p9ep0
       - 172444192/893025*s^6*T6p10ep0
       + 9640997782/2679075*s^6*zeta3
       + 210836/893025*s^6*logm
       - 233216/945*s^6*logm*zeta3
       + 9592/14175*s^6*logm^2
       + 124112668/99225*s^6*ls3*sqrt3
       + 189292503622/93767625*s^6*ls2*sqrt3
       + 219814256/893025*s^6*ls2*sqrt3*logm
       - 124112668/99225*s^6*ls2*sqrt3*log3
       + 817804013/8037225*s^6*pi^2
       + 256/315*s^6*pi^2*logm
       + 32/945*s^6*pi^2*logm^2
       + 62056334/893025*s^6*pi^3*sqrt3
       + 25116506/40186125*s^6*pi^4
       + 9534209492743/1333584000*s^8
       - 4027627/396900*s^8*T6p9ep0
       + 10777762/99225*s^8*T6p10ep0
       - 4820498891/2381400*s^8*zeta3
       - 52709/396900*s^8*logm
       + 14576/105*s^8*logm*zeta3
       - 1199/3150*s^8*logm^2
       - 31028167/44100*s^8*ls3*sqrt3
       - 94646251811/83349000*s^8*ls2*sqrt3
       - 13738391/99225*s^8*ls2*sqrt3*logm
       + 31028167/44100*s^8*ls2*sqrt3*log3
       - 817804013/14288400*s^8*pi^2
       - 16/35*s^8*pi^2*logm
       - 2/105*s^8*pi^2*logm^2
       - 31028167/793800*s^8*pi^3*sqrt3
       - 12558253/35721000*s^8*pi^4
       - 9534209492743/6001128000*s^10
       + 4027627/1786050*s^10*T6p9ep0
       - 21555524/893025*s^10*T6p10ep0
       + 4820498891/10716300*s^10*zeta3
       + 52709/1786050*s^10*logm
       - 29152/945*s^10*logm*zeta3
       + 1199/14175*s^10*logm^2
       + 31028167/198450*s^10*ls3*sqrt3
       + 94646251811/375070500*s^10*ls2*sqrt3
       + 27476782/893025*s^10*ls2*sqrt3*logm
       - 31028167/198450*s^10*ls2*sqrt3*log3
       + 817804013/64297800*s^10*pi^2
       + 32/315*s^10*pi^2*logm
       + 4/945*s^10*pi^2*logm^2
       + 31028167/3572100*s^10*pi^3*sqrt3
       + 12558253/160744500*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*tf * (
       - 391360009262248088038824751/805683721670989185024000000
       + 124773065153046067281191/204618088043425824768000*zeta3
       + 40917003645151/78479622144000*a4
       + 23358490185706307/176980466073600000*logMZ
       - 8699707189/79272345600*logMZ*zeta3
       - 209/2268000*logMZ^2
       - 746895311567719649/5663374914355200000*logm
       + 832874994389/7610145177600*logm*zeta3
       + 211277/428652000*logm*logMZ
       - 5368/13395375*logm^2
       + 40917003645151/1883510931456000*log2^4
       + 209/9072000*pi^2
       - 40917003645151/1883510931456000*pi^2*log2^2
       - 6812081909979481/1582149182423040000*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*tf*nl*ep^-1 * (
       + 89/840
       + 1/70*T6p14ep0
       - 1/105*T6p13ep0
       - 131/3780*zeta3
       + 3/35*ls2*sqrt3
       + 9/140*ls2^2
       + 31/7560*pi^2
       + 13/12600*pi^4
       - 89/140*s^2
       - 3/35*s^2*T6p14ep0
       + 2/35*s^2*T6p13ep0
       + 131/630*s^2*zeta3
       - 18/35*s^2*ls2*sqrt3
       - 27/70*s^2*ls2^2
       - 31/1260*s^2*pi^2
       - 13/2100*s^2*pi^4
       + 89/60*s^4
       + 1/5*s^4*T6p14ep0
       - 2/15*s^4*T6p13ep0
       - 131/270*s^4*zeta3
       + 6/5*s^4*ls2*sqrt3
       + 9/10*s^4*ls2^2
       + 31/540*s^4*pi^2
       + 13/900*s^4*pi^4
       - 178/105*s^6
       - 8/35*s^6*T6p14ep0
       + 16/105*s^6*T6p13ep0
       + 524/945*s^6*zeta3
       - 48/35*s^6*ls2*sqrt3
       - 36/35*s^6*ls2^2
       - 62/945*s^6*pi^2
       - 26/1575*s^6*pi^4
       + 267/280*s^8
       + 9/70*s^8*T6p14ep0
       - 3/35*s^8*T6p13ep0
       - 131/420*s^8*zeta3
       + 27/35*s^8*ls2*sqrt3
       + 81/140*s^8*ls2^2
       + 31/840*s^8*pi^2
       + 13/1400*s^8*pi^4
       - 89/420*s^10
       - 1/35*s^10*T6p14ep0
       + 2/105*s^10*T6p13ep0
       + 131/1890*s^10*zeta3
       - 6/35*s^10*ls2*sqrt3
       - 9/70*s^10*ls2^2
       - 31/3780*s^10*pi^2
       - 13/6300*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*tf*nl * (
       + 74942686568825232346843/18838650315111137280000
       + 1/70*T6p14ep1
       + 42727/198450*T6p14ep0
       - 1/105*T6p13ep1
       - 1176887/10716300*T6p13ep0
       - 1/210*T3L61ep1
       - 1663/6300*zeta5
       - 71634782618128802089/39870159397060608000*zeta3
       - 1341890160703/4394858840064*a4
       - 21874741147690583279/18689137217372160000*logm
       - 4/35*logm*T6p14ep0
       + 8/105*logm*T6p13ep0
       + 270753079280401/878971768012800*logm*zeta3
       + 293347979/1285956000*logm^2
       - 1341890160703/105476612161536*log2^4
       - 31433/158760*ls3*sqrt3
       + 579984751/400075200*ls2*sqrt3
       - 194729/238140*ls2*sqrt3*logm
       + 31433/158760*ls2*sqrt3*log3
       + 16777/19600*ls2^2
       - 27/70*ls2^2*logm
       + 11667753541007/83175634080000*pi^2
       - 19/1134*pi^2*zeta3
       - 289062379/2750517000*pi^2*logm
       + 11/945*pi^2*logm^2
       + 131/945*pi^2*log2
       - 262/3465*pi^2*log2*logm
       - 13229129561797/527383060807680*pi^2*log2^2
       - 31433/2857680*pi^3*sqrt3
       + 69475636096532783/2847868528361472000*pi^4
       - 19/2520*pi^4*logm
       - 1328/33075*c4
       - 2844974498869597683817/114683342015692800000*s^2
       - 3/35*s^2*T6p14ep1
       - 42727/33075*s^2*T6p14ep0
       + 2/35*s^2*T6p13ep1
       + 1176887/1786050*s^2*T6p13ep0
       + 1/35*s^2*T3L61ep1
       + 1663/1050*s^2*zeta5
       + 206108167923042883/12585277587456000*s^2*zeta3
       + 3023853209/1651507200*s^2*a4
       + 257809002956401441/22754631352320000*s^2*logm
       + 24/35*s^2*logm*T6p14ep0
       - 16/35*s^2*logm*T6p13ep0
       - 40617899629081/7491236659200*s^2*logm*zeta3
       - 18943639/13778100*s^2*logm^2
       + 3023853209/39636172800*s^2*log2^4
       + 31433/26460*s^2*ls3*sqrt3
       - 579984751/66679200*s^2*ls2*sqrt3
       + 194729/39690*s^2*ls2*sqrt3*logm
       - 31433/26460*s^2*ls2*sqrt3*log3
       - 50331/9800*s^2*ls2^2
       + 81/35*s^2*ls2^2*logm
       - 11682879841007/13862605680000*s^2*pi^2
       + 19/189*s^2*pi^2*zeta3
       + 289302479/458419500*s^2*pi^2*logm
       - 22/315*s^2*pi^2*logm^2
       - 7088/8505*s^2*pi^2*log2
       + 14176/31185*s^2*pi^2*log2*logm
       + 197505111623/1307993702400*s^2*pi^2*log2^2
       + 31433/476280*s^2*pi^3*sqrt3
       - 6108588177119621/29665297170432000*s^2*pi^4
       + 19/420*s^2*pi^4*logm
       + 2656/11025*s^2*c4
       + 1191617384339/20575296000*s^4
       + 1/5*s^4*T6p14ep1
       + 42727/14175*s^4*T6p14ep0
       - 2/15*s^4*T6p13ep1
       - 1176887/765450*s^4*T6p13ep0
       - 1/15*s^4*T3L61ep1
       - 1663/450*s^4*zeta5
       - 8166622631/241116750*s^4*zeta3
       - 64/15*s^4*a4
       - 139082647/6123600*s^4*logm
       - 8/5*s^4*logm*T6p14ep0
       + 16/15*s^4*logm*T6p13ep0
       + 403016/42525*s^4*logm*zeta3
       + 13189/4050*s^4*logm^2
       - 8/45*s^4*log2^4
       - 31433/11340*s^4*ls3*sqrt3
       + 579984751/28576800*s^4*ls2*sqrt3
       - 194729/17010*s^4*ls2*sqrt3*logm
       + 31433/11340*s^4*ls2*sqrt3*log3
       + 16777/1400*s^4*ls2^2
       - 27/5*s^4*ls2^2*logm
       + 1066008894637/540101520000*s^4*pi^2
       - 19/81*s^4*pi^2*zeta3
       - 26362589/17860500*s^4*pi^2*logm
       + 22/135*s^4*pi^2*logm^2
       + 88/45*s^4*pi^2*log2
       - 16/15*s^4*pi^2*log2*logm
       - 16/45*s^4*pi^2*log2^2
       - 31433/204120*s^4*pi^3*sqrt3
       + 58891667/137781000*s^4*pi^4
       - 19/180*s^4*pi^4*logm
       - 2656/4725*s^4*c4
       - 1191617384339/18003384000*s^6
       - 8/35*s^6*T6p14ep1
       - 341816/99225*s^6*T6p14ep0
       + 16/105*s^6*T6p13ep1
       + 4707548/2679075*s^6*T6p13ep0
       + 8/105*s^6*T3L61ep1
       + 6652/1575*s^6*zeta5
       + 32666490524/843908625*s^6*zeta3
       + 512/105*s^6*a4
       + 139082647/5358150*s^6*logm
       + 64/35*s^6*logm*T6p14ep0
       - 128/105*s^6*logm*T6p13ep0
       - 3224128/297675*s^6*logm*zeta3
       - 52756/14175*s^6*logm^2
       + 64/315*s^6*log2^4
       + 62866/19845*s^6*ls3*sqrt3
       - 579984751/25004700*s^6*ls2*sqrt3
       + 778916/59535*s^6*ls2*sqrt3*logm
       - 62866/19845*s^6*ls2*sqrt3*log3
       - 16777/1225*s^6*ls2^2
       + 216/35*s^6*ls2^2*logm
       - 1066008894637/472588830000*s^6*pi^2
       + 152/567*s^6*pi^2*zeta3
       + 52725178/31255875*s^6*pi^2*logm
       - 176/945*s^6*pi^2*logm^2
       - 704/315*s^6*pi^2*log2
       + 128/105*s^6*pi^2*log2*logm
       + 128/315*s^6*pi^2*log2^2
       + 31433/178605*s^6*pi^3*sqrt3
       - 58891667/120558375*s^6*pi^4
       + 38/315*s^6*pi^4*logm
       + 21248/33075*s^6*c4
       + 1191617384339/32006016000*s^8
       + 9/70*s^8*T6p14ep1
       + 42727/22050*s^8*T6p14ep0
       - 3/35*s^8*T6p13ep1
       - 1176887/1190700*s^8*T6p13ep0
       - 3/70*s^8*T3L61ep1
       - 1663/700*s^8*zeta5
       - 8166622631/375070500*s^8*zeta3
       - 96/35*s^8*a4
       - 139082647/9525600*s^8*logm
       - 36/35*s^8*logm*T6p14ep0
       + 24/35*s^8*logm*T6p13ep0
       + 201508/33075*s^8*logm*zeta3
       + 13189/6300*s^8*logm^2
       - 4/35*s^8*log2^4
       - 31433/17640*s^8*ls3*sqrt3
       + 579984751/44452800*s^8*ls2*sqrt3
       - 194729/26460*s^8*ls2*sqrt3*logm
       + 31433/17640*s^8*ls2*sqrt3*log3
       + 150993/19600*s^8*ls2^2
       - 243/70*s^8*ls2^2*logm
       + 1066008894637/840157920000*s^8*pi^2
       - 19/126*s^8*pi^2*zeta3
       - 26362589/27783000*s^8*pi^2*logm
       + 11/105*s^8*pi^2*logm^2
       + 44/35*s^8*pi^2*log2
       - 24/35*s^8*pi^2*log2*logm
       - 8/35*s^8*pi^2*log2^2
       - 31433/317520*s^8*pi^3*sqrt3
       + 58891667/214326000*s^8*pi^4
       - 19/280*s^8*pi^4*logm
       - 1328/3675*s^8*c4
       - 1191617384339/144027072000*s^10
       - 1/35*s^10*T6p14ep1
       - 42727/99225*s^10*T6p14ep0
       + 2/105*s^10*T6p13ep1
       + 1176887/5358150*s^10*T6p13ep0
       + 1/105*s^10*T3L61ep1
       + 1663/3150*s^10*zeta5
       + 8166622631/1687817250*s^10*zeta3
       + 64/105*s^10*a4
       + 139082647/42865200*s^10*logm
       + 8/35*s^10*logm*T6p14ep0
       - 16/105*s^10*logm*T6p13ep0
       - 403016/297675*s^10*logm*zeta3
       - 13189/28350*s^10*logm^2
       + 8/315*s^10*log2^4
       + 31433/79380*s^10*ls3*sqrt3
       - 579984751/200037600*s^10*ls2*sqrt3
       + 194729/119070*s^10*ls2*sqrt3*logm
       - 31433/79380*s^10*ls2*sqrt3*log3
       - 16777/9800*s^10*ls2^2
       + 27/35*s^10*ls2^2*logm
       - 1066008894637/3780710640000*s^10*pi^2
       + 19/567*s^10*pi^2*zeta3
       + 26362589/125023500*s^10*pi^2*logm
       - 22/945*s^10*pi^2*logm^2
       - 88/315*s^10*pi^2*log2
       + 16/105*s^10*pi^2*log2*logm
       + 16/315*s^10*pi^2*log2^2
       + 31433/1428840*s^10*pi^3*sqrt3
       - 58891667/964467000*s^10*pi^4
       + 19/1260*s^10*pi^4*logm
       + 2656/33075*s^10*c4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*nh*tf*ep^-1 * (
       + 11244823081/65318400
       - 5/126*T7p8ep0
       - 5/252*T7p7ep0
       + 5/126*T7p5ep0
       - 111958907/114307200*T6p9ep0
       + 5/84*T6p17ep0
       - 5/126*T6p13ep0
       - 1/7*T6p12ep0
       + 1/21*T6p11ep0
       + 108534227/28576800*T6p10ep0
       + 25/63*zeta5
       - 27862312063/685843200*zeta3
       - 71724587/12700800*ls3*sqrt3
       - 37046867/7620480*ls2*sqrt3
       + 71724587/12700800*ls2*sqrt3*log3
       - 59/35*ls2^2
       + 1555920931/823011840*pi^2
       - 71724587/228614400*pi^3*sqrt3
       - 142219697/2571912000*pi^4
       - 11244823081/10886400*s^2
       + 5/21*s^2*T7p8ep0
       + 5/42*s^2*T7p7ep0
       - 5/21*s^2*T7p5ep0
       + 111958907/19051200*s^2*T6p9ep0
       - 5/14*s^2*T6p17ep0
       + 5/21*s^2*T6p13ep0
       + 6/7*s^2*T6p12ep0
       - 2/7*s^2*T6p11ep0
       - 108534227/4762800*s^2*T6p10ep0
       - 50/21*s^2*zeta5
       + 27862312063/114307200*s^2*zeta3
       + 71724587/2116800*s^2*ls3*sqrt3
       + 37046867/1270080*s^2*ls2*sqrt3
       - 71724587/2116800*s^2*ls2*sqrt3*log3
       + 354/35*s^2*ls2^2
       - 1555920931/137168640*s^2*pi^2
       + 71724587/38102400*s^2*pi^3*sqrt3
       + 142219697/428652000*s^2*pi^4
       + 11244823081/4665600*s^4
       - 5/9*s^4*T7p8ep0
       - 5/18*s^4*T7p7ep0
       + 5/9*s^4*T7p5ep0
       - 111958907/8164800*s^4*T6p9ep0
       + 5/6*s^4*T6p17ep0
       - 5/9*s^4*T6p13ep0
       - 2*s^4*T6p12ep0
       + 2/3*s^4*T6p11ep0
       + 108534227/2041200*s^4*T6p10ep0
       + 50/9*s^4*zeta5
       - 27862312063/48988800*s^4*zeta3
       - 71724587/907200*s^4*ls3*sqrt3
       - 37046867/544320*s^4*ls2*sqrt3
       + 71724587/907200*s^4*ls2*sqrt3*log3
       - 118/5*s^4*ls2^2
       + 1555920931/58786560*s^4*pi^2
       - 71724587/16329600*s^4*pi^3*sqrt3
       - 142219697/183708000*s^4*pi^4
       - 11244823081/4082400*s^6
       + 40/63*s^6*T7p8ep0
       + 20/63*s^6*T7p7ep0
       - 40/63*s^6*T7p5ep0
       + 111958907/7144200*s^6*T6p9ep0
       - 20/21*s^6*T6p17ep0
       + 40/63*s^6*T6p13ep0
       + 16/7*s^6*T6p12ep0
       - 16/21*s^6*T6p11ep0
       - 108534227/1786050*s^6*T6p10ep0
       - 400/63*s^6*zeta5
       + 27862312063/42865200*s^6*zeta3
       + 71724587/793800*s^6*ls3*sqrt3
       + 37046867/476280*s^6*ls2*sqrt3
       - 71724587/793800*s^6*ls2*sqrt3*log3
       + 944/35*s^6*ls2^2
       - 1555920931/51438240*s^6*pi^2
       + 71724587/14288400*s^6*pi^3*sqrt3
       + 142219697/160744500*s^6*pi^4
       + 11244823081/7257600*s^8
       - 5/14*s^8*T7p8ep0
       - 5/28*s^8*T7p7ep0
       + 5/14*s^8*T7p5ep0
       - 111958907/12700800*s^8*T6p9ep0
       + 15/28*s^8*T6p17ep0
       - 5/14*s^8*T6p13ep0
       - 9/7*s^8*T6p12ep0
       + 3/7*s^8*T6p11ep0
       + 108534227/3175200*s^8*T6p10ep0
       + 25/7*s^8*zeta5
       - 27862312063/76204800*s^8*zeta3
       - 71724587/1411200*s^8*ls3*sqrt3
       - 37046867/846720*s^8*ls2*sqrt3
       + 71724587/1411200*s^8*ls2*sqrt3*log3
       - 531/35*s^8*ls2^2
       + 1555920931/91445760*s^8*pi^2
       - 71724587/25401600*s^8*pi^3*sqrt3
       - 142219697/285768000*s^8*pi^4
       - 11244823081/32659200*s^10
       + 5/63*s^10*T7p8ep0
       + 5/126*s^10*T7p7ep0
       - 5/63*s^10*T7p5ep0
       + 111958907/57153600*s^10*T6p9ep0
       - 5/42*s^10*T6p17ep0
       + 5/63*s^10*T6p13ep0
       + 2/7*s^10*T6p12ep0
       - 2/21*s^10*T6p11ep0
       - 108534227/14288400*s^10*T6p10ep0
       - 50/63*s^10*zeta5
       + 27862312063/342921600*s^10*zeta3
       + 71724587/6350400*s^10*ls3*sqrt3
       + 37046867/3810240*s^10*ls2*sqrt3
       - 71724587/6350400*s^10*ls2*sqrt3*log3
       + 118/35*s^10*ls2^2
       - 1555920931/411505920*s^10*pi^2
       + 71724587/114307200*s^10*pi^3*sqrt3
       + 142219697/1285956000*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca*nh*tf * (
       + 430968444321937589476044122211359147/
      524678964594024919049699328000000
       + 5/63*T8p5ep0
       + 151/252*T7p9ep0
       - 5/126*T7p8ep1
       - 4747/21168*T7p8ep0
       - 5/252*T7p7ep1
       + 1151/70560*T7p7ep0
       + 5/126*T7p5ep1
       + 2134/6615*T7p5ep0
       + 1/210*T7p16ep0
       + 163608689/141750000*T7p13ep0
       - 149/1080*T7p12ep0
       - 111958907/114307200*T6p9ep1
       + 7743313193813/3888730944000*T6p9ep0
       + 225505577753/81015228000*T6p18ep0
       + 5/84*T6p17ep1
       - 4728719/4082400*T6p17ep0
       - 11527/22680*T6p16ep1
       + 1270259/453600*T6p14ep0
       - 5/126*T6p13ep1
       + 7356925567/1653372000*T6p13ep0
       - 1/7*T6p12ep1
       - 177322776245/30893806944*T6p12ep0
       + 1/21*T6p11ep1
       + 280181/2381400*T6p11ep0
       + 108534227/28576800*T6p10ep1
       + 2439231238391/486091368000*T6p10ep0
       + 433/6480*T5p8ep1
       + 70642834457/27005076000*T5p11ep0
       - 1/210*T3L61ep1
       + 112464155917/2357586000*zeta5
       - 47623607490473353305334272085396433/
      286188526142195410390745088000000*zeta3
       - 104085027750059431/219962684945203200*a4
       + 290372908200523/34506005909760000*logMZ
       - 58193/8294400*logMZ*zeta3
       + 75747817/3112013520000*logMZ^2
       - 331/44906400*logMZ^3
       - 77863763116835331716231/56534640082550784000*logm
       + 20/63*logm*T7p8ep0
       + 10/63*logm*T7p7ep0
       - 20/63*logm*T7p5ep0
       + 111958907/14288400*logm*T6p9ep0
       - 10/21*logm*T6p17ep0
       + 20/63*logm*T6p13ep0
       + 8/7*logm*T6p12ep0
       - 8/21*logm*T6p11ep0
       - 108534227/3572100*logm*T6p10ep0
       - 200/63*logm*zeta5
       + 279392384374640429/988843239014400*logm*zeta3
       - 129255667/1556006760000*logm*logMZ
       + 551/14968800*logm*logMZ^2
       + 710084872697/3112013520000*logm^2
       - 257/4989600*logm^2*logMZ
       + 991/44906400*logm^3
       - 104085027750059431/5279104438684876800*log2^4
       + 71724587/21432600*ls4pithird*sqrt3
       - 2427444796119461/61787613888000*ls3*sqrt3
       + 71724587/1587600*ls3*sqrt3*logm
       + 71724587/4233600*ls3*sqrt3*log3
       - 35347232934118750373/162192486456000000*ls2*sqrt3
       + 1158306229/14288400*ls2*sqrt3*logm
       + 2427444796119461/61787613888000*ls2*sqrt3*log3
       - 71724587/1587600*ls2*sqrt3*log3*logm
       - 71724587/8467200*ls2*sqrt3*log3^2
       + 8688423007741/375070500000*ls2^2
       + 953/70*ls2^2*logm
       + 1649665501/171460800*pi*sqrt3*zeta3
       - 58678303789400114947/27526381987104000000*pi^2
       - 573888017/1060913700*pi^2*zeta3
       + 331/59875200*pi^2*logMZ
       - 5940713159551/396074448000*pi^2*logm
       + 11/945*pi^2*logm^2
       + 8384/10395*pi^2*log2
       - 262/3465*pi^2*log2*logm
       + 104085027750059431/5279104438684876800*pi^2*log2^2
       - 71724587/114307200*pi^2*ls2*sqrt3
       - 2427444796119461/1112177049984000*pi^3*sqrt3
       + 71724587/28576800*pi^3*sqrt3*logm
       + 71724587/76204800*pi^3*sqrt3*log3
       + 15956094440748755425156957/41233576455013662720000000*pi^4
       + 35612333/80372250*pi^4*logm
       + 5918083/1530900*c4
       - 30306998338261645476358427163693241/
      6148581616336229520113664000000*s^2
       - 10/21*s^2*T8p5ep0
       - 151/42*s^2*T7p9ep0
       + 5/21*s^2*T7p8ep1
       + 4747/3528*s^2*T7p8ep0
       + 5/42*s^2*T7p7ep1
       - 1151/11760*s^2*T7p7ep0
       - 5/21*s^2*T7p5ep1
       - 4268/2205*s^2*T7p5ep0
       - 1/35*s^2*T7p16ep0
       - 163608689/23625000*s^2*T7p13ep0
       + 149/180*s^2*T7p12ep0
       + 111958907/19051200*s^2*T6p9ep1
       - 7743313193813/648121824000*s^2*T6p9ep0
       - 225505577753/13502538000*s^2*T6p18ep0
       - 5/14*s^2*T6p17ep1
       + 4728719/680400*s^2*T6p17ep0
       + 11527/3780*s^2*T6p16ep1
       - 1270259/75600*s^2*T6p14ep0
       + 5/21*s^2*T6p13ep1
       - 7356925567/275562000*s^2*T6p13ep0
       + 6/7*s^2*T6p12ep1
       + 177322776245/5148967824*s^2*T6p12ep0
       - 2/7*s^2*T6p11ep1
       - 280181/396900*s^2*T6p11ep0
       - 108534227/4762800*s^2*T6p10ep1
       - 2439231238391/81015228000*s^2*T6p10ep0
       - 433/1080*s^2*T5p8ep1
       - 70642834457/4500846000*s^2*T5p11ep0
       + 1/35*s^2*T3L61ep1
       - 10237047197/35721000*s^2*zeta5
       + 4837197996158887337366443757543/4839497533519267627008000000*s^2*
      zeta3
       + 1346751486871/341596569600*s^2*a4
       - 290372908200523/25879504432320000*s^2*logMZ
       + 58193/6220800*s^2*logMZ*zeta3
       - 75747817/2334010140000*s^2*logMZ^2
       + 331/33679800*s^2*logMZ^3
       + 1168563789082160927615237/141336600206376960000*s^2*logm
       - 40/21*s^2*logm*T7p8ep0
       - 20/21*s^2*logm*T7p7ep0
       + 40/21*s^2*logm*T7p5ep0
       - 111958907/2381400*s^2*logm*T6p9ep0
       + 20/7*s^2*logm*T6p17ep0
       - 40/21*s^2*logm*T6p13ep0
       - 48/7*s^2*logm*T6p12ep0
       + 16/7*s^2*logm*T6p11ep0
       + 108534227/595350*s^2*logm*T6p10ep0
       + 400/21*s^2*logm*zeta5
       - 2828061877362611/1664719257600*s^2*logm*zeta3
       + 129255667/1167005070000*s^2*logm*logMZ
       - 551/11226600*s^2*logm*logMZ^2
       - 356581690013/259334460000*s^2*logm^2
       + 257/3742200*s^2*logm^2*logMZ
       - 991/33679800*s^2*logm^3
       + 1346751486871/8198317670400*s^2*log2^4
       - 71724587/3572100*s^2*ls4pithird*sqrt3
       + 2427444796119461/10297935648000*s^2*ls3*sqrt3
       - 71724587/264600*s^2*ls3*sqrt3*logm
       - 71724587/705600*s^2*ls3*sqrt3*log3
       + 35347232934118750373/27032081076000000*s^2*ls2*sqrt3
       - 1158306229/2381400*s^2*ls2*sqrt3*logm
       - 2427444796119461/10297935648000*s^2*ls2*sqrt3*log3
       + 71724587/264600*s^2*ls2*sqrt3*log3*logm
       + 71724587/1411200*s^2*ls2*sqrt3*log3^2
       - 8688423007741/62511750000*s^2*ls2^2
       - 2859/35*s^2*ls2^2*logm
       - 1649665501/28576800*s^2*pi*sqrt3*zeta3
       + 58716704953279256647/4587730331184000000*s^2*pi^2
       + 286914241/88409475*s^2*pi^2*zeta3
       - 331/44906400*s^2*pi^2*logMZ
       + 33753306281/375070500*s^2*pi^2*logm
       - 22/315*s^2*pi^2*logm^2
       - 453632/93555*s^2*pi^2*log2
       + 14176/31185*s^2*pi^2*log2*logm
       - 1346751486871/8198317670400*s^2*pi^2*log2^2
       + 71724587/19051200*s^2*pi^2*ls2*sqrt3
       + 2427444796119461/185362841664000*s^2*pi^3*sqrt3
       - 71724587/4762800*s^2*pi^3*sqrt3*logm
       - 71724587/12700800*s^2*pi^3*sqrt3*log3
       - 159052391252382174835031/68332157951016960000000*s^2*pi^4
       - 35612333/13395375*s^2*pi^4*logm
       - 5918083/255150*s^2*c4
       + 3197859916588860420481/278044262496000000*s^4
       + 10/9*s^4*T8p5ep0
       + 151/18*s^4*T7p9ep0
       - 5/9*s^4*T7p8ep1
       - 4747/1512*s^4*T7p8ep0
       - 5/18*s^4*T7p7ep1
       + 1151/5040*s^4*T7p7ep0
       + 5/9*s^4*T7p5ep1
       + 4268/945*s^4*T7p5ep0
       + 1/15*s^4*T7p16ep0
       + 163608689/10125000*s^4*T7p13ep0
       - 1043/540*s^4*T7p12ep0
       - 111958907/8164800*s^4*T6p9ep1
       + 7743313193813/277766496000*s^4*T6p9ep0
       + 225505577753/5786802000*s^4*T6p18ep0
       + 5/6*s^4*T6p17ep1
       - 4728719/291600*s^4*T6p17ep0
       - 11527/1620*s^4*T6p16ep1
       + 1270259/32400*s^4*T6p14ep0
       - 5/9*s^4*T6p13ep1
       + 7356925567/118098000*s^4*T6p13ep0
       - 2*s^4*T6p12ep1
       - 177322776245/2206700496*s^4*T6p12ep0
       + 2/3*s^4*T6p11ep1
       + 280181/170100*s^4*T6p11ep0
       + 108534227/2041200*s^4*T6p10ep1
       + 2439231238391/34720812000*s^4*T6p10ep0
       + 3031/3240*s^4*T5p8ep1
       + 70642834457/1928934000*s^4*T5p11ep0
       - 1/15*s^4*T3L61ep1
       + 10230054197/15309000*s^4*zeta5
       - 69377978798890593229/29790456696000000*s^4*zeta3
       - 64/15*s^4*a4
       - 33746759837/1749600*s^4*logm
       + 40/9*s^4*logm*T7p8ep0
       + 20/9*s^4*logm*T7p7ep0
       - 40/9*s^4*logm*T7p5ep0
       + 111958907/1020600*s^4*logm*T6p9ep0
       - 20/3*s^4*logm*T6p17ep0
       + 40/9*s^4*logm*T6p13ep0
       + 16*s^4*logm*T6p12ep0
       - 16/3*s^4*logm*T6p11ep0
       - 108534227/255150*s^4*logm*T6p10ep0
       - 400/9*s^4*logm*zeta5
       + 24254169727/6123600*s^4*logm*zeta3
       + 13189/4050*s^4*logm^2
       - 8/45*s^4*log2^4
       + 71724587/1530900*s^4*ls4pithird*sqrt3
       - 2427444796119461/4413400992000*s^4*ls3*sqrt3
       + 71724587/113400*s^4*ls3*sqrt3*logm
       + 71724587/302400*s^4*ls3*sqrt3*log3
       - 35347232934118750373/11585177604000000*s^4*ls2*sqrt3
       + 1158306229/1020600*s^4*ls2*sqrt3*logm
       + 2427444796119461/4413400992000*s^4*ls2*sqrt3*log3
       - 71724587/113400*s^4*ls2*sqrt3*log3*logm
       - 71724587/604800*s^4*ls2*sqrt3*log3^2
       + 8688423007741/26790750000*s^4*ls2^2
       + 953/5*s^4*ls2^2*logm
       + 1649665501/12247200*s^4*pi*sqrt3*zeta3
       - 5347887051514362077/178742740176000000*s^4*pi^2
       - 26075381/3444525*s^4*pi^2*zeta3
       - 270009735613/1285956000*s^4*pi^2*logm
       + 22/135*s^4*pi^2*logm^2
       + 512/45*s^4*pi^2*log2
       - 16/15*s^4*pi^2*log2*logm
       + 8/45*s^4*pi^2*log2^2
       - 71724587/8164800*s^4*pi^2*ls2*sqrt3
       - 2427444796119461/79441217856000*s^4*pi^3*sqrt3
       + 71724587/2041200*s^4*pi^3*sqrt3*logm
       + 71724587/5443200*s^4*pi^3*sqrt3*log3
       + 600861744603646199/111714212610000000*s^4*pi^4
       + 35612333/5740875*s^4*pi^4*logm
       + 5918083/109350*s^4*c4
       - 3197859916588860420481/243288729684000000*s^6
       - 80/63*s^6*T8p5ep0
       - 604/63*s^6*T7p9ep0
       + 40/63*s^6*T7p8ep1
       + 4747/1323*s^6*T7p8ep0
       + 20/63*s^6*T7p7ep1
       - 1151/4410*s^6*T7p7ep0
       - 40/63*s^6*T7p5ep1
       - 34144/6615*s^6*T7p5ep0
       - 8/105*s^6*T7p16ep0
       - 163608689/8859375*s^6*T7p13ep0
       + 298/135*s^6*T7p12ep0
       + 111958907/7144200*s^6*T6p9ep1
       - 7743313193813/243045684000*s^6*T6p9ep0
       - 225505577753/5063451750*s^6*T6p18ep0
       - 20/21*s^6*T6p17ep1
       + 4728719/255150*s^6*T6p17ep0
       + 23054/2835*s^6*T6p16ep1
       - 1270259/28350*s^6*T6p14ep0
       + 40/63*s^6*T6p13ep1
       - 7356925567/103335750*s^6*T6p13ep0
       + 16/7*s^6*T6p12ep1
       + 177322776245/1930862934*s^6*T6p12ep0
       - 16/21*s^6*T6p11ep1
       - 560362/297675*s^6*T6p11ep0
       - 108534227/1786050*s^6*T6p10ep1
       - 2439231238391/30380710500*s^6*T6p10ep0
       - 433/405*s^6*T5p8ep1
       - 70642834457/1687817250*s^6*T5p11ep0
       + 8/105*s^6*T3L61ep1
       - 10230054197/13395375*s^6*zeta5
       + 69377978798890593229/26066649609000000*s^6*zeta3
       + 512/105*s^6*a4
       + 4820965691/218700*s^6*logm
       - 320/63*s^6*logm*T7p8ep0
       - 160/63*s^6*logm*T7p7ep0
       + 320/63*s^6*logm*T7p5ep0
       - 111958907/893025*s^6*logm*T6p9ep0
       + 160/21*s^6*logm*T6p17ep0
       - 320/63*s^6*logm*T6p13ep0
       - 128/7*s^6*logm*T6p12ep0
       + 128/21*s^6*logm*T6p11ep0
       + 434136908/893025*s^6*logm*T6p10ep0
       + 3200/63*s^6*logm*zeta5
       - 24254169727/5358150*s^6*logm*zeta3
       - 52756/14175*s^6*logm^2
       + 64/315*s^6*log2^4
       - 143449174/2679075*s^6*ls4pithird*sqrt3
       + 2427444796119461/3861725868000*s^6*ls3*sqrt3
       - 71724587/99225*s^6*ls3*sqrt3*logm
       - 71724587/264600*s^6*ls3*sqrt3*log3
       + 35347232934118750373/10137030403500000*s^6*ls2*sqrt3
       - 1158306229/893025*s^6*ls2*sqrt3*logm
       - 2427444796119461/3861725868000*s^6*ls2*sqrt3*log3
       + 71724587/99225*s^6*ls2*sqrt3*log3*logm
       + 71724587/529200*s^6*ls2*sqrt3*log3^2
       - 8688423007741/23441906250*s^6*ls2^2
       - 7624/35*s^6*ls2^2*logm
       - 1649665501/10716300*s^6*pi*sqrt3*zeta3
       + 5347887051514362077/156399897654000000*s^6*pi^2
       + 208603048/24111675*s^6*pi^2*zeta3
       + 270009735613/1125211500*s^6*pi^2*logm
       - 176/945*s^6*pi^2*logm^2
       - 4096/315*s^6*pi^2*log2
       + 128/105*s^6*pi^2*log2*logm
       - 64/315*s^6*pi^2*log2^2
       + 71724587/7144200*s^6*pi^2*ls2*sqrt3
       + 2427444796119461/69511065624000*s^6*pi^3*sqrt3
       - 71724587/1786050*s^6*pi^3*sqrt3*logm
       - 71724587/4762800*s^6*pi^3*sqrt3*log3
       - 600861744603646199/97749936033750000*s^6*pi^4
       - 284898664/40186125*s^6*pi^4*logm
       - 23672332/382725*s^6*c4
       + 3197859916588860420481/432513297216000000*s^8
       + 5/7*s^8*T8p5ep0
       + 151/28*s^8*T7p9ep0
       - 5/14*s^8*T7p8ep1
       - 4747/2352*s^8*T7p8ep0
       - 5/28*s^8*T7p7ep1
       + 1151/7840*s^8*T7p7ep0
       + 5/14*s^8*T7p5ep1
       + 2134/735*s^8*T7p5ep0
       + 3/70*s^8*T7p16ep0
       + 163608689/15750000*s^8*T7p13ep0
       - 149/120*s^8*T7p12ep0
       - 111958907/12700800*s^8*T6p9ep1
       + 7743313193813/432081216000*s^8*T6p9ep0
       + 225505577753/9001692000*s^8*T6p18ep0
       + 15/28*s^8*T6p17ep1
       - 4728719/453600*s^8*T6p17ep0
       - 11527/2520*s^8*T6p16ep1
       + 1270259/50400*s^8*T6p14ep0
       - 5/14*s^8*T6p13ep1
       + 7356925567/183708000*s^8*T6p13ep0
       - 9/7*s^8*T6p12ep1
       - 177322776245/3432645216*s^8*T6p12ep0
       + 3/7*s^8*T6p11ep1
       + 280181/264600*s^8*T6p11ep0
       + 108534227/3175200*s^8*T6p10ep1
       + 2439231238391/54010152000*s^8*T6p10ep0
       + 433/720*s^8*T5p8ep1
       + 70642834457/3000564000*s^8*T5p11ep0
       - 3/70*s^8*T3L61ep1
       + 10230054197/23814000*s^8*zeta5
       - 69377978798890593229/46340710416000000*s^8*zeta3
       - 96/35*s^8*a4
       - 4820965691/388800*s^8*logm
       + 20/7*s^8*logm*T7p8ep0
       + 10/7*s^8*logm*T7p7ep0
       - 20/7*s^8*logm*T7p5ep0
       + 111958907/1587600*s^8*logm*T6p9ep0
       - 30/7*s^8*logm*T6p17ep0
       + 20/7*s^8*logm*T6p13ep0
       + 72/7*s^8*logm*T6p12ep0
       - 24/7*s^8*logm*T6p11ep0
       - 108534227/396900*s^8*logm*T6p10ep0
       - 200/7*s^8*logm*zeta5
       + 24254169727/9525600*s^8*logm*zeta3
       + 13189/6300*s^8*logm^2
       - 4/35*s^8*log2^4
       + 71724587/2381400*s^8*ls4pithird*sqrt3
       - 2427444796119461/6865290432000*s^8*ls3*sqrt3
       + 71724587/176400*s^8*ls3*sqrt3*logm
       + 71724587/470400*s^8*ls3*sqrt3*log3
       - 35347232934118750373/18021387384000000*s^8*ls2*sqrt3
       + 1158306229/1587600*s^8*ls2*sqrt3*logm
       + 2427444796119461/6865290432000*s^8*ls2*sqrt3*log3
       - 71724587/176400*s^8*ls2*sqrt3*log3*logm
       - 71724587/940800*s^8*ls2*sqrt3*log3^2
       + 8688423007741/41674500000*s^8*ls2^2
       + 8577/70*s^8*ls2^2*logm
       + 1649665501/19051200*s^8*pi*sqrt3*zeta3
       - 5347887051514362077/278044262496000000*s^8*pi^2
       - 26075381/5358150*s^8*pi^2*zeta3
       - 270009735613/2000376000*s^8*pi^2*logm
       + 11/105*s^8*pi^2*logm^2
       + 256/35*s^8*pi^2*log2
       - 24/35*s^8*pi^2*log2*logm
       + 4/35*s^8*pi^2*log2^2
       - 71724587/12700800*s^8*pi^2*ls2*sqrt3
       - 2427444796119461/123575227776000*s^8*pi^3*sqrt3
       + 71724587/3175200*s^8*pi^3*sqrt3*logm
       + 71724587/8467200*s^8*pi^3*sqrt3*log3
       + 600861744603646199/173777664060000000*s^8*pi^4
       + 35612333/8930250*s^8*pi^4*logm
       + 5918083/170100*s^8*c4
       - 3197859916588860420481/1946309837472000000*s^10
       - 10/63*s^10*T8p5ep0
       - 151/126*s^10*T7p9ep0
       + 5/63*s^10*T7p8ep1
       + 4747/10584*s^10*T7p8ep0
       + 5/126*s^10*T7p7ep1
       - 1151/35280*s^10*T7p7ep0
       - 5/63*s^10*T7p5ep1
       - 4268/6615*s^10*T7p5ep0
       - 1/105*s^10*T7p16ep0
       - 163608689/70875000*s^10*T7p13ep0
       + 149/540*s^10*T7p12ep0
       + 111958907/57153600*s^10*T6p9ep1
       - 7743313193813/1944365472000*s^10*T6p9ep0
       - 225505577753/40507614000*s^10*T6p18ep0
       - 5/42*s^10*T6p17ep1
       + 4728719/2041200*s^10*T6p17ep0
       + 11527/11340*s^10*T6p16ep1
       - 1270259/226800*s^10*T6p14ep0
       + 5/63*s^10*T6p13ep1
       - 7356925567/826686000*s^10*T6p13ep0
       + 2/7*s^10*T6p12ep1
       + 177322776245/15446903472*s^10*T6p12ep0
       - 2/21*s^10*T6p11ep1
       - 280181/1190700*s^10*T6p11ep0
       - 108534227/14288400*s^10*T6p10ep1
       - 2439231238391/243045684000*s^10*T6p10ep0
       - 433/3240*s^10*T5p8ep1
       - 70642834457/13502538000*s^10*T5p11ep0
       + 1/105*s^10*T3L61ep1
       - 10230054197/107163000*s^10*zeta5
       + 69377978798890593229/208533196872000000*s^10*zeta3
       + 64/105*s^10*a4
       + 4820965691/1749600*s^10*logm
       - 40/63*s^10*logm*T7p8ep0
       - 20/63*s^10*logm*T7p7ep0
       + 40/63*s^10*logm*T7p5ep0
       - 111958907/7144200*s^10*logm*T6p9ep0
       + 20/21*s^10*logm*T6p17ep0
       - 40/63*s^10*logm*T6p13ep0
       - 16/7*s^10*logm*T6p12ep0
       + 16/21*s^10*logm*T6p11ep0
       + 108534227/1786050*s^10*logm*T6p10ep0
       + 400/63*s^10*logm*zeta5
       - 24254169727/42865200*s^10*logm*zeta3
       - 13189/28350*s^10*logm^2
       + 8/315*s^10*log2^4
       - 71724587/10716300*s^10*ls4pithird*sqrt3
       + 2427444796119461/30893806944000*s^10*ls3*sqrt3
       - 71724587/793800*s^10*ls3*sqrt3*logm
       - 71724587/2116800*s^10*ls3*sqrt3*log3
       + 35347232934118750373/81096243228000000*s^10*ls2*sqrt3
       - 1158306229/7144200*s^10*ls2*sqrt3*logm
       - 2427444796119461/30893806944000*s^10*ls2*sqrt3*log3
       + 71724587/793800*s^10*ls2*sqrt3*log3*logm
       + 71724587/4233600*s^10*ls2*sqrt3*log3^2
       - 8688423007741/187535250000*s^10*ls2^2
       - 953/35*s^10*ls2^2*logm
       - 1649665501/85730400*s^10*pi*sqrt3*zeta3
       + 5347887051514362077/1251199181232000000*s^10*pi^2
       + 26075381/24111675*s^10*pi^2*zeta3
       + 270009735613/9001692000*s^10*pi^2*logm
       - 22/945*s^10*pi^2*logm^2
       - 512/315*s^10*pi^2*log2
       + 16/105*s^10*pi^2*log2*logm
       - 8/315*s^10*pi^2*log2^2
       + 71724587/57153600*s^10*pi^2*ls2*sqrt3
       + 2427444796119461/556088524992000*s^10*pi^3*sqrt3
       - 71724587/14288400*s^10*pi^3*sqrt3*logm
       - 71724587/38102400*s^10*pi^3*sqrt3*log3
       - 600861744603646199/781999488270000000*s^10*pi^4
       - 35612333/40186125*s^10*pi^4*logm
       - 5918083/765450*s^10*c4
       - 71724587/6350400*ls4*sqrt3
       + 71724587/1058400*ls4*s^2*sqrt3
       - 71724587/453600*ls4*s^4*sqrt3
       + 71724587/396900*ls4*s^6*sqrt3
       - 71724587/705600*ls4*s^8*sqrt3
       + 71724587/3175200*ls4*s^10*sqrt3
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca^2*ep^-2 * (
       + 943/2240
       + 3/560*T7p11ep0
       - 3/560*T7p10ep0
       - 9/560*T6p14ep0
       + 3/280*T6p13ep0
       - 3/560*T6p12ep0
       + 1/560*T6p11ep0
       - 127/630*zeta3
       + 27/560*ls3*sqrt3
       + 3/70*ls2*sqrt3
       - 27/560*ls2*sqrt3*log3
       - 9/140*ls2^2
       + 43/2240*pi^2
       + 3/1120*pi^3*sqrt3
       + 37/20160*pi^4
       - 2829/1120*s^2
       - 9/280*s^2*T7p11ep0
       + 9/280*s^2*T7p10ep0
       + 27/280*s^2*T6p14ep0
       - 9/140*s^2*T6p13ep0
       + 9/280*s^2*T6p12ep0
       - 3/280*s^2*T6p11ep0
       + 127/105*s^2*zeta3
       - 81/280*s^2*ls3*sqrt3
       - 9/35*s^2*ls2*sqrt3
       + 81/280*s^2*ls2*sqrt3*log3
       + 27/70*s^2*ls2^2
       - 129/1120*s^2*pi^2
       - 9/560*s^2*pi^3*sqrt3
       - 37/3360*s^2*pi^4
       + 943/160*s^4
       + 3/40*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep0
       - 9/40*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep0
       - 127/45*s^4*zeta3
       + 27/40*s^4*ls3*sqrt3
       + 3/5*s^4*ls2*sqrt3
       - 27/40*s^4*ls2*sqrt3*log3
       - 9/10*s^4*ls2^2
       + 43/160*s^4*pi^2
       + 3/80*s^4*pi^3*sqrt3
       + 37/1440*s^4*pi^4
       - 943/140*s^6
       - 3/35*s^6*T7p11ep0
       + 3/35*s^6*T7p10ep0
       + 9/35*s^6*T6p14ep0
       - 6/35*s^6*T6p13ep0
       + 3/35*s^6*T6p12ep0
       - 1/35*s^6*T6p11ep0
       + 1016/315*s^6*zeta3
       - 27/35*s^6*ls3*sqrt3
       - 24/35*s^6*ls2*sqrt3
       + 27/35*s^6*ls2*sqrt3*log3
       + 36/35*s^6*ls2^2
       - 43/140*s^6*pi^2
       - 3/70*s^6*pi^3*sqrt3
       - 37/1260*s^6*pi^4
       + 8487/2240*s^8
       + 27/560*s^8*T7p11ep0
       - 27/560*s^8*T7p10ep0
       - 81/560*s^8*T6p14ep0
       + 27/280*s^8*T6p13ep0
       - 27/560*s^8*T6p12ep0
       + 9/560*s^8*T6p11ep0
       - 127/70*s^8*zeta3
       + 243/560*s^8*ls3*sqrt3
       + 27/70*s^8*ls2*sqrt3
       - 243/560*s^8*ls2*sqrt3*log3
       - 81/140*s^8*ls2^2
       + 387/2240*s^8*pi^2
       + 27/1120*s^8*pi^3*sqrt3
       + 37/2240*s^8*pi^4
       - 943/1120*s^10
       - 3/280*s^10*T7p11ep0
       + 3/280*s^10*T7p10ep0
       + 9/280*s^10*T6p14ep0
       - 3/140*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep0
       + 127/315*s^10*zeta3
       - 27/280*s^10*ls3*sqrt3
       - 3/35*s^10*ls2*sqrt3
       + 27/280*s^10*ls2*sqrt3*log3
       + 9/70*s^10*ls2^2
       - 43/1120*s^10*pi^2
       - 3/560*s^10*pi^3*sqrt3
       - 37/10080*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca^2*ep^-1 * (
       + 83281170281/2438553600
       + 1/280*T8p10ep0
       + 1/280*T7p9ep0
       - 47/1680*T7p8ep0
       - 5/336*T7p7ep0
       + 59/1680*T7p5ep0
       + 1/224*T7p14ep1
       + 3/560*T7p11ep1
       + 282731/4233600*T7p11ep0
       - 3/560*T7p10ep1
       - 282731/4233600*T7p10ep0
       - 1071689/4762800*T6p9ep0
       - 1/210*T6p18ep0
       + 1/20*T6p17ep0
       - 9/560*T6p14ep1
       - 2537/8064*T6p14ep0
       + 3/280*T6p13ep1
       + 9661/60480*T6p13ep0
       - 3/560*T6p12ep1
       - 104663/705600*T6p12ep0
       + 1/560*T6p11ep1
       + 103823/2116800*T6p11ep0
       + 8021317/9525600*T6p10ep0
       - 29/2240*T5p8ep1
       + 263/13440*T5p11ep0
       - 1223/4800*zeta5
       - 2362482827/228614400*zeta3
       - 943/280*logm
       - 3/70*logm*T7p11ep0
       + 3/70*logm*T7p10ep0
       + 9/70*logm*T6p14ep0
       - 3/35*logm*T6p13ep0
       + 3/70*logm*T6p12ep0
       - 1/70*logm*T6p11ep0
       + 508/315*logm*zeta3
       - 1/35*ls4pithird*sqrt3
       + 416327/423360*ls3*sqrt3
       - 27/70*ls3*sqrt3*logm
       - 81/560*ls3*sqrt3*log3
       + 24223621/7257600*ls2*sqrt3
       - 12/35*ls2*sqrt3*logm
       - 416327/423360*ls2*sqrt3*log3
       + 27/70*ls2*sqrt3*log3*logm
       + 81/1120*ls2*sqrt3*log3^2
       - 565219/235200*ls2^2
       + 18/35*ls2^2*logm
       - 23/280*pi*sqrt3*zeta3
       + 2067705847/5486745600*pi^2
       + 83/5040*pi^2*zeta3
       - 43/280*pi^2*logm
       + 3/560*pi^2*ls2*sqrt3
       + 416327/7620480*pi^3*sqrt3
       - 3/140*pi^3*sqrt3*logm
       - 9/1120*pi^3*sqrt3*log3
       + 6440549/1959552000*pi^4
       - 37/2520*pi^4*logm
       - 83281170281/406425600*s^2
       - 3/140*s^2*T8p10ep0
       - 3/140*s^2*T7p9ep0
       + 47/280*s^2*T7p8ep0
       + 5/56*s^2*T7p7ep0
       - 59/280*s^2*T7p5ep0
       - 3/112*s^2*T7p14ep1
       - 9/280*s^2*T7p11ep1
       - 282731/705600*s^2*T7p11ep0
       + 9/280*s^2*T7p10ep1
       + 282731/705600*s^2*T7p10ep0
       + 1071689/793800*s^2*T6p9ep0
       + 1/35*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep0
       + 27/280*s^2*T6p14ep1
       + 2537/1344*s^2*T6p14ep0
       - 9/140*s^2*T6p13ep1
       - 9661/10080*s^2*T6p13ep0
       + 9/280*s^2*T6p12ep1
       + 104663/117600*s^2*T6p12ep0
       - 3/280*s^2*T6p11ep1
       - 103823/352800*s^2*T6p11ep0
       - 8021317/1587600*s^2*T6p10ep0
       + 87/1120*s^2*T5p8ep1
       - 263/2240*s^2*T5p11ep0
       + 1223/800*s^2*zeta5
       + 2362482827/38102400*s^2*zeta3
       + 2829/140*s^2*logm
       + 9/35*s^2*logm*T7p11ep0
       - 9/35*s^2*logm*T7p10ep0
       - 27/35*s^2*logm*T6p14ep0
       + 18/35*s^2*logm*T6p13ep0
       - 9/35*s^2*logm*T6p12ep0
       + 3/35*s^2*logm*T6p11ep0
       - 1016/105*s^2*logm*zeta3
       + 6/35*s^2*ls4pithird*sqrt3
       - 416327/70560*s^2*ls3*sqrt3
       + 81/35*s^2*ls3*sqrt3*logm
       + 243/280*s^2*ls3*sqrt3*log3
       - 24223621/1209600*s^2*ls2*sqrt3
       + 72/35*s^2*ls2*sqrt3*logm
       + 416327/70560*s^2*ls2*sqrt3*log3
       - 81/35*s^2*ls2*sqrt3*log3*logm
       - 243/560*s^2*ls2*sqrt3*log3^2
       + 565219/39200*s^2*ls2^2
       - 108/35*s^2*ls2^2*logm
       + 69/140*s^2*pi*sqrt3*zeta3
       - 2067705847/914457600*s^2*pi^2
       - 83/840*s^2*pi^2*zeta3
       + 129/140*s^2*pi^2*logm
       - 9/280*s^2*pi^2*ls2*sqrt3
       - 416327/1270080*s^2*pi^3*sqrt3
       + 9/70*s^2*pi^3*sqrt3*logm
       + 27/560*s^2*pi^3*sqrt3*log3
       - 6440549/326592000*s^2*pi^4
       + 37/420*s^2*pi^4*logm
       + 83281170281/174182400*s^4
       + 1/20*s^4*T8p10ep0
       + 1/20*s^4*T7p9ep0
       - 47/120*s^4*T7p8ep0
       - 5/24*s^4*T7p7ep0
       + 59/120*s^4*T7p5ep0
       + 1/16*s^4*T7p14ep1
       + 3/40*s^4*T7p11ep1
       + 282731/302400*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep1
       - 282731/302400*s^4*T7p10ep0
       - 1071689/340200*s^4*T6p9ep0
       - 1/15*s^4*T6p18ep0
       + 7/10*s^4*T6p17ep0
       - 9/40*s^4*T6p14ep1
       - 2537/576*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep1
       + 9661/4320*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep1
       - 104663/50400*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep1
       + 103823/151200*s^4*T6p11ep0
       + 8021317/680400*s^4*T6p10ep0
       - 29/160*s^4*T5p8ep1
       + 263/960*s^4*T5p11ep0
       - 8561/2400*s^4*zeta5
       - 2362482827/16329600*s^4*zeta3
       - 943/20*s^4*logm
       - 3/5*s^4*logm*T7p11ep0
       + 3/5*s^4*logm*T7p10ep0
       + 9/5*s^4*logm*T6p14ep0
       - 6/5*s^4*logm*T6p13ep0
       + 3/5*s^4*logm*T6p12ep0
       - 1/5*s^4*logm*T6p11ep0
       + 1016/45*s^4*logm*zeta3
       - 2/5*s^4*ls4pithird*sqrt3
       + 416327/30240*s^4*ls3*sqrt3
       - 27/5*s^4*ls3*sqrt3*logm
       - 81/40*s^4*ls3*sqrt3*log3
       + 24223621/518400*s^4*ls2*sqrt3
       - 24/5*s^4*ls2*sqrt3*logm
       - 416327/30240*s^4*ls2*sqrt3*log3
       + 27/5*s^4*ls2*sqrt3*log3*logm
       + 81/80*s^4*ls2*sqrt3*log3^2
       - 565219/16800*s^4*ls2^2
       + 36/5*s^4*ls2^2*logm
       - 23/20*s^4*pi*sqrt3*zeta3
       + 2067705847/391910400*s^4*pi^2
       + 83/360*s^4*pi^2*zeta3
       - 43/20*s^4*pi^2*logm
       + 3/40*s^4*pi^2*ls2*sqrt3
       + 416327/544320*s^4*pi^3*sqrt3
       - 3/10*s^4*pi^3*sqrt3*logm
       - 9/80*s^4*pi^3*sqrt3*log3
       + 6440549/139968000*s^4*pi^4
       - 37/180*s^4*pi^4*logm
       - 83281170281/152409600*s^6
       - 2/35*s^6*T8p10ep0
       - 2/35*s^6*T7p9ep0
       + 47/105*s^6*T7p8ep0
       + 5/21*s^6*T7p7ep0
       - 59/105*s^6*T7p5ep0
       - 1/14*s^6*T7p14ep1
       - 3/35*s^6*T7p11ep1
       - 282731/264600*s^6*T7p11ep0
       + 3/35*s^6*T7p10ep1
       + 282731/264600*s^6*T7p10ep0
       + 1071689/297675*s^6*T6p9ep0
       + 8/105*s^6*T6p18ep0
       - 4/5*s^6*T6p17ep0
       + 9/35*s^6*T6p14ep1
       + 2537/504*s^6*T6p14ep0
       - 6/35*s^6*T6p13ep1
       - 9661/3780*s^6*T6p13ep0
       + 3/35*s^6*T6p12ep1
       + 104663/44100*s^6*T6p12ep0
       - 1/35*s^6*T6p11ep1
       - 103823/132300*s^6*T6p11ep0
       - 8021317/595350*s^6*T6p10ep0
       + 29/140*s^6*T5p8ep1
       - 263/840*s^6*T5p11ep0
       + 1223/300*s^6*zeta5
       + 2362482827/14288400*s^6*zeta3
       + 1886/35*s^6*logm
       + 24/35*s^6*logm*T7p11ep0
       - 24/35*s^6*logm*T7p10ep0
       - 72/35*s^6*logm*T6p14ep0
       + 48/35*s^6*logm*T6p13ep0
       - 24/35*s^6*logm*T6p12ep0
       + 8/35*s^6*logm*T6p11ep0
       - 8128/315*s^6*logm*zeta3
       + 16/35*s^6*ls4pithird*sqrt3
       - 416327/26460*s^6*ls3*sqrt3
       + 216/35*s^6*ls3*sqrt3*logm
       + 81/35*s^6*ls3*sqrt3*log3
       - 24223621/453600*s^6*ls2*sqrt3
       + 192/35*s^6*ls2*sqrt3*logm
       + 416327/26460*s^6*ls2*sqrt3*log3
       - 216/35*s^6*ls2*sqrt3*log3*logm
       - 81/70*s^6*ls2*sqrt3*log3^2
       + 565219/14700*s^6*ls2^2
       - 288/35*s^6*ls2^2*logm
       + 46/35*s^6*pi*sqrt3*zeta3
       - 2067705847/342921600*s^6*pi^2
       - 83/315*s^6*pi^2*zeta3
       + 86/35*s^6*pi^2*logm
       - 3/35*s^6*pi^2*ls2*sqrt3
       - 416327/476280*s^6*pi^3*sqrt3
       + 12/35*s^6*pi^3*sqrt3*logm
       + 9/70*s^6*pi^3*sqrt3*log3
       - 6440549/122472000*s^6*pi^4
       + 74/315*s^6*pi^4*logm
       + 83281170281/270950400*s^8
       + 9/280*s^8*T8p10ep0
       + 9/280*s^8*T7p9ep0
       - 141/560*s^8*T7p8ep0
       - 15/112*s^8*T7p7ep0
       + 177/560*s^8*T7p5ep0
       + 9/224*s^8*T7p14ep1
       + 27/560*s^8*T7p11ep1
       + 282731/470400*s^8*T7p11ep0
       - 27/560*s^8*T7p10ep1
       - 282731/470400*s^8*T7p10ep0
       - 1071689/529200*s^8*T6p9ep0
       - 3/70*s^8*T6p18ep0
       + 9/20*s^8*T6p17ep0
       - 81/560*s^8*T6p14ep1
       - 2537/896*s^8*T6p14ep0
       + 27/280*s^8*T6p13ep1
       + 9661/6720*s^8*T6p13ep0
       - 27/560*s^8*T6p12ep1
       - 104663/78400*s^8*T6p12ep0
       + 9/560*s^8*T6p11ep1
       + 103823/235200*s^8*T6p11ep0
       + 8021317/1058400*s^8*T6p10ep0
       - 261/2240*s^8*T5p8ep1
       + 789/4480*s^8*T5p11ep0
       - 3669/1600*s^8*zeta5
       - 2362482827/25401600*s^8*zeta3
       - 8487/280*s^8*logm
       - 27/70*s^8*logm*T7p11ep0
       + 27/70*s^8*logm*T7p10ep0
       + 81/70*s^8*logm*T6p14ep0
       - 27/35*s^8*logm*T6p13ep0
       + 27/70*s^8*logm*T6p12ep0
       - 9/70*s^8*logm*T6p11ep0
       + 508/35*s^8*logm*zeta3
       - 9/35*s^8*ls4pithird*sqrt3
       + 416327/47040*s^8*ls3*sqrt3
       - 243/70*s^8*ls3*sqrt3*logm
       - 729/560*s^8*ls3*sqrt3*log3
       + 24223621/806400*s^8*ls2*sqrt3
       - 108/35*s^8*ls2*sqrt3*logm
       - 416327/47040*s^8*ls2*sqrt3*log3
       + 243/70*s^8*ls2*sqrt3*log3*logm
       + 729/1120*s^8*ls2*sqrt3*log3^2
       - 1695657/78400*s^8*ls2^2
       + 162/35*s^8*ls2^2*logm
       - 207/280*s^8*pi*sqrt3*zeta3
       + 2067705847/609638400*s^8*pi^2
       + 83/560*s^8*pi^2*zeta3
       - 387/280*s^8*pi^2*logm
       + 27/560*s^8*pi^2*ls2*sqrt3
       + 416327/846720*s^8*pi^3*sqrt3
       - 27/140*s^8*pi^3*sqrt3*logm
       - 81/1120*s^8*pi^3*sqrt3*log3
       + 6440549/217728000*s^8*pi^4
       - 37/280*s^8*pi^4*logm
       - 83281170281/1219276800*s^10
       - 1/140*s^10*T8p10ep0
       - 1/140*s^10*T7p9ep0
       + 47/840*s^10*T7p8ep0
       + 5/168*s^10*T7p7ep0
       - 59/840*s^10*T7p5ep0
       - 1/112*s^10*T7p14ep1
       - 3/280*s^10*T7p11ep1
       - 282731/2116800*s^10*T7p11ep0
       + 3/280*s^10*T7p10ep1
       + 282731/2116800*s^10*T7p10ep0
       + 1071689/2381400*s^10*T6p9ep0
       + 1/105*s^10*T6p18ep0
       - 1/10*s^10*T6p17ep0
       + 9/280*s^10*T6p14ep1
       + 2537/4032*s^10*T6p14ep0
       - 3/140*s^10*T6p13ep1
       - 9661/30240*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep1
       + 104663/352800*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep1
       - 103823/1058400*s^10*T6p11ep0
       - 8021317/4762800*s^10*T6p10ep0
       + 29/1120*s^10*T5p8ep1
       - 263/6720*s^10*T5p11ep0
       + 1223/2400*s^10*zeta5
       + 2362482827/114307200*s^10*zeta3
       + 943/140*s^10*logm
       + 3/35*s^10*logm*T7p11ep0
       - 3/35*s^10*logm*T7p10ep0
       - 9/35*s^10*logm*T6p14ep0
       + 6/35*s^10*logm*T6p13ep0
       - 3/35*s^10*logm*T6p12ep0
       + 1/35*s^10*logm*T6p11ep0
       - 1016/315*s^10*logm*zeta3
       + 2/35*s^10*ls4pithird*sqrt3
       - 416327/211680*s^10*ls3*sqrt3
       + 27/35*s^10*ls3*sqrt3*logm
       + 81/280*s^10*ls3*sqrt3*log3
       - 24223621/3628800*s^10*ls2*sqrt3
       + 24/35*s^10*ls2*sqrt3*logm
       + 416327/211680*s^10*ls2*sqrt3*log3
       - 27/35*s^10*ls2*sqrt3*log3*logm
       - 81/560*s^10*ls2*sqrt3*log3^2
       + 565219/117600*s^10*ls2^2
       - 36/35*s^10*ls2^2*logm
       + 23/140*s^10*pi*sqrt3*zeta3
       - 2067705847/2743372800*s^10*pi^2
       - 83/2520*s^10*pi^2*zeta3
       + 43/140*s^10*pi^2*logm
       - 3/280*s^10*pi^2*ls2*sqrt3
       - 416327/3810240*s^10*pi^3*sqrt3
       + 3/70*s^10*pi^3*sqrt3*logm
       + 9/560*s^10*pi^3*sqrt3*log3
       - 6440549/979776000*s^10*pi^4
       + 37/1260*s^10*pi^4*logm
       + 27/280*ls4*sqrt3
       - 81/140*ls4*s^2*sqrt3
       + 27/20*ls4*s^4*sqrt3
       - 54/35*ls4*s^6*sqrt3
       + 243/280*ls4*s^8*sqrt3
       - 27/140*ls4*s^10*sqrt3
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf*ca^2 * (
       + 15251942077967311570480465447177/78824303875481718384230400000
       - 79/5040*T9p7ep0
       - 1/560*T9p6ep0
       + 1/280*T9p5ep0
       + 7817/423360*T9p4ep0
       + 306617/11430720*T9p3ep0
       - 1/560*T8p9ep0
       - 1339/10080*T8p7ep0
       + 13/720*T8p4ep0
       + 71/280*T8p2ep0
       + 1/280*T8p10ep1
       + 10103/176400*T8p10ep0
       + 1/280*T7p9ep1
       + 7853/264600*T7p9ep0
       - 47/1680*T7p8ep1
       - 5297/302400*T7p8ep0
       - 5/336*T7p7ep1
       - 11561/1693440*T7p7ep0
       - 59/10080*T7p6ep1
       + 59/1680*T7p5ep1
       + 542527/2116800*T7p5ep0
       - 401/14700*T7p16ep0
       + 59/5040*T7p15ep1
       + 1/224*T7p14ep2
       + 174193/2116800*T7p14ep1
       + 3/560*T7p11ep2
       + 282731/4233600*T7p11ep1
       - 811100783/32006016000*T7p11ep0
       - 3/560*T7p10ep2
       - 282731/4233600*T7p10ep1
       + 350424623/32006016000*T7p10ep0
       - 1071689/4762800*T6p9ep1
       - 10857476910317/15122842560000*T6p9ep0
       + 3/560*T6p19ep2
       - 1/210*T6p18ep1
       + 1826837687/2187911250*T6p18ep0
       + 1/20*T6p17ep1
       + 6257954441/24004512000*T6p17ep0
       - 1753215631/16003008000*T6p16ep1
       + 3/560*T6p15ep2
       - 9/560*T6p14ep2
       - 2537/8064*T6p14ep1
       - 130235587/30481920*T6p14ep0
       + 3/280*T6p13ep2
       + 9661/60480*T6p13ep1
       + 6845793503159/3024568512000*T6p13ep0
       - 3/560*T6p12ep2
       - 104663/705600*T6p12ep1
       - 5859499125101311/2162566486080000*T6p12ep0
       + 1/560*T6p11ep2
       + 103823/2116800*T6p11ep1
       + 1430807977/2667168000*T6p11ep0
       + 8021317/9525600*T6p10ep1
       + 10140024326461/1890355320000*T6p10ep0
       - 29/2240*T5p8ep2
       - 10372018889/32006016000*T5p8ep1
       + 263/13440*T5p11ep1
       + 824572711/1007769600*T5p11ep0
       - 613/5040*T4LVB7ep1
       + 377/5040*T4LVB6ep1
       - 1/360*T4LT4ep2
       + 59/10080*T4LT2ep2
       + 11/840*T3L61ep1
       - 31523284486868417/434801727360000*zeta5
       - 35176691920263799886881271401/500471770637979164344320000*zeta3
       - 6113/181440*zeta3^2
       + 4626358883/89864775*a5
       + 12003971637605102628763/125378730418765824000*a4
       - 20411734456194943846843/74756548869488640000*logm
       - 1/35*logm*T8p10ep0
       - 1/35*logm*T7p9ep0
       + 47/210*logm*T7p8ep0
       + 5/42*logm*T7p7ep0
       - 59/210*logm*T7p5ep0
       - 1/28*logm*T7p14ep1
       - 3/70*logm*T7p11ep1
       - 282731/529200*logm*T7p11ep0
       + 3/70*logm*T7p10ep1
       + 282731/529200*logm*T7p10ep0
       + 1071689/595350*logm*T6p9ep0
       + 4/105*logm*T6p18ep0
       - 2/5*logm*T6p17ep0
       + 9/70*logm*T6p14ep1
       + 2537/1008*logm*T6p14ep0
       - 3/35*logm*T6p13ep1
       - 9661/7560*logm*T6p13ep0
       + 3/70*logm*T6p12ep1
       + 104663/88200*logm*T6p12ep0
       - 1/70*logm*T6p11ep1
       - 103823/264600*logm*T6p11ep0
       - 8021317/1190700*logm*T6p10ep0
       + 29/280*logm*T5p8ep1
       - 263/1680*logm*T5p11ep0
       + 1223/600*logm*zeta5
       + 79374756925257421/958878292377600*logm*zeta3
       + 135362487431/10287648000*logm^2
       + 6/35*logm^2*T7p11ep0
       - 6/35*logm^2*T7p10ep0
       - 18/35*logm^2*T6p14ep0
       + 12/35*logm^2*T6p13ep0
       - 6/35*logm^2*T6p12ep0
       + 2/35*logm^2*T6p11ep0
       - 2032/315*logm^2*zeta3
       - 186233/33075*log2*a4
       + 12003971637605102628763/3009089530050379776000*log2^4
       - 1789083547/2695943250*log2^5
       - 7/40*ls5pithird*sqrt3
       - 416327/714420*ls4pithird*sqrt3
       + 8/35*ls4pithird*sqrt3*logm
       + 3/35*ls4pithird*sqrt3*log3
       + 243/1120*ls5p*sqrt3
       + 10964452364914091/480570330240000*ls3*sqrt3
       - 416327/52920*ls3*sqrt3*logm
       + 54/35*ls3*sqrt3*logm^2
       - 416327/141120*ls3*sqrt3*log3
       + 81/70*ls3*sqrt3*log3*logm
       + 243/1120*ls3*sqrt3*log3^2
       + 11510093574907450049/403679077401600000*ls2*sqrt3
       - 3/140*ls2*sqrt3*zeta3
       - 501780781/19051200*ls2*sqrt3*logm
       + 48/35*ls2*sqrt3*logm^2
       - 10964452364914091/480570330240000*ls2*sqrt3*log3
       + 416327/52920*ls2*sqrt3*log3*logm
       - 54/35*ls2*sqrt3*log3*logm^2
       + 416327/282240*ls2*sqrt3*log3^2
       - 81/140*ls2*sqrt3*log3^2*logm
       - 81/1120*ls2*sqrt3*log3^3
       - 12969035819/600112800*ls2^2
       + 69353/3675*ls2^2*logm
       - 72/35*ls2^2*logm^2
       - 9575521/5715360*pi*sqrt3*zeta3
       + 23/35*pi*sqrt3*logm*zeta3
       + 69/280*pi*sqrt3*log3*zeta3
       - 81/280*pi*ls4p*sqrt3
       - 5055277734974215123/1089933508984320000*pi^2
       - 12715084139/316859558400*pi^2*zeta3
       - 71583141989/24004512000*pi^2*logm
       - 83/630*pi^2*logm*zeta3
       + 4523/7560*pi^2*logm^2
       - 3013/8316*pi^2*log2
       + 131/630*pi^2*log2*logm
       - 11691121853131610763163/3009089530050379776000*pi^2*log2^2
       + 438881719/462161700*pi^2*log2^3
       + 9/80*pi^2*ls3*sqrt3
       + 416327/3810240*pi^2*ls2*sqrt3
       - 3/70*pi^2*ls2*sqrt3*logm
       - 9/560*pi^2*ls2*sqrt3*log3
       + 10964452364914091/8650265944320000*pi^3*sqrt3
       - 416327/952560*pi^3*sqrt3*logm
       + 3/35*pi^3*sqrt3*logm^2
       - 416327/2540160*pi^3*sqrt3*log3
       + 9/140*pi^3*sqrt3*log3*logm
       + 27/2240*pi^3*sqrt3*log3^2
       - 11087141253275751078711937/12638176026211595059200000*pi^4
       - 6921689/244944000*pi^4*logm
       + 37/630*pi^4*logm^2
       + 99175713437/258810552000*pi^4*log2
       + 1/315*pi^5*sqrt3
       + 53657/19051200*pi^6
       - 82185967/66679200*c4
       + 186233/793800*c4*log2
       - 12995740103420425169170300512919/11420566754686271697715200000*s^2
       + 79/840*s^2*T9p7ep0
       + 3/280*s^2*T9p6ep0
       - 3/140*s^2*T9p5ep0
       - 7817/70560*s^2*T9p4ep0
       - 306617/1905120*s^2*T9p3ep0
       + 3/280*s^2*T8p9ep0
       + 1339/1680*s^2*T8p7ep0
       - 13/120*s^2*T8p4ep0
       - 213/140*s^2*T8p2ep0
       - 3/140*s^2*T8p10ep1
       - 10103/29400*s^2*T8p10ep0
       - 3/140*s^2*T7p9ep1
       - 7853/44100*s^2*T7p9ep0
       + 47/280*s^2*T7p8ep1
       + 5297/50400*s^2*T7p8ep0
       + 5/56*s^2*T7p7ep1
       + 11561/282240*s^2*T7p7ep0
       + 59/1680*s^2*T7p6ep1
       - 59/280*s^2*T7p5ep1
       - 542527/352800*s^2*T7p5ep0
       + 401/2450*s^2*T7p16ep0
       - 59/840*s^2*T7p15ep1
       - 3/112*s^2*T7p14ep2
       - 174193/352800*s^2*T7p14ep1
       - 9/280*s^2*T7p11ep2
       - 282731/705600*s^2*T7p11ep1
       + 811100783/5334336000*s^2*T7p11ep0
       + 9/280*s^2*T7p10ep2
       + 282731/705600*s^2*T7p10ep1
       - 350424623/5334336000*s^2*T7p10ep0
       + 1071689/793800*s^2*T6p9ep1
       + 10857476910317/2520473760000*s^2*T6p9ep0
       - 9/280*s^2*T6p19ep2
       + 1/35*s^2*T6p18ep1
       - 1826837687/364651875*s^2*T6p18ep0
       - 3/10*s^2*T6p17ep1
       - 6257954441/4000752000*s^2*T6p17ep0
       + 1753215631/2667168000*s^2*T6p16ep1
       - 9/280*s^2*T6p15ep2
       + 27/280*s^2*T6p14ep2
       + 2537/1344*s^2*T6p14ep1
       + 130235587/5080320*s^2*T6p14ep0
       - 9/140*s^2*T6p13ep2
       - 9661/10080*s^2*T6p13ep1
       - 6845793503159/504094752000*s^2*T6p13ep0
       + 9/280*s^2*T6p12ep2
       + 104663/117600*s^2*T6p12ep1
       + 5859499125101311/360427747680000*s^2*T6p12ep0
       - 3/280*s^2*T6p11ep2
       - 103823/352800*s^2*T6p11ep1
       - 1430807977/444528000*s^2*T6p11ep0
       - 8021317/1587600*s^2*T6p10ep1
       - 10140024326461/315059220000*s^2*T6p10ep0
       + 87/1120*s^2*T5p8ep2
       + 10372018889/5334336000*s^2*T5p8ep1
       - 263/2240*s^2*T5p11ep1
       - 824572711/167961600*s^2*T5p11ep0
       + 613/840*s^2*T4LVB7ep1
       - 377/840*s^2*T4LVB6ep1
       + 1/60*s^2*T4LT4ep2
       - 59/1680*s^2*T4LT2ep2
       - 11/140*s^2*T3L61ep1
       - 159102403297652537/410646075840000*s^2*zeta5
       + 90043888122356129939659007/123951341795536797696000*s^2*zeta3
       + 6113/30240*s^2*zeta3^2
       + 6271210306078/13749310575*s^2*a5
       + 66294632299323374873/519019095077683200*s^2*a4
       + 148034377714009417109/91018525409280000*s^2*logm
       + 6/35*s^2*logm*T8p10ep0
       + 6/35*s^2*logm*T7p9ep0
       - 47/35*s^2*logm*T7p8ep0
       - 5/7*s^2*logm*T7p7ep0
       + 59/35*s^2*logm*T7p5ep0
       + 3/14*s^2*logm*T7p14ep1
       + 9/35*s^2*logm*T7p11ep1
       + 282731/88200*s^2*logm*T7p11ep0
       - 9/35*s^2*logm*T7p10ep1
       - 282731/88200*s^2*logm*T7p10ep0
       - 1071689/99225*s^2*logm*T6p9ep0
       - 8/35*s^2*logm*T6p18ep0
       + 12/5*s^2*logm*T6p17ep0
       - 27/35*s^2*logm*T6p14ep1
       - 2537/168*s^2*logm*T6p14ep0
       + 18/35*s^2*logm*T6p13ep1
       + 9661/1260*s^2*logm*T6p13ep0
       - 9/35*s^2*logm*T6p12ep1
       - 104663/14700*s^2*logm*T6p12ep0
       + 3/35*s^2*logm*T6p11ep1
       + 103823/44100*s^2*logm*T6p11ep0
       + 8021317/198450*s^2*logm*T6p10ep0
       - 87/140*s^2*logm*T5p8ep1
       + 263/280*s^2*logm*T5p11ep0
       - 1223/100*s^2*logm*zeta5
       - 14588268634661101/29964946636800*s^2*logm*zeta3
       - 8700933091/110224800*s^2*logm^2
       - 36/35*s^2*logm^2*T7p11ep0
       + 36/35*s^2*logm^2*T7p10ep0
       + 108/35*s^2*logm^2*T6p14ep0
       - 72/35*s^2*logm^2*T6p13ep0
       + 36/35*s^2*logm^2*T6p12ep0
       - 12/35*s^2*logm^2*T6p11ep0
       + 4064/105*s^2*logm^2*zeta3
       + 372466/11025*s^2*log2*a4
       + 66294632299323374873/12456458281864396800*s^2*log2^4
       - 70512374573/29462808375*s^2*log2^5
       + 21/20*s^2*ls5pithird*sqrt3
       + 416327/119070*s^2*ls4pithird*sqrt3
       - 48/35*s^2*ls4pithird*sqrt3*logm
       - 18/35*s^2*ls4pithird*sqrt3*log3
       - 729/560*s^2*ls5p*sqrt3
       - 10964452364914091/80095055040000*s^2*ls3*sqrt3
       + 416327/8820*s^2*ls3*sqrt3*logm
       - 324/35*s^2*ls3*sqrt3*logm^2
       + 416327/23520*s^2*ls3*sqrt3*log3
       - 243/35*s^2*ls3*sqrt3*log3*logm
       - 729/560*s^2*ls3*sqrt3*log3^2
       - 11510093574907450049/67279846233600000*s^2*ls2*sqrt3
       + 9/70*s^2*ls2*sqrt3*zeta3
       + 501780781/3175200*s^2*ls2*sqrt3*logm
       - 288/35*s^2*ls2*sqrt3*logm^2
       + 10964452364914091/80095055040000*s^2*ls2*sqrt3*log3
       - 416327/8820*s^2*ls2*sqrt3*log3*logm
       + 324/35*s^2*ls2*sqrt3*log3*logm^2
       - 416327/47040*s^2*ls2*sqrt3*log3^2
       + 243/70*s^2*ls2*sqrt3*log3^2*logm
       + 243/560*s^2*ls2*sqrt3*log3^3
       + 12969035819/100018800*s^2*ls2^2
       - 138706/1225*s^2*ls2^2*logm
       + 432/35*s^2*ls2^2*logm^2
       + 9575521/952560*s^2*pi*sqrt3*zeta3
       - 138/35*s^2*pi*sqrt3*logm*zeta3
       - 207/140*s^2*pi*sqrt3*log3*zeta3
       + 243/140*s^2*pi*ls4p*sqrt3
       + 5055554528112655123/181655584830720000*s^2*pi^2
       + 12601729499/52809926400*s^2*pi^2*zeta3
       + 71586434789/4000752000*s^2*pi^2*logm
       + 83/105*s^2*pi^2*logm*zeta3
       - 4523/1260*s^2*pi^2*logm^2
       + 40756/18711*s^2*pi^2*log2
       - 3544/2835*s^2*pi^2*log2*logm
       - 74080467952044260633/12456458281864396800*s^2*pi^2*log2^2
       + 1219424977021/247487590350*s^2*pi^2*log2^3
       - 27/40*s^2*pi^2*ls3*sqrt3
       - 416327/635040*s^2*pi^2*ls2*sqrt3
       + 9/35*s^2*pi^2*ls2*sqrt3*logm
       + 27/280*s^2*pi^2*ls2*sqrt3*log3
       - 10964452364914091/1441710990720000*s^2*pi^3*sqrt3
       + 416327/158760*s^2*pi^3*sqrt3*logm
       - 18/35*s^2*pi^3*sqrt3*logm^2
       + 416327/423360*s^2*pi^3*sqrt3*log3
       - 27/70*s^2*pi^3*sqrt3*log3*logm
       - 81/1120*s^2*pi^3*sqrt3*log3^2
       - 18611564525085432146623/12804890681357107200000*s^2*pi^4
       + 6921689/40824000*s^2*pi^4*logm
       - 37/105*s^2*pi^4*logm^2
       + 180853491139147/39598014456000*s^2*pi^4*log2
       - 2/105*s^2*pi^5*sqrt3
       - 53657/3175200*s^2*pi^6
       + 82185967/11113200*s^2*c4
       - 186233/132300*s^2*c4*log2
       + 5472591255665482308251/2076063826636800000*s^4
       - 79/360*s^4*T9p7ep0
       - 1/40*s^4*T9p6ep0
       + 1/20*s^4*T9p5ep0
       + 7817/30240*s^4*T9p4ep0
       + 306617/816480*s^4*T9p3ep0
       - 1/40*s^4*T8p9ep0
       - 1339/720*s^4*T8p7ep0
       + 91/360*s^4*T8p4ep0
       + 71/20*s^4*T8p2ep0
       + 1/20*s^4*T8p10ep1
       + 10103/12600*s^4*T8p10ep0
       + 1/20*s^4*T7p9ep1
       + 7853/18900*s^4*T7p9ep0
       - 47/120*s^4*T7p8ep1
       - 5297/21600*s^4*T7p8ep0
       - 5/24*s^4*T7p7ep1
       - 11561/120960*s^4*T7p7ep0
       - 59/720*s^4*T7p6ep1
       + 59/120*s^4*T7p5ep1
       + 542527/151200*s^4*T7p5ep0
       - 401/1050*s^4*T7p16ep0
       + 59/360*s^4*T7p15ep1
       + 1/16*s^4*T7p14ep2
       + 174193/151200*s^4*T7p14ep1
       + 3/40*s^4*T7p11ep2
       + 282731/302400*s^4*T7p11ep1
       - 811100783/2286144000*s^4*T7p11ep0
       - 3/40*s^4*T7p10ep2
       - 282731/302400*s^4*T7p10ep1
       + 350424623/2286144000*s^4*T7p10ep0
       - 1071689/340200*s^4*T6p9ep1
       - 10857476910317/1080203040000*s^4*T6p9ep0
       + 3/40*s^4*T6p19ep2
       - 1/15*s^4*T6p18ep1
       + 1826837687/156279375*s^4*T6p18ep0
       + 7/10*s^4*T6p17ep1
       + 6257954441/1714608000*s^4*T6p17ep0
       - 1753215631/1143072000*s^4*T6p16ep1
       + 3/40*s^4*T6p15ep2
       - 9/40*s^4*T6p14ep2
       - 2537/576*s^4*T6p14ep1
       - 130235587/2177280*s^4*T6p14ep0
       + 3/20*s^4*T6p13ep2
       + 9661/4320*s^4*T6p13ep1
       + 6845793503159/216040608000*s^4*T6p13ep0
       - 3/40*s^4*T6p12ep2
       - 104663/50400*s^4*T6p12ep1
       - 5859499125101311/154469034720000*s^4*T6p12ep0
       + 1/40*s^4*T6p11ep2
       + 103823/151200*s^4*T6p11ep1
       + 1430807977/190512000*s^4*T6p11ep0
       + 8021317/680400*s^4*T6p10ep1
       + 10140024326461/135025380000*s^4*T6p10ep0
       - 29/160*s^4*T5p8ep2
       - 10372018889/2286144000*s^4*T5p8ep1
       + 263/960*s^4*T5p11ep1
       + 5772008977/503884800*s^4*T5p11ep0
       - 613/360*s^4*T4LVB7ep1
       + 377/360*s^4*T4LVB6ep1
       - 7/180*s^4*T4LT4ep2
       + 59/720*s^4*T4LT2ep2
       + 11/60*s^4*T3L61ep1
       + 2026092680999/11430720000*s^4*zeta5
       - 2979973162074905291/1853628416640000*s^4*zeta3
       - 6113/12960*s^4*zeta3^2
       - 372466/945*s^4*a5
       + 176/15*s^4*a4
       - 106523902799/27993600*s^4*logm
       - 2/5*s^4*logm*T8p10ep0
       - 2/5*s^4*logm*T7p9ep0
       + 47/15*s^4*logm*T7p8ep0
       + 5/3*s^4*logm*T7p7ep0
       - 59/15*s^4*logm*T7p5ep0
       - 1/2*s^4*logm*T7p14ep1
       - 3/5*s^4*logm*T7p11ep1
       - 282731/37800*s^4*logm*T7p11ep0
       + 3/5*s^4*logm*T7p10ep1
       + 282731/37800*s^4*logm*T7p10ep0
       + 1071689/42525*s^4*logm*T6p9ep0
       + 8/15*s^4*logm*T6p18ep0
       - 28/5*s^4*logm*T6p17ep0
       + 9/5*s^4*logm*T6p14ep1
       + 2537/72*s^4*logm*T6p14ep0
       - 6/5*s^4*logm*T6p13ep1
       - 9661/540*s^4*logm*T6p13ep0
       + 3/5*s^4*logm*T6p12ep1
       + 104663/6300*s^4*logm*T6p12ep0
       - 1/5*s^4*logm*T6p11ep1
       - 103823/18900*s^4*logm*T6p11ep0
       - 8021317/85050*s^4*logm*T6p10ep0
       + 29/20*s^4*logm*T5p8ep1
       - 263/120*s^4*logm*T5p11ep0
       + 8561/300*s^4*logm*zeta5
       + 467312239/408240*s^4*logm*zeta3
       + 5965561/32400*s^4*logm^2
       + 12/5*s^4*logm^2*T7p11ep0
       - 12/5*s^4*logm^2*T7p10ep0
       - 36/5*s^4*logm^2*T6p14ep0
       + 24/5*s^4*logm^2*T6p13ep0
       - 12/5*s^4*logm^2*T6p12ep0
       + 4/5*s^4*logm^2*T6p11ep0
       - 4064/45*s^4*logm^2*zeta3
       - 372466/4725*s^4*log2*a4
       + 22/45*s^4*log2^4
       - 49/20*s^4*ls5pithird*sqrt3
       - 416327/51030*s^4*ls4pithird*sqrt3
       + 16/5*s^4*ls4pithird*sqrt3*logm
       + 6/5*s^4*ls4pithird*sqrt3*log3
       + 243/80*s^4*ls5p*sqrt3
       + 10964452364914091/34326452160000*s^4*ls3*sqrt3
       - 416327/3780*s^4*ls3*sqrt3*logm
       + 108/5*s^4*ls3*sqrt3*logm^2
       - 416327/10080*s^4*ls3*sqrt3*log3
       + 81/5*s^4*ls3*sqrt3*log3*logm
       + 243/80*s^4*ls3*sqrt3*log3^2
       + 11510093574907450049/28834219814400000*s^4*ls2*sqrt3
       - 3/10*s^4*ls2*sqrt3*zeta3
       - 501780781/1360800*s^4*ls2*sqrt3*logm
       + 96/5*s^4*ls2*sqrt3*logm^2
       - 10964452364914091/34326452160000*s^4*ls2*sqrt3*log3
       + 416327/3780*s^4*ls2*sqrt3*log3*logm
       - 108/5*s^4*ls2*sqrt3*log3*logm^2
       + 416327/20160*s^4*ls2*sqrt3*log3^2
       - 81/10*s^4*ls2*sqrt3*log3^2*logm
       - 81/80*s^4*ls2*sqrt3*log3^3
       - 12969035819/42865200*s^4*ls2^2
       + 138706/525*s^4*ls2^2*logm
       - 144/5*s^4*ls2^2*logm^2
       - 9575521/408240*s^4*pi*sqrt3*zeta3
       + 46/5*s^4*pi*sqrt3*logm*zeta3
       + 69/20*s^4*pi*sqrt3*log3*zeta3
       - 81/20*s^4*pi*ls4p*sqrt3
       - 5056345365651055123/77852393498880000*s^4*pi^2
       - 1116169009/2057529600*s^4*pi^2*zeta3
       - 71595842789/1714608000*s^4*pi^2*logm
       - 83/45*s^4*pi^2*logm*zeta3
       + 4523/540*s^4*pi^2*logm^2
       - 46/9*s^4*pi^2*log2
       + 44/15*s^4*pi^2*log2*logm
       + 44/45*s^4*pi^2*log2^2
       - 186233/85050*s^4*pi^2*log2^3
       + 63/40*s^4*pi^2*ls3*sqrt3
       + 416327/272160*s^4*pi^2*ls2*sqrt3
       - 3/5*s^4*pi^2*ls2*sqrt3*logm
       - 9/40*s^4*pi^2*ls2*sqrt3*log3
       + 10964452364914091/617876138880000*s^4*pi^3*sqrt3
       - 416327/68040*s^4*pi^3*sqrt3*logm
       + 6/5*s^4*pi^3*sqrt3*logm^2
       - 416327/181440*s^4*pi^3*sqrt3*log3
       + 9/10*s^4*pi^3*sqrt3*log3*logm
       + 27/160*s^4*pi^3*sqrt3*log3^2
       + 4952734485463157/4119174259200000*s^4*pi^4
       - 6921689/17496000*s^4*pi^4*logm
       + 37/45*s^4*pi^4*logm^2
       - 12546589/2721600*s^4*pi^4*log2
       + 2/45*s^4*pi^5*sqrt3
       + 53657/1360800*s^4*pi^6
       - 82185967/4762800*s^4*c4
       + 186233/56700*s^4*c4*log2
       - 5472591255665482308251/1816555848307200000*s^6
       + 79/315*s^6*T9p7ep0
       + 1/35*s^6*T9p6ep0
       - 2/35*s^6*T9p5ep0
       - 7817/26460*s^6*T9p4ep0
       - 306617/714420*s^6*T9p3ep0
       + 1/35*s^6*T8p9ep0
       + 1339/630*s^6*T8p7ep0
       - 13/45*s^6*T8p4ep0
       - 142/35*s^6*T8p2ep0
       - 2/35*s^6*T8p10ep1
       - 10103/11025*s^6*T8p10ep0
       - 2/35*s^6*T7p9ep1
       - 15706/33075*s^6*T7p9ep0
       + 47/105*s^6*T7p8ep1
       + 5297/18900*s^6*T7p8ep0
       + 5/21*s^6*T7p7ep1
       + 11561/105840*s^6*T7p7ep0
       + 59/630*s^6*T7p6ep1
       - 59/105*s^6*T7p5ep1
       - 542527/132300*s^6*T7p5ep0
       + 1604/3675*s^6*T7p16ep0
       - 59/315*s^6*T7p15ep1
       - 1/14*s^6*T7p14ep2
       - 174193/132300*s^6*T7p14ep1
       - 3/35*s^6*T7p11ep2
       - 282731/264600*s^6*T7p11ep1
       + 811100783/2000376000*s^6*T7p11ep0
       + 3/35*s^6*T7p10ep2
       + 282731/264600*s^6*T7p10ep1
       - 350424623/2000376000*s^6*T7p10ep0
       + 1071689/297675*s^6*T6p9ep1
       + 10857476910317/945177660000*s^6*T6p9ep0
       - 3/35*s^6*T6p19ep2
       + 8/105*s^6*T6p18ep1
       - 14614701496/1093955625*s^6*T6p18ep0
       - 4/5*s^6*T6p17ep1
       - 6257954441/1500282000*s^6*T6p17ep0
       + 1753215631/1000188000*s^6*T6p16ep1
       - 3/35*s^6*T6p15ep2
       + 9/35*s^6*T6p14ep2
       + 2537/504*s^6*T6p14ep1
       + 130235587/1905120*s^6*T6p14ep0
       - 6/35*s^6*T6p13ep2
       - 9661/3780*s^6*T6p13ep1
       - 6845793503159/189035532000*s^6*T6p13ep0
       + 3/35*s^6*T6p12ep2
       + 104663/44100*s^6*T6p12ep1
       + 5859499125101311/135160405380000*s^6*T6p12ep0
       - 1/35*s^6*T6p11ep2
       - 103823/132300*s^6*T6p11ep1
       - 1430807977/166698000*s^6*T6p11ep0
       - 8021317/595350*s^6*T6p10ep1
       - 10140024326461/118147207500*s^6*T6p10ep0
       + 29/140*s^6*T5p8ep2
       + 10372018889/2000376000*s^6*T5p8ep1
       - 263/840*s^6*T5p11ep1
       - 824572711/62985600*s^6*T5p11ep0
       + 613/315*s^6*T4LVB7ep1
       - 377/315*s^6*T4LVB6ep1
       + 2/45*s^6*T4LT4ep2
       - 59/630*s^6*T4LT2ep2
       - 22/105*s^6*T3L61ep1
       - 2026092680999/10001880000*s^6*zeta5
       + 2979973162074905291/1621924864560000*s^6*zeta3
       + 6113/11340*s^6*zeta3^2
       + 2979728/6615*s^6*a5
       - 1408/105*s^6*a4
       + 106523902799/24494400*s^6*logm
       + 16/35*s^6*logm*T8p10ep0
       + 16/35*s^6*logm*T7p9ep0
       - 376/105*s^6*logm*T7p8ep0
       - 40/21*s^6*logm*T7p7ep0
       + 472/105*s^6*logm*T7p5ep0
       + 4/7*s^6*logm*T7p14ep1
       + 24/35*s^6*logm*T7p11ep1
       + 282731/33075*s^6*logm*T7p11ep0
       - 24/35*s^6*logm*T7p10ep1
       - 282731/33075*s^6*logm*T7p10ep0
       - 8573512/297675*s^6*logm*T6p9ep0
       - 64/105*s^6*logm*T6p18ep0
       + 32/5*s^6*logm*T6p17ep0
       - 72/35*s^6*logm*T6p14ep1
       - 2537/63*s^6*logm*T6p14ep0
       + 48/35*s^6*logm*T6p13ep1
       + 19322/945*s^6*logm*T6p13ep0
       - 24/35*s^6*logm*T6p12ep1
       - 209326/11025*s^6*logm*T6p12ep0
       + 8/35*s^6*logm*T6p11ep1
       + 207646/33075*s^6*logm*T6p11ep0
       + 32085268/297675*s^6*logm*T6p10ep0
       - 58/35*s^6*logm*T5p8ep1
       + 263/105*s^6*logm*T5p11ep0
       - 2446/75*s^6*logm*zeta5
       - 467312239/357210*s^6*logm*zeta3
       - 852223/4050*s^6*logm^2
       - 96/35*s^6*logm^2*T7p11ep0
       + 96/35*s^6*logm^2*T7p10ep0
       + 288/35*s^6*logm^2*T6p14ep0
       - 192/35*s^6*logm^2*T6p13ep0
       + 96/35*s^6*logm^2*T6p12ep0
       - 32/35*s^6*logm^2*T6p11ep0
       + 32512/315*s^6*logm^2*zeta3
       + 2979728/33075*s^6*log2*a4
       - 176/315*s^6*log2^4
       + 14/5*s^6*ls5pithird*sqrt3
       + 1665308/178605*s^6*ls4pithird*sqrt3
       - 128/35*s^6*ls4pithird*sqrt3*logm
       - 48/35*s^6*ls4pithird*sqrt3*log3
       - 243/70*s^6*ls5p*sqrt3
       - 10964452364914091/30035645640000*s^6*ls3*sqrt3
       + 832654/6615*s^6*ls3*sqrt3*logm
       - 864/35*s^6*ls3*sqrt3*logm^2
       + 416327/8820*s^6*ls3*sqrt3*log3
       - 648/35*s^6*ls3*sqrt3*log3*logm
       - 243/70*s^6*ls3*sqrt3*log3^2
       - 11510093574907450049/25229942337600000*s^6*ls2*sqrt3
       + 12/35*s^6*ls2*sqrt3*zeta3
       + 501780781/1190700*s^6*ls2*sqrt3*logm
       - 768/35*s^6*ls2*sqrt3*logm^2
       + 10964452364914091/30035645640000*s^6*ls2*sqrt3*log3
       - 832654/6615*s^6*ls2*sqrt3*log3*logm
       + 864/35*s^6*ls2*sqrt3*log3*logm^2
       - 416327/17640*s^6*ls2*sqrt3*log3^2
       + 324/35*s^6*ls2*sqrt3*log3^2*logm
       + 81/70*s^6*ls2*sqrt3*log3^3
       + 12969035819/37507050*s^6*ls2^2
       - 1109648/3675*s^6*ls2^2*logm
       + 1152/35*s^6*ls2^2*logm^2
       + 9575521/357210*s^6*pi*sqrt3*zeta3
       - 368/35*s^6*pi*sqrt3*logm*zeta3
       - 138/35*s^6*pi*sqrt3*log3*zeta3
       + 162/35*s^6*pi*ls4p*sqrt3
       + 5056345365651055123/68120844311520000*s^6*pi^2
       + 1116169009/1800338400*s^6*pi^2*zeta3
       + 71595842789/1500282000*s^6*pi^2*logm
       + 664/315*s^6*pi^2*logm*zeta3
       - 9046/945*s^6*pi^2*logm^2
       + 368/63*s^6*pi^2*log2
       - 352/105*s^6*pi^2*log2*logm
       - 352/315*s^6*pi^2*log2^2
       + 744932/297675*s^6*pi^2*log2^3
       - 9/5*s^6*pi^2*ls3*sqrt3
       - 416327/238140*s^6*pi^2*ls2*sqrt3
       + 24/35*s^6*pi^2*ls2*sqrt3*logm
       + 9/35*s^6*pi^2*ls2*sqrt3*log3
       - 10964452364914091/540641621520000*s^6*pi^3*sqrt3
       + 416327/59535*s^6*pi^3*sqrt3*logm
       - 48/35*s^6*pi^3*sqrt3*logm^2
       + 416327/158760*s^6*pi^3*sqrt3*log3
       - 36/35*s^6*pi^3*sqrt3*log3*logm
       - 27/140*s^6*pi^3*sqrt3*log3^2
       - 4952734485463157/3604277476800000*s^6*pi^4
       + 6921689/15309000*s^6*pi^4*logm
       - 296/315*s^6*pi^4*logm^2
       + 12546589/2381400*s^6*pi^4*log2
       - 16/315*s^6*pi^5*sqrt3
       - 53657/1190700*s^6*pi^6
       + 82185967/4167450*s^6*c4
       - 372466/99225*s^6*c4*log2
       + 5472591255665482308251/3229432619212800000*s^8
       - 79/560*s^8*T9p7ep0
       - 9/560*s^8*T9p6ep0
       + 9/280*s^8*T9p5ep0
       + 7817/47040*s^8*T9p4ep0
       + 306617/1270080*s^8*T9p3ep0
       - 9/560*s^8*T8p9ep0
       - 1339/1120*s^8*T8p7ep0
       + 13/80*s^8*T8p4ep0
       + 639/280*s^8*T8p2ep0
       + 9/280*s^8*T8p10ep1
       + 10103/19600*s^8*T8p10ep0
       + 9/280*s^8*T7p9ep1
       + 7853/29400*s^8*T7p9ep0
       - 141/560*s^8*T7p8ep1
       - 5297/33600*s^8*T7p8ep0
       - 15/112*s^8*T7p7ep1
       - 11561/188160*s^8*T7p7ep0
       - 59/1120*s^8*T7p6ep1
       + 177/560*s^8*T7p5ep1
       + 542527/235200*s^8*T7p5ep0
       - 1203/4900*s^8*T7p16ep0
       + 59/560*s^8*T7p15ep1
       + 9/224*s^8*T7p14ep2
       + 174193/235200*s^8*T7p14ep1
       + 27/560*s^8*T7p11ep2
       + 282731/470400*s^8*T7p11ep1
       - 811100783/3556224000*s^8*T7p11ep0
       - 27/560*s^8*T7p10ep2
       - 282731/470400*s^8*T7p10ep1
       + 350424623/3556224000*s^8*T7p10ep0
       - 1071689/529200*s^8*T6p9ep1
       - 10857476910317/1680315840000*s^8*T6p9ep0
       + 27/560*s^8*T6p19ep2
       - 3/70*s^8*T6p18ep1
       + 1826837687/243101250*s^8*T6p18ep0
       + 9/20*s^8*T6p17ep1
       + 6257954441/2667168000*s^8*T6p17ep0
       - 1753215631/1778112000*s^8*T6p16ep1
       + 27/560*s^8*T6p15ep2
       - 81/560*s^8*T6p14ep2
       - 2537/896*s^8*T6p14ep1
       - 130235587/3386880*s^8*T6p14ep0
       + 27/280*s^8*T6p13ep2
       + 9661/6720*s^8*T6p13ep1
       + 6845793503159/336063168000*s^8*T6p13ep0
       - 27/560*s^8*T6p12ep2
       - 104663/78400*s^8*T6p12ep1
       - 5859499125101311/240285165120000*s^8*T6p12ep0
       + 9/560*s^8*T6p11ep2
       + 103823/235200*s^8*T6p11ep1
       + 1430807977/296352000*s^8*T6p11ep0
       + 8021317/1058400*s^8*T6p10ep1
       + 10140024326461/210039480000*s^8*T6p10ep0
       - 261/2240*s^8*T5p8ep2
       - 10372018889/3556224000*s^8*T5p8ep1
       + 789/4480*s^8*T5p11ep1
       + 824572711/111974400*s^8*T5p11ep0
       - 613/560*s^8*T4LVB7ep1
       + 377/560*s^8*T4LVB6ep1
       - 1/40*s^8*T4LT4ep2
       + 59/1120*s^8*T4LT2ep2
       + 33/280*s^8*T3L61ep1
       + 2026092680999/17781120000*s^8*zeta5
       - 2979973162074905291/2883421981440000*s^8*zeta3
       - 6113/20160*s^8*zeta3^2
       - 186233/735*s^8*a5
       + 264/35*s^8*a4
       - 106523902799/43545600*s^8*logm
       - 9/35*s^8*logm*T8p10ep0
       - 9/35*s^8*logm*T7p9ep0
       + 141/70*s^8*logm*T7p8ep0
       + 15/14*s^8*logm*T7p7ep0
       - 177/70*s^8*logm*T7p5ep0
       - 9/28*s^8*logm*T7p14ep1
       - 27/70*s^8*logm*T7p11ep1
       - 282731/58800*s^8*logm*T7p11ep0
       + 27/70*s^8*logm*T7p10ep1
       + 282731/58800*s^8*logm*T7p10ep0
       + 1071689/66150*s^8*logm*T6p9ep0
       + 12/35*s^8*logm*T6p18ep0
       - 18/5*s^8*logm*T6p17ep0
       + 81/70*s^8*logm*T6p14ep1
       + 2537/112*s^8*logm*T6p14ep0
       - 27/35*s^8*logm*T6p13ep1
       - 9661/840*s^8*logm*T6p13ep0
       + 27/70*s^8*logm*T6p12ep1
       + 104663/9800*s^8*logm*T6p12ep0
       - 9/70*s^8*logm*T6p11ep1
       - 103823/29400*s^8*logm*T6p11ep0
       - 8021317/132300*s^8*logm*T6p10ep0
       + 261/280*s^8*logm*T5p8ep1
       - 789/560*s^8*logm*T5p11ep0
       + 3669/200*s^8*logm*zeta5
       + 467312239/635040*s^8*logm*zeta3
       + 852223/7200*s^8*logm^2
       + 54/35*s^8*logm^2*T7p11ep0
       - 54/35*s^8*logm^2*T7p10ep0
       - 162/35*s^8*logm^2*T6p14ep0
       + 108/35*s^8*logm^2*T6p13ep0
       - 54/35*s^8*logm^2*T6p12ep0
       + 18/35*s^8*logm^2*T6p11ep0
       - 2032/35*s^8*logm^2*zeta3
       - 186233/3675*s^8*log2*a4
       + 11/35*s^8*log2^4
       - 63/40*s^8*ls5pithird*sqrt3
       - 416327/79380*s^8*ls4pithird*sqrt3
       + 72/35*s^8*ls4pithird*sqrt3*logm
       + 27/35*s^8*ls4pithird*sqrt3*log3
       + 2187/1120*s^8*ls5p*sqrt3
       + 10964452364914091/53396703360000*s^8*ls3*sqrt3
       - 416327/5880*s^8*ls3*sqrt3*logm
       + 486/35*s^8*ls3*sqrt3*logm^2
       - 416327/15680*s^8*ls3*sqrt3*log3
       + 729/70*s^8*ls3*sqrt3*log3*logm
       + 2187/1120*s^8*ls3*sqrt3*log3^2
       + 11510093574907450049/44853230822400000*s^8*ls2*sqrt3
       - 27/140*s^8*ls2*sqrt3*zeta3
       - 501780781/2116800*s^8*ls2*sqrt3*logm
       + 432/35*s^8*ls2*sqrt3*logm^2
       - 10964452364914091/53396703360000*s^8*ls2*sqrt3*log3
       + 416327/5880*s^8*ls2*sqrt3*log3*logm
       - 486/35*s^8*ls2*sqrt3*log3*logm^2
       + 416327/31360*s^8*ls2*sqrt3*log3^2
       - 729/140*s^8*ls2*sqrt3*log3^2*logm
       - 729/1120*s^8*ls2*sqrt3*log3^3
       - 12969035819/66679200*s^8*ls2^2
       + 208059/1225*s^8*ls2^2*logm
       - 648/35*s^8*ls2^2*logm^2
       - 9575521/635040*s^8*pi*sqrt3*zeta3
       + 207/35*s^8*pi*sqrt3*logm*zeta3
       + 621/280*s^8*pi*sqrt3*log3*zeta3
       - 729/280*s^8*pi*ls4p*sqrt3
       - 5056345365651055123/121103723220480000*s^8*pi^2
       - 1116169009/3200601600*s^8*pi^2*zeta3
       - 71595842789/2667168000*s^8*pi^2*logm
       - 83/70*s^8*pi^2*logm*zeta3
       + 4523/840*s^8*pi^2*logm^2
       - 23/7*s^8*pi^2*log2
       + 66/35*s^8*pi^2*log2*logm
       + 22/35*s^8*pi^2*log2^2
       - 186233/132300*s^8*pi^2*log2^3
       + 81/80*s^8*pi^2*ls3*sqrt3
       + 416327/423360*s^8*pi^2*ls2*sqrt3
       - 27/70*s^8*pi^2*ls2*sqrt3*logm
       - 81/560*s^8*pi^2*ls2*sqrt3*log3
       + 10964452364914091/961140660480000*s^8*pi^3*sqrt3
       - 416327/105840*s^8*pi^3*sqrt3*logm
       + 27/35*s^8*pi^3*sqrt3*logm^2
       - 416327/282240*s^8*pi^3*sqrt3*log3
       + 81/140*s^8*pi^3*sqrt3*log3*logm
       + 243/2240*s^8*pi^3*sqrt3*log3^2
       + 4952734485463157/6407604403200000*s^8*pi^4
       - 6921689/27216000*s^8*pi^4*logm
       + 37/70*s^8*pi^4*logm^2
       - 12546589/4233600*s^8*pi^4*log2
       + 1/35*s^8*pi^5*sqrt3
       + 53657/2116800*s^8*pi^6
       - 82185967/7408800*s^8*c4
       + 186233/88200*s^8*c4*log2
       - 5472591255665482308251/14532446786457600000*s^10
       + 79/2520*s^10*T9p7ep0
       + 1/280*s^10*T9p6ep0
       - 1/140*s^10*T9p5ep0
       - 7817/211680*s^10*T9p4ep0
       - 306617/5715360*s^10*T9p3ep0
       + 1/280*s^10*T8p9ep0
       + 1339/5040*s^10*T8p7ep0
       - 13/360*s^10*T8p4ep0
       - 71/140*s^10*T8p2ep0
       - 1/140*s^10*T8p10ep1
       - 10103/88200*s^10*T8p10ep0
       - 1/140*s^10*T7p9ep1
       - 7853/132300*s^10*T7p9ep0
       + 47/840*s^10*T7p8ep1
       + 5297/151200*s^10*T7p8ep0
       + 5/168*s^10*T7p7ep1
       + 11561/846720*s^10*T7p7ep0
       + 59/5040*s^10*T7p6ep1
       - 59/840*s^10*T7p5ep1
       - 542527/1058400*s^10*T7p5ep0
       + 401/7350*s^10*T7p16ep0
       - 59/2520*s^10*T7p15ep1
       - 1/112*s^10*T7p14ep2
       - 174193/1058400*s^10*T7p14ep1
       - 3/280*s^10*T7p11ep2
       - 282731/2116800*s^10*T7p11ep1
       + 811100783/16003008000*s^10*T7p11ep0
       + 3/280*s^10*T7p10ep2
       + 282731/2116800*s^10*T7p10ep1
       - 350424623/16003008000*s^10*T7p10ep0
       + 1071689/2381400*s^10*T6p9ep1
       + 10857476910317/7561421280000*s^10*T6p9ep0
       - 3/280*s^10*T6p19ep2
       + 1/105*s^10*T6p18ep1
       - 1826837687/1093955625*s^10*T6p18ep0
       - 1/10*s^10*T6p17ep1
       - 6257954441/12002256000*s^10*T6p17ep0
       + 1753215631/8001504000*s^10*T6p16ep1
       - 3/280*s^10*T6p15ep2
       + 9/280*s^10*T6p14ep2
       + 2537/4032*s^10*T6p14ep1
       + 130235587/15240960*s^10*T6p14ep0
       - 3/140*s^10*T6p13ep2
       - 9661/30240*s^10*T6p13ep1
       - 6845793503159/1512284256000*s^10*T6p13ep0
       + 3/280*s^10*T6p12ep2
       + 104663/352800*s^10*T6p12ep1
       + 5859499125101311/1081283243040000*s^10*T6p12ep0
       - 1/280*s^10*T6p11ep2
       - 103823/1058400*s^10*T6p11ep1
       - 1430807977/1333584000*s^10*T6p11ep0
       - 8021317/4762800*s^10*T6p10ep1
       - 10140024326461/945177660000*s^10*T6p10ep0
       + 29/1120*s^10*T5p8ep2
       + 10372018889/16003008000*s^10*T5p8ep1
       - 263/6720*s^10*T5p11ep1
       - 824572711/503884800*s^10*T5p11ep0
       + 613/2520*s^10*T4LVB7ep1
       - 377/2520*s^10*T4LVB6ep1
       + 1/180*s^10*T4LT4ep2
       - 59/5040*s^10*T4LT2ep2
       - 11/420*s^10*T3L61ep1
       - 2026092680999/80015040000*s^10*zeta5
       + 2979973162074905291/12975398916480000*s^10*zeta3
       + 6113/90720*s^10*zeta3^2
       + 372466/6615*s^10*a5
       - 176/105*s^10*a4
       + 106523902799/195955200*s^10*logm
       + 2/35*s^10*logm*T8p10ep0
       + 2/35*s^10*logm*T7p9ep0
       - 47/105*s^10*logm*T7p8ep0
       - 5/21*s^10*logm*T7p7ep0
       + 59/105*s^10*logm*T7p5ep0
       + 1/14*s^10*logm*T7p14ep1
       + 3/35*s^10*logm*T7p11ep1
       + 282731/264600*s^10*logm*T7p11ep0
       - 3/35*s^10*logm*T7p10ep1
       - 282731/264600*s^10*logm*T7p10ep0
       - 1071689/297675*s^10*logm*T6p9ep0
       - 8/105*s^10*logm*T6p18ep0
       + 4/5*s^10*logm*T6p17ep0
       - 9/35*s^10*logm*T6p14ep1
       - 2537/504*s^10*logm*T6p14ep0
       + 6/35*s^10*logm*T6p13ep1
       + 9661/3780*s^10*logm*T6p13ep0
       - 3/35*s^10*logm*T6p12ep1
       - 104663/44100*s^10*logm*T6p12ep0
       + 1/35*s^10*logm*T6p11ep1
       + 103823/132300*s^10*logm*T6p11ep0
       + 8021317/595350*s^10*logm*T6p10ep0
       - 29/140*s^10*logm*T5p8ep1
       + 263/840*s^10*logm*T5p11ep0
       - 1223/300*s^10*logm*zeta5
       - 467312239/2857680*s^10*logm*zeta3
       - 852223/32400*s^10*logm^2
       - 12/35*s^10*logm^2*T7p11ep0
       + 12/35*s^10*logm^2*T7p10ep0
       + 36/35*s^10*logm^2*T6p14ep0
       - 24/35*s^10*logm^2*T6p13ep0
       + 12/35*s^10*logm^2*T6p12ep0
       - 4/35*s^10*logm^2*T6p11ep0
       + 4064/315*s^10*logm^2*zeta3
       + 372466/33075*s^10*log2*a4
       - 22/315*s^10*log2^4
       + 7/20*s^10*ls5pithird*sqrt3
       + 416327/357210*s^10*ls4pithird*sqrt3
       - 16/35*s^10*ls4pithird*sqrt3*logm
       - 6/35*s^10*ls4pithird*sqrt3*log3
       - 243/560*s^10*ls5p*sqrt3
       - 10964452364914091/240285165120000*s^10*ls3*sqrt3
       + 416327/26460*s^10*ls3*sqrt3*logm
       - 108/35*s^10*ls3*sqrt3*logm^2
       + 416327/70560*s^10*ls3*sqrt3*log3
       - 81/35*s^10*ls3*sqrt3*log3*logm
       - 243/560*s^10*ls3*sqrt3*log3^2
       - 11510093574907450049/201839538700800000*s^10*ls2*sqrt3
       + 3/70*s^10*ls2*sqrt3*zeta3
       + 501780781/9525600*s^10*ls2*sqrt3*logm
       - 96/35*s^10*ls2*sqrt3*logm^2
       + 10964452364914091/240285165120000*s^10*ls2*sqrt3*log3
       - 416327/26460*s^10*ls2*sqrt3*log3*logm
       + 108/35*s^10*ls2*sqrt3*log3*logm^2
       - 416327/141120*s^10*ls2*sqrt3*log3^2
       + 81/70*s^10*ls2*sqrt3*log3^2*logm
       + 81/560*s^10*ls2*sqrt3*log3^3
       + 12969035819/300056400*s^10*ls2^2
       - 138706/3675*s^10*ls2^2*logm
       + 144/35*s^10*ls2^2*logm^2
       + 9575521/2857680*s^10*pi*sqrt3*zeta3
       - 46/35*s^10*pi*sqrt3*logm*zeta3
       - 69/140*s^10*pi*sqrt3*log3*zeta3
       + 81/140*s^10*pi*ls4p*sqrt3
       + 5056345365651055123/544966754492160000*s^10*pi^2
       + 1116169009/14402707200*s^10*pi^2*zeta3
       + 71595842789/12002256000*s^10*pi^2*logm
       + 83/315*s^10*pi^2*logm*zeta3
       - 4523/3780*s^10*pi^2*logm^2
       + 46/63*s^10*pi^2*log2
       - 44/105*s^10*pi^2*log2*logm
       - 44/315*s^10*pi^2*log2^2
       + 186233/595350*s^10*pi^2*log2^3
       - 9/40*s^10*pi^2*ls3*sqrt3
       - 416327/1905120*s^10*pi^2*ls2*sqrt3
       + 3/35*s^10*pi^2*ls2*sqrt3*logm
       + 9/280*s^10*pi^2*ls2*sqrt3*log3
       - 10964452364914091/4325132972160000*s^10*pi^3*sqrt3
       + 416327/476280*s^10*pi^3*sqrt3*logm
       - 6/35*s^10*pi^3*sqrt3*logm^2
       + 416327/1270080*s^10*pi^3*sqrt3*log3
       - 9/70*s^10*pi^3*sqrt3*log3*logm
       - 27/1120*s^10*pi^3*sqrt3*log3^2
       - 4952734485463157/28834219814400000*s^10*pi^4
       + 6921689/122472000*s^10*pi^4*logm
       - 37/315*s^10*pi^4*logm^2
       + 12546589/19051200*s^10*pi^4*log2
       - 2/315*s^10*pi^5*sqrt3
       - 53657/9525600*s^10*pi^6
       + 82185967/33339600*s^10*c4
       - 186233/396900*s^10*c4*log2
       + 416327/211680*ls4*sqrt3
       - 27/35*ls4*sqrt3*logm
       - 81/280*ls4*sqrt3*log3
       - 416327/35280*ls4*s^2*sqrt3
       + 162/35*ls4*s^2*sqrt3*logm
       + 243/140*ls4*s^2*sqrt3*log3
       + 416327/15120*ls4*s^4*sqrt3
       - 54/5*ls4*s^4*sqrt3*logm
       - 81/20*ls4*s^4*sqrt3*log3
       - 416327/13230*ls4*s^6*sqrt3
       + 432/35*ls4*s^6*sqrt3*logm
       + 162/35*ls4*s^6*sqrt3*log3
       + 416327/23520*ls4*s^8*sqrt3
       - 243/35*ls4*s^8*sqrt3*logm
       - 729/280*ls4*s^8*sqrt3*log3
       - 416327/105840*ls4*s^10*sqrt3
       + 54/35*ls4*s^10*sqrt3*logm
       + 81/140*ls4*s^10*sqrt3*log3
       + 81/560*ls5*sqrt3
       - 243/280*ls5*s^2*sqrt3
       + 81/40*ls5*s^4*sqrt3
       - 81/35*ls5*s^6*sqrt3
       + 729/560*ls5*s^8*sqrt3
       - 81/280*ls5*s^10*sqrt3
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*tf * (
       - 54131689534549554869879209/9441606113331904512000000
       + 25941857283250428801811/1065719208559509504000*zeta3
       + 90108871855591/2746786775040*a4
       + 8218511102221319/3277416038400000*logMZ
       - 5513574277/2642411520*logMZ*zeta3
       - 8218511102221319/3277416038400000*logm
       + 5513574277/2642411520*logm*zeta3
       + 90108871855591/65922882600960*log2^4
       - 90108871855591/65922882600960*pi^2*log2^2
       - 6971417353169557/19776864780288000*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*tf*nl*ep^-1 * (
       - 89/420
       - 1/35*T6p14ep0
       + 2/105*T6p13ep0
       + 131/1890*zeta3
       - 6/35*ls2*sqrt3
       - 9/70*ls2^2
       - 31/3780*pi^2
       - 13/6300*pi^4
       + 89/70*s^2
       + 6/35*s^2*T6p14ep0
       - 4/35*s^2*T6p13ep0
       - 131/315*s^2*zeta3
       + 36/35*s^2*ls2*sqrt3
       + 27/35*s^2*ls2^2
       + 31/630*s^2*pi^2
       + 13/1050*s^2*pi^4
       - 89/30*s^4
       - 2/5*s^4*T6p14ep0
       + 4/15*s^4*T6p13ep0
       + 131/135*s^4*zeta3
       - 12/5*s^4*ls2*sqrt3
       - 9/5*s^4*ls2^2
       - 31/270*s^4*pi^2
       - 13/450*s^4*pi^4
       + 356/105*s^6
       + 16/35*s^6*T6p14ep0
       - 32/105*s^6*T6p13ep0
       - 1048/945*s^6*zeta3
       + 96/35*s^6*ls2*sqrt3
       + 72/35*s^6*ls2^2
       + 124/945*s^6*pi^2
       + 52/1575*s^6*pi^4
       - 267/140*s^8
       - 9/35*s^8*T6p14ep0
       + 6/35*s^8*T6p13ep0
       + 131/210*s^8*zeta3
       - 54/35*s^8*ls2*sqrt3
       - 81/70*s^8*ls2^2
       - 31/420*s^8*pi^2
       - 13/700*s^8*pi^4
       + 89/210*s^10
       + 2/35*s^10*T6p14ep0
       - 4/105*s^10*T6p13ep0
       - 131/945*s^10*zeta3
       + 12/35*s^10*ls2*sqrt3
       + 9/35*s^10*ls2^2
       + 31/1890*s^10*pi^2
       + 13/3150*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*tf*nl * (
       - 18982479017540047485253/1744319473621401600000
       - 1/35*T6p14ep1
       - 42727/99225*T6p14ep0
       + 2/105*T6p13ep1
       + 1176887/5358150*T6p13ep0
       + 1/105*T3L61ep1
       + 167/225*zeta5
       + 364644214818935726377/19935079698530304000*zeta3
       + 1341890160703/2197429420032*a4
       + 1193644710412509503/115365044551680000*logm
       + 8/35*logm*T6p14ep0
       - 16/105*logm*T6p13ep0
       - 105820652996923/12556739543040*logm*zeta3
       + 1341890160703/52738306080768*log2^4
       + 31433/79380*ls3*sqrt3
       - 579984751/200037600*ls2*sqrt3
       + 194729/119070*ls2*sqrt3*logm
       - 31433/79380*ls2*sqrt3*log3
       - 16777/9800*ls2^2
       + 27/35*ls2^2*logm
       + 2937929789381/20793908520000*pi^2
       + 163/5670*pi^2*zeta3
       - 878081/25467750*pi^2*logm
       - 262/945*pi^2*log2
       + 524/3465*pi^2*log2*logm
       + 13229129561797/263691530403840*pi^2*log2^2
       + 31433/1428840*pi^3*sqrt3
       - 265170936084562223/1423934264180736000*pi^4
       + 317/18900*pi^4*logm
       + 2656/33075*c4
       + 481996791959088716941/14866359150182400000*s^2
       + 6/35*s^2*T6p14ep1
       + 85454/33075*s^2*T6p14ep0
       - 4/35*s^2*T6p13ep1
       - 1176887/893025*s^2*T6p13ep0
       - 2/35*s^2*T3L61ep1
       - 334/75*s^2*zeta5
       + 215214878215627063/18877916381184000*s^2*zeta3
       - 3023853209/825753600*s^2*a4
       + 189650888343954833/8849023303680000*s^2*logm
       - 48/35*s^2*logm*T6p14ep0
       + 32/35*s^2*logm*T6p13ep0
       - 873840471223/46242201600*s^2*logm*zeta3
       - 3023853209/19818086400*s^2*log2^4
       - 31433/13230*s^2*ls3*sqrt3
       + 579984751/33339600*s^2*ls2*sqrt3
       - 194729/19845*s^2*ls2*sqrt3*logm
       + 31433/13230*s^2*ls2*sqrt3*log3
       + 50331/4900*s^2*ls2^2
       - 162/35*s^2*ls2^2*logm
       - 2950151883391/3465651420000*s^2*pi^2
       - 163/945*s^2*pi^2*zeta3
       + 7945604/38201625*s^2*pi^2*logm
       + 14176/8505*s^2*pi^2*log2
       - 28352/31185*s^2*pi^2*log2*logm
       - 197505111623/653996851200*s^2*pi^2*log2^2
       - 31433/238140*s^2*pi^3*sqrt3
       - 597396381738619/14832648585216000*s^2*pi^4
       - 317/3150*s^2*pi^4*logm
       - 5312/11025*s^2*c4
       - 1878302791639/20575296000*s^4
       - 2/5*s^4*T6p14ep1
       - 85454/14175*s^4*T6p14ep0
       + 4/15*s^4*T6p13ep1
       + 1176887/382725*s^4*T6p13ep0
       + 2/15*s^4*T3L61ep1
       + 2338/225*s^4*zeta5
       + 64033146589/964467000*s^4*zeta3
       + 128/15*s^4*a4
       + 73401091/3499200*s^4*logm
       + 16/5*s^4*logm*T6p14ep0
       - 32/15*s^4*logm*T6p13ep0
       - 640606/42525*s^4*logm*zeta3
       + 16/45*s^4*log2^4
       + 31433/5670*s^4*ls3*sqrt3
       - 579984751/14288400*s^4*ls2*sqrt3
       + 194729/8505*s^4*ls2*sqrt3*logm
       - 31433/5670*s^4*ls2*sqrt3*log3
       - 16777/700*s^4*ls2^2
       + 54/5*s^4*ls2^2*logm
       + 271628887381/135025380000*s^4*pi^2
       + 163/405*s^4*pi^2*zeta3
       - 81496/165375*s^4*pi^2*logm
       - 176/45*s^4*pi^2*log2
       + 32/15*s^4*pi^2*log2*logm
       + 32/45*s^4*pi^2*log2^2
       + 31433/102060*s^4*pi^3*sqrt3
       - 30740659/34445250*s^4*pi^4
       + 317/1350*s^4*pi^4*logm
       + 5312/4725*s^4*c4
       + 1878302791639/18003384000*s^6
       + 16/35*s^6*T6p14ep1
       + 683632/99225*s^6*T6p14ep0
       - 32/105*s^6*T6p13ep1
       - 9415096/2679075*s^6*T6p13ep0
       - 16/105*s^6*T3L61ep1
       - 2672/225*s^6*zeta5
       - 64033146589/843908625*s^6*zeta3
       - 1024/105*s^6*a4
       - 73401091/3061800*s^6*logm
       - 128/35*s^6*logm*T6p14ep0
       + 256/105*s^6*logm*T6p13ep0
       + 5124848/297675*s^6*logm*zeta3
       - 128/315*s^6*log2^4
       - 125732/19845*s^6*ls3*sqrt3
       + 579984751/12502350*s^6*ls2*sqrt3
       - 1557832/59535*s^6*ls2*sqrt3*logm
       + 125732/19845*s^6*ls2*sqrt3*log3
       + 33554/1225*s^6*ls2^2
       - 432/35*s^6*ls2^2*logm
       - 271628887381/118147207500*s^6*pi^2
       - 1304/2835*s^6*pi^2*zeta3
       + 651968/1157625*s^6*pi^2*logm
       + 1408/315*s^6*pi^2*log2
       - 256/105*s^6*pi^2*log2*logm
       - 256/315*s^6*pi^2*log2^2
       - 62866/178605*s^6*pi^3*sqrt3
       + 122962636/120558375*s^6*pi^4
       - 1268/4725*s^6*pi^4*logm
       - 42496/33075*s^6*c4
       - 1878302791639/32006016000*s^8
       - 9/35*s^8*T6p14ep1
       - 42727/11025*s^8*T6p14ep0
       + 6/35*s^8*T6p13ep1
       + 1176887/595350*s^8*T6p13ep0
       + 3/35*s^8*T3L61ep1
       + 167/25*s^8*zeta5
       + 64033146589/1500282000*s^8*zeta3
       + 192/35*s^8*a4
       + 73401091/5443200*s^8*logm
       + 72/35*s^8*logm*T6p14ep0
       - 48/35*s^8*logm*T6p13ep0
       - 320303/33075*s^8*logm*zeta3
       + 8/35*s^8*log2^4
       + 31433/8820*s^8*ls3*sqrt3
       - 579984751/22226400*s^8*ls2*sqrt3
       + 194729/13230*s^8*ls2*sqrt3*logm
       - 31433/8820*s^8*ls2*sqrt3*log3
       - 150993/9800*s^8*ls2^2
       + 243/35*s^8*ls2^2*logm
       + 271628887381/210039480000*s^8*pi^2
       + 163/630*s^8*pi^2*zeta3
       - 40748/128625*s^8*pi^2*logm
       - 88/35*s^8*pi^2*log2
       + 48/35*s^8*pi^2*log2*logm
       + 16/35*s^8*pi^2*log2^2
       + 31433/158760*s^8*pi^3*sqrt3
       - 30740659/53581500*s^8*pi^4
       + 317/2100*s^8*pi^4*logm
       + 2656/3675*s^8*c4
       + 1878302791639/144027072000*s^10
       + 2/35*s^10*T6p14ep1
       + 85454/99225*s^10*T6p14ep0
       - 4/105*s^10*T6p13ep1
       - 1176887/2679075*s^10*T6p13ep0
       - 2/105*s^10*T3L61ep1
       - 334/225*s^10*zeta5
       - 64033146589/6751269000*s^10*zeta3
       - 128/105*s^10*a4
       - 73401091/24494400*s^10*logm
       - 16/35*s^10*logm*T6p14ep0
       + 32/105*s^10*logm*T6p13ep0
       + 640606/297675*s^10*logm*zeta3
       - 16/315*s^10*log2^4
       - 31433/39690*s^10*ls3*sqrt3
       + 579984751/100018800*s^10*ls2*sqrt3
       - 194729/59535*s^10*ls2*sqrt3*logm
       + 31433/39690*s^10*ls2*sqrt3*log3
       + 16777/4900*s^10*ls2^2
       - 54/35*s^10*ls2^2*logm
       - 271628887381/945177660000*s^10*pi^2
       - 163/2835*s^10*pi^2*zeta3
       + 81496/1157625*s^10*pi^2*logm
       + 176/315*s^10*pi^2*log2
       - 32/105*s^10*pi^2*log2*logm
       - 32/315*s^10*pi^2*log2^2
       - 31433/714420*s^10*pi^3*sqrt3
       + 30740659/241116750*s^10*pi^4
       - 317/9450*s^10*pi^4*logm
       - 5312/33075*s^10*c4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*nh*tf*ep^-1 * (
       + 18163100663/257191200
       + 2733319/7144200*T6p9ep0
       + 17361521/10716300*T6p12ep0
       - 71/630*T6p11ep0
       - 105557/893025*T6p10ep0
       + 13738391/10716300*T5p11ep0
       - 2016831739/385786800*zeta3
       - 21525577/1190700*ls3*sqrt3
       - 130801187/2381400*ls2*sqrt3
       + 21525577/1190700*ls2*sqrt3*log3
       + 30079331/1190700*ls2^2
       - 1805821621/771573600*pi^2
       - 21525577/21432600*pi^3*sqrt3
       + 286588819/1928934000*pi^4
       - 18163100663/42865200*s^2
       - 2733319/1190700*s^2*T6p9ep0
       - 17361521/1786050*s^2*T6p12ep0
       + 71/105*s^2*T6p11ep0
       + 211114/297675*s^2*T6p10ep0
       - 13738391/1786050*s^2*T5p11ep0
       + 2016831739/64297800*s^2*zeta3
       + 21525577/198450*s^2*ls3*sqrt3
       + 130801187/396900*s^2*ls2*sqrt3
       - 21525577/198450*s^2*ls2*sqrt3*log3
       - 30079331/198450*s^2*ls2^2
       + 1805821621/128595600*s^2*pi^2
       + 21525577/3572100*s^2*pi^3*sqrt3
       - 286588819/321489000*s^2*pi^4
       + 18163100663/18370800*s^4
       + 2733319/510300*s^4*T6p9ep0
       + 17361521/765450*s^4*T6p12ep0
       - 71/45*s^4*T6p11ep0
       - 211114/127575*s^4*T6p10ep0
       + 13738391/765450*s^4*T5p11ep0
       - 2016831739/27556200*s^4*zeta3
       - 21525577/85050*s^4*ls3*sqrt3
       - 130801187/170100*s^4*ls2*sqrt3
       + 21525577/85050*s^4*ls2*sqrt3*log3
       + 30079331/85050*s^4*ls2^2
       - 1805821621/55112400*s^4*pi^2
       - 21525577/1530900*s^4*pi^3*sqrt3
       + 286588819/137781000*s^4*pi^4
       - 18163100663/16074450*s^6
       - 5466638/893025*s^6*T6p9ep0
       - 69446084/2679075*s^6*T6p12ep0
       + 568/315*s^6*T6p11ep0
       + 1688912/893025*s^6*T6p10ep0
       - 54953564/2679075*s^6*T5p11ep0
       + 2016831739/24111675*s^6*zeta3
       + 86102308/297675*s^6*ls3*sqrt3
       + 261602374/297675*s^6*ls2*sqrt3
       - 86102308/297675*s^6*ls2*sqrt3*log3
       - 120317324/297675*s^6*ls2^2
       + 1805821621/48223350*s^6*pi^2
       + 43051154/2679075*s^6*pi^3*sqrt3
       - 286588819/120558375*s^6*pi^4
       + 18163100663/28576800*s^8
       + 2733319/793800*s^8*T6p9ep0
       + 17361521/1190700*s^8*T6p12ep0
       - 71/70*s^8*T6p11ep0
       - 105557/99225*s^8*T6p10ep0
       + 13738391/1190700*s^8*T5p11ep0
       - 2016831739/42865200*s^8*zeta3
       - 21525577/132300*s^8*ls3*sqrt3
       - 130801187/264600*s^8*ls2*sqrt3
       + 21525577/132300*s^8*ls2*sqrt3*log3
       + 30079331/132300*s^8*ls2^2
       - 1805821621/85730400*s^8*pi^2
       - 21525577/2381400*s^8*pi^3*sqrt3
       + 286588819/214326000*s^8*pi^4
       - 18163100663/128595600*s^10
       - 2733319/3572100*s^10*T6p9ep0
       - 17361521/5358150*s^10*T6p12ep0
       + 71/315*s^10*T6p11ep0
       + 211114/893025*s^10*T6p10ep0
       - 13738391/5358150*s^10*T5p11ep0
       + 2016831739/192893400*s^10*zeta3
       + 21525577/595350*s^10*ls3*sqrt3
       + 130801187/1190700*s^10*ls2*sqrt3
       - 21525577/595350*s^10*ls2*sqrt3*log3
       - 30079331/595350*s^10*ls2^2
       + 1805821621/385786800*s^10*pi^2
       + 21525577/10716300*s^10*pi^3*sqrt3
       - 286588819/964467000*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*nh*tf * (
       + 16095925257976000020924389900717/47525268532067474551603200000
       - 989/1890*T7p5ep0
       - 1/105*T7p16ep0
       + 2733319/7144200*T6p9ep1
       - 1059019874653/194436547200*T6p9ep0
       + 68379371987/20253807000*T6p18ep0
       + 37003/102060*T6p17ep0
       - 1103/7560*T6p16ep1
       - 23767/1890*T6p14ep0
       + 180309203/144670050*T6p13ep0
       + 17361521/10716300*T6p12ep1
       + 4484638140223/579258880200*T6p12ep0
       - 71/630*T6p11ep1
       + 27805577/64297800*T6p11ep0
       - 105557/893025*T6p10ep1
       + 667577875621/48609136800*T6p10ep0
       + 123444329/42865200*T5p8ep1
       + 13738391/10716300*T5p11ep1
       + 285956075941/81015228000*T5p11ep0
       + 1/105*T3L61ep1
       - 61344335341/642978000*zeta5
       + 1503357977906902413978287051/8079856751614777255526400*zeta3
       + 9462227268695273/44635285094400*a4
       + 3506546847887/17253002954880000*logMZ
       - 3463/63866880*logMZ*zeta3
       - 57285979/622402704000*logMZ^2
       + 331/22453200*logMZ^3
       - 629023394904029961317129/1130692801651015680000*logm
       - 2733319/893025*logm*T6p9ep0
       - 34723042/2679075*logm*T6p12ep0
       + 284/315*logm*T6p11ep0
       + 844456/893025*logm*T6p10ep0
       - 27476782/2679075*logm*T5p11ep0
       + 1208559729252845471/35598356604518400*logm*zeta3
       + 57285979/311201352000*logm*logMZ
       - 331/7484400*logm*logMZ^2
       - 57285979/622402704000*logm^2
       + 331/7484400*logm^2*logMZ
       - 331/22453200*logm^3
       + 9462227268695273/1071246842265600*log2^4
       + 86102308/8037225*ls4pithird*sqrt3
       - 2102301889769503/15446903472000*ls3*sqrt3
       + 43051154/297675*ls3*sqrt3*logm
       + 21525577/396900*ls3*sqrt3*log3
       - 157325372750255603/810962432280000*ls2*sqrt3
       + 261759539/595350*ls2*sqrt3*logm
       + 2102301889769503/15446903472000*ls2*sqrt3*log3
       - 43051154/297675*ls2*sqrt3*log3*logm
       - 21525577/793800*ls2*sqrt3*log3^2
       + 37262450521/562605750*ls2^2
       - 60235207/297675*ls2^2*logm
       + 495088271/16074450*pi*sqrt3*zeta3
       - 28966860125146051/5505276397420800*pi^2
       + 327526807/578680200*pi^2*zeta3
       - 331/29937600*pi^2*logMZ
       + 11064405125287/594111672000*pi^2*logm
       + 2096/10395*pi^2*log2
       + 524/3465*pi^2*log2*logm
       - 9462227268695273/1071246842265600*pi^2*log2^2
       - 21525577/10716300*pi^2*ls2*sqrt3
       - 2102301889769503/278044262496000*pi^3*sqrt3
       + 21525577/2679075*pi^3*sqrt3*logm
       + 21525577/7144200*pi^3*sqrt3*log3
       - 1467580404639696998647/327994358164881408000*pi^4
       - 573050063/482233500*pi^4*logm
       - 6959048/2679075*c4
       - 50457403802116688208854990761039/26732963549287954435276800000*s^2
       + 989/315*s^2*T7p5ep0
       + 2/35*s^2*T7p16ep0
       - 2733319/1190700*s^2*T6p9ep1
       + 1059019874653/32406091200*s^2*T6p9ep0
       - 68379371987/3375634500*s^2*T6p18ep0
       - 37003/17010*s^2*T6p17ep0
       + 1103/1260*s^2*T6p16ep1
       + 23767/315*s^2*T6p14ep0
       - 180309203/24111675*s^2*T6p13ep0
       - 17361521/1786050*s^2*T6p12ep1
       - 4484638140223/96543146700*s^2*T6p12ep0
       + 71/105*s^2*T6p11ep1
       - 27805577/10716300*s^2*T6p11ep0
       + 211114/297675*s^2*T6p10ep1
       - 667577875621/8101522800*s^2*T6p10ep0
       - 123444329/7144200*s^2*T5p8ep1
       - 13738391/1786050*s^2*T5p11ep1
       - 285956075941/13502538000*s^2*T5p11ep0
       - 2/35*s^2*T3L61ep1
       + 61344335341/107163000*s^2*zeta5
       - 131314787471615912871809471/841651744959872630784000*s^2*zeta3
       + 49643912273723/159411732480*s^2*a4
       - 3506546847887/12939752216160000*s^2*logMZ
       + 3463/47900160*s^2*logMZ*zeta3
       + 57285979/466802028000*s^2*logMZ^2
       - 331/16839900*s^2*logMZ^3
       + 362678024976576431241211/106002450154782720000*s^2*logm
       + 5466638/297675*s^2*logm*T6p9ep0
       + 69446084/893025*s^2*logm*T6p12ep0
       - 568/105*s^2*logm*T6p11ep0
       - 1688912/297675*s^2*logm*T6p10ep0
       + 54953564/893025*s^2*logm*T5p11ep0
       - 101292312939808853/370816214630400*s^2*logm*zeta3
       - 57285979/233401014000*s^2*logm*logMZ
       + 331/5613300*s^2*logm*logMZ^2
       + 57285979/466802028000*s^2*logm^2
       - 331/5613300*s^2*logm^2*logMZ
       + 331/16839900*s^2*logm^3
       + 49643912273723/3825881579520*s^2*log2^4
       - 172204616/2679075*s^2*ls4pithird*sqrt3
       + 2102301889769503/2574483912000*s^2*ls3*sqrt3
       - 86102308/99225*s^2*ls3*sqrt3*logm
       - 21525577/66150*s^2*ls3*sqrt3*log3
       + 157325372750255603/135160405380000*s^2*ls2*sqrt3
       - 261759539/99225*s^2*ls2*sqrt3*logm
       - 2102301889769503/2574483912000*s^2*ls2*sqrt3*log3
       + 86102308/99225*s^2*ls2*sqrt3*log3*logm
       + 21525577/132300*s^2*ls2*sqrt3*log3^2
       - 37262450521/93767625*s^2*ls2^2
       + 120470414/99225*s^2*ls2^2*logm
       - 495088271/2679075*s^2*pi*sqrt3*zeta3
       + 289718055694381939/9175460662368000*s^2*pi^2
       - 327526807/96446700*s^2*pi^2*zeta3
       + 331/22453200*s^2*pi^2*logMZ
       - 5532144442151/49509306000*s^2*pi^2*logm
       - 113408/93555*s^2*pi^2*log2
       - 28352/31185*s^2*pi^2*log2*logm
       - 49643912273723/3825881579520*s^2*pi^2*log2^2
       + 21525577/1786050*s^2*pi^2*ls2*sqrt3
       + 2102301889769503/46340710416000*s^2*pi^3*sqrt3
       - 43051154/893025*s^2*pi^3*sqrt3*logm
       - 21525577/1190700*s^2*pi^3*sqrt3*log3
       + 111436310876421702331/13666431590203392000*s^2*pi^4
       + 573050063/80372250*s^2*pi^4*logm
       + 13918096/893025*s^2*c4
       + 12433461194536775087/2780442624960000*s^4
       - 989/135*s^4*T7p5ep0
       - 2/15*s^4*T7p16ep0
       + 2733319/510300*s^4*T6p9ep1
       - 1059019874653/13888324800*s^4*T6p9ep0
       + 68379371987/1446700500*s^4*T6p18ep0
       + 37003/7290*s^4*T6p17ep0
       - 1103/540*s^4*T6p16ep1
       - 23767/135*s^4*T6p14ep0
       + 180309203/10333575*s^4*T6p13ep0
       + 17361521/765450*s^4*T6p12ep1
       + 4484638140223/41375634300*s^4*T6p12ep0
       - 71/45*s^4*T6p11ep1
       + 27805577/4592700*s^4*T6p11ep0
       - 211114/127575*s^4*T6p10ep1
       + 667577875621/3472081200*s^4*T6p10ep0
       + 123444329/3061800*s^4*T5p8ep1
       + 13738391/765450*s^4*T5p11ep1
       + 285956075941/5786802000*s^4*T5p11ep0
       + 2/15*s^4*T3L61ep1
       - 61344335341/45927000*s^4*zeta5
       + 48242760873539317/59580913392000*s^4*zeta3
       + 128/15*s^4*a4
       - 116284359917/14696640*s^4*logm
       - 5466638/127575*s^4*logm*T6p9ep0
       - 69446084/382725*s^4*logm*T6p12ep0
       + 568/45*s^4*logm*T6p11ep0
       + 1688912/127575*s^4*logm*T6p10ep0
       - 54953564/382725*s^4*logm*T5p11ep0
       + 1991682373/3444525*s^4*logm*zeta3
       + 16/45*s^4*log2^4
       + 172204616/1148175*s^4*ls4pithird*sqrt3
       - 2102301889769503/1103350248000*s^4*ls3*sqrt3
       + 86102308/42525*s^4*ls3*sqrt3*logm
       + 21525577/28350*s^4*ls3*sqrt3*log3
       - 157325372750255603/57925888020000*s^4*ls2*sqrt3
       + 261759539/42525*s^4*ls2*sqrt3*logm
       + 2102301889769503/1103350248000*s^4*ls2*sqrt3*log3
       - 86102308/42525*s^4*ls2*sqrt3*log3*logm
       - 21525577/56700*s^4*ls2*sqrt3*log3^2
       + 37262450521/40186125*s^4*ls2^2
       - 120470414/42525*s^4*ls2^2*logm
       + 495088271/1148175*s^4*pi*sqrt3*zeta3
       - 5270397969411727/71497096070400*s^4*pi^2
       + 327526807/41334300*s^4*pi^2*zeta3
       + 62863465367/241116750*s^4*pi^2*logm
       + 128/45*s^4*pi^2*log2
       + 32/15*s^4*pi^2*log2*logm
       - 16/45*s^4*pi^2*log2^2
       - 21525577/765450*s^4*pi^2*ls2*sqrt3
       - 2102301889769503/19860304464000*s^4*pi^3*sqrt3
       + 43051154/382725*s^4*pi^3*sqrt3*logm
       + 21525577/510300*s^4*pi^3*sqrt3*log3
       - 2475983776635211/89371370088000*s^4*pi^4
       - 573050063/34445250*s^4*pi^4*logm
       - 13918096/382725*s^4*c4
       - 12433461194536775087/2432887296840000*s^6
       + 7912/945*s^6*T7p5ep0
       + 16/105*s^6*T7p16ep0
       - 5466638/893025*s^6*T6p9ep1
       + 1059019874653/12152284200*s^6*T6p9ep0
       - 136758743974/2531725875*s^6*T6p18ep0
       - 148012/25515*s^6*T6p17ep0
       + 2206/945*s^6*T6p16ep1
       + 190136/945*s^6*T6p14ep0
       - 1442473624/72335025*s^6*T6p13ep0
       - 69446084/2679075*s^6*T6p12ep1
       - 8969276280446/72407360025*s^6*T6p12ep0
       + 568/315*s^6*T6p11ep1
       - 55611154/8037225*s^6*T6p11ep0
       + 1688912/893025*s^6*T6p10ep1
       - 667577875621/3038071050*s^6*T6p10ep0
       - 123444329/2679075*s^6*T5p8ep1
       - 54953564/2679075*s^6*T5p11ep1
       - 285956075941/5063451750*s^6*T5p11ep0
       - 16/105*s^6*T3L61ep1
       + 61344335341/40186125*s^6*zeta5
       - 48242760873539317/52133299218000*s^6*zeta3
       - 1024/105*s^6*a4
       + 116284359917/12859560*s^6*logm
       + 43733104/893025*s^6*logm*T6p9ep0
       + 555568672/2679075*s^6*logm*T6p12ep0
       - 4544/315*s^6*logm*T6p11ep0
       - 13511296/893025*s^6*logm*T6p10ep0
       + 439628512/2679075*s^6*logm*T5p11ep0
       - 15933458984/24111675*s^6*logm*zeta3
       - 128/315*s^6*log2^4
       - 1377636928/8037225*s^6*ls4pithird*sqrt3
       + 2102301889769503/965431467000*s^6*ls3*sqrt3
       - 688818464/297675*s^6*ls3*sqrt3*logm
       - 86102308/99225*s^6*ls3*sqrt3*log3
       + 157325372750255603/50685152017500*s^6*ls2*sqrt3
       - 2094076312/297675*s^6*ls2*sqrt3*logm
       - 2102301889769503/965431467000*s^6*ls2*sqrt3*log3
       + 688818464/297675*s^6*ls2*sqrt3*log3*logm
       + 43051154/99225*s^6*ls2*sqrt3*log3^2
       - 298099604168/281302875*s^6*ls2^2
       + 963763312/297675*s^6*ls2^2*logm
       - 3960706168/8037225*s^6*pi*sqrt3*zeta3
       + 5270397969411727/62559959061600*s^6*pi^2
       - 655053614/72335025*s^6*pi^2*zeta3
       - 251453861468/843908625*s^6*pi^2*logm
       - 1024/315*s^6*pi^2*log2
       - 256/105*s^6*pi^2*log2*logm
       + 128/315*s^6*pi^2*log2^2
       + 86102308/2679075*s^6*pi^2*ls2*sqrt3
       + 2102301889769503/17377766406000*s^6*pi^3*sqrt3
       - 344409232/2679075*s^6*pi^3*sqrt3*logm
       - 43051154/893025*s^6*pi^3*sqrt3*log3
       + 2475983776635211/78199948827000*s^6*pi^4
       + 2292200252/120558375*s^6*pi^4*logm
       + 111344768/2679075*s^6*c4
       + 12433461194536775087/4325132972160000*s^8
       - 989/210*s^8*T7p5ep0
       - 3/35*s^8*T7p16ep0
       + 2733319/793800*s^8*T6p9ep1
       - 1059019874653/21604060800*s^8*T6p9ep0
       + 68379371987/2250423000*s^8*T6p18ep0
       + 37003/11340*s^8*T6p17ep0
       - 1103/840*s^8*T6p16ep1
       - 23767/210*s^8*T6p14ep0
       + 180309203/16074450*s^8*T6p13ep0
       + 17361521/1190700*s^8*T6p12ep1
       + 4484638140223/64362097800*s^8*T6p12ep0
       - 71/70*s^8*T6p11ep1
       + 27805577/7144200*s^8*T6p11ep0
       - 105557/99225*s^8*T6p10ep1
       + 667577875621/5401015200*s^8*T6p10ep0
       + 123444329/4762800*s^8*T5p8ep1
       + 13738391/1190700*s^8*T5p11ep1
       + 285956075941/9001692000*s^8*T5p11ep0
       + 3/35*s^8*T3L61ep1
       - 61344335341/71442000*s^8*zeta5
       + 48242760873539317/92681420832000*s^8*zeta3
       + 192/35*s^8*a4
       - 116284359917/22861440*s^8*logm
       - 2733319/99225*s^8*logm*T6p9ep0
       - 34723042/297675*s^8*logm*T6p12ep0
       + 284/35*s^8*logm*T6p11ep0
       + 844456/99225*s^8*logm*T6p10ep0
       - 27476782/297675*s^8*logm*T5p11ep0
       + 1991682373/5358150*s^8*logm*zeta3
       + 8/35*s^8*log2^4
       + 86102308/893025*s^8*ls4pithird*sqrt3
       - 2102301889769503/1716322608000*s^8*ls3*sqrt3
       + 43051154/33075*s^8*ls3*sqrt3*logm
       + 21525577/44100*s^8*ls3*sqrt3*log3
       - 157325372750255603/90106936920000*s^8*ls2*sqrt3
       + 261759539/66150*s^8*ls2*sqrt3*logm
       + 2102301889769503/1716322608000*s^8*ls2*sqrt3*log3
       - 43051154/33075*s^8*ls2*sqrt3*log3*logm
       - 21525577/88200*s^8*ls2*sqrt3*log3^2
       + 37262450521/62511750*s^8*ls2^2
       - 60235207/33075*s^8*ls2^2*logm
       + 495088271/1786050*s^8*pi*sqrt3*zeta3
       - 5270397969411727/111217704998400*s^8*pi^2
       + 327526807/64297800*s^8*pi^2*zeta3
       + 62863465367/375070500*s^8*pi^2*logm
       + 64/35*s^8*pi^2*log2
       + 48/35*s^8*pi^2*log2*logm
       - 8/35*s^8*pi^2*log2^2
       - 21525577/1190700*s^8*pi^2*ls2*sqrt3
       - 2102301889769503/30893806944000*s^8*pi^3*sqrt3
       + 21525577/297675*s^8*pi^3*sqrt3*logm
       + 21525577/793800*s^8*pi^3*sqrt3*log3
       - 2475983776635211/139022131248000*s^8*pi^4
       - 573050063/53581500*s^8*pi^4*logm
       - 6959048/297675*s^8*c4
       - 12433461194536775087/19463098374720000*s^10
       + 989/945*s^10*T7p5ep0
       + 2/105*s^10*T7p16ep0
       - 2733319/3572100*s^10*T6p9ep1
       + 1059019874653/97218273600*s^10*T6p9ep0
       - 68379371987/10126903500*s^10*T6p18ep0
       - 37003/51030*s^10*T6p17ep0
       + 1103/3780*s^10*T6p16ep1
       + 23767/945*s^10*T6p14ep0
       - 180309203/72335025*s^10*T6p13ep0
       - 17361521/5358150*s^10*T6p12ep1
       - 4484638140223/289629440100*s^10*T6p12ep0
       + 71/315*s^10*T6p11ep1
       - 27805577/32148900*s^10*T6p11ep0
       + 211114/893025*s^10*T6p10ep1
       - 667577875621/24304568400*s^10*T6p10ep0
       - 123444329/21432600*s^10*T5p8ep1
       - 13738391/5358150*s^10*T5p11ep1
       - 285956075941/40507614000*s^10*T5p11ep0
       - 2/105*s^10*T3L61ep1
       + 61344335341/321489000*s^10*zeta5
       - 48242760873539317/417066393744000*s^10*zeta3
       - 128/105*s^10*a4
       + 116284359917/102876480*s^10*logm
       + 5466638/893025*s^10*logm*T6p9ep0
       + 69446084/2679075*s^10*logm*T6p12ep0
       - 568/315*s^10*logm*T6p11ep0
       - 1688912/893025*s^10*logm*T6p10ep0
       + 54953564/2679075*s^10*logm*T5p11ep0
       - 1991682373/24111675*s^10*logm*zeta3
       - 16/315*s^10*log2^4
       - 172204616/8037225*s^10*ls4pithird*sqrt3
       + 2102301889769503/7723451736000*s^10*ls3*sqrt3
       - 86102308/297675*s^10*ls3*sqrt3*logm
       - 21525577/198450*s^10*ls3*sqrt3*log3
       + 157325372750255603/405481216140000*s^10*ls2*sqrt3
       - 261759539/297675*s^10*ls2*sqrt3*logm
       - 2102301889769503/7723451736000*s^10*ls2*sqrt3*log3
       + 86102308/297675*s^10*ls2*sqrt3*log3*logm
       + 21525577/396900*s^10*ls2*sqrt3*log3^2
       - 37262450521/281302875*s^10*ls2^2
       + 120470414/297675*s^10*ls2^2*logm
       - 495088271/8037225*s^10*pi*sqrt3*zeta3
       + 5270397969411727/500479672492800*s^10*pi^2
       - 327526807/289340100*s^10*pi^2*zeta3
       - 62863465367/1687817250*s^10*pi^2*logm
       - 128/315*s^10*pi^2*log2
       - 32/105*s^10*pi^2*log2*logm
       + 16/315*s^10*pi^2*log2^2
       + 21525577/5358150*s^10*pi^2*ls2*sqrt3
       + 2102301889769503/139022131248000*s^10*pi^3*sqrt3
       - 43051154/2679075*s^10*pi^3*sqrt3*logm
       - 21525577/3572100*s^10*pi^3*sqrt3*log3
       + 2475983776635211/625599590616000*s^10*pi^4
       + 573050063/241116750*s^10*pi^4*logm
       + 13918096/2679075*s^10*c4
       - 21525577/595350*ls4*sqrt3
       + 21525577/99225*ls4*s^2*sqrt3
       - 21525577/42525*ls4*s^4*sqrt3
       + 172204616/297675*ls4*s^6*sqrt3
       - 21525577/66150*ls4*s^8*sqrt3
       + 21525577/297675*ls4*s^10*sqrt3
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*ca*ep^-2 * (
       - 1873/2240
       - 1/80*T7p11ep0
       + 1/80*T7p10ep0
       + 3/80*T6p14ep0
       - 1/40*T6p13ep0
       + 9/560*T6p12ep0
       - 3/560*T6p11ep0
       + 267/560*zeta3
       - 81/560*ls3*sqrt3
       - 6/35*ls2*sqrt3
       + 81/560*ls2*sqrt3*log3
       + 9/56*ls2^2
       - 173/4032*pi^2
       - 9/1120*pi^3*sqrt3
       - 223/50400*pi^4
       + 5619/1120*s^2
       + 3/40*s^2*T7p11ep0
       - 3/40*s^2*T7p10ep0
       - 9/40*s^2*T6p14ep0
       + 3/20*s^2*T6p13ep0
       - 27/280*s^2*T6p12ep0
       + 9/280*s^2*T6p11ep0
       - 801/280*s^2*zeta3
       + 243/280*s^2*ls3*sqrt3
       + 36/35*s^2*ls2*sqrt3
       - 243/280*s^2*ls2*sqrt3*log3
       - 27/28*s^2*ls2^2
       + 173/672*s^2*pi^2
       + 27/560*s^2*pi^3*sqrt3
       + 223/8400*s^2*pi^4
       - 1873/160*s^4
       - 7/40*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep0
       + 21/40*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep0
       + 267/40*s^4*zeta3
       - 81/40*s^4*ls3*sqrt3
       - 12/5*s^4*ls2*sqrt3
       + 81/40*s^4*ls2*sqrt3*log3
       + 9/4*s^4*ls2^2
       - 173/288*s^4*pi^2
       - 9/80*s^4*pi^3*sqrt3
       - 223/3600*s^4*pi^4
       + 1873/140*s^6
       + 1/5*s^6*T7p11ep0
       - 1/5*s^6*T7p10ep0
       - 3/5*s^6*T6p14ep0
       + 2/5*s^6*T6p13ep0
       - 9/35*s^6*T6p12ep0
       + 3/35*s^6*T6p11ep0
       - 267/35*s^6*zeta3
       + 81/35*s^6*ls3*sqrt3
       + 96/35*s^6*ls2*sqrt3
       - 81/35*s^6*ls2*sqrt3*log3
       - 18/7*s^6*ls2^2
       + 173/252*s^6*pi^2
       + 9/70*s^6*pi^3*sqrt3
       + 223/3150*s^6*pi^4
       - 16857/2240*s^8
       - 9/80*s^8*T7p11ep0
       + 9/80*s^8*T7p10ep0
       + 27/80*s^8*T6p14ep0
       - 9/40*s^8*T6p13ep0
       + 81/560*s^8*T6p12ep0
       - 27/560*s^8*T6p11ep0
       + 2403/560*s^8*zeta3
       - 729/560*s^8*ls3*sqrt3
       - 54/35*s^8*ls2*sqrt3
       + 729/560*s^8*ls2*sqrt3*log3
       + 81/56*s^8*ls2^2
       - 173/448*s^8*pi^2
       - 81/1120*s^8*pi^3*sqrt3
       - 223/5600*s^8*pi^4
       + 1873/1120*s^10
       + 1/40*s^10*T7p11ep0
       - 1/40*s^10*T7p10ep0
       - 3/40*s^10*T6p14ep0
       + 1/20*s^10*T6p13ep0
       - 9/280*s^10*T6p12ep0
       + 3/280*s^10*T6p11ep0
       - 267/280*s^10*zeta3
       + 81/280*s^10*ls3*sqrt3
       + 12/35*s^10*ls2*sqrt3
       - 81/280*s^10*ls2*sqrt3*log3
       - 9/28*s^10*ls2^2
       + 173/2016*s^10*pi^2
       + 9/560*s^10*pi^3*sqrt3
       + 223/25200*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*ca*ep^-1 * (
       - 2073158961791/21946982400
       - 1/140*T8p10ep0
       - 1/70*T7p9ep0
       + 473/5040*T7p8ep0
       + 67/1260*T7p7ep0
       - 59/504*T7p5ep0
       + 1/280*T7p16ep0
       - 1/224*T7p14ep1
       - 1/80*T7p11ep1
       - 22527/156800*T7p11ep0
       + 1/80*T7p10ep1
       + 22527/156800*T7p10ep0
       + 1082231/1632960*T6p9ep0
       + 2/105*T6p18ep0
       - 143/840*T6p17ep0
       + 1/1120*T6p16ep1
       + 3/80*T6p14ep1
       + 379807/470400*T6p14ep0
       - 1/40*T6p13ep1
       - 91789/235200*T6p13ep0
       + 9/560*T6p12ep1
       + 22703239/57153600*T6p12ep0
       - 3/560*T6p11ep1
       - 825137/6350400*T6p11ep0
       - 1005551/408240*T6p10ep0
       + 13/560*T5p8ep1
       - 35069/2286144*T5p11ep0
       + 29317/50400*zeta5
       + 57456291373/2057529600*zeta3
       + 1873/280*logm
       + 1/10*logm*T7p11ep0
       - 1/10*logm*T7p10ep0
       - 3/10*logm*T6p14ep0
       + 1/5*logm*T6p13ep0
       - 9/70*logm*T6p12ep0
       + 3/70*logm*T6p11ep0
       - 267/70*logm*zeta3
       + 3/35*ls4pithird*sqrt3
       - 298876/99225*ls3*sqrt3
       + 81/70*ls3*sqrt3*logm
       + 243/560*ls3*sqrt3*log3
       - 889375843/76204800*ls2*sqrt3
       + 48/35*ls2*sqrt3*logm
       + 298876/99225*ls2*sqrt3*log3
       - 81/70*ls2*sqrt3*log3*logm
       - 243/1120*ls2*sqrt3*log3^2
       + 8333741/1270080*ls2^2
       - 9/7*ls2^2*logm
       + 69/280*pi*sqrt3*zeta3
       - 13415029837/16460236800*pi^2
       - 67/3360*pi^2*zeta3
       + 173/504*pi^2*logm
       - 9/560*pi^2*ls2*sqrt3
       - 149438/893025*pi^3*sqrt3
       + 9/140*pi^3*sqrt3*logm
       + 27/1120*pi^3*sqrt3*log3
       + 554198107/41150592000*pi^4
       + 223/6300*pi^4*logm
       - 1/105*c4
       + 2073158961791/3657830400*s^2
       + 3/70*s^2*T8p10ep0
       + 3/35*s^2*T7p9ep0
       - 473/840*s^2*T7p8ep0
       - 67/210*s^2*T7p7ep0
       + 59/84*s^2*T7p5ep0
       - 3/140*s^2*T7p16ep0
       + 3/112*s^2*T7p14ep1
       + 3/40*s^2*T7p11ep1
       + 67581/78400*s^2*T7p11ep0
       - 3/40*s^2*T7p10ep1
       - 67581/78400*s^2*T7p10ep0
       - 1082231/272160*s^2*T6p9ep0
       - 4/35*s^2*T6p18ep0
       + 143/140*s^2*T6p17ep0
       - 3/560*s^2*T6p16ep1
       - 9/40*s^2*T6p14ep1
       - 379807/78400*s^2*T6p14ep0
       + 3/20*s^2*T6p13ep1
       + 91789/39200*s^2*T6p13ep0
       - 27/280*s^2*T6p12ep1
       - 22703239/9525600*s^2*T6p12ep0
       + 9/280*s^2*T6p11ep1
       + 825137/1058400*s^2*T6p11ep0
       + 1005551/68040*s^2*T6p10ep0
       - 39/280*s^2*T5p8ep1
       + 35069/381024*s^2*T5p11ep0
       - 29317/8400*s^2*zeta5
       - 57456291373/342921600*s^2*zeta3
       - 5619/140*s^2*logm
       - 3/5*s^2*logm*T7p11ep0
       + 3/5*s^2*logm*T7p10ep0
       + 9/5*s^2*logm*T6p14ep0
       - 6/5*s^2*logm*T6p13ep0
       + 27/35*s^2*logm*T6p12ep0
       - 9/35*s^2*logm*T6p11ep0
       + 801/35*s^2*logm*zeta3
       - 18/35*s^2*ls4pithird*sqrt3
       + 597752/33075*s^2*ls3*sqrt3
       - 243/35*s^2*ls3*sqrt3*logm
       - 729/280*s^2*ls3*sqrt3*log3
       + 889375843/12700800*s^2*ls2*sqrt3
       - 288/35*s^2*ls2*sqrt3*logm
       - 597752/33075*s^2*ls2*sqrt3*log3
       + 243/35*s^2*ls2*sqrt3*log3*logm
       + 729/560*s^2*ls2*sqrt3*log3^2
       - 8333741/211680*s^2*ls2^2
       + 54/7*s^2*ls2^2*logm
       - 207/140*s^2*pi*sqrt3*zeta3
       + 13415029837/2743372800*s^2*pi^2
       + 67/560*s^2*pi^2*zeta3
       - 173/84*s^2*pi^2*logm
       + 27/280*s^2*pi^2*ls2*sqrt3
       + 298876/297675*s^2*pi^3*sqrt3
       - 27/70*s^2*pi^3*sqrt3*logm
       - 81/560*s^2*pi^3*sqrt3*log3
       - 554198107/6858432000*s^2*pi^4
       - 223/1050*s^2*pi^4*logm
       + 2/35*s^2*c4
       - 2073158961791/1567641600*s^4
       - 1/10*s^4*T8p10ep0
       - 1/5*s^4*T7p9ep0
       + 473/360*s^4*T7p8ep0
       + 67/90*s^4*T7p7ep0
       - 59/36*s^4*T7p5ep0
       + 1/20*s^4*T7p16ep0
       - 1/16*s^4*T7p14ep1
       - 7/40*s^4*T7p11ep1
       - 22527/11200*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep1
       + 22527/11200*s^4*T7p10ep0
       + 1082231/116640*s^4*T6p9ep0
       + 4/15*s^4*T6p18ep0
       - 143/60*s^4*T6p17ep0
       + 1/80*s^4*T6p16ep1
       + 21/40*s^4*T6p14ep1
       + 379807/33600*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep1
       - 91789/16800*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep1
       + 22703239/4082400*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep1
       - 825137/453600*s^4*T6p11ep0
       - 1005551/29160*s^4*T6p10ep0
       + 13/40*s^4*T5p8ep1
       - 35069/163296*s^4*T5p11ep0
       + 29317/3600*s^4*zeta5
       + 57456291373/146966400*s^4*zeta3
       + 1873/20*s^4*logm
       + 7/5*s^4*logm*T7p11ep0
       - 7/5*s^4*logm*T7p10ep0
       - 21/5*s^4*logm*T6p14ep0
       + 14/5*s^4*logm*T6p13ep0
       - 9/5*s^4*logm*T6p12ep0
       + 3/5*s^4*logm*T6p11ep0
       - 267/5*s^4*logm*zeta3
       + 6/5*s^4*ls4pithird*sqrt3
       - 597752/14175*s^4*ls3*sqrt3
       + 81/5*s^4*ls3*sqrt3*logm
       + 243/40*s^4*ls3*sqrt3*log3
       - 889375843/5443200*s^4*ls2*sqrt3
       + 96/5*s^4*ls2*sqrt3*logm
       + 597752/14175*s^4*ls2*sqrt3*log3
       - 81/5*s^4*ls2*sqrt3*log3*logm
       - 243/80*s^4*ls2*sqrt3*log3^2
       + 8333741/90720*s^4*ls2^2
       - 18*s^4*ls2^2*logm
       + 69/20*s^4*pi*sqrt3*zeta3
       - 13415029837/1175731200*s^4*pi^2
       - 67/240*s^4*pi^2*zeta3
       + 173/36*s^4*pi^2*logm
       - 9/40*s^4*pi^2*ls2*sqrt3
       - 298876/127575*s^4*pi^3*sqrt3
       + 9/10*s^4*pi^3*sqrt3*logm
       + 27/80*s^4*pi^3*sqrt3*log3
       + 554198107/2939328000*s^4*pi^4
       + 223/450*s^4*pi^4*logm
       - 2/15*s^4*c4
       + 2073158961791/1371686400*s^6
       + 4/35*s^6*T8p10ep0
       + 8/35*s^6*T7p9ep0
       - 473/315*s^6*T7p8ep0
       - 268/315*s^6*T7p7ep0
       + 118/63*s^6*T7p5ep0
       - 2/35*s^6*T7p16ep0
       + 1/14*s^6*T7p14ep1
       + 1/5*s^6*T7p11ep1
       + 22527/9800*s^6*T7p11ep0
       - 1/5*s^6*T7p10ep1
       - 22527/9800*s^6*T7p10ep0
       - 1082231/102060*s^6*T6p9ep0
       - 32/105*s^6*T6p18ep0
       + 286/105*s^6*T6p17ep0
       - 1/70*s^6*T6p16ep1
       - 3/5*s^6*T6p14ep1
       - 379807/29400*s^6*T6p14ep0
       + 2/5*s^6*T6p13ep1
       + 91789/14700*s^6*T6p13ep0
       - 9/35*s^6*T6p12ep1
       - 22703239/3572100*s^6*T6p12ep0
       + 3/35*s^6*T6p11ep1
       + 825137/396900*s^6*T6p11ep0
       + 1005551/25515*s^6*T6p10ep0
       - 13/35*s^6*T5p8ep1
       + 35069/142884*s^6*T5p11ep0
       - 29317/3150*s^6*zeta5
       - 57456291373/128595600*s^6*zeta3
       - 3746/35*s^6*logm
       - 8/5*s^6*logm*T7p11ep0
       + 8/5*s^6*logm*T7p10ep0
       + 24/5*s^6*logm*T6p14ep0
       - 16/5*s^6*logm*T6p13ep0
       + 72/35*s^6*logm*T6p12ep0
       - 24/35*s^6*logm*T6p11ep0
       + 2136/35*s^6*logm*zeta3
       - 48/35*s^6*ls4pithird*sqrt3
       + 4782016/99225*s^6*ls3*sqrt3
       - 648/35*s^6*ls3*sqrt3*logm
       - 243/35*s^6*ls3*sqrt3*log3
       + 889375843/4762800*s^6*ls2*sqrt3
       - 768/35*s^6*ls2*sqrt3*logm
       - 4782016/99225*s^6*ls2*sqrt3*log3
       + 648/35*s^6*ls2*sqrt3*log3*logm
       + 243/70*s^6*ls2*sqrt3*log3^2
       - 8333741/79380*s^6*ls2^2
       + 144/7*s^6*ls2^2*logm
       - 138/35*s^6*pi*sqrt3*zeta3
       + 13415029837/1028764800*s^6*pi^2
       + 67/210*s^6*pi^2*zeta3
       - 346/63*s^6*pi^2*logm
       + 9/35*s^6*pi^2*ls2*sqrt3
       + 2391008/893025*s^6*pi^3*sqrt3
       - 36/35*s^6*pi^3*sqrt3*logm
       - 27/70*s^6*pi^3*sqrt3*log3
       - 554198107/2571912000*s^6*pi^4
       - 892/1575*s^6*pi^4*logm
       + 16/105*s^6*c4
       - 2073158961791/2438553600*s^8
       - 9/140*s^8*T8p10ep0
       - 9/70*s^8*T7p9ep0
       + 473/560*s^8*T7p8ep0
       + 67/140*s^8*T7p7ep0
       - 59/56*s^8*T7p5ep0
       + 9/280*s^8*T7p16ep0
       - 9/224*s^8*T7p14ep1
       - 9/80*s^8*T7p11ep1
       - 202743/156800*s^8*T7p11ep0
       + 9/80*s^8*T7p10ep1
       + 202743/156800*s^8*T7p10ep0
       + 1082231/181440*s^8*T6p9ep0
       + 6/35*s^8*T6p18ep0
       - 429/280*s^8*T6p17ep0
       + 9/1120*s^8*T6p16ep1
       + 27/80*s^8*T6p14ep1
       + 1139421/156800*s^8*T6p14ep0
       - 9/40*s^8*T6p13ep1
       - 275367/78400*s^8*T6p13ep0
       + 81/560*s^8*T6p12ep1
       + 22703239/6350400*s^8*T6p12ep0
       - 27/560*s^8*T6p11ep1
       - 825137/705600*s^8*T6p11ep0
       - 1005551/45360*s^8*T6p10ep0
       + 117/560*s^8*T5p8ep1
       - 35069/254016*s^8*T5p11ep0
       + 29317/5600*s^8*zeta5
       + 57456291373/228614400*s^8*zeta3
       + 16857/280*s^8*logm
       + 9/10*s^8*logm*T7p11ep0
       - 9/10*s^8*logm*T7p10ep0
       - 27/10*s^8*logm*T6p14ep0
       + 9/5*s^8*logm*T6p13ep0
       - 81/70*s^8*logm*T6p12ep0
       + 27/70*s^8*logm*T6p11ep0
       - 2403/70*s^8*logm*zeta3
       + 27/35*s^8*ls4pithird*sqrt3
       - 298876/11025*s^8*ls3*sqrt3
       + 729/70*s^8*ls3*sqrt3*logm
       + 2187/560*s^8*ls3*sqrt3*log3
       - 889375843/8467200*s^8*ls2*sqrt3
       + 432/35*s^8*ls2*sqrt3*logm
       + 298876/11025*s^8*ls2*sqrt3*log3
       - 729/70*s^8*ls2*sqrt3*log3*logm
       - 2187/1120*s^8*ls2*sqrt3*log3^2
       + 8333741/141120*s^8*ls2^2
       - 81/7*s^8*ls2^2*logm
       + 621/280*s^8*pi*sqrt3*zeta3
       - 13415029837/1828915200*s^8*pi^2
       - 201/1120*s^8*pi^2*zeta3
       + 173/56*s^8*pi^2*logm
       - 81/560*s^8*pi^2*ls2*sqrt3
       - 149438/99225*s^8*pi^3*sqrt3
       + 81/140*s^8*pi^3*sqrt3*logm
       + 243/1120*s^8*pi^3*sqrt3*log3
       + 554198107/4572288000*s^8*pi^4
       + 223/700*s^8*pi^4*logm
       - 3/35*s^8*c4
       + 2073158961791/10973491200*s^10
       + 1/70*s^10*T8p10ep0
       + 1/35*s^10*T7p9ep0
       - 473/2520*s^10*T7p8ep0
       - 67/630*s^10*T7p7ep0
       + 59/252*s^10*T7p5ep0
       - 1/140*s^10*T7p16ep0
       + 1/112*s^10*T7p14ep1
       + 1/40*s^10*T7p11ep1
       + 22527/78400*s^10*T7p11ep0
       - 1/40*s^10*T7p10ep1
       - 22527/78400*s^10*T7p10ep0
       - 1082231/816480*s^10*T6p9ep0
       - 4/105*s^10*T6p18ep0
       + 143/420*s^10*T6p17ep0
       - 1/560*s^10*T6p16ep1
       - 3/40*s^10*T6p14ep1
       - 379807/235200*s^10*T6p14ep0
       + 1/20*s^10*T6p13ep1
       + 91789/117600*s^10*T6p13ep0
       - 9/280*s^10*T6p12ep1
       - 22703239/28576800*s^10*T6p12ep0
       + 3/280*s^10*T6p11ep1
       + 825137/3175200*s^10*T6p11ep0
       + 1005551/204120*s^10*T6p10ep0
       - 13/280*s^10*T5p8ep1
       + 35069/1143072*s^10*T5p11ep0
       - 29317/25200*s^10*zeta5
       - 57456291373/1028764800*s^10*zeta3
       - 1873/140*s^10*logm
       - 1/5*s^10*logm*T7p11ep0
       + 1/5*s^10*logm*T7p10ep0
       + 3/5*s^10*logm*T6p14ep0
       - 2/5*s^10*logm*T6p13ep0
       + 9/35*s^10*logm*T6p12ep0
       - 3/35*s^10*logm*T6p11ep0
       + 267/35*s^10*logm*zeta3
       - 6/35*s^10*ls4pithird*sqrt3
       + 597752/99225*s^10*ls3*sqrt3
       - 81/35*s^10*ls3*sqrt3*logm
       - 243/280*s^10*ls3*sqrt3*log3
       + 889375843/38102400*s^10*ls2*sqrt3
       - 96/35*s^10*ls2*sqrt3*logm
       - 597752/99225*s^10*ls2*sqrt3*log3
       + 81/35*s^10*ls2*sqrt3*log3*logm
       + 243/560*s^10*ls2*sqrt3*log3^2
       - 8333741/635040*s^10*ls2^2
       + 18/7*s^10*ls2^2*logm
       - 69/140*s^10*pi*sqrt3*zeta3
       + 13415029837/8230118400*s^10*pi^2
       + 67/1680*s^10*pi^2*zeta3
       - 173/252*s^10*pi^2*logm
       + 9/280*s^10*pi^2*ls2*sqrt3
       + 298876/893025*s^10*pi^3*sqrt3
       - 9/70*s^10*pi^3*sqrt3*logm
       - 27/560*s^10*pi^3*sqrt3*log3
       - 554198107/20575296000*s^10*pi^4
       - 223/3150*s^10*pi^4*logm
       + 2/105*s^10*c4
       - 81/280*ls4*sqrt3
       + 243/140*ls4*s^2*sqrt3
       - 81/20*ls4*s^4*sqrt3
       + 162/35*ls4*s^6*sqrt3
       - 729/280*ls4*s^8*sqrt3
       + 81/140*ls4*s^10*sqrt3
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^2*ca * (
       - 3379959072698022674105594974877/5726551990953800053555200000
       + 79/1260*T9p7ep0
       + 3/560*T9p6ep0
       - 3/280*T9p5ep0
       - 7817/141120*T9p4ep0
       - 306617/3810240*T9p3ep0
       + 1/280*T8p9ep0
       + 1/280*T8p8ep0
       + 85/2016*T8p7ep0
       + 1/280*T8p6ep0
       - 13/240*T8p4ep0
       - 17/1260*T8p2ep0
       - 1/140*T8p10ep1
       - 8443/75600*T8p10ep0
       - 1/70*T7p9ep1
       - 50359/352800*T7p9ep0
       + 473/5040*T7p8ep1
       - 17849/2116800*T7p8ep0
       + 67/1260*T7p7ep1
       + 45329/2822400*T7p7ep0
       + 59/2520*T7p6ep1
       - 59/504*T7p5ep1
       - 1643263/2116800*T7p5ep0
       + 1/280*T7p16ep1
       + 232511/1058400*T7p16ep0
       - 13/360*T7p15ep1
       - 1/224*T7p14ep2
       - 23467/264600*T7p14ep1
       - 1/80*T7p11ep2
       - 22527/156800*T7p11ep1
       + 196837589/666792000*T7p11ep0
       + 1/80*T7p10ep2
       + 22527/156800*T7p10ep1
       - 153255449/666792000*T7p10ep0
       + 1082231/1632960*T6p9ep1
       + 1646665330661/1080203040000*T6p9ep0
       - 1/112*T6p19ep2
       + 2/105*T6p18ep1
       - 18892866001687/7561421280000*T6p18ep0
       - 143/840*T6p17ep1
       - 19803582089/24004512000*T6p17ep0
       + 1/1120*T6p16ep2
       + 309246599/1066867200*T6p16ep1
       - 1/80*T6p15ep2
       + 3/80*T6p14ep2
       + 379807/470400*T6p14ep1
       + 122548079/23708160*T6p14ep0
       - 1/40*T6p13ep2
       - 91789/235200*T6p13ep1
       - 33330640257721/7561421280000*T6p13ep0
       + 9/560*T6p12ep2
       + 22703239/57153600*T6p12ep1
       + 28368978582349577/3243849729120000*T6p12ep0
       - 3/560*T6p11ep2
       - 825137/6350400*T6p11ep1
       - 37259519489/24004512000*T6p11ep0
       - 1005551/408240*T6p10ep1
       - 920160288659/67512690000*T6p10ep0
       + 13/560*T5p8ep2
       + 4920290251/6401203200*T5p8ep1
       - 35069/2286144*T5p11ep1
       - 4338319358441/5184974592000*T5p11ep0
       - 97/2520*T4LVB7ep1
       - 9/280*T4LVB6ep1
       + 1/140*T4LT4ep2
       - 59/3024*T4LT2ep2
       - 29/420*T3L61ep1
       + 112288838298301429/260881036416000*zeta5
       + 2730385848612208848954491207509/7657218090761081214468096000*zeta3
       - 10681/90720*zeta3^2
       - 3453809449/10783773*a5
       - 8417774294522396641571/62689365209382912000*a4
       + 92096212651218033731/125852775874560000*logm
       + 2/35*logm*T8p10ep0
       + 4/35*logm*T7p9ep0
       - 473/630*logm*T7p8ep0
       - 134/315*logm*T7p7ep0
       + 59/63*logm*T7p5ep0
       - 1/35*logm*T7p16ep0
       + 1/28*logm*T7p14ep1
       + 1/10*logm*T7p11ep1
       + 22527/19600*logm*T7p11ep0
       - 1/10*logm*T7p10ep1
       - 22527/19600*logm*T7p10ep0
       - 1082231/204120*logm*T6p9ep0
       - 16/105*logm*T6p18ep0
       + 143/105*logm*T6p17ep0
       - 1/140*logm*T6p16ep1
       - 3/10*logm*T6p14ep1
       - 379807/58800*logm*T6p14ep0
       + 1/5*logm*T6p13ep1
       + 91789/29400*logm*T6p13ep0
       - 9/70*logm*T6p12ep1
       - 22703239/7144200*logm*T6p12ep0
       + 3/70*logm*T6p11ep1
       + 825137/793800*logm*T6p11ep0
       + 1005551/51030*logm*T6p10ep0
       - 13/70*logm*T5p8ep1
       + 35069/285768*logm*T5p11ep0
       - 29317/6300*logm*zeta5
       - 870535825362218293/4314952315699200*logm*zeta3
       - 1873/70*logm^2
       - 2/5*logm^2*T7p11ep0
       + 2/5*logm^2*T7p10ep0
       + 6/5*logm^2*T6p14ep0
       - 4/5*logm^2*T6p13ep0
       + 18/35*logm^2*T6p12ep0
       - 6/35*logm^2*T6p11ep0
       + 534/35*logm^2*zeta3
       + 203033/11025*log2*a4
       - 8417774294522396641571/1504544765025189888000*log2^4
       + 11116906597/3235131900*log2^5
       + 21/40*ls5pithird*sqrt3
       + 4782016/2679075*ls4pithird*sqrt3
       - 24/35*ls4pithird*sqrt3*logm
       - 9/35*ls4pithird*sqrt3*log3
       - 729/1120*ls5p*sqrt3
       - 14075903545886383/360427747680000*ls3*sqrt3
       + 2391008/99225*ls3*sqrt3*logm
       - 162/35*ls3*sqrt3*logm^2
       + 298876/33075*ls3*sqrt3*log3
       - 243/70*ls3*sqrt3*log3*logm
       - 729/1120*ls3*sqrt3*log3^2
       - 225442874283287389/14951076940800000*ls2*sqrt3
       + 9/140*ls2*sqrt3*zeta3
       + 882460583/9525600*ls2*sqrt3*logm
       - 192/35*ls2*sqrt3*logm^2
       + 14075903545886383/360427747680000*ls2*sqrt3*log3
       - 2391008/99225*ls2*sqrt3*log3*logm
       + 162/35*ls2*sqrt3*log3*logm^2
       - 149438/33075*ls2*sqrt3*log3^2
       + 243/140*ls2*sqrt3*log3^2*logm
       + 243/1120*ls2*sqrt3*log3^3
       + 1184173667549/28805414400*ls2^2
       - 1644295/31752*ls2^2*logm
       + 36/7*ls2^2*logm^2
       + 13748296/2679075*pi*sqrt3*zeta3
       - 69/35*pi*sqrt3*logm*zeta3
       - 207/280*pi*sqrt3*log3*zeta3
       + 243/280*pi*ls4p*sqrt3
       + 672018793716259333237/32698005269529600000*pi^2
       + 660363788207/950578675200*pi^2*zeta3
       + 488875403351/72013536000*pi^2*logm
       + 67/420*pi^2*logm*zeta3
       - 173/126*pi^2*logm^2
       - 402287579/1571724000*pi^2*log2
       - 131/315*pi^2*log2*logm
       + 8104924510048904775971/1504544765025189888000*pi^2*log2^2
       - 12654941759/2426348925*pi^2*log2^3
       - 27/80*pi^2*ls3*sqrt3
       - 298876/893025*pi^2*ls2*sqrt3
       + 9/70*pi^2*ls2*sqrt3*logm
       + 27/560*pi^2*ls2*sqrt3*log3
       - 14075903545886383/6487699458240000*pi^3*sqrt3
       + 1195504/893025*pi^3*sqrt3*logm
       - 9/35*pi^3*sqrt3*logm^2
       + 149438/297675*pi^3*sqrt3*log3
       - 27/140*pi^3*sqrt3*log3*logm
       - 81/2240*pi^3*sqrt3*log3^2
       - 61734219658328110417081843/39372779158582276915200000*pi^4
       - 557940307/5143824000*pi^4*logm
       - 223/1575*pi^4*logm^2
       - 972790703971/310572662400*pi^4*log2
       - 1/105*pi^5*sqrt3
       - 36473/5443200*pi^6
       + 27817093937/3000564000*c4
       + 8/105*c4*logm
       - 203033/264600*c4*log2
       + 302741479511411779811577656917/76137111697908477984768000*s^2
       - 79/210*s^2*T9p7ep0
       - 9/280*s^2*T9p6ep0
       + 9/140*s^2*T9p5ep0
       + 7817/23520*s^2*T9p4ep0
       + 306617/635040*s^2*T9p3ep0
       - 3/140*s^2*T8p9ep0
       - 3/140*s^2*T8p8ep0
       - 85/336*s^2*T8p7ep0
       - 3/140*s^2*T8p6ep0
       + 13/40*s^2*T8p4ep0
       + 17/210*s^2*T8p2ep0
       + 3/70*s^2*T8p10ep1
       + 8443/12600*s^2*T8p10ep0
       + 3/35*s^2*T7p9ep1
       + 50359/58800*s^2*T7p9ep0
       - 473/840*s^2*T7p8ep1
       + 17849/352800*s^2*T7p8ep0
       - 67/210*s^2*T7p7ep1
       - 45329/470400*s^2*T7p7ep0
       - 59/420*s^2*T7p6ep1
       + 59/84*s^2*T7p5ep1
       + 1643263/352800*s^2*T7p5ep0
       - 3/140*s^2*T7p16ep1
       - 232511/176400*s^2*T7p16ep0
       + 13/60*s^2*T7p15ep1
       + 3/112*s^2*T7p14ep2
       + 23467/44100*s^2*T7p14ep1
       + 3/40*s^2*T7p11ep2
       + 67581/78400*s^2*T7p11ep1
       - 196837589/111132000*s^2*T7p11ep0
       - 3/40*s^2*T7p10ep2
       - 67581/78400*s^2*T7p10ep1
       + 153255449/111132000*s^2*T7p10ep0
       - 1082231/272160*s^2*T6p9ep1
       - 1646665330661/180033840000*s^2*T6p9ep0
       + 3/56*s^2*T6p19ep2
       - 4/35*s^2*T6p18ep1
       + 18892866001687/1260236880000*s^2*T6p18ep0
       + 143/140*s^2*T6p17ep1
       + 19803582089/4000752000*s^2*T6p17ep0
       - 3/560*s^2*T6p16ep2
       - 309246599/177811200*s^2*T6p16ep1
       + 3/40*s^2*T6p15ep2
       - 9/40*s^2*T6p14ep2
       - 379807/78400*s^2*T6p14ep1
       - 122548079/3951360*s^2*T6p14ep0
       + 3/20*s^2*T6p13ep2
       + 91789/39200*s^2*T6p13ep1
       + 33330640257721/1260236880000*s^2*T6p13ep0
       - 27/280*s^2*T6p12ep2
       - 22703239/9525600*s^2*T6p12ep1
       - 28368978582349577/540641621520000*s^2*T6p12ep0
       + 9/280*s^2*T6p11ep2
       + 825137/1058400*s^2*T6p11ep1
       + 37259519489/4000752000*s^2*T6p11ep0
       + 1005551/68040*s^2*T6p10ep1
       + 920160288659/11252115000*s^2*T6p10ep0
       - 39/280*s^2*T5p8ep2
       - 4920290251/1066867200*s^2*T5p8ep1
       + 35069/381024*s^2*T5p11ep1
       + 4338319358441/864162432000*s^2*T5p11ep0
       + 97/420*s^2*T4LVB7ep1
       + 27/140*s^2*T4LVB6ep1
       - 3/70*s^2*T4LT4ep2
       + 59/504*s^2*T4LT2ep2
       + 29/70*s^2*T3L61ep1
       + 116068217315071457/67196630592000*s^2*zeta5
       - 22129059692479670140771307867/7251153495038902665216000*s^2*zeta3
       + 10681/15120*s^2*zeta3^2
       - 7718730669094/4583103525*s^2*a5
       - 150382118583270699313/259509547538841600*s^2*a4
       - 163541221334842498363/35396093214720000*s^2*logm
       - 12/35*s^2*logm*T8p10ep0
       - 24/35*s^2*logm*T7p9ep0
       + 473/105*s^2*logm*T7p8ep0
       + 268/105*s^2*logm*T7p7ep0
       - 118/21*s^2*logm*T7p5ep0
       + 6/35*s^2*logm*T7p16ep0
       - 3/14*s^2*logm*T7p14ep1
       - 3/5*s^2*logm*T7p11ep1
       - 67581/9800*s^2*logm*T7p11ep0
       + 3/5*s^2*logm*T7p10ep1
       + 67581/9800*s^2*logm*T7p10ep0
       + 1082231/34020*s^2*logm*T6p9ep0
       + 32/35*s^2*logm*T6p18ep0
       - 286/35*s^2*logm*T6p17ep0
       + 3/70*s^2*logm*T6p16ep1
       + 9/5*s^2*logm*T6p14ep1
       + 379807/9800*s^2*logm*T6p14ep0
       - 6/5*s^2*logm*T6p13ep1
       - 91789/4900*s^2*logm*T6p13ep0
       + 27/35*s^2*logm*T6p12ep1
       + 22703239/1190700*s^2*logm*T6p12ep0
       - 9/35*s^2*logm*T6p11ep1
       - 825137/132300*s^2*logm*T6p11ep0
       - 1005551/8505*s^2*logm*T6p10ep0
       + 39/35*s^2*logm*T5p8ep1
       - 35069/47628*s^2*logm*T5p11ep0
       + 29317/1050*s^2*logm*zeta5
       + 8999185283192641/6421059993600*s^2*logm*zeta3
       + 5619/35*s^2*logm^2
       + 12/5*s^2*logm^2*T7p11ep0
       - 12/5*s^2*logm^2*T7p10ep0
       - 36/5*s^2*logm^2*T6p14ep0
       + 24/5*s^2*logm^2*T6p13ep0
       - 108/35*s^2*logm^2*T6p12ep0
       + 36/35*s^2*logm^2*T6p11ep0
       - 3204/35*s^2*logm^2*zeta3
       - 406066/3675*s^2*log2*a4
       - 150382118583270699313/6228229140932198400*s^2*log2^4
       + 92619643484/9820936125*s^2*log2^5
       - 63/20*s^2*ls5pithird*sqrt3
       - 9564032/893025*s^2*ls4pithird*sqrt3
       + 144/35*s^2*ls4pithird*sqrt3*logm
       + 54/35*s^2*ls4pithird*sqrt3*log3
       + 2187/560*s^2*ls5p*sqrt3
       + 14075903545886383/60071291280000*s^2*ls3*sqrt3
       - 4782016/33075*s^2*ls3*sqrt3*logm
       + 972/35*s^2*ls3*sqrt3*logm^2
       - 597752/11025*s^2*ls3*sqrt3*log3
       + 729/35*s^2*ls3*sqrt3*log3*logm
       + 2187/560*s^2*ls3*sqrt3*log3^2
       + 225442874283287389/2491846156800000*s^2*ls2*sqrt3
       - 27/70*s^2*ls2*sqrt3*zeta3
       - 882460583/1587600*s^2*ls2*sqrt3*logm
       + 1152/35*s^2*ls2*sqrt3*logm^2
       - 14075903545886383/60071291280000*s^2*ls2*sqrt3*log3
       + 4782016/33075*s^2*ls2*sqrt3*log3*logm
       - 972/35*s^2*ls2*sqrt3*log3*logm^2
       + 298876/11025*s^2*ls2*sqrt3*log3^2
       - 729/70*s^2*ls2*sqrt3*log3^2*logm
       - 729/560*s^2*ls2*sqrt3*log3^3
       - 1184173667549/4800902400*s^2*ls2^2
       + 1644295/5292*s^2*ls2^2*logm
       - 216/7*s^2*ls2^2*logm^2
       - 27496592/893025*s^2*pi*sqrt3*zeta3
       + 414/35*s^2*pi*sqrt3*logm*zeta3
       + 621/140*s^2*pi*sqrt3*log3*zeta3
       - 729/140*s^2*pi*ls4p*sqrt3
       - 672040382800140498037/5449667544921600000*s^2*pi^2
       - 659857026287/158429779200*s^2*pi^2*zeta3
       - 488912447351/12002256000*s^2*pi^2*logm
       - 67/70*s^2*pi^2*logm*zeta3
       + 173/21*s^2*pi^2*logm^2
       + 2360069/1530900*s^2*pi^2*log2
       + 7088/2835*s^2*pi^2*log2*logm
       + 158167954235991585073/6228229140932198400*s^2*pi^2*log2^2
       - 61995122887/3299834538*s^2*pi^2*log2^3
       + 81/40*s^2*pi^2*ls3*sqrt3
       + 597752/297675*s^2*pi^2*ls2*sqrt3
       - 27/35*s^2*pi^2*ls2*sqrt3*logm
       - 81/280*s^2*pi^2*ls2*sqrt3*log3
       + 14075903545886383/1081283243040000*s^2*pi^3*sqrt3
       - 2391008/297675*s^2*pi^3*sqrt3*logm
       + 54/35*s^2*pi^3*sqrt3*logm^2
       - 298876/99225*s^2*pi^3*sqrt3*log3
       + 81/70*s^2*pi^3*sqrt3*log3*logm
       + 243/1120*s^2*pi^3*sqrt3*log3^2
       + 169757195690782263546603193/8239947153453298483200000*s^2*pi^4
       + 557940307/857304000*s^2*pi^4*logm
       + 446/525*s^2*pi^4*logm^2
       - 230531550068191/13199338152000*s^2*pi^4*log2
       + 2/35*s^2*pi^5*sqrt3
       + 36473/907200*s^2*pi^6
       - 27817093937/500094000*s^2*c4
       - 16/35*s^2*c4*logm
       + 203033/44100*s^2*c4*log2
       - 57241526507080899835081/6228191479910400000*s^4
       + 79/90*s^4*T9p7ep0
       + 3/40*s^4*T9p6ep0
       - 3/20*s^4*T9p5ep0
       - 7817/10080*s^4*T9p4ep0
       - 306617/272160*s^4*T9p3ep0
       + 1/20*s^4*T8p9ep0
       + 1/20*s^4*T8p8ep0
       + 85/144*s^4*T8p7ep0
       + 1/20*s^4*T8p6ep0
       - 91/120*s^4*T8p4ep0
       - 17/90*s^4*T8p2ep0
       - 1/10*s^4*T8p10ep1
       - 8443/5400*s^4*T8p10ep0
       - 1/5*s^4*T7p9ep1
       - 50359/25200*s^4*T7p9ep0
       + 473/360*s^4*T7p8ep1
       - 17849/151200*s^4*T7p8ep0
       + 67/90*s^4*T7p7ep1
       + 45329/201600*s^4*T7p7ep0
       + 59/180*s^4*T7p6ep1
       - 59/36*s^4*T7p5ep1
       - 1643263/151200*s^4*T7p5ep0
       + 1/20*s^4*T7p16ep1
       + 232511/75600*s^4*T7p16ep0
       - 91/180*s^4*T7p15ep1
       - 1/16*s^4*T7p14ep2
       - 23467/18900*s^4*T7p14ep1
       - 7/40*s^4*T7p11ep2
       - 22527/11200*s^4*T7p11ep1
       + 196837589/47628000*s^4*T7p11ep0
       + 7/40*s^4*T7p10ep2
       + 22527/11200*s^4*T7p10ep1
       - 153255449/47628000*s^4*T7p10ep0
       + 1082231/116640*s^4*T6p9ep1
       + 1646665330661/77157360000*s^4*T6p9ep0
       - 1/8*s^4*T6p19ep2
       + 4/15*s^4*T6p18ep1
       - 18892866001687/540101520000*s^4*T6p18ep0
       - 143/60*s^4*T6p17ep1
       - 19803582089/1714608000*s^4*T6p17ep0
       + 1/80*s^4*T6p16ep2
       + 309246599/76204800*s^4*T6p16ep1
       - 7/40*s^4*T6p15ep2
       + 21/40*s^4*T6p14ep2
       + 379807/33600*s^4*T6p14ep1
       + 122548079/1693440*s^4*T6p14ep0
       - 7/20*s^4*T6p13ep2
       - 91789/16800*s^4*T6p13ep1
       - 33330640257721/540101520000*s^4*T6p13ep0
       + 9/40*s^4*T6p12ep2
       + 22703239/4082400*s^4*T6p12ep1
       + 28368978582349577/231703552080000*s^4*T6p12ep0
       - 3/40*s^4*T6p11ep2
       - 825137/453600*s^4*T6p11ep1
       - 37259519489/1714608000*s^4*T6p11ep0
       - 1005551/29160*s^4*T6p10ep1
       - 920160288659/4822335000*s^4*T6p10ep0
       + 13/40*s^4*T5p8ep2
       + 4920290251/457228800*s^4*T5p8ep1
       - 35069/163296*s^4*T5p11ep1
       - 4338319358441/370355328000*s^4*T5p11ep0
       - 97/180*s^4*T4LVB7ep1
       - 9/20*s^4*T4LVB6ep1
       + 1/10*s^4*T4LT4ep2
       - 59/216*s^4*T4LT2ep2
       - 29/30*s^4*T3L61ep1
       - 6115266791863/6858432000*s^4*zeta5
       + 104419821250249849207/16682655749760000*s^4*zeta3
       - 10681/6480*s^4*zeta3^2
       + 406066/315*s^4*a5
       - 64/15*s^4*a4
       + 2074285584673/195955200*s^4*logm
       + 4/5*s^4*logm*T8p10ep0
       + 8/5*s^4*logm*T7p9ep0
       - 473/45*s^4*logm*T7p8ep0
       - 268/45*s^4*logm*T7p7ep0
       + 118/9*s^4*logm*T7p5ep0
       - 2/5*s^4*logm*T7p16ep0
       + 1/2*s^4*logm*T7p14ep1
       + 7/5*s^4*logm*T7p11ep1
       + 22527/1400*s^4*logm*T7p11ep0
       - 7/5*s^4*logm*T7p10ep1
       - 22527/1400*s^4*logm*T7p10ep0
       - 1082231/14580*s^4*logm*T6p9ep0
       - 32/15*s^4*logm*T6p18ep0
       + 286/15*s^4*logm*T6p17ep0
       - 1/10*s^4*logm*T6p16ep1
       - 21/5*s^4*logm*T6p14ep1
       - 379807/4200*s^4*logm*T6p14ep0
       + 14/5*s^4*logm*T6p13ep1
       + 91789/2100*s^4*logm*T6p13ep0
       - 9/5*s^4*logm*T6p12ep1
       - 22703239/510300*s^4*logm*T6p12ep0
       + 3/5*s^4*logm*T6p11ep1
       + 825137/56700*s^4*logm*T6p11ep0
       + 1005551/3645*s^4*logm*T6p10ep0
       - 13/5*s^4*logm*T5p8ep1
       + 35069/20412*s^4*logm*T5p11ep0
       - 29317/450*s^4*logm*zeta5
       - 1631069543/524880*s^4*logm*zeta3
       - 1873/5*s^4*logm^2
       - 28/5*s^4*logm^2*T7p11ep0
       + 28/5*s^4*logm^2*T7p10ep0
       + 84/5*s^4*logm^2*T6p14ep0
       - 56/5*s^4*logm^2*T6p13ep0
       + 36/5*s^4*logm^2*T6p12ep0
       - 12/5*s^4*logm^2*T6p11ep0
       + 1068/5*s^4*logm^2*zeta3
       + 406066/1575*s^4*log2*a4
       - 8/45*s^4*log2^4
       + 147/20*s^4*ls5pithird*sqrt3
       + 9564032/382725*s^4*ls4pithird*sqrt3
       - 48/5*s^4*ls4pithird*sqrt3*logm
       - 18/5*s^4*ls4pithird*sqrt3*log3
       - 729/80*s^4*ls5p*sqrt3
       - 14075903545886383/25744839120000*s^4*ls3*sqrt3
       + 4782016/14175*s^4*ls3*sqrt3*logm
       - 324/5*s^4*ls3*sqrt3*logm^2
       + 597752/4725*s^4*ls3*sqrt3*log3
       - 243/5*s^4*ls3*sqrt3*log3*logm
       - 729/80*s^4*ls3*sqrt3*log3^2
       - 225442874283287389/1067934067200000*s^4*ls2*sqrt3
       + 9/10*s^4*ls2*sqrt3*zeta3
       + 882460583/680400*s^4*ls2*sqrt3*logm
       - 384/5*s^4*ls2*sqrt3*logm^2
       + 14075903545886383/25744839120000*s^4*ls2*sqrt3*log3
       - 4782016/14175*s^4*ls2*sqrt3*log3*logm
       + 324/5*s^4*ls2*sqrt3*log3*logm^2
       - 298876/4725*s^4*ls2*sqrt3*log3^2
       + 243/10*s^4*ls2*sqrt3*log3^2*logm
       + 243/80*s^4*ls2*sqrt3*log3^3
       + 1184173667549/2057529600*s^4*ls2^2
       - 1644295/2268*s^4*ls2^2*logm
       + 72*s^4*ls2^2*logm^2
       + 27496592/382725*s^4*pi*sqrt3*zeta3
       - 138/5*s^4*pi*sqrt3*logm*zeta3
       - 207/20*s^4*pi*sqrt3*log3*zeta3
       + 243/20*s^4*pi*ls4p*sqrt3
       + 672106540560498642037/2335571804966400000*s^4*pi^2
       + 59855375917/6172588800*s^4*pi^2*zeta3
       + 489018287351/5143824000*s^4*pi^2*logm
       + 67/30*s^4*pi^2*logm*zeta3
       - 173/9*s^4*pi^2*logm^2
       - 1639/450*s^4*pi^2*log2
       - 88/15*s^4*pi^2*log2*logm
       - 124/45*s^4*pi^2*log2^2
       + 203033/28350*s^4*pi^2*log2^3
       - 189/40*s^4*pi^2*ls3*sqrt3
       - 597752/127575*s^4*pi^2*ls2*sqrt3
       + 9/5*s^4*pi^2*ls2*sqrt3*logm
       + 27/40*s^4*pi^2*ls2*sqrt3*log3
       - 14075903545886383/463407104160000*s^4*pi^3*sqrt3
       + 2391008/127575*s^4*pi^3*sqrt3*logm
       - 18/5*s^4*pi^3*sqrt3*logm^2
       + 298876/42525*s^4*pi^3*sqrt3*log3
       - 27/10*s^4*pi^3*sqrt3*log3*logm
       - 81/160*s^4*pi^3*sqrt3*log3^2
       - 11442070160374014517/333653114995200000*s^4*pi^4
       - 557940307/367416000*s^4*pi^4*logm
       - 446/225*s^4*pi^4*logm^2
       + 13568029/907200*s^4*pi^4*log2
       - 2/15*s^4*pi^5*sqrt3
       - 36473/388800*s^4*pi^6
       + 27817093937/214326000*s^4*c4
       + 16/15*s^4*c4*logm
       - 203033/18900*s^4*c4*log2
       + 57241526507080899835081/5449667544921600000*s^6
       - 316/315*s^6*T9p7ep0
       - 3/35*s^6*T9p6ep0
       + 6/35*s^6*T9p5ep0
       + 7817/8820*s^6*T9p4ep0
       + 306617/238140*s^6*T9p3ep0
       - 2/35*s^6*T8p9ep0
       - 2/35*s^6*T8p8ep0
       - 85/126*s^6*T8p7ep0
       - 2/35*s^6*T8p6ep0
       + 13/15*s^6*T8p4ep0
       + 68/315*s^6*T8p2ep0
       + 4/35*s^6*T8p10ep1
       + 8443/4725*s^6*T8p10ep0
       + 8/35*s^6*T7p9ep1
       + 50359/22050*s^6*T7p9ep0
       - 473/315*s^6*T7p8ep1
       + 17849/132300*s^6*T7p8ep0
       - 268/315*s^6*T7p7ep1
       - 45329/176400*s^6*T7p7ep0
       - 118/315*s^6*T7p6ep1
       + 118/63*s^6*T7p5ep1
       + 1643263/132300*s^6*T7p5ep0
       - 2/35*s^6*T7p16ep1
       - 232511/66150*s^6*T7p16ep0
       + 26/45*s^6*T7p15ep1
       + 1/14*s^6*T7p14ep2
       + 46934/33075*s^6*T7p14ep1
       + 1/5*s^6*T7p11ep2
       + 22527/9800*s^6*T7p11ep1
       - 196837589/41674500*s^6*T7p11ep0
       - 1/5*s^6*T7p10ep2
       - 22527/9800*s^6*T7p10ep1
       + 153255449/41674500*s^6*T7p10ep0
       - 1082231/102060*s^6*T6p9ep1
       - 1646665330661/67512690000*s^6*T6p9ep0
       + 1/7*s^6*T6p19ep2
       - 32/105*s^6*T6p18ep1
       + 18892866001687/472588830000*s^6*T6p18ep0
       + 286/105*s^6*T6p17ep1
       + 19803582089/1500282000*s^6*T6p17ep0
       - 1/70*s^6*T6p16ep2
       - 309246599/66679200*s^6*T6p16ep1
       + 1/5*s^6*T6p15ep2
       - 3/5*s^6*T6p14ep2
       - 379807/29400*s^6*T6p14ep1
       - 122548079/1481760*s^6*T6p14ep0
       + 2/5*s^6*T6p13ep2
       + 91789/14700*s^6*T6p13ep1
       + 33330640257721/472588830000*s^6*T6p13ep0
       - 9/35*s^6*T6p12ep2
       - 22703239/3572100*s^6*T6p12ep1
       - 28368978582349577/202740608070000*s^6*T6p12ep0
       + 3/35*s^6*T6p11ep2
       + 825137/396900*s^6*T6p11ep1
       + 37259519489/1500282000*s^6*T6p11ep0
       + 1005551/25515*s^6*T6p10ep1
       + 920160288659/4219543125*s^6*T6p10ep0
       - 13/35*s^6*T5p8ep2
       - 4920290251/400075200*s^6*T5p8ep1
       + 35069/142884*s^6*T5p11ep1
       + 4338319358441/324060912000*s^6*T5p11ep0
       + 194/315*s^6*T4LVB7ep1
       + 18/35*s^6*T4LVB6ep1
       - 4/35*s^6*T4LT4ep2
       + 59/189*s^6*T4LT2ep2
       + 116/105*s^6*T3L61ep1
       + 6115266791863/6001128000*s^6*zeta5
       - 104419821250249849207/14597323781040000*s^6*zeta3
       + 10681/5670*s^6*zeta3^2
       - 3248528/2205*s^6*a5
       + 512/105*s^6*a4
       - 2074285584673/171460800*s^6*logm
       - 32/35*s^6*logm*T8p10ep0
       - 64/35*s^6*logm*T7p9ep0
       + 3784/315*s^6*logm*T7p8ep0
       + 2144/315*s^6*logm*T7p7ep0
       - 944/63*s^6*logm*T7p5ep0
       + 16/35*s^6*logm*T7p16ep0
       - 4/7*s^6*logm*T7p14ep1
       - 8/5*s^6*logm*T7p11ep1
       - 22527/1225*s^6*logm*T7p11ep0
       + 8/5*s^6*logm*T7p10ep1
       + 22527/1225*s^6*logm*T7p10ep0
       + 2164462/25515*s^6*logm*T6p9ep0
       + 256/105*s^6*logm*T6p18ep0
       - 2288/105*s^6*logm*T6p17ep0
       + 4/35*s^6*logm*T6p16ep1
       + 24/5*s^6*logm*T6p14ep1
       + 379807/3675*s^6*logm*T6p14ep0
       - 16/5*s^6*logm*T6p13ep1
       - 183578/3675*s^6*logm*T6p13ep0
       + 72/35*s^6*logm*T6p12ep1
       + 45406478/893025*s^6*logm*T6p12ep0
       - 24/35*s^6*logm*T6p11ep1
       - 1650274/99225*s^6*logm*T6p11ep0
       - 8044408/25515*s^6*logm*T6p10ep0
       + 104/35*s^6*logm*T5p8ep1
       - 70138/35721*s^6*logm*T5p11ep0
       + 117268/1575*s^6*logm*zeta5
       + 1631069543/459270*s^6*logm*zeta3
       + 14984/35*s^6*logm^2
       + 32/5*s^6*logm^2*T7p11ep0
       - 32/5*s^6*logm^2*T7p10ep0
       - 96/5*s^6*logm^2*T6p14ep0
       + 64/5*s^6*logm^2*T6p13ep0
       - 288/35*s^6*logm^2*T6p12ep0
       + 96/35*s^6*logm^2*T6p11ep0
       - 8544/35*s^6*logm^2*zeta3
       - 3248528/11025*s^6*log2*a4
       + 64/315*s^6*log2^4
       - 42/5*s^6*ls5pithird*sqrt3
       - 76512256/2679075*s^6*ls4pithird*sqrt3
       + 384/35*s^6*ls4pithird*sqrt3*logm
       + 144/35*s^6*ls4pithird*sqrt3*log3
       + 729/70*s^6*ls5p*sqrt3
       + 14075903545886383/22526734230000*s^6*ls3*sqrt3
       - 38256128/99225*s^6*ls3*sqrt3*logm
       + 2592/35*s^6*ls3*sqrt3*logm^2
       - 4782016/33075*s^6*ls3*sqrt3*log3
       + 1944/35*s^6*ls3*sqrt3*log3*logm
       + 729/70*s^6*ls3*sqrt3*log3^2
       + 225442874283287389/934442308800000*s^6*ls2*sqrt3
       - 36/35*s^6*ls2*sqrt3*zeta3
       - 882460583/595350*s^6*ls2*sqrt3*logm
       + 3072/35*s^6*ls2*sqrt3*logm^2
       - 14075903545886383/22526734230000*s^6*ls2*sqrt3*log3
       + 38256128/99225*s^6*ls2*sqrt3*log3*logm
       - 2592/35*s^6*ls2*sqrt3*log3*logm^2
       + 2391008/33075*s^6*ls2*sqrt3*log3^2
       - 972/35*s^6*ls2*sqrt3*log3^2*logm
       - 243/70*s^6*ls2*sqrt3*log3^3
       - 1184173667549/1800338400*s^6*ls2^2
       + 3288590/3969*s^6*ls2^2*logm
       - 576/7*s^6*ls2^2*logm^2
       - 219972736/2679075*s^6*pi*sqrt3*zeta3
       + 1104/35*s^6*pi*sqrt3*logm*zeta3
       + 414/35*s^6*pi*sqrt3*log3*zeta3
       - 486/35*s^6*pi*ls4p*sqrt3
       - 672106540560498642037/2043625329345600000*s^6*pi^2
       - 59855375917/5401015200*s^6*pi^2*zeta3
       - 489018287351/4500846000*s^6*pi^2*logm
       - 268/105*s^6*pi^2*logm*zeta3
       + 1384/63*s^6*pi^2*logm^2
       + 6556/1575*s^6*pi^2*log2
       + 704/105*s^6*pi^2*log2*logm
       + 992/315*s^6*pi^2*log2^2
       - 812132/99225*s^6*pi^2*log2^3
       + 27/5*s^6*pi^2*ls3*sqrt3
       + 4782016/893025*s^6*pi^2*ls2*sqrt3
       - 72/35*s^6*pi^2*ls2*sqrt3*logm
       - 27/35*s^6*pi^2*ls2*sqrt3*log3
       + 14075903545886383/405481216140000*s^6*pi^3*sqrt3
       - 19128064/893025*s^6*pi^3*sqrt3*logm
       + 144/35*s^6*pi^3*sqrt3*logm^2
       - 2391008/297675*s^6*pi^3*sqrt3*log3
       + 108/35*s^6*pi^3*sqrt3*log3*logm
       + 81/140*s^6*pi^3*sqrt3*log3^2
       + 11442070160374014517/291946475620800000*s^6*pi^4
       + 557940307/321489000*s^6*pi^4*logm
       + 3568/1575*s^6*pi^4*logm^2
       - 13568029/793800*s^6*pi^4*log2
       + 16/105*s^6*pi^5*sqrt3
       + 36473/340200*s^6*pi^6
       - 27817093937/187535250*s^6*c4
       - 128/105*s^6*c4*logm
       + 406066/33075*s^6*c4*log2
       - 57241526507080899835081/9688297857638400000*s^8
       + 79/140*s^8*T9p7ep0
       + 27/560*s^8*T9p6ep0
       - 27/280*s^8*T9p5ep0
       - 7817/15680*s^8*T9p4ep0
       - 306617/423360*s^8*T9p3ep0
       + 9/280*s^8*T8p9ep0
       + 9/280*s^8*T8p8ep0
       + 85/224*s^8*T8p7ep0
       + 9/280*s^8*T8p6ep0
       - 39/80*s^8*T8p4ep0
       - 17/140*s^8*T8p2ep0
       - 9/140*s^8*T8p10ep1
       - 8443/8400*s^8*T8p10ep0
       - 9/70*s^8*T7p9ep1
       - 50359/39200*s^8*T7p9ep0
       + 473/560*s^8*T7p8ep1
       - 17849/235200*s^8*T7p8ep0
       + 67/140*s^8*T7p7ep1
       + 45329/313600*s^8*T7p7ep0
       + 59/280*s^8*T7p6ep1
       - 59/56*s^8*T7p5ep1
       - 1643263/235200*s^8*T7p5ep0
       + 9/280*s^8*T7p16ep1
       + 232511/117600*s^8*T7p16ep0
       - 13/40*s^8*T7p15ep1
       - 9/224*s^8*T7p14ep2
       - 23467/29400*s^8*T7p14ep1
       - 9/80*s^8*T7p11ep2
       - 202743/156800*s^8*T7p11ep1
       + 196837589/74088000*s^8*T7p11ep0
       + 9/80*s^8*T7p10ep2
       + 202743/156800*s^8*T7p10ep1
       - 153255449/74088000*s^8*T7p10ep0
       + 1082231/181440*s^8*T6p9ep1
       + 1646665330661/120022560000*s^8*T6p9ep0
       - 9/112*s^8*T6p19ep2
       + 6/35*s^8*T6p18ep1
       - 18892866001687/840157920000*s^8*T6p18ep0
       - 429/280*s^8*T6p17ep1
       - 19803582089/2667168000*s^8*T6p17ep0
       + 9/1120*s^8*T6p16ep2
       + 309246599/118540800*s^8*T6p16ep1
       - 9/80*s^8*T6p15ep2
       + 27/80*s^8*T6p14ep2
       + 1139421/156800*s^8*T6p14ep1
       + 122548079/2634240*s^8*T6p14ep0
       - 9/40*s^8*T6p13ep2
       - 275367/78400*s^8*T6p13ep1
       - 33330640257721/840157920000*s^8*T6p13ep0
       + 81/560*s^8*T6p12ep2
       + 22703239/6350400*s^8*T6p12ep1
       + 28368978582349577/360427747680000*s^8*T6p12ep0
       - 27/560*s^8*T6p11ep2
       - 825137/705600*s^8*T6p11ep1
       - 37259519489/2667168000*s^8*T6p11ep0
       - 1005551/45360*s^8*T6p10ep1
       - 920160288659/7501410000*s^8*T6p10ep0
       + 117/560*s^8*T5p8ep2
       + 4920290251/711244800*s^8*T5p8ep1
       - 35069/254016*s^8*T5p11ep1
       - 4338319358441/576108288000*s^8*T5p11ep0
       - 97/280*s^8*T4LVB7ep1
       - 81/280*s^8*T4LVB6ep1
       + 9/140*s^8*T4LT4ep2
       - 59/336*s^8*T4LT2ep2
       - 87/140*s^8*T3L61ep1
       - 6115266791863/10668672000*s^8*zeta5
       + 104419821250249849207/25950797832960000*s^8*zeta3
       - 10681/10080*s^8*zeta3^2
       + 203033/245*s^8*a5
       - 96/35*s^8*a4
       + 2074285584673/304819200*s^8*logm
       + 18/35*s^8*logm*T8p10ep0
       + 36/35*s^8*logm*T7p9ep0
       - 473/70*s^8*logm*T7p8ep0
       - 134/35*s^8*logm*T7p7ep0
       + 59/7*s^8*logm*T7p5ep0
       - 9/35*s^8*logm*T7p16ep0
       + 9/28*s^8*logm*T7p14ep1
       + 9/10*s^8*logm*T7p11ep1
       + 202743/19600*s^8*logm*T7p11ep0
       - 9/10*s^8*logm*T7p10ep1
       - 202743/19600*s^8*logm*T7p10ep0
       - 1082231/22680*s^8*logm*T6p9ep0
       - 48/35*s^8*logm*T6p18ep0
       + 429/35*s^8*logm*T6p17ep0
       - 9/140*s^8*logm*T6p16ep1
       - 27/10*s^8*logm*T6p14ep1
       - 1139421/19600*s^8*logm*T6p14ep0
       + 9/5*s^8*logm*T6p13ep1
       + 275367/9800*s^8*logm*T6p13ep0
       - 81/70*s^8*logm*T6p12ep1
       - 22703239/793800*s^8*logm*T6p12ep0
       + 27/70*s^8*logm*T6p11ep1
       + 825137/88200*s^8*logm*T6p11ep0
       + 1005551/5670*s^8*logm*T6p10ep0
       - 117/70*s^8*logm*T5p8ep1
       + 35069/31752*s^8*logm*T5p11ep0
       - 29317/700*s^8*logm*zeta5
       - 1631069543/816480*s^8*logm*zeta3
       - 16857/70*s^8*logm^2
       - 18/5*s^8*logm^2*T7p11ep0
       + 18/5*s^8*logm^2*T7p10ep0
       + 54/5*s^8*logm^2*T6p14ep0
       - 36/5*s^8*logm^2*T6p13ep0
       + 162/35*s^8*logm^2*T6p12ep0
       - 54/35*s^8*logm^2*T6p11ep0
       + 4806/35*s^8*logm^2*zeta3
       + 203033/1225*s^8*log2*a4
       - 4/35*s^8*log2^4
       + 189/40*s^8*ls5pithird*sqrt3
       + 4782016/297675*s^8*ls4pithird*sqrt3
       - 216/35*s^8*ls4pithird*sqrt3*logm
       - 81/35*s^8*ls4pithird*sqrt3*log3
       - 6561/1120*s^8*ls5p*sqrt3
       - 14075903545886383/40047527520000*s^8*ls3*sqrt3
       + 2391008/11025*s^8*ls3*sqrt3*logm
       - 1458/35*s^8*ls3*sqrt3*logm^2
       + 298876/3675*s^8*ls3*sqrt3*log3
       - 2187/70*s^8*ls3*sqrt3*log3*logm
       - 6561/1120*s^8*ls3*sqrt3*log3^2
       - 225442874283287389/1661230771200000*s^8*ls2*sqrt3
       + 81/140*s^8*ls2*sqrt3*zeta3
       + 882460583/1058400*s^8*ls2*sqrt3*logm
       - 1728/35*s^8*ls2*sqrt3*logm^2
       + 14075903545886383/40047527520000*s^8*ls2*sqrt3*log3
       - 2391008/11025*s^8*ls2*sqrt3*log3*logm
       + 1458/35*s^8*ls2*sqrt3*log3*logm^2
       - 149438/3675*s^8*ls2*sqrt3*log3^2
       + 2187/140*s^8*ls2*sqrt3*log3^2*logm
       + 2187/1120*s^8*ls2*sqrt3*log3^3
       + 1184173667549/3200601600*s^8*ls2^2
       - 1644295/3528*s^8*ls2^2*logm
       + 324/7*s^8*ls2^2*logm^2
       + 13748296/297675*s^8*pi*sqrt3*zeta3
       - 621/35*s^8*pi*sqrt3*logm*zeta3
       - 1863/280*s^8*pi*sqrt3*log3*zeta3
       + 2187/280*s^8*pi*ls4p*sqrt3
       + 672106540560498642037/3633111696614400000*s^8*pi^2
       + 59855375917/9601804800*s^8*pi^2*zeta3
       + 489018287351/8001504000*s^8*pi^2*logm
       + 201/140*s^8*pi^2*logm*zeta3
       - 173/14*s^8*pi^2*logm^2
       - 1639/700*s^8*pi^2*log2
       - 132/35*s^8*pi^2*log2*logm
       - 62/35*s^8*pi^2*log2^2
       + 203033/44100*s^8*pi^2*log2^3
       - 243/80*s^8*pi^2*ls3*sqrt3
       - 298876/99225*s^8*pi^2*ls2*sqrt3
       + 81/70*s^8*pi^2*ls2*sqrt3*logm
       + 243/560*s^8*pi^2*ls2*sqrt3*log3
       - 14075903545886383/720855495360000*s^8*pi^3*sqrt3
       + 1195504/99225*s^8*pi^3*sqrt3*logm
       - 81/35*s^8*pi^3*sqrt3*logm^2
       + 149438/33075*s^8*pi^3*sqrt3*log3
       - 243/140*s^8*pi^3*sqrt3*log3*logm
       - 729/2240*s^8*pi^3*sqrt3*log3^2
       - 11442070160374014517/519015956659200000*s^8*pi^4
       - 557940307/571536000*s^8*pi^4*logm
       - 223/175*s^8*pi^4*logm^2
       + 13568029/1411200*s^8*pi^4*log2
       - 3/35*s^8*pi^5*sqrt3
       - 36473/604800*s^8*pi^6
       + 27817093937/333396000*s^8*c4
       + 24/35*s^8*c4*logm
       - 203033/29400*s^8*c4*log2
       + 57241526507080899835081/43597340359372800000*s^10
       - 79/630*s^10*T9p7ep0
       - 3/280*s^10*T9p6ep0
       + 3/140*s^10*T9p5ep0
       + 7817/70560*s^10*T9p4ep0
       + 306617/1905120*s^10*T9p3ep0
       - 1/140*s^10*T8p9ep0
       - 1/140*s^10*T8p8ep0
       - 85/1008*s^10*T8p7ep0
       - 1/140*s^10*T8p6ep0
       + 13/120*s^10*T8p4ep0
       + 17/630*s^10*T8p2ep0
       + 1/70*s^10*T8p10ep1
       + 8443/37800*s^10*T8p10ep0
       + 1/35*s^10*T7p9ep1
       + 50359/176400*s^10*T7p9ep0
       - 473/2520*s^10*T7p8ep1
       + 17849/1058400*s^10*T7p8ep0
       - 67/630*s^10*T7p7ep1
       - 45329/1411200*s^10*T7p7ep0
       - 59/1260*s^10*T7p6ep1
       + 59/252*s^10*T7p5ep1
       + 1643263/1058400*s^10*T7p5ep0
       - 1/140*s^10*T7p16ep1
       - 232511/529200*s^10*T7p16ep0
       + 13/180*s^10*T7p15ep1
       + 1/112*s^10*T7p14ep2
       + 23467/132300*s^10*T7p14ep1
       + 1/40*s^10*T7p11ep2
       + 22527/78400*s^10*T7p11ep1
       - 196837589/333396000*s^10*T7p11ep0
       - 1/40*s^10*T7p10ep2
       - 22527/78400*s^10*T7p10ep1
       + 153255449/333396000*s^10*T7p10ep0
       - 1082231/816480*s^10*T6p9ep1
       - 1646665330661/540101520000*s^10*T6p9ep0
       + 1/56*s^10*T6p19ep2
       - 4/105*s^10*T6p18ep1
       + 18892866001687/3780710640000*s^10*T6p18ep0
       + 143/420*s^10*T6p17ep1
       + 19803582089/12002256000*s^10*T6p17ep0
       - 1/560*s^10*T6p16ep2
       - 309246599/533433600*s^10*T6p16ep1
       + 1/40*s^10*T6p15ep2
       - 3/40*s^10*T6p14ep2
       - 379807/235200*s^10*T6p14ep1
       - 122548079/11854080*s^10*T6p14ep0
       + 1/20*s^10*T6p13ep2
       + 91789/117600*s^10*T6p13ep1
       + 33330640257721/3780710640000*s^10*T6p13ep0
       - 9/280*s^10*T6p12ep2
       - 22703239/28576800*s^10*T6p12ep1
       - 28368978582349577/1621924864560000*s^10*T6p12ep0
       + 3/280*s^10*T6p11ep2
       + 825137/3175200*s^10*T6p11ep1
       + 37259519489/12002256000*s^10*T6p11ep0
       + 1005551/204120*s^10*T6p10ep1
       + 920160288659/33756345000*s^10*T6p10ep0
       - 13/280*s^10*T5p8ep2
       - 4920290251/3200601600*s^10*T5p8ep1
       + 35069/1143072*s^10*T5p11ep1
       + 4338319358441/2592487296000*s^10*T5p11ep0
       + 97/1260*s^10*T4LVB7ep1
       + 9/140*s^10*T4LVB6ep1
       - 1/70*s^10*T4LT4ep2
       + 59/1512*s^10*T4LT2ep2
       + 29/210*s^10*T3L61ep1
       + 6115266791863/48009024000*s^10*zeta5
       - 104419821250249849207/116778590248320000*s^10*zeta3
       + 10681/45360*s^10*zeta3^2
       - 406066/2205*s^10*a5
       + 64/105*s^10*a4
       - 2074285584673/1371686400*s^10*logm
       - 4/35*s^10*logm*T8p10ep0
       - 8/35*s^10*logm*T7p9ep0
       + 473/315*s^10*logm*T7p8ep0
       + 268/315*s^10*logm*T7p7ep0
       - 118/63*s^10*logm*T7p5ep0
       + 2/35*s^10*logm*T7p16ep0
       - 1/14*s^10*logm*T7p14ep1
       - 1/5*s^10*logm*T7p11ep1
       - 22527/9800*s^10*logm*T7p11ep0
       + 1/5*s^10*logm*T7p10ep1
       + 22527/9800*s^10*logm*T7p10ep0
       + 1082231/102060*s^10*logm*T6p9ep0
       + 32/105*s^10*logm*T6p18ep0
       - 286/105*s^10*logm*T6p17ep0
       + 1/70*s^10*logm*T6p16ep1
       + 3/5*s^10*logm*T6p14ep1
       + 379807/29400*s^10*logm*T6p14ep0
       - 2/5*s^10*logm*T6p13ep1
       - 91789/14700*s^10*logm*T6p13ep0
       + 9/35*s^10*logm*T6p12ep1
       + 22703239/3572100*s^10*logm*T6p12ep0
       - 3/35*s^10*logm*T6p11ep1
       - 825137/396900*s^10*logm*T6p11ep0
       - 1005551/25515*s^10*logm*T6p10ep0
       + 13/35*s^10*logm*T5p8ep1
       - 35069/142884*s^10*logm*T5p11ep0
       + 29317/3150*s^10*logm*zeta5
       + 1631069543/3674160*s^10*logm*zeta3
       + 1873/35*s^10*logm^2
       + 4/5*s^10*logm^2*T7p11ep0
       - 4/5*s^10*logm^2*T7p10ep0
       - 12/5*s^10*logm^2*T6p14ep0
       + 8/5*s^10*logm^2*T6p13ep0
       - 36/35*s^10*logm^2*T6p12ep0
       + 12/35*s^10*logm^2*T6p11ep0
       - 1068/35*s^10*logm^2*zeta3
       - 406066/11025*s^10*log2*a4
       + 8/315*s^10*log2^4
       - 21/20*s^10*ls5pithird*sqrt3
       - 9564032/2679075*s^10*ls4pithird*sqrt3
       + 48/35*s^10*ls4pithird*sqrt3*logm
       + 18/35*s^10*ls4pithird*sqrt3*log3
       + 729/560*s^10*ls5p*sqrt3
       + 14075903545886383/180213873840000*s^10*ls3*sqrt3
       - 4782016/99225*s^10*ls3*sqrt3*logm
       + 324/35*s^10*ls3*sqrt3*logm^2
       - 597752/33075*s^10*ls3*sqrt3*log3
       + 243/35*s^10*ls3*sqrt3*log3*logm
       + 729/560*s^10*ls3*sqrt3*log3^2
       + 225442874283287389/7475538470400000*s^10*ls2*sqrt3
       - 9/70*s^10*ls2*sqrt3*zeta3
       - 882460583/4762800*s^10*ls2*sqrt3*logm
       + 384/35*s^10*ls2*sqrt3*logm^2
       - 14075903545886383/180213873840000*s^10*ls2*sqrt3*log3
       + 4782016/99225*s^10*ls2*sqrt3*log3*logm
       - 324/35*s^10*ls2*sqrt3*log3*logm^2
       + 298876/33075*s^10*ls2*sqrt3*log3^2
       - 243/70*s^10*ls2*sqrt3*log3^2*logm
       - 243/560*s^10*ls2*sqrt3*log3^3
       - 1184173667549/14402707200*s^10*ls2^2
       + 1644295/15876*s^10*ls2^2*logm
       - 72/7*s^10*ls2^2*logm^2
       - 27496592/2679075*s^10*pi*sqrt3*zeta3
       + 138/35*s^10*pi*sqrt3*logm*zeta3
       + 207/140*s^10*pi*sqrt3*log3*zeta3
       - 243/140*s^10*pi*ls4p*sqrt3
       - 672106540560498642037/16349002634764800000*s^10*pi^2
       - 59855375917/43208121600*s^10*pi^2*zeta3
       - 489018287351/36006768000*s^10*pi^2*logm
       - 67/210*s^10*pi^2*logm*zeta3
       + 173/63*s^10*pi^2*logm^2
       + 1639/3150*s^10*pi^2*log2
       + 88/105*s^10*pi^2*log2*logm
       + 124/315*s^10*pi^2*log2^2
       - 203033/198450*s^10*pi^2*log2^3
       + 27/40*s^10*pi^2*ls3*sqrt3
       + 597752/893025*s^10*pi^2*ls2*sqrt3
       - 9/35*s^10*pi^2*ls2*sqrt3*logm
       - 27/280*s^10*pi^2*ls2*sqrt3*log3
       + 14075903545886383/3243849729120000*s^10*pi^3*sqrt3
       - 2391008/893025*s^10*pi^3*sqrt3*logm
       + 18/35*s^10*pi^3*sqrt3*logm^2
       - 298876/297675*s^10*pi^3*sqrt3*log3
       + 27/70*s^10*pi^3*sqrt3*log3*logm
       + 81/1120*s^10*pi^3*sqrt3*log3^2
       + 11442070160374014517/2335571804966400000*s^10*pi^4
       + 557940307/2571912000*s^10*pi^4*logm
       + 446/1575*s^10*pi^4*logm^2
       - 13568029/6350400*s^10*pi^4*log2
       + 2/105*s^10*pi^5*sqrt3
       + 36473/2721600*s^10*pi^6
       - 27817093937/1500282000*s^10*c4
       - 16/105*s^10*c4*logm
       + 203033/132300*s^10*c4*log2
       - 597752/99225*ls4*sqrt3
       + 81/35*ls4*sqrt3*logm
       + 243/280*ls4*sqrt3*log3
       + 1195504/33075*ls4*s^2*sqrt3
       - 486/35*ls4*s^2*sqrt3*logm
       - 729/140*ls4*s^2*sqrt3*log3
       - 1195504/14175*ls4*s^4*sqrt3
       + 162/5*ls4*s^4*sqrt3*logm
       + 243/20*ls4*s^4*sqrt3*log3
       + 9564032/99225*ls4*s^6*sqrt3
       - 1296/35*ls4*s^6*sqrt3*logm
       - 486/35*ls4*s^6*sqrt3*log3
       - 597752/11025*ls4*s^8*sqrt3
       + 729/35*ls4*s^8*sqrt3*logm
       + 2187/280*ls4*s^8*sqrt3*log3
       + 1195504/99225*ls4*s^10*sqrt3
       - 162/35*ls4*s^10*sqrt3*logm
       - 243/140*ls4*s^10*sqrt3*log3
       - 243/560*ls5*sqrt3
       + 729/280*ls5*s^2*sqrt3
       - 243/40*ls5*s^4*sqrt3
       + 243/35*ls5*s^6*sqrt3
       - 2187/560*ls5*s^8*sqrt3
       + 243/280*ls5*s^10*sqrt3
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^3*ep^-2 * (
       - 13/1120
       + 1/280*T7p11ep0
       - 1/280*T7p10ep0
       - 3/280*T6p14ep0
       + 1/140*T6p13ep0
       - 3/280*T6p12ep0
       + 1/280*T6p11ep0
       - 53/360*zeta3
       + 27/280*ls3*sqrt3
       + 6/35*ls2*sqrt3
       - 27/280*ls2*sqrt3*log3
       - 9/140*ls2^2
       + 13/1440*pi^2
       + 3/560*pi^3*sqrt3
       + 19/12600*pi^4
       + 39/560*s^2
       - 3/140*s^2*T7p11ep0
       + 3/140*s^2*T7p10ep0
       + 9/140*s^2*T6p14ep0
       - 3/70*s^2*T6p13ep0
       + 9/140*s^2*T6p12ep0
       - 3/140*s^2*T6p11ep0
       + 53/60*s^2*zeta3
       - 81/140*s^2*ls3*sqrt3
       - 36/35*s^2*ls2*sqrt3
       + 81/140*s^2*ls2*sqrt3*log3
       + 27/70*s^2*ls2^2
       - 13/240*s^2*pi^2
       - 9/280*s^2*pi^3*sqrt3
       - 19/2100*s^2*pi^4
       - 13/80*s^4
       + 1/20*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep0
       - 3/20*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep0
       - 371/180*s^4*zeta3
       + 27/20*s^4*ls3*sqrt3
       + 12/5*s^4*ls2*sqrt3
       - 27/20*s^4*ls2*sqrt3*log3
       - 9/10*s^4*ls2^2
       + 91/720*s^4*pi^2
       + 3/40*s^4*pi^3*sqrt3
       + 19/900*s^4*pi^4
       + 13/70*s^6
       - 2/35*s^6*T7p11ep0
       + 2/35*s^6*T7p10ep0
       + 6/35*s^6*T6p14ep0
       - 4/35*s^6*T6p13ep0
       + 6/35*s^6*T6p12ep0
       - 2/35*s^6*T6p11ep0
       + 106/45*s^6*zeta3
       - 54/35*s^6*ls3*sqrt3
       - 96/35*s^6*ls2*sqrt3
       + 54/35*s^6*ls2*sqrt3*log3
       + 36/35*s^6*ls2^2
       - 13/90*s^6*pi^2
       - 3/35*s^6*pi^3*sqrt3
       - 38/1575*s^6*pi^4
       - 117/1120*s^8
       + 9/280*s^8*T7p11ep0
       - 9/280*s^8*T7p10ep0
       - 27/280*s^8*T6p14ep0
       + 9/140*s^8*T6p13ep0
       - 27/280*s^8*T6p12ep0
       + 9/280*s^8*T6p11ep0
       - 53/40*s^8*zeta3
       + 243/280*s^8*ls3*sqrt3
       + 54/35*s^8*ls2*sqrt3
       - 243/280*s^8*ls2*sqrt3*log3
       - 81/140*s^8*ls2^2
       + 13/160*s^8*pi^2
       + 27/560*s^8*pi^3*sqrt3
       + 19/1400*s^8*pi^4
       + 13/560*s^10
       - 1/140*s^10*T7p11ep0
       + 1/140*s^10*T7p10ep0
       + 3/140*s^10*T6p14ep0
       - 1/70*s^10*T6p13ep0
       + 3/140*s^10*T6p12ep0
       - 1/140*s^10*T6p11ep0
       + 53/180*s^10*zeta3
       - 27/140*s^10*ls3*sqrt3
       - 12/35*s^10*ls2*sqrt3
       + 27/140*s^10*ls2*sqrt3*log3
       + 9/70*s^10*ls2^2
       - 13/720*s^10*pi^2
       - 3/280*s^10*pi^3*sqrt3
       - 19/6300*s^10*pi^4
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^3*ep^-1 * (
       + 574097896733/10973491200
       + 1/70*T7p9ep0
       - 191/2520*T7p8ep0
       - 59/1260*T7p7ep0
       + 59/630*T7p5ep0
       - 1/140*T7p16ep0
       - 1/112*T7p14ep1
       + 1/280*T7p11ep1
       + 42767/2116800*T7p11ep0
       - 1/280*T7p10ep1
       - 42767/2116800*T7p10ep0
       - 12157549/28576800*T6p9ep0
       - 2/105*T6p18ep0
       + 59/420*T6p17ep0
       - 1/560*T6p16ep1
       - 3/280*T6p14ep1
       - 251471/705600*T6p14ep0
       + 1/140*T6p13ep1
       + 149831/1058400*T6p13ep0
       - 3/280*T6p12ep1
       - 821119/4082400*T6p12ep0
       + 1/280*T6p11ep1
       + 202199/3175200*T6p11ep0
       + 5565167/3572100*T6p10ep0
       + 3/560*T5p8ep1
       - 136009/2857680*T5p11ep0
       - 1817/12600*zeta5
       - 14931600487/1028764800*zeta3
       + 13/140*logm
       - 1/35*logm*T7p11ep0
       + 1/35*logm*T7p10ep0
       + 3/35*logm*T6p14ep0
       - 2/35*logm*T6p13ep0
       + 3/35*logm*T6p12ep0
       - 1/35*logm*T6p11ep0
       + 53/45*logm*zeta3
       - 2/35*ls4pithird*sqrt3
       + 474161/226800*ls3*sqrt3
       - 27/35*ls3*sqrt3*logm
       - 81/280*ls3*sqrt3*log3
       + 190339901/19051200*ls2*sqrt3
       - 48/35*ls2*sqrt3*logm
       - 474161/226800*ls2*sqrt3*log3
       + 27/35*ls2*sqrt3*log3*logm
       + 81/560*ls2*sqrt3*log3^2
       - 11146879/3175200*ls2^2
       + 18/35*ls2^2*logm
       - 23/140*pi*sqrt3*zeta3
       + 201758951/1646023680*pi^2
       - 131/5040*pi^2*zeta3
       - 13/180*pi^2*logm
       + 3/280*pi^2*ls2*sqrt3
       + 474161/4082400*pi^3*sqrt3
       - 3/70*pi^3*sqrt3*logm
       - 9/560*pi^3*sqrt3*log3
       - 164940233/4115059200*pi^4
       - 19/1575*pi^4*logm
       + 2/105*c4
       - 574097896733/1828915200*s^2
       - 3/35*s^2*T7p9ep0
       + 191/420*s^2*T7p8ep0
       + 59/210*s^2*T7p7ep0
       - 59/105*s^2*T7p5ep0
       + 3/70*s^2*T7p16ep0
       + 3/56*s^2*T7p14ep1
       - 3/140*s^2*T7p11ep1
       - 42767/352800*s^2*T7p11ep0
       + 3/140*s^2*T7p10ep1
       + 42767/352800*s^2*T7p10ep0
       + 12157549/4762800*s^2*T6p9ep0
       + 4/35*s^2*T6p18ep0
       - 59/70*s^2*T6p17ep0
       + 3/280*s^2*T6p16ep1
       + 9/140*s^2*T6p14ep1
       + 251471/117600*s^2*T6p14ep0
       - 3/70*s^2*T6p13ep1
       - 149831/176400*s^2*T6p13ep0
       + 9/140*s^2*T6p12ep1
       + 821119/680400*s^2*T6p12ep0
       - 3/140*s^2*T6p11ep1
       - 202199/529200*s^2*T6p11ep0
       - 5565167/595350*s^2*T6p10ep0
       - 9/280*s^2*T5p8ep1
       + 136009/476280*s^2*T5p11ep0
       + 1817/2100*s^2*zeta5
       + 14931600487/171460800*s^2*zeta3
       - 39/70*s^2*logm
       + 6/35*s^2*logm*T7p11ep0
       - 6/35*s^2*logm*T7p10ep0
       - 18/35*s^2*logm*T6p14ep0
       + 12/35*s^2*logm*T6p13ep0
       - 18/35*s^2*logm*T6p12ep0
       + 6/35*s^2*logm*T6p11ep0
       - 106/15*s^2*logm*zeta3
       + 12/35*s^2*ls4pithird*sqrt3
       - 474161/37800*s^2*ls3*sqrt3
       + 162/35*s^2*ls3*sqrt3*logm
       + 243/140*s^2*ls3*sqrt3*log3
       - 190339901/3175200*s^2*ls2*sqrt3
       + 288/35*s^2*ls2*sqrt3*logm
       + 474161/37800*s^2*ls2*sqrt3*log3
       - 162/35*s^2*ls2*sqrt3*log3*logm
       - 243/280*s^2*ls2*sqrt3*log3^2
       + 11146879/529200*s^2*ls2^2
       - 108/35*s^2*ls2^2*logm
       + 69/70*s^2*pi*sqrt3*zeta3
       - 201758951/274337280*s^2*pi^2
       + 131/840*s^2*pi^2*zeta3
       + 13/30*s^2*pi^2*logm
       - 9/140*s^2*pi^2*ls2*sqrt3
       - 474161/680400*s^2*pi^3*sqrt3
       + 9/35*s^2*pi^3*sqrt3*logm
       + 27/280*s^2*pi^3*sqrt3*log3
       + 164940233/685843200*s^2*pi^4
       + 38/525*s^2*pi^4*logm
       - 4/35*s^2*c4
       + 574097896733/783820800*s^4
       + 1/5*s^4*T7p9ep0
       - 191/180*s^4*T7p8ep0
       - 59/90*s^4*T7p7ep0
       + 59/45*s^4*T7p5ep0
       - 1/10*s^4*T7p16ep0
       - 1/8*s^4*T7p14ep1
       + 1/20*s^4*T7p11ep1
       + 42767/151200*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep1
       - 42767/151200*s^4*T7p10ep0
       - 12157549/2041200*s^4*T6p9ep0
       - 4/15*s^4*T6p18ep0
       + 59/30*s^4*T6p17ep0
       - 1/40*s^4*T6p16ep1
       - 3/20*s^4*T6p14ep1
       - 251471/50400*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep1
       + 149831/75600*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep1
       - 821119/291600*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep1
       + 202199/226800*s^4*T6p11ep0
       + 5565167/255150*s^4*T6p10ep0
       + 3/40*s^4*T5p8ep1
       - 136009/204120*s^4*T5p11ep0
       - 1817/900*s^4*zeta5
       - 14931600487/73483200*s^4*zeta3
       + 13/10*s^4*logm
       - 2/5*s^4*logm*T7p11ep0
       + 2/5*s^4*logm*T7p10ep0
       + 6/5*s^4*logm*T6p14ep0
       - 4/5*s^4*logm*T6p13ep0
       + 6/5*s^4*logm*T6p12ep0
       - 2/5*s^4*logm*T6p11ep0
       + 742/45*s^4*logm*zeta3
       - 4/5*s^4*ls4pithird*sqrt3
       + 474161/16200*s^4*ls3*sqrt3
       - 54/5*s^4*ls3*sqrt3*logm
       - 81/20*s^4*ls3*sqrt3*log3
       + 190339901/1360800*s^4*ls2*sqrt3
       - 96/5*s^4*ls2*sqrt3*logm
       - 474161/16200*s^4*ls2*sqrt3*log3
       + 54/5*s^4*ls2*sqrt3*log3*logm
       + 81/40*s^4*ls2*sqrt3*log3^2
       - 11146879/226800*s^4*ls2^2
       + 36/5*s^4*ls2^2*logm
       - 23/10*s^4*pi*sqrt3*zeta3
       + 201758951/117573120*s^4*pi^2
       - 131/360*s^4*pi^2*zeta3
       - 91/90*s^4*pi^2*logm
       + 3/20*s^4*pi^2*ls2*sqrt3
       + 474161/291600*s^4*pi^3*sqrt3
       - 3/5*s^4*pi^3*sqrt3*logm
       - 9/40*s^4*pi^3*sqrt3*log3
       - 164940233/293932800*s^4*pi^4
       - 38/225*s^4*pi^4*logm
       + 4/15*s^4*c4
       - 574097896733/685843200*s^6
       - 8/35*s^6*T7p9ep0
       + 382/315*s^6*T7p8ep0
       + 236/315*s^6*T7p7ep0
       - 472/315*s^6*T7p5ep0
       + 4/35*s^6*T7p16ep0
       + 1/7*s^6*T7p14ep1
       - 2/35*s^6*T7p11ep1
       - 42767/132300*s^6*T7p11ep0
       + 2/35*s^6*T7p10ep1
       + 42767/132300*s^6*T7p10ep0
       + 12157549/1786050*s^6*T6p9ep0
       + 32/105*s^6*T6p18ep0
       - 236/105*s^6*T6p17ep0
       + 1/35*s^6*T6p16ep1
       + 6/35*s^6*T6p14ep1
       + 251471/44100*s^6*T6p14ep0
       - 4/35*s^6*T6p13ep1
       - 149831/66150*s^6*T6p13ep0
       + 6/35*s^6*T6p12ep1
       + 821119/255150*s^6*T6p12ep0
       - 2/35*s^6*T6p11ep1
       - 202199/198450*s^6*T6p11ep0
       - 22260668/893025*s^6*T6p10ep0
       - 3/35*s^6*T5p8ep1
       + 136009/178605*s^6*T5p11ep0
       + 3634/1575*s^6*zeta5
       + 14931600487/64297800*s^6*zeta3
       - 52/35*s^6*logm
       + 16/35*s^6*logm*T7p11ep0
       - 16/35*s^6*logm*T7p10ep0
       - 48/35*s^6*logm*T6p14ep0
       + 32/35*s^6*logm*T6p13ep0
       - 48/35*s^6*logm*T6p12ep0
       + 16/35*s^6*logm*T6p11ep0
       - 848/45*s^6*logm*zeta3
       + 32/35*s^6*ls4pithird*sqrt3
       - 474161/14175*s^6*ls3*sqrt3
       + 432/35*s^6*ls3*sqrt3*logm
       + 162/35*s^6*ls3*sqrt3*log3
       - 190339901/1190700*s^6*ls2*sqrt3
       + 768/35*s^6*ls2*sqrt3*logm
       + 474161/14175*s^6*ls2*sqrt3*log3
       - 432/35*s^6*ls2*sqrt3*log3*logm
       - 81/35*s^6*ls2*sqrt3*log3^2
       + 11146879/198450*s^6*ls2^2
       - 288/35*s^6*ls2^2*logm
       + 92/35*s^6*pi*sqrt3*zeta3
       - 201758951/102876480*s^6*pi^2
       + 131/315*s^6*pi^2*zeta3
       + 52/45*s^6*pi^2*logm
       - 6/35*s^6*pi^2*ls2*sqrt3
       - 474161/255150*s^6*pi^3*sqrt3
       + 24/35*s^6*pi^3*sqrt3*logm
       + 9/35*s^6*pi^3*sqrt3*log3
       + 164940233/257191200*s^6*pi^4
       + 304/1575*s^6*pi^4*logm
       - 32/105*s^6*c4
       + 574097896733/1219276800*s^8
       + 9/70*s^8*T7p9ep0
       - 191/280*s^8*T7p8ep0
       - 59/140*s^8*T7p7ep0
       + 59/70*s^8*T7p5ep0
       - 9/140*s^8*T7p16ep0
       - 9/112*s^8*T7p14ep1
       + 9/280*s^8*T7p11ep1
       + 42767/235200*s^8*T7p11ep0
       - 9/280*s^8*T7p10ep1
       - 42767/235200*s^8*T7p10ep0
       - 12157549/3175200*s^8*T6p9ep0
       - 6/35*s^8*T6p18ep0
       + 177/140*s^8*T6p17ep0
       - 9/560*s^8*T6p16ep1
       - 27/280*s^8*T6p14ep1
       - 251471/78400*s^8*T6p14ep0
       + 9/140*s^8*T6p13ep1
       + 149831/117600*s^8*T6p13ep0
       - 27/280*s^8*T6p12ep1
       - 821119/453600*s^8*T6p12ep0
       + 9/280*s^8*T6p11ep1
       + 202199/352800*s^8*T6p11ep0
       + 5565167/396900*s^8*T6p10ep0
       + 27/560*s^8*T5p8ep1
       - 136009/317520*s^8*T5p11ep0
       - 1817/1400*s^8*zeta5
       - 14931600487/114307200*s^8*zeta3
       + 117/140*s^8*logm
       - 9/35*s^8*logm*T7p11ep0
       + 9/35*s^8*logm*T7p10ep0
       + 27/35*s^8*logm*T6p14ep0
       - 18/35*s^8*logm*T6p13ep0
       + 27/35*s^8*logm*T6p12ep0
       - 9/35*s^8*logm*T6p11ep0
       + 53/5*s^8*logm*zeta3
       - 18/35*s^8*ls4pithird*sqrt3
       + 474161/25200*s^8*ls3*sqrt3
       - 243/35*s^8*ls3*sqrt3*logm
       - 729/280*s^8*ls3*sqrt3*log3
       + 190339901/2116800*s^8*ls2*sqrt3
       - 432/35*s^8*ls2*sqrt3*logm
       - 474161/25200*s^8*ls2*sqrt3*log3
       + 243/35*s^8*ls2*sqrt3*log3*logm
       + 729/560*s^8*ls2*sqrt3*log3^2
       - 11146879/352800*s^8*ls2^2
       + 162/35*s^8*ls2^2*logm
       - 207/140*s^8*pi*sqrt3*zeta3
       + 201758951/182891520*s^8*pi^2
       - 131/560*s^8*pi^2*zeta3
       - 13/20*s^8*pi^2*logm
       + 27/280*s^8*pi^2*ls2*sqrt3
       + 474161/453600*s^8*pi^3*sqrt3
       - 27/70*s^8*pi^3*sqrt3*logm
       - 81/560*s^8*pi^3*sqrt3*log3
       - 164940233/457228800*s^8*pi^4
       - 19/175*s^8*pi^4*logm
       + 6/35*s^8*c4
       - 574097896733/5486745600*s^10
       - 1/35*s^10*T7p9ep0
       + 191/1260*s^10*T7p8ep0
       + 59/630*s^10*T7p7ep0
       - 59/315*s^10*T7p5ep0
       + 1/70*s^10*T7p16ep0
       + 1/56*s^10*T7p14ep1
       - 1/140*s^10*T7p11ep1
       - 42767/1058400*s^10*T7p11ep0
       + 1/140*s^10*T7p10ep1
       + 42767/1058400*s^10*T7p10ep0
       + 12157549/14288400*s^10*T6p9ep0
       + 4/105*s^10*T6p18ep0
       - 59/210*s^10*T6p17ep0
       + 1/280*s^10*T6p16ep1
       + 3/140*s^10*T6p14ep1
       + 251471/352800*s^10*T6p14ep0
       - 1/70*s^10*T6p13ep1
       - 149831/529200*s^10*T6p13ep0
       + 3/140*s^10*T6p12ep1
       + 821119/2041200*s^10*T6p12ep0
       - 1/140*s^10*T6p11ep1
       - 202199/1587600*s^10*T6p11ep0
       - 5565167/1786050*s^10*T6p10ep0
       - 3/280*s^10*T5p8ep1
       + 136009/1428840*s^10*T5p11ep0
       + 1817/6300*s^10*zeta5
       + 14931600487/514382400*s^10*zeta3
       - 13/70*s^10*logm
       + 2/35*s^10*logm*T7p11ep0
       - 2/35*s^10*logm*T7p10ep0
       - 6/35*s^10*logm*T6p14ep0
       + 4/35*s^10*logm*T6p13ep0
       - 6/35*s^10*logm*T6p12ep0
       + 2/35*s^10*logm*T6p11ep0
       - 106/45*s^10*logm*zeta3
       + 4/35*s^10*ls4pithird*sqrt3
       - 474161/113400*s^10*ls3*sqrt3
       + 54/35*s^10*ls3*sqrt3*logm
       + 81/140*s^10*ls3*sqrt3*log3
       - 190339901/9525600*s^10*ls2*sqrt3
       + 96/35*s^10*ls2*sqrt3*logm
       + 474161/113400*s^10*ls2*sqrt3*log3
       - 54/35*s^10*ls2*sqrt3*log3*logm
       - 81/280*s^10*ls2*sqrt3*log3^2
       + 11146879/1587600*s^10*ls2^2
       - 36/35*s^10*ls2^2*logm
       + 23/70*s^10*pi*sqrt3*zeta3
       - 201758951/823011840*s^10*pi^2
       + 131/2520*s^10*pi^2*zeta3
       + 13/90*s^10*pi^2*logm
       - 3/140*s^10*pi^2*ls2*sqrt3
       - 474161/2041200*s^10*pi^3*sqrt3
       + 3/35*s^10*pi^3*sqrt3*logm
       + 9/280*s^10*pi^3*sqrt3*log3
       + 164940233/2057529600*s^10*pi^4
       + 38/1575*s^10*pi^4*logm
       - 4/105*s^10*c4
       + 27/140*ls4*sqrt3
       - 81/70*ls4*s^2*sqrt3
       + 27/10*ls4*s^4*sqrt3
       - 108/35*ls4*s^6*sqrt3
       + 243/140*ls4*s^8*sqrt3
       - 27/70*ls4*s^10*sqrt3
   )

    + (MZ/Mt)^10*(alphas/pi)^3*cf^3 * (
       + 92339182427626050423661100809/146931268188946185584640000
       - 79/1260*T9p7ep0
       - 1/280*T9p6ep0
       + 1/140*T9p5ep0
       + 7817/211680*T9p4ep0
       + 306617/5715360*T9p3ep0
       + 149/336*T8p7ep0
       - 1/140*T8p6ep0
       + 13/360*T8p4ep0
       - 311/315*T8p2ep0
       - 1517/264600*T8p10ep0
       + 1/70*T7p9ep1
       + 88253/529200*T7p9ep0
       - 191/2520*T7p8ep1
       + 10223/117600*T7p8ep0
       - 59/1260*T7p7ep1
       - 2911/604800*T7p7ep0
       - 59/2520*T7p6ep1
       + 59/630*T7p5ep1
       + 558209/1058400*T7p5ep0
       - 1/140*T7p16ep1
       - 174767/529200*T7p16ep0
       + 8/315*T7p15ep1
       - 1/112*T7p14ep2
       - 17/112*T7p14ep1
       + 1/280*T7p11ep2
       + 42767/2116800*T7p11ep1
       - 3913001353/8001504000*T7p11ep0
       - 1/280*T7p10ep2
       - 42767/2116800*T7p10ep1
       + 3327706153/8001504000*T7p10ep0
       - 12157549/28576800*T6p9ep1
       - 22306013477/126023688000*T6p9ep0
       - 2/105*T6p18ep1
       + 6265763909143/3780710640000*T6p18ep0
       + 59/420*T6p17ep1
       + 7287673207/12002256000*T6p17ep0
       - 1/560*T6p16ep2
       - 1132267723/8001504000*T6p16ep1
       - 1/280*T6p15ep2
       - 3/280*T6p14ep2
       - 251471/705600*T6p14ep1
       + 720365507/106686720*T6p14ep0
       + 1/140*T6p13ep2
       + 149831/1058400*T6p13ep1
       - 49907069893/210039480000*T6p13ep0
       - 3/280*T6p12ep2
       - 821119/4082400*T6p12ep1
       - 207509253981647/31190862780000*T6p12ep0
       + 1/280*T6p11ep2
       + 202199/3175200*T6p11ep1
       + 11504975903/12002256000*T6p11ep0
       + 5565167/3572100*T6p10ep1
       + 182814647651/31505922000*T6p10ep0
       + 3/560*T5p8ep2
       - 3857413477/16003008000*T5p8ep1
       - 136009/2857680*T5p11ep1
       - 4146533837749/2592487296000*T5p11ep0
       + 71/126*T4LVB7ep1
       - 74/315*T4LVB6ep1
       - 1/1260*T4LT4ep2
       + 59/3780*T4LT2ep2
       + 3/35*T3L61ep1
       - 359506590490562243/652202591040000*zeta5
       - 228986971971029259789737808281/478576130672567575904256000*zeta3
       - 83/1890*zeta3^2
       + 117174165854/269594325*a5
       - 448274667885338248399/3918085325586432000*a4
       - 574097896733/1371686400*logm
       - 4/35*logm*T7p9ep0
       + 191/315*logm*T7p8ep0
       + 118/315*logm*T7p7ep0
       - 236/315*logm*T7p5ep0
       + 2/35*logm*T7p16ep0
       + 1/14*logm*T7p14ep1
       - 1/35*logm*T7p11ep1
       - 42767/264600*logm*T7p11ep0
       + 1/35*logm*T7p10ep1
       + 42767/264600*logm*T7p10ep0
       + 12157549/3572100*logm*T6p9ep0
       + 16/105*logm*T6p18ep0
       - 118/105*logm*T6p17ep0
       + 1/70*logm*T6p16ep1
       + 3/35*logm*T6p14ep1
       + 251471/88200*logm*T6p14ep0
       - 2/35*logm*T6p13ep1
       - 149831/132300*logm*T6p13ep0
       + 3/35*logm*T6p12ep1
       + 821119/510300*logm*T6p12ep0
       - 1/35*logm*T6p11ep1
       - 202199/396900*logm*T6p11ep0
       - 11130334/893025*logm*T6p10ep0
       - 3/70*logm*T5p8ep1
       + 136009/357210*logm*T5p11ep0
       + 1817/1575*logm*zeta5
       + 14931600487/128595600*logm*zeta3
       - 13/35*logm^2
       + 4/35*logm^2*T7p11ep0
       - 4/35*logm^2*T7p10ep0
       - 12/35*logm^2*T6p14ep0
       + 8/35*logm^2*T6p13ep0
       - 12/35*logm^2*T6p12ep0
       + 4/35*logm^2*T6p11ep0
       - 212/45*logm^2*zeta3
       - 473266/33075*log2*a4
       - 448274667885338248399/94034047814074368000*log2^4
       - 4873647203/1155404250*log2^5
       - 7/20*ls5pithird*sqrt3
       - 474161/382725*ls4pithird*sqrt3
       + 16/35*ls4pithird*sqrt3*logm
       + 6/35*ls4pithird*sqrt3*log3
       + 243/560*ls5p*sqrt3
       - 52104945087577/3960744480000*ls3*sqrt3
       - 474161/28350*ls3*sqrt3*logm
       + 108/35*ls3*sqrt3*logm^2
       - 474161/75600*ls3*sqrt3*log3
       + 81/35*ls3*sqrt3*log3*logm
       + 243/560*ls3*sqrt3*log3^2
       - 260511223756402163/3105223672320000*ls2*sqrt3
       - 3/70*ls2*sqrt3*zeta3
       - 190339901/2381400*ls2*sqrt3*logm
       + 192/35*ls2*sqrt3*logm^2
       + 52104945087577/3960744480000*ls2*sqrt3*log3
       + 474161/28350*ls2*sqrt3*log3*logm
       - 108/35*ls2*sqrt3*log3*logm^2
       + 474161/151200*ls2*sqrt3*log3^2
       - 81/70*ls2*sqrt3*log3^2*logm
       - 81/560*ls2*sqrt3*log3^3
       + 2434150843/576108288*ls2^2
       + 11146879/396900*ls2^2*logm
       - 72/35*ls2^2*logm^2
       - 10905703/3061800*pi*sqrt3*zeta3
       + 46/35*pi*sqrt3*logm*zeta3
       + 69/140*pi*sqrt3*log3*zeta3
       - 81/140*pi*ls4p*sqrt3
       - 564684603815533549/22865737950720000*pi^2
       - 427298100893/475289337600*pi^2*zeta3
       - 201758951/205752960*pi^2*logm
       + 131/630*pi^2*logm*zeta3
       + 13/45*pi^2*logm^2
       + 1541201579/785862000*pi^2*log2
       + 448274667885338248399/94034047814074368000*pi^2*log2^2
       + 16093367419/2426348925*pi^2*log2^3
       + 9/40*pi^2*ls3*sqrt3
       + 474161/2041200*pi^2*ls2*sqrt3
       - 3/35*pi^2*ls2*sqrt3*logm
       - 9/280*pi^2*ls2*sqrt3*log3
       - 52104945087577/71293400640000*pi^3*sqrt3
       - 474161/510300*pi^3*sqrt3*logm
       + 6/35*pi^3*sqrt3*logm^2
       - 474161/1360800*pi^3*sqrt3*log3
       + 9/70*pi^3*sqrt3*log3*logm
       + 27/1120*pi^3*sqrt3*log3^2
       + 148608884408699179469144837/31990383066348099993600000*pi^4
       + 164940233/514382400*pi^4*logm
       + 76/1575*pi^4*logm^2
       + 3673844958611/776431656000*pi^4*log2
       + 2/315*pi^5*sqrt3
       + 32969/6350400*pi^6
       - 20420356907/1500282000*c4
       - 16/105*c4*logm
       + 236633/396900*c4*log2
       - 460559624193509688740069887/139957925915272937472000*s^2
       + 79/210*s^2*T9p7ep0
       + 3/140*s^2*T9p6ep0
       - 3/70*s^2*T9p5ep0
       - 7817/35280*s^2*T9p4ep0
       - 306617/952560*s^2*T9p3ep0
       - 149/56*s^2*T8p7ep0
       + 3/70*s^2*T8p6ep0
       - 13/60*s^2*T8p4ep0
       + 622/105*s^2*T8p2ep0
       + 1517/44100*s^2*T8p10ep0
       - 3/35*s^2*T7p9ep1
       - 88253/88200*s^2*T7p9ep0
       + 191/420*s^2*T7p8ep1
       - 10223/19600*s^2*T7p8ep0
       + 59/210*s^2*T7p7ep1
       + 2911/100800*s^2*T7p7ep0
       + 59/420*s^2*T7p6ep1
       - 59/105*s^2*T7p5ep1
       - 558209/176400*s^2*T7p5ep0
       + 3/70*s^2*T7p16ep1
       + 174767/88200*s^2*T7p16ep0
       - 16/105*s^2*T7p15ep1
       + 3/56*s^2*T7p14ep2
       + 51/56*s^2*T7p14ep1
       - 3/140*s^2*T7p11ep2
       - 42767/352800*s^2*T7p11ep1
       + 3913001353/1333584000*s^2*T7p11ep0
       + 3/140*s^2*T7p10ep2
       + 42767/352800*s^2*T7p10ep1
       - 3327706153/1333584000*s^2*T7p10ep0
       + 12157549/4762800*s^2*T6p9ep1
       + 22306013477/21003948000*s^2*T6p9ep0
       + 4/35*s^2*T6p18ep1
       - 6265763909143/630118440000*s^2*T6p18ep0
       - 59/70*s^2*T6p17ep1
       - 7287673207/2000376000*s^2*T6p17ep0
       + 3/280*s^2*T6p16ep2
       + 1132267723/1333584000*s^2*T6p16ep1
       + 3/140*s^2*T6p15ep2
       + 9/140*s^2*T6p14ep2
       + 251471/117600*s^2*T6p14ep1
       - 720365507/17781120*s^2*T6p14ep0
       - 3/70*s^2*T6p13ep2
       - 149831/176400*s^2*T6p13ep1
       + 49907069893/35006580000*s^2*T6p13ep0
       + 9/140*s^2*T6p12ep2
       + 821119/680400*s^2*T6p12ep1
       + 207509253981647/5198477130000*s^2*T6p12ep0
       - 3/140*s^2*T6p11ep2
       - 202199/529200*s^2*T6p11ep1
       - 11504975903/2000376000*s^2*T6p11ep0
       - 5565167/595350*s^2*T6p10ep1
       - 182814647651/5250987000*s^2*T6p10ep0
       - 9/280*s^2*T5p8ep2
       + 3857413477/2667168000*s^2*T5p8ep1
       + 136009/476280*s^2*T5p11ep1
       + 4146533837749/432081216000*s^2*T5p11ep0
       - 71/21*s^2*T4LVB7ep1
       + 148/105*s^2*T4LVB6ep1
       + 1/210*s^2*T4LT4ep2
       - 59/630*s^2*T4LT2ep2
       - 18/35*s^2*T3L61ep1
       - 3338968250012709269/1847907341280000*s^2*zeta5
       + 3351949011740957596993418113/1132992733599828541440000*s^2*zeta3
       + 83/315*s^2*zeta3^2
       + 21227542790252/13749310575*s^2*a5
       + 2102187157098683111/3243869344235520*s^2*a4
       + 574097896733/228614400*s^2*logm
       + 24/35*s^2*logm*T7p9ep0
       - 382/105*s^2*logm*T7p8ep0
       - 236/105*s^2*logm*T7p7ep0
       + 472/105*s^2*logm*T7p5ep0
       - 12/35*s^2*logm*T7p16ep0
       - 3/7*s^2*logm*T7p14ep1
       + 6/35*s^2*logm*T7p11ep1
       + 42767/44100*s^2*logm*T7p11ep0
       - 6/35*s^2*logm*T7p10ep1
       - 42767/44100*s^2*logm*T7p10ep0
       - 12157549/595350*s^2*logm*T6p9ep0
       - 32/35*s^2*logm*T6p18ep0
       + 236/35*s^2*logm*T6p17ep0
       - 3/35*s^2*logm*T6p16ep1
       - 18/35*s^2*logm*T6p14ep1
       - 251471/14700*s^2*logm*T6p14ep0
       + 12/35*s^2*logm*T6p13ep1
       + 149831/22050*s^2*logm*T6p13ep0
       - 18/35*s^2*logm*T6p12ep1
       - 821119/85050*s^2*logm*T6p12ep0
       + 6/35*s^2*logm*T6p11ep1
       + 202199/66150*s^2*logm*T6p11ep0
       + 22260668/297675*s^2*logm*T6p10ep0
       + 9/35*s^2*logm*T5p8ep1
       - 136009/59535*s^2*logm*T5p11ep0
       - 3634/525*s^2*logm*zeta5
       - 14931600487/21432600*s^2*logm*zeta3
       + 78/35*s^2*logm^2
       - 24/35*s^2*logm^2*T7p11ep0
       + 24/35*s^2*logm^2*T7p10ep0
       + 72/35*s^2*logm^2*T6p14ep0
       - 48/35*s^2*logm^2*T6p13ep0
       + 72/35*s^2*logm^2*T6p12ep0
       - 24/35*s^2*logm^2*T6p11ep0
       + 424/15*s^2*logm^2*zeta3
       + 946532/11025*s^2*log2*a4
       + 2102187157098683111/77852864261652480*s^2*log2^4
       - 273668362612/29462808375*s^2*log2^5
       + 21/10*s^2*ls5pithird*sqrt3
       + 948322/127575*s^2*ls4pithird*sqrt3
       - 96/35*s^2*ls4pithird*sqrt3*logm
       - 36/35*s^2*ls4pithird*sqrt3*log3
       - 729/280*s^2*ls5p*sqrt3
       + 52104945087577/660124080000*s^2*ls3*sqrt3
       + 474161/4725*s^2*ls3*sqrt3*logm
       - 648/35*s^2*ls3*sqrt3*logm^2
       + 474161/12600*s^2*ls3*sqrt3*log3
       - 486/35*s^2*ls3*sqrt3*log3*logm
       - 729/280*s^2*ls3*sqrt3*log3^2
       + 260511223756402163/517537278720000*s^2*ls2*sqrt3
       + 9/35*s^2*ls2*sqrt3*zeta3
       + 190339901/396900*s^2*ls2*sqrt3*logm
       - 1152/35*s^2*ls2*sqrt3*logm^2
       - 52104945087577/660124080000*s^2*ls2*sqrt3*log3
       - 474161/4725*s^2*ls2*sqrt3*log3*logm
       + 648/35*s^2*ls2*sqrt3*log3*logm^2
       - 474161/25200*s^2*ls2*sqrt3*log3^2
       + 243/35*s^2*ls2*sqrt3*log3^2*logm
       + 243/280*s^2*ls2*sqrt3*log3^3
       - 2434150843/96018048*s^2*ls2^2
       - 11146879/66150*s^2*ls2^2*logm
       + 432/35*s^2*ls2^2*logm^2
       + 10905703/510300*s^2*pi*sqrt3*zeta3
       - 276/35*s^2*pi*sqrt3*logm*zeta3
       - 207/70*s^2*pi*sqrt3*log3*zeta3
       + 243/70*s^2*pi*ls4p*sqrt3
       + 6212139730435754639/41920519576320000*s^2*pi^2
       + 427311436733/79214889600*s^2*pi^2*zeta3
       + 201758951/34292160*s^2*pi^2*logm
       - 131/105*s^2*pi^2*logm*zeta3
       - 26/15*s^2*pi^2*logm^2
       - 99321559/8419950*s^2*pi^2*log2
       - 2102187157098683111/77852864261652480*s^2*pi^2*log2^2
       + 2210784262483/123743795175*s^2*pi^2*log2^3
       - 27/20*s^2*pi^2*ls3*sqrt3
       - 474161/340200*s^2*pi^2*ls2*sqrt3
       + 18/35*s^2*pi^2*ls2*sqrt3*logm
       + 27/140*s^2*pi^2*ls2*sqrt3*log3
       + 52104945087577/11882233440000*s^2*pi^3*sqrt3
       + 474161/85050*s^2*pi^3*sqrt3*logm
       - 36/35*s^2*pi^3*sqrt3*logm^2
       + 474161/226800*s^2*pi^3*sqrt3*log3
       - 27/35*s^2*pi^3*sqrt3*log3*logm
       - 81/560*s^2*pi^3*sqrt3*log3^2
       - 1097426990458362221930369/32187293568176947200000*s^2*pi^4
       - 164940233/85730400*s^2*pi^4*logm
       - 152/525*s^2*pi^4*logm^2
       + 329887667926279/19799007228000*s^2*pi^4*log2
       - 4/105*s^2*pi^5*sqrt3
       - 32969/1058400*s^2*pi^6
       + 20420356907/250047000*s^2*c4
       + 32/35*s^2*c4*logm
       - 236633/66150*s^2*c4*log2
       + 184286963654281736917/23954582615040000*s^4
       - 79/90*s^4*T9p7ep0
       - 1/20*s^4*T9p6ep0
       + 1/10*s^4*T9p5ep0
       + 7817/15120*s^4*T9p4ep0
       + 306617/408240*s^4*T9p3ep0
       + 149/24*s^4*T8p7ep0
       - 1/10*s^4*T8p6ep0
       + 91/180*s^4*T8p4ep0
       - 622/45*s^4*T8p2ep0
       - 1517/18900*s^4*T8p10ep0
       + 1/5*s^4*T7p9ep1
       + 88253/37800*s^4*T7p9ep0
       - 191/180*s^4*T7p8ep1
       + 10223/8400*s^4*T7p8ep0
       - 59/90*s^4*T7p7ep1
       - 2911/43200*s^4*T7p7ep0
       - 59/180*s^4*T7p6ep1
       + 59/45*s^4*T7p5ep1
       + 558209/75600*s^4*T7p5ep0
       - 1/10*s^4*T7p16ep1
       - 174767/37800*s^4*T7p16ep0
       + 16/45*s^4*T7p15ep1
       - 1/8*s^4*T7p14ep2
       - 17/8*s^4*T7p14ep1
       + 1/20*s^4*T7p11ep2
       + 42767/151200*s^4*T7p11ep1
       - 3913001353/571536000*s^4*T7p11ep0
       - 1/20*s^4*T7p10ep2
       - 42767/151200*s^4*T7p10ep1
       + 3327706153/571536000*s^4*T7p10ep0
       - 12157549/2041200*s^4*T6p9ep1
       - 22306013477/9001692000*s^4*T6p9ep0
       - 4/15*s^4*T6p18ep1
       + 6265763909143/270050760000*s^4*T6p18ep0
       + 59/30*s^4*T6p17ep1
       + 7287673207/857304000*s^4*T6p17ep0
       - 1/40*s^4*T6p16ep2
       - 1132267723/571536000*s^4*T6p16ep1
       - 1/20*s^4*T6p15ep2
       - 3/20*s^4*T6p14ep2
       - 251471/50400*s^4*T6p14ep1
       + 720365507/7620480*s^4*T6p14ep0
       + 1/10*s^4*T6p13ep2
       + 149831/75600*s^4*T6p13ep1
       - 49907069893/15002820000*s^4*T6p13ep0
       - 3/20*s^4*T6p12ep2
       - 821119/291600*s^4*T6p12ep1
       - 207509253981647/2227918770000*s^4*T6p12ep0
       + 1/20*s^4*T6p11ep2
       + 202199/226800*s^4*T6p11ep1
       + 11504975903/857304000*s^4*T6p11ep0
       + 5565167/255150*s^4*T6p10ep1
       + 182814647651/2250423000*s^4*T6p10ep0
       + 3/40*s^4*T5p8ep2
       - 3857413477/1143072000*s^4*T5p8ep1
       - 136009/204120*s^4*T5p11ep1
       - 4146533837749/185177664000*s^4*T5p11ep0
       + 71/9*s^4*T4LVB7ep1
       - 148/45*s^4*T4LVB6ep1
       - 1/90*s^4*T4LT4ep2
       + 59/270*s^4*T4LT2ep2
       + 6/5*s^4*T3L61ep1
       + 17659853628521/17146080000*s^4*zeta5
       - 3856279629626971117/641640605760000*s^4*zeta3
       - 83/135*s^4*zeta3^2
       - 946532/945*s^4*a5
       - 192/5*s^4*a4
       - 574097896733/97977600*s^4*logm
       - 8/5*s^4*logm*T7p9ep0
       + 382/45*s^4*logm*T7p8ep0
       + 236/45*s^4*logm*T7p7ep0
       - 472/45*s^4*logm*T7p5ep0
       + 4/5*s^4*logm*T7p16ep0
       + s^4*logm*T7p14ep1
       - 2/5*s^4*logm*T7p11ep1
       - 42767/18900*s^4*logm*T7p11ep0
       + 2/5*s^4*logm*T7p10ep1
       + 42767/18900*s^4*logm*T7p10ep0
       + 12157549/255150*s^4*logm*T6p9ep0
       + 32/15*s^4*logm*T6p18ep0
       - 236/15*s^4*logm*T6p17ep0
       + 1/5*s^4*logm*T6p16ep1
       + 6/5*s^4*logm*T6p14ep1
       + 251471/6300*s^4*logm*T6p14ep0
       - 4/5*s^4*logm*T6p13ep1
       - 149831/9450*s^4*logm*T6p13ep0
       + 6/5*s^4*logm*T6p12ep1
       + 821119/36450*s^4*logm*T6p12ep0
       - 2/5*s^4*logm*T6p11ep1
       - 202199/28350*s^4*logm*T6p11ep0
       - 22260668/127575*s^4*logm*T6p10ep0
       - 3/5*s^4*logm*T5p8ep1
       + 136009/25515*s^4*logm*T5p11ep0
       + 3634/225*s^4*logm*zeta5
       + 14931600487/9185400*s^4*logm*zeta3
       - 26/5*s^4*logm^2
       + 8/5*s^4*logm^2*T7p11ep0
       - 8/5*s^4*logm^2*T7p10ep0
       - 24/5*s^4*logm^2*T6p14ep0
       + 16/5*s^4*logm^2*T6p13ep0
       - 24/5*s^4*logm^2*T6p12ep0
       + 8/5*s^4*logm^2*T6p11ep0
       - 2968/45*s^4*logm^2*zeta3
       - 946532/4725*s^4*log2*a4
       - 8/5*s^4*log2^4
       - 49/10*s^4*ls5pithird*sqrt3
       - 948322/54675*s^4*ls4pithird*sqrt3
       + 32/5*s^4*ls4pithird*sqrt3*logm
       + 12/5*s^4*ls4pithird*sqrt3*log3
       + 243/40*s^4*ls5p*sqrt3
       - 52104945087577/282910320000*s^4*ls3*sqrt3
       - 474161/2025*s^4*ls3*sqrt3*logm
       + 216/5*s^4*ls3*sqrt3*logm^2
       - 474161/5400*s^4*ls3*sqrt3*log3
       + 162/5*s^4*ls3*sqrt3*log3*logm
       + 243/40*s^4*ls3*sqrt3*log3^2
       - 260511223756402163/221801690880000*s^4*ls2*sqrt3
       - 3/5*s^4*ls2*sqrt3*zeta3
       - 190339901/170100*s^4*ls2*sqrt3*logm
       + 384/5*s^4*ls2*sqrt3*logm^2
       + 52104945087577/282910320000*s^4*ls2*sqrt3*log3
       + 474161/2025*s^4*ls2*sqrt3*log3*logm
       - 216/5*s^4*ls2*sqrt3*log3*logm^2
       + 474161/10800*s^4*ls2*sqrt3*log3^2
       - 81/5*s^4*ls2*sqrt3*log3^2*logm
       - 81/40*s^4*ls2*sqrt3*log3^3
       + 2434150843/41150592*s^4*ls2^2
       + 11146879/28350*s^4*ls2^2*logm
       - 144/5*s^4*ls2^2*logm^2
       - 10905703/218700*s^4*pi*sqrt3*zeta3
       + 92/5*s^4*pi*sqrt3*logm*zeta3
       + 69/10*s^4*pi*sqrt3*log3*zeta3
       - 81/10*s^4*pi*ls4p*sqrt3
       - 6214009060025882639/17965936961280000*s^4*pi^2
       - 38849958103/3086294400*s^4*pi^2*zeta3
       - 201758951/14696640*s^4*pi^2*logm
       + 131/45*s^4*pi^2*logm*zeta3
       + 182/45*s^4*pi^2*logm^2
       + 6239/225*s^4*pi^2*log2
       + 8/5*s^4*pi^2*log2^2
       - 236633/42525*s^4*pi^2*log2^3
       + 63/20*s^4*pi^2*ls3*sqrt3
       + 474161/145800*s^4*pi^2*ls2*sqrt3
       - 6/5*s^4*pi^2*ls2*sqrt3*logm
       - 9/20*s^4*pi^2*ls2*sqrt3*log3
       - 52104945087577/5092385760000*s^4*pi^3*sqrt3
       - 474161/36450*s^4*pi^3*sqrt3*logm
       + 12/5*s^4*pi^3*sqrt3*logm^2
       - 474161/97200*s^4*pi^3*sqrt3*log3
       + 9/5*s^4*pi^3*sqrt3*log3*logm
       + 27/80*s^4*pi^3*sqrt3*log3^2
       + 815558376144657511/12832812115200000*s^4*pi^4
       + 164940233/36741600*s^4*pi^4*logm
       + 152/225*s^4*pi^4*logm^2
       - 15610909/1360800*s^4*pi^4*log2
       + 4/45*s^4*pi^5*sqrt3
       + 32969/453600*s^4*pi^6
       - 20420356907/107163000*s^4*c4
       - 32/15*s^4*c4*logm
       + 236633/28350*s^4*c4*log2
       - 184286963654281736917/20960259788160000*s^6
       + 316/315*s^6*T9p7ep0
       + 2/35*s^6*T9p6ep0
       - 4/35*s^6*T9p5ep0
       - 7817/13230*s^6*T9p4ep0
       - 306617/357210*s^6*T9p3ep0
       - 149/21*s^6*T8p7ep0
       + 4/35*s^6*T8p6ep0
       - 26/45*s^6*T8p4ep0
       + 4976/315*s^6*T8p2ep0
       + 3034/33075*s^6*T8p10ep0
       - 8/35*s^6*T7p9ep1
       - 88253/33075*s^6*T7p9ep0
       + 382/315*s^6*T7p8ep1
       - 10223/7350*s^6*T7p8ep0
       + 236/315*s^6*T7p7ep1
       + 2911/37800*s^6*T7p7ep0
       + 118/315*s^6*T7p6ep1
       - 472/315*s^6*T7p5ep1
       - 558209/66150*s^6*T7p5ep0
       + 4/35*s^6*T7p16ep1
       + 174767/33075*s^6*T7p16ep0
       - 128/315*s^6*T7p15ep1
       + 1/7*s^6*T7p14ep2
       + 17/7*s^6*T7p14ep1
       - 2/35*s^6*T7p11ep2
       - 42767/132300*s^6*T7p11ep1
       + 3913001353/500094000*s^6*T7p11ep0
       + 2/35*s^6*T7p10ep2
       + 42767/132300*s^6*T7p10ep1
       - 3327706153/500094000*s^6*T7p10ep0
       + 12157549/1786050*s^6*T6p9ep1
       + 22306013477/7876480500*s^6*T6p9ep0
       + 32/105*s^6*T6p18ep1
       - 6265763909143/236294415000*s^6*T6p18ep0
       - 236/105*s^6*T6p17ep1
       - 7287673207/750141000*s^6*T6p17ep0
       + 1/35*s^6*T6p16ep2
       + 1132267723/500094000*s^6*T6p16ep1
       + 2/35*s^6*T6p15ep2
       + 6/35*s^6*T6p14ep2
       + 251471/44100*s^6*T6p14ep1
       - 720365507/6667920*s^6*T6p14ep0
       - 4/35*s^6*T6p13ep2
       - 149831/66150*s^6*T6p13ep1
       + 49907069893/13127467500*s^6*T6p13ep0
       + 6/35*s^6*T6p12ep2
       + 821119/255150*s^6*T6p12ep1
       + 207509253981647/1949428923750*s^6*T6p12ep0
       - 2/35*s^6*T6p11ep2
       - 202199/198450*s^6*T6p11ep1
       - 11504975903/750141000*s^6*T6p11ep0
       - 22260668/893025*s^6*T6p10ep1
       - 182814647651/1969120125*s^6*T6p10ep0
       - 3/35*s^6*T5p8ep2
       + 3857413477/1000188000*s^6*T5p8ep1
       + 136009/178605*s^6*T5p11ep1
       + 4146533837749/162030456000*s^6*T5p11ep0
       - 568/63*s^6*T4LVB7ep1
       + 1184/315*s^6*T4LVB6ep1
       + 4/315*s^6*T4LT4ep2
       - 236/945*s^6*T4LT2ep2
       - 48/35*s^6*T3L61ep1
       - 17659853628521/15002820000*s^6*zeta5
       + 3856279629626971117/561435530040000*s^6*zeta3
       + 664/945*s^6*zeta3^2
       + 7572256/6615*s^6*a5
       + 1536/35*s^6*a4
       + 574097896733/85730400*s^6*logm
       + 64/35*s^6*logm*T7p9ep0
       - 3056/315*s^6*logm*T7p8ep0
       - 1888/315*s^6*logm*T7p7ep0
       + 3776/315*s^6*logm*T7p5ep0
       - 32/35*s^6*logm*T7p16ep0
       - 8/7*s^6*logm*T7p14ep1
       + 16/35*s^6*logm*T7p11ep1
       + 85534/33075*s^6*logm*T7p11ep0
       - 16/35*s^6*logm*T7p10ep1
       - 85534/33075*s^6*logm*T7p10ep0
       - 48630196/893025*s^6*logm*T6p9ep0
       - 256/105*s^6*logm*T6p18ep0
       + 1888/105*s^6*logm*T6p17ep0
       - 8/35*s^6*logm*T6p16ep1
       - 48/35*s^6*logm*T6p14ep1
       - 502942/11025*s^6*logm*T6p14ep0
       + 32/35*s^6*logm*T6p13ep1
       + 599324/33075*s^6*logm*T6p13ep0
       - 48/35*s^6*logm*T6p12ep1
       - 3284476/127575*s^6*logm*T6p12ep0
       + 16/35*s^6*logm*T6p11ep1
       + 808796/99225*s^6*logm*T6p11ep0
       + 178085344/893025*s^6*logm*T6p10ep0
       + 24/35*s^6*logm*T5p8ep1
       - 1088072/178605*s^6*logm*T5p11ep0
       - 29072/1575*s^6*logm*zeta5
       - 14931600487/8037225*s^6*logm*zeta3
       + 208/35*s^6*logm^2
       - 64/35*s^6*logm^2*T7p11ep0
       + 64/35*s^6*logm^2*T7p10ep0
       + 192/35*s^6*logm^2*T6p14ep0
       - 128/35*s^6*logm^2*T6p13ep0
       + 192/35*s^6*logm^2*T6p12ep0
       - 64/35*s^6*logm^2*T6p11ep0
       + 3392/45*s^6*logm^2*zeta3
       + 7572256/33075*s^6*log2*a4
       + 64/35*s^6*log2^4
       + 28/5*s^6*ls5pithird*sqrt3
       + 7586576/382725*s^6*ls4pithird*sqrt3
       - 256/35*s^6*ls4pithird*sqrt3*logm
       - 96/35*s^6*ls4pithird*sqrt3*log3
       - 243/35*s^6*ls5p*sqrt3
       + 52104945087577/247546530000*s^6*ls3*sqrt3
       + 3793288/14175*s^6*ls3*sqrt3*logm
       - 1728/35*s^6*ls3*sqrt3*logm^2
       + 474161/4725*s^6*ls3*sqrt3*log3
       - 1296/35*s^6*ls3*sqrt3*log3*logm
       - 243/35*s^6*ls3*sqrt3*log3^2
       + 260511223756402163/194076479520000*s^6*ls2*sqrt3
       + 24/35*s^6*ls2*sqrt3*zeta3
       + 380679802/297675*s^6*ls2*sqrt3*logm
       - 3072/35*s^6*ls2*sqrt3*logm^2
       - 52104945087577/247546530000*s^6*ls2*sqrt3*log3
       - 3793288/14175*s^6*ls2*sqrt3*log3*logm
       + 1728/35*s^6*ls2*sqrt3*log3*logm^2
       - 474161/9450*s^6*ls2*sqrt3*log3^2
       + 648/35*s^6*ls2*sqrt3*log3^2*logm
       + 81/35*s^6*ls2*sqrt3*log3^3
       - 2434150843/36006768*s^6*ls2^2
       - 44587516/99225*s^6*ls2^2*logm
       + 1152/35*s^6*ls2^2*logm^2
       + 21811406/382725*s^6*pi*sqrt3*zeta3
       - 736/35*s^6*pi*sqrt3*logm*zeta3
       - 276/35*s^6*pi*sqrt3*log3*zeta3
       + 324/35*s^6*pi*ls4p*sqrt3
       + 6214009060025882639/15720194841120000*s^6*pi^2
       + 38849958103/2700507600*s^6*pi^2*zeta3
       + 201758951/12859560*s^6*pi^2*logm
       - 1048/315*s^6*pi^2*logm*zeta3
       - 208/45*s^6*pi^2*logm^2
       - 49912/1575*s^6*pi^2*log2
       - 64/35*s^6*pi^2*log2^2
       + 1893064/297675*s^6*pi^2*log2^3
       - 18/5*s^6*pi^2*ls3*sqrt3
       - 474161/127575*s^6*pi^2*ls2*sqrt3
       + 48/35*s^6*pi^2*ls2*sqrt3*logm
       + 18/35*s^6*pi^2*ls2*sqrt3*log3
       + 52104945087577/4455837540000*s^6*pi^3*sqrt3
       + 1896644/127575*s^6*pi^3*sqrt3*logm
       - 96/35*s^6*pi^3*sqrt3*logm^2
       + 474161/85050*s^6*pi^3*sqrt3*log3
       - 72/35*s^6*pi^3*sqrt3*log3*logm
       - 27/70*s^6*pi^3*sqrt3*log3^2
       - 815558376144657511/11228710600800000*s^6*pi^4
       - 164940233/32148900*s^6*pi^4*logm
       - 1216/1575*s^6*pi^4*logm^2
       + 15610909/1190700*s^6*pi^4*log2
       - 32/315*s^6*pi^5*sqrt3
       - 32969/396900*s^6*pi^6
       + 20420356907/93767625*s^6*c4
       + 256/105*s^6*c4*logm
       - 946532/99225*s^6*c4*log2
       + 184286963654281736917/37262684067840000*s^8
       - 79/140*s^8*T9p7ep0
       - 9/280*s^8*T9p6ep0
       + 9/140*s^8*T9p5ep0
       + 7817/23520*s^8*T9p4ep0
       + 306617/635040*s^8*T9p3ep0
       + 447/112*s^8*T8p7ep0
       - 9/140*s^8*T8p6ep0
       + 13/40*s^8*T8p4ep0
       - 311/35*s^8*T8p2ep0
       - 1517/29400*s^8*T8p10ep0
       + 9/70*s^8*T7p9ep1
       + 88253/58800*s^8*T7p9ep0
       - 191/280*s^8*T7p8ep1
       + 30669/39200*s^8*T7p8ep0
       - 59/140*s^8*T7p7ep1
       - 2911/67200*s^8*T7p7ep0
       - 59/280*s^8*T7p6ep1
       + 59/70*s^8*T7p5ep1
       + 558209/117600*s^8*T7p5ep0
       - 9/140*s^8*T7p16ep1
       - 174767/58800*s^8*T7p16ep0
       + 8/35*s^8*T7p15ep1
       - 9/112*s^8*T7p14ep2
       - 153/112*s^8*T7p14ep1
       + 9/280*s^8*T7p11ep2
       + 42767/235200*s^8*T7p11ep1
       - 3913001353/889056000*s^8*T7p11ep0
       - 9/280*s^8*T7p10ep2
       - 42767/235200*s^8*T7p10ep1
       + 3327706153/889056000*s^8*T7p10ep0
       - 12157549/3175200*s^8*T6p9ep1
       - 22306013477/14002632000*s^8*T6p9ep0
       - 6/35*s^8*T6p18ep1
       + 6265763909143/420078960000*s^8*T6p18ep0
       + 177/140*s^8*T6p17ep1
       + 7287673207/1333584000*s^8*T6p17ep0
       - 9/560*s^8*T6p16ep2
       - 1132267723/889056000*s^8*T6p16ep1
       - 9/280*s^8*T6p15ep2
       - 27/280*s^8*T6p14ep2
       - 251471/78400*s^8*T6p14ep1
       + 720365507/11854080*s^8*T6p14ep0
       + 9/140*s^8*T6p13ep2
       + 149831/117600*s^8*T6p13ep1
       - 49907069893/23337720000*s^8*T6p13ep0
       - 27/280*s^8*T6p12ep2
       - 821119/453600*s^8*T6p12ep1
       - 207509253981647/3465651420000*s^8*T6p12ep0
       + 9/280*s^8*T6p11ep2
       + 202199/352800*s^8*T6p11ep1
       + 11504975903/1333584000*s^8*T6p11ep0
       + 5565167/396900*s^8*T6p10ep1
       + 182814647651/3500658000*s^8*T6p10ep0
       + 27/560*s^8*T5p8ep2
       - 3857413477/1778112000*s^8*T5p8ep1
       - 136009/317520*s^8*T5p11ep1
       - 4146533837749/288054144000*s^8*T5p11ep0
       + 71/14*s^8*T4LVB7ep1
       - 74/35*s^8*T4LVB6ep1
       - 1/140*s^8*T4LT4ep2
       + 59/420*s^8*T4LT2ep2
       + 27/35*s^8*T3L61ep1
       + 17659853628521/26671680000*s^8*zeta5
       - 3856279629626971117/998107608960000*s^8*zeta3
       - 83/210*s^8*zeta3^2
       - 473266/735*s^8*a5
       - 864/35*s^8*a4
       - 574097896733/152409600*s^8*logm
       - 36/35*s^8*logm*T7p9ep0
       + 191/35*s^8*logm*T7p8ep0
       + 118/35*s^8*logm*T7p7ep0
       - 236/35*s^8*logm*T7p5ep0
       + 18/35*s^8*logm*T7p16ep0
       + 9/14*s^8*logm*T7p14ep1
       - 9/35*s^8*logm*T7p11ep1
       - 42767/29400*s^8*logm*T7p11ep0
       + 9/35*s^8*logm*T7p10ep1
       + 42767/29400*s^8*logm*T7p10ep0
       + 12157549/396900*s^8*logm*T6p9ep0
       + 48/35*s^8*logm*T6p18ep0
       - 354/35*s^8*logm*T6p17ep0
       + 9/70*s^8*logm*T6p16ep1
       + 27/35*s^8*logm*T6p14ep1
       + 251471/9800*s^8*logm*T6p14ep0
       - 18/35*s^8*logm*T6p13ep1
       - 149831/14700*s^8*logm*T6p13ep0
       + 27/35*s^8*logm*T6p12ep1
       + 821119/56700*s^8*logm*T6p12ep0
       - 9/35*s^8*logm*T6p11ep1
       - 202199/44100*s^8*logm*T6p11ep0
       - 11130334/99225*s^8*logm*T6p10ep0
       - 27/70*s^8*logm*T5p8ep1
       + 136009/39690*s^8*logm*T5p11ep0
       + 1817/175*s^8*logm*zeta5
       + 14931600487/14288400*s^8*logm*zeta3
       - 117/35*s^8*logm^2
       + 36/35*s^8*logm^2*T7p11ep0
       - 36/35*s^8*logm^2*T7p10ep0
       - 108/35*s^8*logm^2*T6p14ep0
       + 72/35*s^8*logm^2*T6p13ep0
       - 108/35*s^8*logm^2*T6p12ep0
       + 36/35*s^8*logm^2*T6p11ep0
       - 212/5*s^8*logm^2*zeta3
       - 473266/3675*s^8*log2*a4
       - 36/35*s^8*log2^4
       - 63/20*s^8*ls5pithird*sqrt3
       - 474161/42525*s^8*ls4pithird*sqrt3
       + 144/35*s^8*ls4pithird*sqrt3*logm
       + 54/35*s^8*ls4pithird*sqrt3*log3
       + 2187/560*s^8*ls5p*sqrt3
       - 52104945087577/440082720000*s^8*ls3*sqrt3
       - 474161/3150*s^8*ls3*sqrt3*logm
       + 972/35*s^8*ls3*sqrt3*logm^2
       - 474161/8400*s^8*ls3*sqrt3*log3
       + 729/35*s^8*ls3*sqrt3*log3*logm
       + 2187/560*s^8*ls3*sqrt3*log3^2
       - 260511223756402163/345024852480000*s^8*ls2*sqrt3
       - 27/70*s^8*ls2*sqrt3*zeta3
       - 190339901/264600*s^8*ls2*sqrt3*logm
       + 1728/35*s^8*ls2*sqrt3*logm^2
       + 52104945087577/440082720000*s^8*ls2*sqrt3*log3
       + 474161/3150*s^8*ls2*sqrt3*log3*logm
       - 972/35*s^8*ls2*sqrt3*log3*logm^2
       + 474161/16800*s^8*ls2*sqrt3*log3^2
       - 729/70*s^8*ls2*sqrt3*log3^2*logm
       - 729/560*s^8*ls2*sqrt3*log3^3
       + 2434150843/64012032*s^8*ls2^2
       + 11146879/44100*s^8*ls2^2*logm
       - 648/35*s^8*ls2^2*logm^2
       - 10905703/340200*s^8*pi*sqrt3*zeta3
       + 414/35*s^8*pi*sqrt3*logm*zeta3
       + 621/140*s^8*pi*sqrt3*log3*zeta3
       - 729/140*s^8*pi*ls4p*sqrt3
       - 6214009060025882639/27947013050880000*s^8*pi^2
       - 38849958103/4800902400*s^8*pi^2*zeta3
       - 201758951/22861440*s^8*pi^2*logm
       + 131/70*s^8*pi^2*logm*zeta3
       + 13/5*s^8*pi^2*logm^2
       + 6239/350*s^8*pi^2*log2
       + 36/35*s^8*pi^2*log2^2
       - 236633/66150*s^8*pi^2*log2^3
       + 81/40*s^8*pi^2*ls3*sqrt3
       + 474161/226800*s^8*pi^2*ls2*sqrt3
       - 27/35*s^8*pi^2*ls2*sqrt3*logm
       - 81/280*s^8*pi^2*ls2*sqrt3*log3
       - 52104945087577/7921488960000*s^8*pi^3*sqrt3
       - 474161/56700*s^8*pi^3*sqrt3*logm
       + 54/35*s^8*pi^3*sqrt3*logm^2
       - 474161/151200*s^8*pi^3*sqrt3*log3
       + 81/70*s^8*pi^3*sqrt3*log3*logm
       + 243/1120*s^8*pi^3*sqrt3*log3^2
       + 815558376144657511/19962152179200000*s^8*pi^4
       + 164940233/57153600*s^8*pi^4*logm
       + 76/175*s^8*pi^4*logm^2
       - 15610909/2116800*s^8*pi^4*log2
       + 2/35*s^8*pi^5*sqrt3
       + 32969/705600*s^8*pi^6
       - 20420356907/166698000*s^8*c4
       - 48/35*s^8*c4*logm
       + 236633/44100*s^8*c4*log2
       - 184286963654281736917/167682078305280000*s^10
       + 79/630*s^10*T9p7ep0
       + 1/140*s^10*T9p6ep0
       - 1/70*s^10*T9p5ep0
       - 7817/105840*s^10*T9p4ep0
       - 306617/2857680*s^10*T9p3ep0
       - 149/168*s^10*T8p7ep0
       + 1/70*s^10*T8p6ep0
       - 13/180*s^10*T8p4ep0
       + 622/315*s^10*T8p2ep0
       + 1517/132300*s^10*T8p10ep0
       - 1/35*s^10*T7p9ep1
       - 88253/264600*s^10*T7p9ep0
       + 191/1260*s^10*T7p8ep1
       - 10223/58800*s^10*T7p8ep0
       + 59/630*s^10*T7p7ep1
       + 2911/302400*s^10*T7p7ep0
       + 59/1260*s^10*T7p6ep1
       - 59/315*s^10*T7p5ep1
       - 558209/529200*s^10*T7p5ep0
       + 1/70*s^10*T7p16ep1
       + 174767/264600*s^10*T7p16ep0
       - 16/315*s^10*T7p15ep1
       + 1/56*s^10*T7p14ep2
       + 17/56*s^10*T7p14ep1
       - 1/140*s^10*T7p11ep2
       - 42767/1058400*s^10*T7p11ep1
       + 3913001353/4000752000*s^10*T7p11ep0
       + 1/140*s^10*T7p10ep2
       + 42767/1058400*s^10*T7p10ep1
       - 3327706153/4000752000*s^10*T7p10ep0
       + 12157549/14288400*s^10*T6p9ep1
       + 22306013477/63011844000*s^10*T6p9ep0
       + 4/105*s^10*T6p18ep1
       - 6265763909143/1890355320000*s^10*T6p18ep0
       - 59/210*s^10*T6p17ep1
       - 7287673207/6001128000*s^10*T6p17ep0
       + 1/280*s^10*T6p16ep2
       + 1132267723/4000752000*s^10*T6p16ep1
       + 1/140*s^10*T6p15ep2
       + 3/140*s^10*T6p14ep2
       + 251471/352800*s^10*T6p14ep1
       - 720365507/53343360*s^10*T6p14ep0
       - 1/70*s^10*T6p13ep2
       - 149831/529200*s^10*T6p13ep1
       + 49907069893/105019740000*s^10*T6p13ep0
       + 3/140*s^10*T6p12ep2
       + 821119/2041200*s^10*T6p12ep1
       + 207509253981647/15595431390000*s^10*T6p12ep0
       - 1/140*s^10*T6p11ep2
       - 202199/1587600*s^10*T6p11ep1
       - 11504975903/6001128000*s^10*T6p11ep0
       - 5565167/1786050*s^10*T6p10ep1
       - 182814647651/15752961000*s^10*T6p10ep0
       - 3/280*s^10*T5p8ep2
       + 3857413477/8001504000*s^10*T5p8ep1
       + 136009/1428840*s^10*T5p11ep1
       + 4146533837749/1296243648000*s^10*T5p11ep0
       - 71/63*s^10*T4LVB7ep1
       + 148/315*s^10*T4LVB6ep1
       + 1/630*s^10*T4LT4ep2
       - 59/1890*s^10*T4LT2ep2
       - 6/35*s^10*T3L61ep1
       - 17659853628521/120022560000*s^10*zeta5
       + 3856279629626971117/4491484240320000*s^10*zeta3
       + 83/945*s^10*zeta3^2
       + 946532/6615*s^10*a5
       + 192/35*s^10*a4
       + 574097896733/685843200*s^10*logm
       + 8/35*s^10*logm*T7p9ep0
       - 382/315*s^10*logm*T7p8ep0
       - 236/315*s^10*logm*T7p7ep0
       + 472/315*s^10*logm*T7p5ep0
       - 4/35*s^10*logm*T7p16ep0
       - 1/7*s^10*logm*T7p14ep1
       + 2/35*s^10*logm*T7p11ep1
       + 42767/132300*s^10*logm*T7p11ep0
       - 2/35*s^10*logm*T7p10ep1
       - 42767/132300*s^10*logm*T7p10ep0
       - 12157549/1786050*s^10*logm*T6p9ep0
       - 32/105*s^10*logm*T6p18ep0
       + 236/105*s^10*logm*T6p17ep0
       - 1/35*s^10*logm*T6p16ep1
       - 6/35*s^10*logm*T6p14ep1
       - 251471/44100*s^10*logm*T6p14ep0
       + 4/35*s^10*logm*T6p13ep1
       + 149831/66150*s^10*logm*T6p13ep0
       - 6/35*s^10*logm*T6p12ep1
       - 821119/255150*s^10*logm*T6p12ep0
       + 2/35*s^10*logm*T6p11ep1
       + 202199/198450*s^10*logm*T6p11ep0
       + 22260668/893025*s^10*logm*T6p10ep0
       + 3/35*s^10*logm*T5p8ep1
       - 136009/178605*s^10*logm*T5p11ep0
       - 3634/1575*s^10*logm*zeta5
       - 14931600487/64297800*s^10*logm*zeta3
       + 26/35*s^10*logm^2
       - 8/35*s^10*logm^2*T7p11ep0
       + 8/35*s^10*logm^2*T7p10ep0
       + 24/35*s^10*logm^2*T6p14ep0
       - 16/35*s^10*logm^2*T6p13ep0
       + 24/35*s^10*logm^2*T6p12ep0
       - 8/35*s^10*logm^2*T6p11ep0
       + 424/45*s^10*logm^2*zeta3
       + 946532/33075*s^10*log2*a4
       + 8/35*s^10*log2^4
       + 7/10*s^10*ls5pithird*sqrt3
       + 948322/382725*s^10*ls4pithird*sqrt3
       - 32/35*s^10*ls4pithird*sqrt3*logm
       - 12/35*s^10*ls4pithird*sqrt3*log3
       - 243/280*s^10*ls5p*sqrt3
       + 52104945087577/1980372240000*s^10*ls3*sqrt3
       + 474161/14175*s^10*ls3*sqrt3*logm
       - 216/35*s^10*ls3*sqrt3*logm^2
       + 474161/37800*s^10*ls3*sqrt3*log3
       - 162/35*s^10*ls3*sqrt3*log3*logm
       - 243/280*s^10*ls3*sqrt3*log3^2
       + 260511223756402163/1552611836160000*s^10*ls2*sqrt3
       + 3/35*s^10*ls2*sqrt3*zeta3
       + 190339901/1190700*s^10*ls2*sqrt3*logm
       - 384/35*s^10*ls2*sqrt3*logm^2
       - 52104945087577/1980372240000*s^10*ls2*sqrt3*log3
       - 474161/14175*s^10*ls2*sqrt3*log3*logm
       + 216/35*s^10*ls2*sqrt3*log3*logm^2
       - 474161/75600*s^10*ls2*sqrt3*log3^2
       + 81/35*s^10*ls2*sqrt3*log3^2*logm
       + 81/280*s^10*ls2*sqrt3*log3^3
       - 2434150843/288054144*s^10*ls2^2
       - 11146879/198450*s^10*ls2^2*logm
       + 144/35*s^10*ls2^2*logm^2
       + 10905703/1530900*s^10*pi*sqrt3*zeta3
       - 92/35*s^10*pi*sqrt3*logm*zeta3
       - 69/70*s^10*pi*sqrt3*log3*zeta3
       + 81/70*s^10*pi*ls4p*sqrt3
       + 6214009060025882639/125761558728960000*s^10*pi^2
       + 38849958103/21604060800*s^10*pi^2*zeta3
       + 201758951/102876480*s^10*pi^2*logm
       - 131/315*s^10*pi^2*logm*zeta3
       - 26/45*s^10*pi^2*logm^2
       - 6239/1575*s^10*pi^2*log2
       - 8/35*s^10*pi^2*log2^2
       + 236633/297675*s^10*pi^2*log2^3
       - 9/20*s^10*pi^2*ls3*sqrt3
       - 474161/1020600*s^10*pi^2*ls2*sqrt3
       + 6/35*s^10*pi^2*ls2*sqrt3*logm
       + 9/140*s^10*pi^2*ls2*sqrt3*log3
       + 52104945087577/35646700320000*s^10*pi^3*sqrt3
       + 474161/255150*s^10*pi^3*sqrt3*logm
       - 12/35*s^10*pi^3*sqrt3*logm^2
       + 474161/680400*s^10*pi^3*sqrt3*log3
       - 9/35*s^10*pi^3*sqrt3*log3*logm
       - 27/560*s^10*pi^3*sqrt3*log3^2
       - 815558376144657511/89829684806400000*s^10*pi^4
       - 164940233/257191200*s^10*pi^4*logm
       - 152/1575*s^10*pi^4*logm^2
       + 15610909/9525600*s^10*pi^4*log2
       - 4/315*s^10*pi^5*sqrt3
       - 32969/3175200*s^10*pi^6
       + 20420356907/750141000*s^10*c4
       + 32/105*s^10*c4*logm
       - 236633/198450*s^10*c4*log2
       + 474161/113400*ls4*sqrt3
       - 54/35*ls4*sqrt3*logm
       - 81/140*ls4*sqrt3*log3
       - 474161/18900*ls4*s^2*sqrt3
       + 324/35*ls4*s^2*sqrt3*logm
       + 243/70*ls4*s^2*sqrt3*log3
       + 474161/8100*ls4*s^4*sqrt3
       - 108/5*ls4*s^4*sqrt3*logm
       - 81/10*ls4*s^4*sqrt3*log3
       - 948322/14175*ls4*s^6*sqrt3
       + 864/35*ls4*s^6*sqrt3*logm
       + 324/35*ls4*s^6*sqrt3*log3
       + 474161/12600*ls4*s^8*sqrt3
       - 486/35*ls4*s^8*sqrt3*logm
       - 729/140*ls4*s^8*sqrt3*log3
       - 474161/56700*ls4*s^10*sqrt3
       + 108/35*ls4*s^10*sqrt3*logm
       + 81/70*ls4*s^10*sqrt3*log3
       + 81/280*ls5*sqrt3
       - 243/140*ls5*s^2*sqrt3
       + 81/20*ls5*s^4*sqrt3
       - 162/35*ls5*s^6*sqrt3
       + 729/280*ls5*s^8*sqrt3
       - 81/140*ls5*s^10*sqrt3
   )
)


==> anc/num <==
T3L61ep1 = 28.7364351195236368090104699586229963151866406367228
T4LBB2ep4 = 70914.120084878312620234263936597003362555405558510151937122904346808334318599020036855670986849051689
T4LT2ep2 = -7549.0978858350408989486721177306027726205604377458444185384166866762233936
T4LT3ep3 = -30697.269104102521023211937967728039575751476782576102362791715075690944250038384116471670187772739406
T4LT4ep2 = -4925.8912197490188537035330585148587850968255368666069588542397144428684950
T4LVB6ep1 = 1076.1727129322429372379963241965255358658551253971056032551833564194098884
T4LVB7ep1 = 889.43562524602538890520395736142038215551022681540821804556201709663764835
T4LW5ep0 = -22.5376034664572420845745563240437167867299150237220014899733872248521681759
T4LX2ep1 = 5.54596542511910134
T5p11ep0 = 30.0253835218317623192659472127405301377841888425075
T5p11ep1 = 254.111031964704093539375826206525134072256004057109
T5p8ep1 = 80.8955061678534024741104898217973159065185099065309
T5p8ep2 = 1085.28365870727983857702515746382256304748449190947
T6p10ep0 = -37.4574649312968260550782554633103343746703536006083
T6p10ep1 = -296.071923695141317174869536814657610506616897735608
T6p11ep0 = -51.2252212801189152418819912274965922080241128506972
T6p11ep1 = -477.947460995194619277285562191897453203074025533346
T6p11ep2 = -6127.93433249128299350151222877004479343657194425540
T6p12ep0 = -57.5851192392905729834630220283359182548958203213894
T6p12ep1 = -226.906688638637087111211732760488182253117551056418
T6p12ep2 = -2357.42884823258106273364123808844182706228997262473
T6p13ep0 = -59.1987779967727811953138849540094767971219526012487
T6p13ep1 = -549.042726795028324060762834253615726678116981354786
T6p13ep2 = -4293.52617296657045021413760744102602226521264919104
T6p14ep0 = -62.9263953267520790182858402690009143386475645244229
T6p14ep1 = -258.692941139129800870656513171840779122656511379367
T6p14ep2 = -2245.88328900424600912128374855476088078582690149658
T6p15ep2 = -3088.55385540997021022612585452885699551634307800797
T6p16ep1 = 6.41187248372530806306191468163270610970148366992008
T6p16ep2 = -1028.33128833387533834458667352622680634323915257341
T6p17ep0 = 147.807870353419457006020027881277752020796006112323
T6p17ep1 = 467.918626785158952385003318864377551570797031294221
T6p18ep0 = 83.1358882000807808465322734822592975462100986465128
T6p18ep1 = 27.1740919045453848408661874005706354672639669874261
T6p19ep2 = -1308.40045975490723588094289794752583132729289225400
T6p9ep0 = 13.5916504314381310784889154404088589280071858101489
T6p9ep1 = -595.072765215957129399869660561653897265114979088125
T7p10ep0 = 194.097392655331631239559043545
T7p10ep1 = 770.178916823096887339876558212
T7p10ep2 = 3399.99482439741716780023304896
T7p11ep0 = -4.595010779222629663368197802
T7p11ep1 = 78.94876834312825216261582947
T7p11ep2 = -340.5183813989136598834071036
T7p12ep0 = 154.604631544617018499470855434
T7p13ep0 = 10.0033662615671539152667896043
T7p14ep1 = 736.116832299866041378628875269512201227568815410747
T7p14ep2 = 3742.45984331167422662482544777380447491847387617756
T7p15ep1 = 895.267223034507792336545934746971903090074177178563
T7p16ep0 = 30.0908437821524694782206570213720645826480229016466
T7p16ep1 = -36.8230691904535254355540493262162846080159401689486
T7p5ep0 = 188.248493841520722512481676436388871071949826368957
T7p5ep1 = 965.746295254204695422785736580849366762621253148187
T7p6ep1 = 915.996742715562407821582232879837038545362469323820
T7p7ep0 = 158.265894985614754765609093664450928081621685254172
T7p7ep1 = 1040.51973958438238064321813618885698154945163332335
T7p8ep0 = 192.143949985189792783133357258987262614727056122521
T7p8ep1 = 895.583232707441960151372330063515002337522803534682
T7p9ep0 = 210.851234758305984612090112605434985732961189359568
T7p9ep1 = 790.910352868677999468381955470293781862809895707932
T8p10ep0 = 40.4773901150829247806609147361914210374485307884608
T8p10ep1 = -100.628977840966481693832556085825783093037821912010
T8p2ep0 = -20.8585976739540823192137169923590025170233079442547
T8p3ep0 = -19.1118657059490732311103013898
T8p4ep0 = -19.0793750927079960314257405875623941525789104197843
T8p5ep0 = -18.7699726985410818615637417243
T8p6ep0 = -7.85876279518922242360822990783004542937882100674500
T8p7ep0 = -13.7206302625920162070487342658557388782474967767706
T8p8ep0 = 0.374844191926851274910805165871097566997942271321280
T8p9ep0 = 7.30445968508659934705130294982328536505673135057504
T9p3ep0 = -2.42695639537700735
T9p3ep1 = 4.01554669961524192
T9p4ep0 = 0.473611472272364450
T9p4ep1 =  1.0958534220682699
T9p5ep0 = -3.71140264536682392682628965373
T9p6ep0 = -6.72847056008568105547188977521
T9p7ep0 = -3.4497511317390349922288

